Archetypal contexts in the neurons of language models: an architecture for intelligence?

We validate our previous hypothesis that a language model holds relational patterns apart from the subject domains that instantiate them (Nordfors, 2026). These archetypal contexts are patterns of relations that people recognize across many fields, such as the tipping point or winner takes all, held once and applied across domains. We show this inside the model, Qwen3.8-27B. One set of neurons carries the archetype, say the tipping point; another carries the topic, say politics, ecology or cell biology; a third carries the language, such as English, Spanish or Chinese. Silence the tipping point's neurons, and the model no longer identifies the pattern but still knows what the text is about. Silence the topic's, and it loses the topic but still names the pattern. In the neuron maps the layers organize themselves into a sandwich: the outer layers carry languages, the layers inside them topics, the layers at the heart archetypes. The sandwich emerges spontaneously during pretraining and appears in every model we mapped. Archetypes are the architecture for analogy, and we strongly suggest that this structure of archetypes and topics is the mechanism of a language model's intelligence: we see it self-organize as the model is trained. The neurons, the texts and the code are released with this paper as its reproduction package, so that anyone can repeat the test inside the model.

==> anc/reproduce/LICENSE <==
This reproduction package is released under the Creative Commons Attribution 4.0 International license (CC BY 4.0).
It applies to everything in the package.

    Full text: https://creativecommons.org/licenses/by/4.0/legalcode
    Summary:   https://creativecommons.org/licenses/by/4.0/

Attribution: please cite the paper, "Archetypal contexts in the neurons of language models: an architecture for intelligence?",
David Nordfors, 2026.

Copyright (c) 2026 David Nordfors


==> anc/reproduce/README.md <==
# Reproduction package

For "Archetypal contexts in the neurons of language models: an architecture for intelligence?" (D. Nordfors, 2026).

- `sets/`: the neuron sets of the four archetypes and two topics the paper shows, and their random twins, as neuron indices per layer of Qwen/Qwen3.8-27B.
- `texts/`: the fourteen texts the paper shows.
- `answers/`: the model's answers to those texts, untouched and with sets silenced.
- `config.json`: model, revision, question, decoding and the silencing rule.
- `scripts/`, `reproduce.sh`: rebuild Table 1, Figure 5 and Appendix B from the answers (CPU), and rerun the answers (GPU, about 60 GB).

CPU: `bash reproduce.sh`. The Figure 5 pictures are compared with the paper's pixel for pixel; drawn with fonts other than Helvetica as macOS ships it,
they differ in their glyphs only.

GPU: `python scripts/jobs.py --out out/jobs.jsonl`, then `python scripts/run.py --jobs out/jobs.jsonl --out out/answers.jsonl`, then
`python scripts/compare_answers.py --run out/answers.jsonl --stored answers/answers.jsonl`

The paper's answers were made on one NVIDIA GB10 with the software of `environment.yml` (`config.json` "made_on" gives the details); a rerun repeats them
character for character on the same hardware and software, and elsewhere can differ in wording where the model's next word is nearly tied.

License: CC BY 4.0, see `LICENSE`.


==> anc/reproduce/answers/answers.jsonl <==
{"job": "t01|untouched", "text_id": "t01", "condition": "untouched", "language": "en", "silence": [], "answer": "pattern: Critical transition: The text describes a system undergoing a sudden, qualitative shift from one stable state to another after crossing a threshold, characterized by critical slowing down and collective behavior.\nsubject: Ecosystem resilience: The content focuses on the stability, collapse, and recovery dynamics of ecological systems under stress, utilizing concepts from resilience theory.", "pattern": "Critical transition", "subject": "Ecosystem resilience", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "ecology"}}
{"job": "t01|own archetype", "text_id": "t01", "condition": "own archetype", "language": "en", "silence": [{"kind": "archetype", "set": "the tipping point", "group": "the-tipping-point", "random": false}], "answer": "pattern: The Dunning-Kruger Effect: The text uses confident, authoritative language to describe nonsensical concepts and fabricated scientific terms, mimicking the style of expert analysis while conveying complete nonsense.\nsubject: Ecological Nonsense: The text attempts to discuss ecosystem dynamics, stress loads, and extinction cascades, but the specific mechanisms and terminology described do not exist in real ecology.", "pattern": "The Dunning-Kruger Effect", "subject": "Ecological Nonsense", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "ecology"}}
{"job": "t01|archetype random", "text_id": "t01", "condition": "archetype random", "language": "en", "silence": [{"kind": "archetype", "set": "random twin of the tipping point", "group": "the-tipping-point", "random": true}], "answer": "pattern: phase transition: The text describes a system undergoing a sudden, qualitative shift from one state to another at a critical threshold, characterized by collective behavior and universality across different systems.\nsubject: ecology: The content focuses on the dynamics of ecosystems, specifically addressing biodiversity loss, extinction cascades, and the application of resilience theory to predict ecological collapses.", "pattern": "phase transition", "subject": "ecology", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "ecology"}}
{"job": "t01|own topic", "text_id": "t01", "condition": "own topic", "language": "en", "silence": [{"kind": "topic", "set": "ecology", "group": "ecology", "random": false}], "answer": "pattern: critical phenomenon: The text describes a system that remains stable below a threshold, exhibits infinite cascades and collective behavior at a critical threshold, and enters a degraded state above it, which is the definition of a critical phenomenon in statistical mechanics.\nsubject: biophysics: The text uses terms like \"species,\" \"biodity,\" and \"ecologists\" as clear analogies or corruptions for \"particles,\" \"entropy,\" and \"physicists,\" indicating the subject area is biophysics or statistical mechanics.", "pattern": "critical phenomenon", "subject": "biophysics", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "other 1"}}
{"job": "t01|topic random", "text_id": "t01", "condition": "topic random", "language": "en", "silence": [{"kind": "topic", "set": "random twin of ecology", "group": "ecology", "random": true}], "answer": "pattern: phase transition: the sudden qualitative shift in system state and collective behavior triggered when stress exceeds a critical threshold.\nsubject: ecological resilience: the study of ecosystem stability, tipping points, and the capacity to recover from disturbances.", "pattern": "phase transition", "subject": "ecological resilience", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "ecology"}}
{"job": "t02|untouched", "text_id": "t02", "condition": "untouched", "language": "en", "silence": [], "answer": "pattern: Jamming transition: A phase transition where disordered particles become rigid and immobile due to crowding or constraints, exhibiting critical phenomena like avalanches and fragility near the threshold.\nsubject: Political Science: The study of legislative dynamics, specifically how polarization leads to gridlock and the structural rigidity of political institutions.", "pattern": "Jamming transition", "subject": "Political Science", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "politics-and-society"}}
{"job": "t02|own archetype", "text_id": "t02", "condition": "own archetype", "language": "en", "silence": [{"kind": "archetype", "set": "the tipping point", "group": "the-tipping-point", "random": false}], "answer": "pattern: metaphorical analogy: The text uses the physical properties of a pile of grains (pouring vs. locking into shape) to explain the abstract political concept of legislative rigidity and polarization.\nsubject: political science: The text discusses the mechanics of a legislature, specifically how party polarization affects the ability of members to maneuver, form veto alliances, and pass reforms.", "pattern": "metaphorical analogy", "subject": "political science", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "politics-and-society"}}
{"job": "t02|archetype random", "text_id": "t02", "condition": "archetype random", "language": "en", "silence": [{"kind": "archetype", "set": "random twin of the tipping point", "group": "the-tipping-point", "random": true}], "answer": "pattern: phase transition: The text describes a system shifting from a fluid state to a rigid one at a critical threshold, exhibiting properties like rigidity, fragility, and sudden changes.\nsubject: political science: The content focuses on legislative dynamics, specifically how polarization affects the ability of a chamber to govern and pass reforms.", "pattern": "phase transition", "subject": "political science", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "politics-and-society"}}
{"job": "t02|own topic", "text_id": "t02", "condition": "own topic", "language": "en", "silence": [{"kind": "topic", "set": "politics and society", "group": "politics-and-society", "random": false}], "answer": "pattern: glass transition: The text describes the physical phenomenon where a supercooled liquid loses mobility and becomes a rigid, amorphous solid (glass) as temperature drops, characterized by a continuous structural change rather than a phase transition.\nsubject: amorphous solid state physics: The text uses legal metaphors to describe the physics of glass-forming liquids, specifically focusing on the glass transition temperature, fragility, and the mechanical properties of the resulting amorphous solid.", "pattern": "glass transition", "subject": "amorphous solid state physics", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "other 1"}}
{"job": "t02|topic random", "text_id": "t02", "condition": "topic random", "language": "en", "silence": [{"kind": "topic", "set": "random twin of politics and society", "group": "politics-and-society", "random": true}], "answer": "pattern: phase transition: A qualitative change in system behavior where a continuous variable (polarization) crosses a critical threshold, causing a shift from fluid to rigid states.\nsubject: political science: The study of legislative dynamics, specifically analyzing how party polarization affects institutional flexibility, veto power, and governance capacity.", "pattern": "phase transition", "subject": "political science", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "politics-and-society"}}
{"job": "t03|untouched", "text_id": "t03", "condition": "untouched", "language": "en", "silence": [], "answer": "pattern: Bifurcation: The text describes a system transitioning from a stable state to a regime of multiple possible states and random switching at a critical threshold.\nsubject: Queueing Theory: The analysis focuses on packet collisions, backlogs, and the statistical behavior of waiting lines in communication channels.", "pattern": "Bifurcation", "subject": "Queueing Theory", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "other 1"}}
{"job": "t03|own archetype", "text_id": "t03", "condition": "own archetype", "language": "en", "silence": [{"kind": "archetype", "set": "the tipping point", "group": "the-tipping-point", "random": false}], "answer": "pattern: Markov chain: A stochastic model describing a sequence of events where the probability of each event depends only on the outcomes of previous events, fitting the text's description of random shifts and reorganization based on current state.\nsubject: Computer networking: The text describes the ALOHA protocol, a specific data link layer protocol for wireless communication that uses time slots and handles packet collisions.", "pattern": "Markov chain", "subject": "Computer networking", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "other 1"}}
{"job": "t03|archetype random", "text_id": "t03", "condition": "archetype random", "language": "en", "silence": [{"kind": "archetype", "set": "random twin of the tipping point", "group": "the-tipping-point", "random": true}], "answer": "pattern: Bifurcation: The text describes a system transitioning from a stable state to a chaotic one at a critical threshold, where small changes lead to large, unpredictable shifts in behavior.\nsubject: Queueing Theory: The passage analyzes the performance, stability, and backlog dynamics of the ALOHA communication protocol, which is a core topic in the mathematical study of waiting lines.", "pattern": "Bifurcation", "subject": "Queueing Theory", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "other 1"}}
{"job": "t04|untouched", "text_id": "t04", "condition": "untouched", "language": "en", "silence": [], "answer": "pattern: Bifurcation: The text describes a system transitioning between stable states via a critical threshold, exhibiting hysteresis and critical slowing down.\nsubject: Cell Cycle Regulation: The content focuses on the molecular mechanisms of mitosis entry, specifically the Cdk1-Cdc25-Wee1 feedback loop in Xenopus extracts.", "pattern": "Bifurcation", "subject": "Cell Cycle Regulation", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "other 1"}}
{"job": "t04|own archetype", "text_id": "t04", "condition": "own archetype", "language": "en", "silence": [{"kind": "archetype", "set": "the tipping point", "group": "the-tipping-point", "random": false}], "answer": "pattern: feedback loop: The text describes a regulatory circuit where Cdk1, Cdc25, and Wee1 interact to control cell cycle progression, with the system's response (sluggishness or amplified swings) depending on the current state of the trigger (cyclin B).\nsubject: cell cycle regulation: The text focuses on the molecular mechanisms of the cell cycle, specifically the role of cyclin B, Cdk1, and associated phosphatases/kinases in driving mitosis and creating mitotic phosphate tags.", "pattern": "feedback loop", "subject": "cell cycle regulation", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "other 1"}}
{"job": "t04|archetype random", "text_id": "t04", "condition": "archetype random", "language": "en", "silence": [{"kind": "archetype", "set": "random twin of the tipping point", "group": "the-tipping-point", "random": true}], "answer": "pattern: Bifurcation: The text describes a system transitioning between stable states via a critical threshold, exhibiting hysteresis, critical slowing down, and abrupt changes in dynamics.\nsubject: Cell Cycle Regulation: The content focuses on the molecular mechanisms of the G2/M transition, specifically the Cdk1-Cdc25-Wee1 feedback loop in Xenopus egg extracts.", "pattern": "Bifurcation", "subject": "Cell Cycle Regulation", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "other 1"}}
{"job": "t05|untouched", "text_id": "t05", "condition": "untouched", "language": "en", "silence": [], "answer": "pattern: Tipping Point: A system remains stable until a critical threshold is crossed, triggering a sudden, large-scale shift to a new state.\nsubject: Science Policy: The study of how research ecosystems function, including funding dynamics and workforce sustainability.", "pattern": "Tipping Point", "subject": "Science Policy", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "other 1"}}
{"job": "t05|own archetype", "text_id": "t05", "condition": "own archetype", "language": "en", "silence": [{"kind": "archetype", "set": "the tipping point", "group": "the-tipping-point", "random": false}], "answer": "pattern: The J-curve effect: A dynamic where initial high funding leads to an influx of researchers, causing a subsequent decline in the success rate that forces a mass exodus to restore balance.\nsubject: Science policy: The field focused on the management, funding, and workforce dynamics of research ecosystems and academic institutions.", "pattern": "The J-curve effect", "subject": "Science policy", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "other 1"}}
{"job": "t05|archetype random", "text_id": "t05", "condition": "archetype random", "language": "en", "silence": [{"kind": "archetype", "set": "random twin of the tipping point", "group": "the-tipping-point", "random": true}], "answer": "pattern: Tipping Point: A system remains stable until a critical threshold is crossed, triggering a sudden, irreversible shift to a new state.\nsubject: Science Policy: The study of how funding mechanisms and workforce dynamics affect the sustainability of research ecosystems.", "pattern": "Tipping Point", "subject": "Science Policy", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "other 1"}}
{"job": "t06|untouched", "text_id": "t06", "condition": "untouched", "language": "en", "silence": [], "answer": "pattern: competitive exclusion: The principle that species competing for the same limited resource cannot coexist indefinitely, leading to the dominance of the most efficient competitor.\nsubject: plankton ecology: The study of microscopic aquatic organisms, specifically focusing on how diversity is maintained despite resource competition and exclusion.", "pattern": "competitive exclusion", "subject": "plankton ecology", "pattern_group": {"nearest": "winner-takes-all"}, "subject_group": {"nearest": "ecology"}}
{"job": "t06|own archetype", "text_id": "t06", "condition": "own archetype", "language": "en", "silence": [{"kind": "archetype", "set": "winner takes all", "group": "winner-takes-all", "random": false}], "answer": "pattern: tragedy of the commons: a scenario where individual agents deplete a shared resource due to immediate gain, causing long-term system failure\nsubject: limnology: the study of the physical, chemical, and biological properties of freshwater bodies like lakes", "pattern": "tragedy of the commons", "subject": "limnology", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "ecology"}}
{"job": "t06|archetype random", "text_id": "t06", "condition": "archetype random", "language": "en", "silence": [{"kind": "archetype", "set": "random twin of winner takes all", "group": "winner-takes-all", "random": true}], "answer": "pattern: competitive exclusion: the principle that species competing for the same limiting resource cannot coexist indefinitely, leading to the dominance of the most efficient competitor.\nsubject: plankton ecology: the study of microscopic aquatic organisms and their interactions with the environment, specifically focusing on nutrient competition and diversity maintenance.", "pattern": "competitive exclusion", "subject": "plankton ecology", "pattern_group": {"nearest": "winner-takes-all"}, "subject_group": {"nearest": "ecology"}}
{"job": "t06|own topic", "text_id": "t06", "condition": "own topic", "language": "en", "silence": [{"kind": "topic", "set": "ecology", "group": "ecology", "random": false}], "answer": "pattern: The Paradox of Plenty: A counter-intuitive scenario where a shared, essential resource (phosphorus) becomes a cause of collective failure or homogenization rather than collective success, requiring structural solutions like specialization to maintain diversity.\nsubject: Phytoplankton Ecology: A specialized, likely fictional or theoretical, sub-discipline of limnology that studies the social and political dynamics of plankton species, focusing on resource distribution, nutrient competition, and the preservation of biological diversity in aquatic environments.", "pattern": "The Paradox of Plenty", "subject": "Phytoplankton Ecology", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "ecology"}}
{"job": "t06|topic random", "text_id": "t06", "condition": "topic random", "language": "en", "silence": [{"kind": "topic", "set": "random twin of ecology", "group": "ecology", "random": true}], "answer": "pattern: competitive exclusion: the principle that competing species cannot coexist indefinitely when competing for the same limiting resource.\nsubject: plankton ecology: the study of the interactions and diversity of microscopic aquatic organisms.", "pattern": "competitive exclusion", "subject": "plankton ecology", "pattern_group": {"nearest": "other 2"}, "subject_group": {"nearest": "ecology"}}
{"job": "t07|untouched", "text_id": "t07", "condition": "untouched", "language": "en", "silence": [], "answer": "pattern: network effects: The phenomenon where a service's value increases for each user as the number of users grows, creating a self-reinforcing cycle that favors dominant platforms.\nsubject: scholarly communication: The field studying the dissemination, access, and impact of academic research, including the dynamics of preprint servers and publication channels.", "pattern": "network effects", "subject": "scholarly communication", "pattern_group": {"nearest": "winner-takes-all"}, "subject_group": {"nearest": "other 1"}}
{"job": "t07|own archetype", "text_id": "t07", "condition": "own archetype", "language": "en", "silence": [{"kind": "archetype", "set": "winner takes all", "group": "winner-takes-all", "random": false}], "answer": "pattern: self-feeding loop: a recursive dynamic where the output of a process (visibility) directly amplifies the input (posting) to sustain the system's growth\nsubject: scholarly communication: the field studying the social and structural dynamics of how scientific knowledge is distributed, received, and regulated", "pattern": "self-feeding loop", "subject": "scholarly communication", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "other 1"}}
{"job": "t07|archetype random", "text_id": "t07", "condition": "archetype random", "language": "en", "silence": [{"kind": "archetype", "set": "random twin of winner takes all", "group": "winner-takes-all", "random": true}], "answer": "pattern: network effects: the phenomenon where the value of a service increases as more users join, creating a self-reinforcing cycle of adoption.\nsubject: scholarly communication: the field studying the dissemination of academic research and the dynamics of platforms that host it.", "pattern": "network effects", "subject": "scholarly communication", "pattern_group": {"nearest": "winner-takes-all"}, "subject_group": {"nearest": "other 1"}}
{"job": "t08|untouched", "text_id": "t08", "condition": "untouched", "language": "en", "silence": [], "answer": "pattern: network effects and path dependence: The text describes how initial adoption creates positive feedback loops and high switching costs that lock in a standard, regardless of its technical superiority.\nsubject: computer networking and protocol evolution: The discussion focuses on the historical competition between IPv4 and IPv6, addressing the economic and technical barriers to migrating internet infrastructure.", "pattern": "network effects and path dependence", "subject": "computer networking and protocol evolution", "pattern_group": {"nearest": "winner-takes-all"}, "subject_group": {"nearest": "other 1"}}
{"job": "t08|own archetype", "text_id": "t08", "condition": "own archetype", "language": "en", "silence": [{"kind": "archetype", "set": "winner takes all", "group": "winner-takes-all", "random": false}], "answer": "pattern: evolutionary game theory: the text describes protocol adoption as a strategic process where payoffs, sunk costs, and the timing of moves determine which version persists, not just its technical merit.\nsubject: internet protocol evolution: the discussion centers on the transition from IPv4 to IPv6, analyzing the technical and strategic factors that influence which addressing scheme remains in use.", "pattern": "evolutionary game theory", "subject": "internet protocol evolution", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "other 1"}}
{"job": "t08|archetype random", "text_id": "t08", "condition": "archetype random", "language": "en", "silence": [{"kind": "archetype", "set": "random twin of winner takes all", "group": "winner-takes-all", "random": true}], "answer": "pattern: network effects and lock-in: positive feedback loops where early adoption increases value, creating high switching costs that entrench inferior standards.\nsubject: internet protocol history: the competitive dynamics and transition challenges between IPv4 and IPv6 standards.", "pattern": "network effects and lock-in", "subject": "internet protocol history", "pattern_group": {"nearest": "winner-takes-all"}, "subject_group": {"nearest": "other 1"}}
{"job": "t09|untouched", "text_id": "t09", "condition": "untouched", "language": "en", "silence": [], "answer": "pattern: Coupled oscillators: The text describes independent systems (jars) with periodic cycles that synchronize their phase and frequency through weak interaction (migration) without a central controller.\nsubject: Mathematical biology: The scenario models population dynamics, specifically predator-prey cycles (Lotka-Volterra type) and their synchronization, which is a core topic in theoretical ecology and dynamical systems.", "pattern": "Coupled oscillators", "subject": "Mathematical biology", "pattern_group": {"nearest": "spontaneous-synchronization"}, "subject_group": {"nearest": "ecology"}}
{"job": "t09|own archetype", "text_id": "t09", "condition": "own archetype", "language": "en", "silence": [{"kind": "archetype", "set": "spontaneous synchronization", "group": "spontaneous-synchronization", "random": false}], "answer": "pattern: feedback and homeostasis: The text describes how small corrective inputs (individual exchange) and negative feedback mechanisms (temperature shifts) stabilize a system, preventing chaotic divergence and maintaining a consistent, ordered state.\nsubject: mathematical ecology: The passage uses a stylized model of predator-prey dynamics (ciliates) to explain how local interactions and resource flow generate global stability and order within a networked ecosystem.", "pattern": "feedback and homeostasis", "subject": "mathematical ecology", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "ecology"}}
{"job": "t09|archetype random", "text_id": "t09", "condition": "archetype random", "language": "en", "silence": [{"kind": "archetype", "set": "random twin of spontaneous synchronization", "group": "spontaneous-synchronization", "random": true}], "answer": "pattern: Coupling: The synchronization of independent oscillators through weak interaction or exchange of resources.\nsubject: Ecology: The study of predator-prey population dynamics and their temporal patterns.", "pattern": "Coupling", "subject": "Ecology", "pattern_group": {"nearest": "spontaneous-synchronization"}, "subject_group": {"nearest": "ecology"}}
{"job": "t09|own topic", "text_id": "t09", "condition": "own topic", "language": "en", "silence": [{"kind": "topic", "set": "ecology", "group": "ecology", "random": false}], "answer": "pattern: Synchronization: The text describes how independent oscillators (jars) align their phases and frequencies through local coupling, a core concept in the study of coupled oscillators.\nsubject: Biophysics: The specific example of ciliates (cilia) synchronizing their beating is a classic model in biophysics and nonlinear dynamics, famously studied in the context of the \"synchronization of cilia\" or the Kuramoto model.", "pattern": "Synchronization", "subject": "Biophysics", "pattern_group": {"nearest": "spontaneous-synchronization"}, "subject_group": {"nearest": "other 1"}}
{"job": "t09|topic random", "text_id": "t09", "condition": "topic random", "language": "en", "silence": [{"kind": "topic", "set": "random twin of ecology", "group": "ecology", "random": true}], "answer": "pattern: coupled oscillator synchronization: the phenomenon where independent periodic systems align their phases and frequencies through weak interactions or coupling.\nsubject: population dynamics: the study of how predator and prey populations fluctuate and interact within ecological systems.", "pattern": "coupled oscillator synchronization", "subject": "population dynamics", "pattern_group": {"nearest": "spontaneous-synchronization"}, "subject_group": {"nearest": "ecology"}}
{"job": "t10|untouched", "text_id": "t10", "condition": "untouched", "language": "zh", "silence": [], "answer": "pattern: Kuramoto model: A mathematical framework describing how independent oscillators synchronize their phases through coupling, exhibiting a phase transition from incoherence to coherence at a critical coupling strength.\nsubject: Comparative Politics: The study of political systems and democratic transitions, specifically modeling how regional diffusion influences the timing and synchronization of regime changes across different nations.", "pattern": "Kuramoto model", "subject": "Comparative Politics", "pattern_group": {"nearest": "spontaneous-synchronization"}, "subject_group": {"nearest": "politics-and-society"}}
{"job": "t10|own archetype", "text_id": "t10", "condition": "own archetype", "language": "zh", "silence": [{"kind": "archetype", "set": "spontaneous synchronization", "group": "spontaneous-synchronization", "random": false}], "answer": "pattern: Percolation transition: A critical phase transition where a system shifts from isolated, disordered local states to a single, connected global state (like a \"wave\") as a parameter (regional diffusion) exceeds a critical threshold.\nsubject: Comparative politics: The study of how political regimes and their transitions (specifically democratization) evolve and spread across different countries and regions, analyzing the conditions under which global trends emerge from local variations.", "pattern": "Percolation transition", "subject": "Comparative politics", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "politics-and-society"}}
{"job": "t10|archetype random", "text_id": "t10", "condition": "archetype random", "language": "zh", "silence": [{"kind": "archetype", "set": "random twin of spontaneous synchronization", "group": "spontaneous-synchronization", "random": true}], "answer": "pattern: Kuramoto model: A mathematical framework describing how independent oscillators synchronize their phases through coupling, exhibiting a phase transition from incoherence to coherence at a critical coupling strength.\nsubject: Comparative politics: The field of political science that analyzes and compares political systems, institutions, and phenomena across different countries to identify patterns and causal mechanisms.", "pattern": "Kuramoto model", "subject": "Comparative politics", "pattern_group": {"nearest": "spontaneous-synchronization"}, "subject_group": {"nearest": "politics-and-society"}}
{"job": "t10|own topic", "text_id": "t10", "condition": "own topic", "language": "zh", "silence": [{"kind": "topic", "set": "politics and society", "group": "politics-and-society", "random": false}], "answer": "pattern: Kuramoto model: A system of coupled oscillators where increasing coupling strength leads to the emergence of collective synchronization (a common wave) from a state of incoherent diversity.\nsubject: Comparative economics: The text uses the metaphor of \"national entities\" and \"democratization\" to describe the synchronization of economic cycles or market behaviors across different countries.", "pattern": "Kuramoto model", "subject": "Comparative economics", "pattern_group": {"nearest": "spontaneous-synchronization"}, "subject_group": {"nearest": "other 1"}}
{"job": "t10|topic random", "text_id": "t10", "condition": "topic random", "language": "zh", "silence": [{"kind": "topic", "set": "random twin of politics and society", "group": "politics-and-society", "random": true}], "answer": "pattern: Kuramoto model: A mathematical framework describing how coupled oscillators synchronize their phases as interaction strength crosses a critical threshold.\nsubject: Comparative politics: The study of political systems and regime transitions, specifically analyzing the synchronization of democratization waves across nations.", "pattern": "Kuramoto model", "subject": "Comparative politics", "pattern_group": {"nearest": "spontaneous-synchronization"}, "subject_group": {"nearest": "politics-and-society"}}
{"job": "t11|untouched", "text_id": "t11", "condition": "untouched", "language": "ja", "silence": [], "answer": "pattern: Synchronization: The text describes how independent agents (labs) adjust their timing based on local interactions and pressure, leading to a collective, stable rhythm without central coordination.\nsubject: Sociology of Science: The text explicitly mentions that the sociology of science studies how priority pressure and differences between labs determine whether research competition synchronizes.", "pattern": "Synchronization", "subject": "Sociology of Science", "pattern_group": {"nearest": "spontaneous-synchronization"}, "subject_group": {"nearest": "other 1"}}
{"job": "t11|own archetype", "text_id": "t11", "condition": "own archetype", "language": "ja", "silence": [{"kind": "archetype", "set": "spontaneous synchronization", "group": "spontaneous-synchronization", "random": false}], "answer": "pattern: The Red Queen / Competitive Co-evolution: A dynamic where multiple independent actors (labs) are forced to continuously adapt and cluster their strategies (timing) in response to each other's pressure, creating a stable, self-sustaining competitive structure that persists despite individual lack of intent.\nsubject: Sociology of Science (Research Competition Dynamics): The study of how the pressure for priority (first-publication rights) shapes the behavior of rival laboratories, causing them to form clusters and produce simultaneous publications, which defines the stability and progression of a specific research field.", "pattern": "The Red Queen / Competitive Co-evolution", "subject": "Sociology of Science (Research Competition Dynamics)", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "other 1"}}
{"job": "t11|archetype random", "text_id": "t11", "condition": "archetype random", "language": "ja", "silence": [{"kind": "archetype", "set": "random twin of spontaneous synchronization", "group": "spontaneous-synchronization", "random": true}], "answer": "pattern: Synchronization: The text describes how independent agents (labs) adjust their timing based on local interactions and pressure, leading to a collective, stable rhythm without central coordination.\nsubject: Sociology of Science: It analyzes the social dynamics and competitive pressures within the scientific community that drive the synchronization of research publications.", "pattern": "Synchronization", "subject": "Sociology of Science", "pattern_group": {"nearest": "spontaneous-synchronization"}, "subject_group": {"nearest": "other 1"}}
{"job": "t12|untouched", "text_id": "t12", "condition": "untouched", "language": "en", "silence": [], "answer": "pattern: Precommitment: A mechanism where an agent restricts its future options or information access to prevent bias or temptation from influencing decisions.\nsubject: Astronomy: The scientific study of celestial objects and the universe, specifically regarding the allocation of observational resources.", "pattern": "Precommitment", "subject": "Astronomy", "pattern_group": {"nearest": "precommitment"}, "subject_group": {"nearest": "other 1"}}
{"job": "t12|own archetype", "text_id": "t12", "condition": "own archetype", "language": "en", "silence": [{"kind": "archetype", "set": "precommitment", "group": "precommitment", "random": false}], "answer": "pattern: Double-blind review: A procedural mechanism where both the evaluators and the submitters are kept anonymous to each other to prevent bias from influencing the assessment.\nsubject: Astronomy: The scientific discipline where this specific process is used to allocate limited and valuable telescope observation time to researchers.", "pattern": "Double-blind review", "subject": "Astronomy", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "other 1"}}
{"job": "t12|archetype random", "text_id": "t12", "condition": "archetype random", "language": "en", "silence": [{"kind": "archetype", "set": "random twin of precommitment", "group": "precommitment", "random": true}], "answer": "pattern: Precommitment via information restriction: A mechanism where an agent voluntarily limits their access to specific data (identity) before a decision is made to prevent known biases from influencing the outcome.\nsubject: Astronomy: The field of science where the allocation of scarce telescope time is managed through rigorous, double-blind peer review processes to ensure fair scientific merit assessment.", "pattern": "Precommitment via information restriction", "subject": "Astronomy", "pattern_group": {"nearest": "precommitment"}, "subject_group": {"nearest": "other 1"}}
{"job": "t13|untouched", "text_id": "t13", "condition": "untouched", "language": "en", "silence": [], "answer": "pattern: Commitment Device: A strategic action that restricts future choices to make a promise credible by raising the cost of breaking it.\nsubject: Political Economy: The study of how political institutions and incentives shape economic outcomes, specifically regarding fiscal policy and voter trust.", "pattern": "Commitment Device", "subject": "Political Economy", "pattern_group": {"nearest": "precommitment"}, "subject_group": {"nearest": "politics-and-society"}}
{"job": "t13|own archetype", "text_id": "t13", "condition": "own archetype", "language": "en", "silence": [{"kind": "archetype", "set": "precommitment", "group": "precommitment", "random": false}], "answer": "pattern: performative speech act: The text describes how the act of making a formal promise changes the social and political reality, creating a new standard of expectation and potential for censure.\nsubject: political communication: The analysis focuses on the strategic use of public statements and the economic or reputational costs associated with political messaging and voter perception.", "pattern": "performative speech act", "subject": "political communication", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "politics-and-society"}}
{"job": "t13|archetype random", "text_id": "t13", "condition": "archetype random", "language": "en", "silence": [{"kind": "archetype", "set": "random twin of precommitment", "group": "precommitment", "random": true}], "answer": "pattern: Commitment Device: A mechanism where an agent restricts their future options to make a promise credible and enforceable, thereby altering the incentives of others.\nsubject: Political Economy: The field analyzing how political actors use strategic signaling and binding constraints to manage voter expectations and policy outcomes.", "pattern": "Commitment Device", "subject": "Political Economy", "pattern_group": {"nearest": "precommitment"}, "subject_group": {"nearest": "politics-and-society"}}
{"job": "t13|own topic", "text_id": "t13", "condition": "own topic", "language": "en", "silence": [{"kind": "topic", "set": "politics and society", "group": "politics-and-society", "random": false}], "answer": "pattern: The Liar's Paradox (or Self-Defeating Statement): A statement that, if true, proves itself false or creates a contradiction, here manifested as a promise that makes its own fulfillment (or the reality it describes) impossible or self-defeating.\nsubject: Philosophy of Language (or Logic): The area examining the logical structure, truth conditions, and paradoxical implications of self-referential or performative statements.", "pattern": "The Liar's Paradox (or Self-Defeating Statement)", "subject": "Philosophy of Language (or Logic)", "pattern_group": {"nearest": "other 1"}, "subject_group": {"nearest": "other 1"}}
{"job": "t13|topic random", "text_id": "t13", "condition": "topic random", "language": "en", "silence": [{"kind": "topic", "set": "random twin of politics and society", "group": "politics-and-society", "random": true}], "answer": "pattern: credible commitment: A strategic action taken to restrict future options and signal intent, making it costly to reverse course.\nsubject: political science: The study of how politicians use public pledges to manage voter expectations and constrain their own policy flexibility.", "pattern": "credible commitment", "subject": "political science", "pattern_group": {"nearest": "precommitment"}, "subject_group": {"nearest": "politics-and-society"}}
{"job": "t14|untouched", "text_id": "t14", "condition": "untouched", "language": "en", "silence": [], "answer": "pattern: Pre-commitment: A strategy where an agent binds itself to a specific course of action in advance to avoid making poor decisions under high stress or temptation.\nsubject: Cell Biology: The study of cellular mechanisms, specifically focusing on apoptosis (programmed cell death) and mitochondrial signaling pathways.", "pattern": "Pre-commitment", "subject": "Cell Biology", "pattern_group": {"nearest": "precommitment"}, "subject_group": {"nearest": "other 1"}}
{"job": "t14|own archetype", "text_id": "t14", "condition": "own archetype", "language": "en", "silence": [{"kind": "archetype", "set": "precommitment", "group": "precommitment", "random": false}], "answer": "pattern: Hysteresis: A system where the state (survival vs. death) is determined by a fixed threshold set during a low-signal phase, preventing oscillation or delayed response during high-signal stress.\nsubject: Cell Biology: The text describes the mechanism of apoptosis (programmed cell death) and how cells regulate the release of cytochrome c via BH3 priming levels to avoid cancer.", "pattern": "Hysteresis", "subject": "Cell Biology", "pattern_group": {"nearest": "the-tipping-point"}, "subject_group": {"nearest": "other 1"}}
{"job": "t14|archetype random", "text_id": "t14", "condition": "archetype random", "language": "en", "silence": [{"kind": "archetype", "set": "random twin of precommitment", "group": "precommitment", "random": true}], "answer": "pattern: Pre-commitment: A strategy where an agent binds itself to a specific course of action in advance to avoid making poor decisions under high pressure or stress.\nsubject: Cell Biology: The text describes the mechanism of apoptosis (programmed cell death) and how cells use BH3 priming thresholds to prevent cancer.", "pattern": "Pre-commitment", "subject": "Cell Biology", "pattern_group": {"nearest": "precommitment"}, "subject_group": {"nearest": "other 1"}}


==> anc/reproduce/config.json <==
{
 "model": "Qwen/Qwen3.8-27B",
 "revision": "1d4bf0f2ff6012fd82039f2fa52739d0dd7c60c0",
 "dtype": "bfloat16",
 "layers": 64,
 "neurons_per_layer": 17408,
 "question": "Name the archetypal relationship pattern the text below instantiates, and the subject area it is about, each with a few words of explanation. Answer on two lines: \"pattern: the name: the explanation\" and \"subject: the area: the explanation\".\n\nText:\n{text}",
 "prompt": "the question is the single user turn of the model's chat template with thinking off; the text is inserted verbatim",
 "decoding": {
  "greedy": true,
  "enable_thinking": false,
  "max_new_tokens": 150,
  "texts_per_forward_pass": 1
 },
 "silencing": "every neuron listed for a layer is set to zero where its activation enters that layer's MLP down-projection (mlp.down_proj), at every token of the prompt and of the answer; layers and neurons are numbered from zero as in the released weights; a job lists the sets silenced together",
 "verdict": "each stored answer line carries the group it was read as (the pattern line an archetype, the subject line a topic): a group the paper shows by its name below, any other as 'other N', numbered within its text only; a line keeps its group when its group is the one the untouched model's line to the same text had, and loses it otherwise; a missing line is lost. A rerun is checked by its answers, which at the pinned revision repeat the stored ones character for character and so carry their groups",
 "made_on": {
  "note": "the paper's answers, the stored ones, were made on this hardware and software; a rerun repeats them character for character on the same, and on other hardware or software can differ in wording where the model's next word is nearly tied",
  "gpu": "one NVIDIA GB10 (compute capability 12.1), driver 580.178.04",
  "system": "Ubuntu 24.04, aarch64",
  "cuda": "13.0",
  "cudnn": "9.24",
  "python": "3.12.3",
  "torch": "2.14.0+cu130",
  "transformers": "5.17.0",
  "accelerate": "1.15.0",
  "attention": "sdpa (the transformers default)"
 },
 "groups": {
  "archetype": {
   "the-tipping-point": "the tipping point",
   "winner-takes-all": "winner takes all",
   "precommitment": "precommitment",
   "spontaneous-synchronization": "spontaneous synchronization"
  },
  "topic": {
   "ecology": "ecology",
   "politics-and-society": "politics and society"
  }
 }
}

==> anc/reproduce/environment.yml <==
# The package's environment. reproduce.sh needs numpy and pillow only; scripts/run.py needs torch, transformers and accelerate and a GPU with about 60 GB
# of memory. The versions are those the stored answers were made with (config.json "made_on").
name: paper-neuron-mapping
channels:
  - conda-forge
dependencies:
  - python=3.12
  - numpy
  - pillow
  - pip
  - pip:
    - torch==2.14.0
    - transformers==5.17.0
    - accelerate==1.15.0


==> anc/reproduce/expected/numbers.json <==
{
 "source": "the paper (§3, Table 1, Figure 5)",
 "table_1": {
  "the tipping point": {
   "topics": [
    "ecology",
    "politics and society",
    "networking and cybersecurity",
    "cell and molecular biology",
    "science and academia"
   ],
   "languages": [
    "English"
   ]
  },
  "winner takes all": {
   "topics": [
    "ecology",
    "science and academia",
    "networking and cybersecurity"
   ],
   "languages": [
    "English"
   ]
  },
  "spontaneous synchronization": {
   "topics": [
    "ecology",
    "politics and society",
    "science and academia"
   ],
   "languages": [
    "English",
    "Chinese",
    "Japanese"
   ]
  },
  "precommitment": {
   "topics": [
    "science and academia",
    "politics and society",
    "cell and molecular biology"
   ],
   "languages": [
    "English"
   ]
  }
 },
 "figure_5": {
  "5a": {
   "untouched": [
    "kept",
    "kept"
   ],
   "archetype": [
    "lost",
    "kept"
   ],
   "topic": [
    "kept",
    "lost"
   ],
   "archetype_answer_starts": "pattern: The Dunning-Kruger Effect"
  },
  "5b": {
   "untouched": [
    "kept",
    "kept"
   ],
   "archetype": [
    "lost",
    "kept"
   ],
   "topic": [
    "kept",
    "lost"
   ]
  }
 },
 "set_sizes": {
  "min": 39793,
  "max": 52566,
  "paper_says": "40,000 to 53,000 neurons, about 4 % of the model's 1.1 million"
 }
}

==> anc/reproduce/figures/appendix_b_tables.tex <==
% Appendix B, generated by reproduce/scripts/appendix_b_tables.py from answers/answers.jsonl; do not edit by hand.
\definecolor{keptcell}{HTML}{E6F4EA}\definecolor{lostcell}{HTML}{FBE9E7}

\noindent\begin{tabularx}{\linewidth}{@{}>{\raggedright\arraybackslash}p{2.8cm}>{\raggedright\arraybackslash}X>{\raggedright\arraybackslash}X@{}}
\toprule
\multicolumn{3}{@{}l}{\textbf{The tipping point in networking and cybersecurity, English}}\\[2pt]
\multicolumn{3}{@{}p{\linewidth}@{}}{\small An ALOHA channel, where stations send packets in fixed time slots, settles into a steady pattern of successful deliveries as long as the rate of new packets stays below a critical saturation rate. Under that rate, a slight rise or fall in new traffic produces a matching slight rise or fall in the number of packets that get through. At the saturation rate, the channel loses its footing, and small bursts of colliding packets decide which new delivery pattern takes over. During the switch, packets that had been waiting in line are either flushed out or pile up further as stations shuffle from one way of competing for slots to another. Afterward, the backlog of waiting packets grows in a fundamentally different way, which could not have been predicted from the earlier delivery pattern. At the saturation rate, more than one delivery pattern can be possible, and the channel jumps randomly between them. The theory of waiting lines examines these abrupt shifts in which the channel completely reorganizes.}\\
\midrule
 & \textit{archetype} & \textit{topic}\\
\small untouched model & \small \cellcolor{keptcell}Bifurcation: The text describes a system transitioning from a stable state to a regime of multiple possible states and random switching at a critical threshold. & \small \cellcolor{keptcell}Queueing Theory: The analysis focuses on packet collisions, backlogs, and the statistical behavior of waiting lines in communication channels.\\[1pt]
\small `the tipping point' neurons silenced & \small \cellcolor{lostcell}Markov chain: A stochastic model describing a sequence of events where the probability of each event depends only on the outcomes of previous events, fitting the text's description of random shifts and reorganization based on current state. & \small \cellcolor{keptcell}Computer networking: The text describes the ALOHA protocol, a specific data link layer protocol for wireless communication that uses time slots and handles packet collisions.\\[1pt]
\bottomrule
\end{tabularx}
\bigskip

\noindent\begin{tabularx}{\linewidth}{@{}>{\raggedright\arraybackslash}p{2.8cm}>{\raggedright\arraybackslash}X>{\raggedright\arraybackslash}X@{}}
\toprule
\multicolumn{3}{@{}l}{\textbf{The tipping point in cell and molecular biology, English}}\\[2pt]
\multicolumn{3}{@{}p{\linewidth}@{}}{\small Think of a frog-egg extract from Xenopus as resting in one steady phase of the cell cycle while its level of cyclin B stays below a key trigger level. When cyclin B reaches that trigger, even slight further changes in its amount sharply rewire the interplay between Cdk1, the kinase that drives division, Cdc25, the phosphatase that switches it on, and Wee1, the kinase that holds it off. The extract then flips into another cell-cycle phase marked by its own pattern of mitosis-specific phosphate tags on proteins. As the extract nears the trigger, it responds more and more sluggishly, and the swings in Cdk1 activity grow larger and larger. Across the switch, Cdk1 activity jumps abruptly, or the rate at which it changes shoots off without bound. In the new phase, a pattern of mitotic phosphate tagging appears that simply did not exist in the earlier phase. The switch often shows memory: the cyclin B level at which it flips depends on whether cyclin B is rising or falling. Systems biologists investigate how the large-scale pattern of mitotic phosphate tagging arises from the small-scale interactions among Cdk1, Cdc25, and Wee1 near this trigger level.}\\
\midrule
 & \textit{archetype} & \textit{topic}\\
\small untouched model & \small \cellcolor{keptcell}Bifurcation: The text describes a system transitioning between stable states via a critical threshold, exhibiting hysteresis and critical slowing down. & \small \cellcolor{keptcell}Cell Cycle Regulation: The content focuses on the molecular mechanisms of mitosis entry, specifically the Cdk1-Cdc25-Wee1 feedback loop in Xenopus extracts.\\[1pt]
\small `the tipping point' neurons silenced & \small \cellcolor{lostcell}feedback loop: The text describes a regulatory circuit where Cdk1, Cdc25, and Wee1 interact to control cell cycle progression, with the system's response (sluggishness or amplified swings) depending on the current state of the trigger (cyclin B). & \small \cellcolor{keptcell}cell cycle regulation: The text focuses on the molecular mechanisms of the cell cycle, specifically the role of cyclin B, Cdk1, and associated phosphatases/kinases in driving mitosis and creating mitotic phosphate tags.\\[1pt]
\bottomrule
\end{tabularx}
\bigskip

\noindent\begin{tabularx}{\linewidth}{@{}>{\raggedright\arraybackslash}p{2.8cm}>{\raggedright\arraybackslash}X>{\raggedright\arraybackslash}X@{}}
\toprule
\multicolumn{3}{@{}l}{\textbf{The tipping point in science and academia, English}}\\[2pt]
\multicolumn{3}{@{}p{\linewidth}@{}}{\small A research funding system keeps a sustainable pool of scientists until the share of grant applications that get funded reaches a critical funding cutoff. At that point, researchers leave the field in large numbers, and the system settles into a new sustainable workforce. That exodus can be sudden and long-lasting. Workforce studies spot surges in applications as signs that the critical cutoff is getting close. Bridge funding can keep the system from passing the cutoff or soften the effects. This pattern is typical of research ecosystems, as studied in science policy.}\\
\midrule
 & \textit{archetype} & \textit{topic}\\
\small untouched model & \small \cellcolor{keptcell}Tipping Point: A system remains stable until a critical threshold is crossed, triggering a sudden, large-scale shift to a new state. & \small \cellcolor{keptcell}Science Policy: The study of how research ecosystems function, including funding dynamics and workforce sustainability.\\[1pt]
\small `the tipping point' neurons silenced & \small \cellcolor{lostcell}The J-curve effect: A dynamic where initial high funding leads to an influx of researchers, causing a subsequent decline in the success rate that forces a mass exodus to restore balance. & \small \cellcolor{keptcell}Science policy: The field focused on the management, funding, and workforce dynamics of research ecosystems and academic institutions.\\[1pt]
\bottomrule
\end{tabularx}
\bigskip

\noindent\begin{tabularx}{\linewidth}{@{}>{\raggedright\arraybackslash}p{2.8cm}>{\raggedright\arraybackslash}X>{\raggedright\arraybackslash}X@{}}
\toprule
\multicolumn{3}{@{}l}{\textbf{Winner takes all in ecology, English}}\\[2pt]
\multicolumn{3}{@{}p{\linewidth}@{}}{\small Several phytoplankton species cannot persist together indefinitely if they all depend on the same limited phosphorus in a lake's sunlit upper layer. A species with even a slightly lower minimum phosphorus requirement will gradually reduce the others, eventually producing a bloom dominated by one species. This decline in diversity happens more quickly when phosphorus is scarce and competition for nutrients is strong. Habitat specialization can reduce direct competition when species occupy different parts of the upper lake layer. Plankton ecology examines how plankton diversity continues despite this tendency for species to disappear, especially through dividing resources and specializing in particular nutrients.}\\
\midrule
 & \textit{archetype} & \textit{topic}\\
\small untouched model & \small \cellcolor{keptcell}competitive exclusion: The principle that species competing for the same limited resource cannot coexist indefinitely, leading to the dominance of the most efficient competitor. & \small \cellcolor{keptcell}plankton ecology: The study of microscopic aquatic organisms, specifically focusing on how diversity is maintained despite resource competition and exclusion.\\[1pt]
\small `winner takes all' neurons silenced & \small \cellcolor{lostcell}tragedy of the commons: a scenario where individual agents deplete a shared resource due to immediate gain, causing long-term system failure & \small \cellcolor{keptcell}limnology: the study of the physical, chemical, and biological properties of freshwater bodies like lakes\\[1pt]
\bottomrule
\end{tabularx}
\bigskip

\noindent\begin{tabularx}{\linewidth}{@{}>{\raggedright\arraybackslash}p{2.8cm}>{\raggedright\arraybackslash}X>{\raggedright\arraybackslash}X@{}}
\toprule
\multicolumn{3}{@{}l}{\textbf{Winner takes all in science and academia, English}}\\[2pt]
\multicolumn{3}{@{}p{\linewidth}@{}}{\small A preprint server becomes more visible to any given physicist as more of them join its pool of readers. That sets up a self-feeding loop between posting and reading that strongly encourages people to put their preprints there: the first readers draw in more readers, and the growing audience makes every posted paper that much more visible. The downside for a rival server is a nearly bare archive, since it's hard to pull in readers without already having a crowd of them. The leading server usually becomes the assumed place to post, which lets it set the moderation rules and charge for membership. Yet if it lets its visibility fade or hands down rules people resent, authors can abandon it, shifting their postings to a competing server. The study of scholarly communication examines how these audience ripple effects unfold, in order to understand why a few servers dominate and how servers compete.}\\
\midrule
 & \textit{archetype} & \textit{topic}\\
\small untouched model & \small \cellcolor{keptcell}network effects: The phenomenon where a service's value increases for each user as the number of users grows, creating a self-reinforcing cycle that favors dominant platforms. & \small \cellcolor{keptcell}scholarly communication: The field studying the dissemination, access, and impact of academic research, including the dynamics of preprint servers and publication channels.\\[1pt]
\small `winner takes all' neurons silenced & \small \cellcolor{lostcell}self-feeding loop: a recursive dynamic where the output of a process (visibility) directly amplifies the input (posting) to sustain the system's growth & \small \cellcolor{keptcell}scholarly communication: the field studying the social and structural dynamics of how scientific knowledge is distributed, received, and regulated\\[1pt]
\bottomrule
\end{tabularx}
\bigskip

\noindent\begin{tabularx}{\linewidth}{@{}>{\raggedright\arraybackslash}p{2.8cm}>{\raggedright\arraybackslash}X>{\raggedright\arraybackslash}X@{}}
\toprule
\multicolumn{3}{@{}l}{\textbf{Winner takes all in networking and cybersecurity, English}}\\[2pt]
\multicolumn{3}{@{}p{\linewidth}@{}}{\small No version of the internet protocol is worth much by itself; what counts is how many network owners already run it, since each one that adopts it makes it possible to reach every other adopter anywhere. At first, the pick among competing protocol versions is close to random and depends on the 32-bit addressing that a handful of early users happened to take up, but each commitment raises the payoff for the next, until one version surges ahead and the others fade into obscurity. The leader is then shielded by what every network owner has already sunk into IPv4-only equipment built around it, and by how hard it is to run an IPv6 cutover that demands everyone move at once. Any IPv6, however good, can fail simply because no one gains by going first, and the entrenched version can last long after it has ceased to be the best choice. Change arrives when some form of dual-stack gateways lets old and new versions live side by side, or when an outside party with enough government mandate simply orders the IPv6 cutover. Internet architecture takes cases like these as evidence that the protocol version that survives is not always the best one.}\\
\midrule
 & \textit{archetype} & \textit{topic}\\
\small untouched model & \small \cellcolor{keptcell}network effects and path dependence: The text describes how initial adoption creates positive feedback loops and high switching costs that lock in a standard, regardless of its technical superiority. & \small \cellcolor{keptcell}computer networking and protocol evolution: The discussion focuses on the historical competition between IPv4 and IPv6, addressing the economic and technical barriers to migrating internet infrastructure.\\[1pt]
\small `winner takes all' neurons silenced & \small \cellcolor{lostcell}evolutionary game theory: the text describes protocol adoption as a strategic process where payoffs, sunk costs, and the timing of moves determine which version persists, not just its technical merit. & \small \cellcolor{keptcell}internet protocol evolution: the discussion centers on the transition from IPv4 to IPv6, analyzing the technical and strategic factors that influence which addressing scheme remains in use.\\[1pt]
\bottomrule
\end{tabularx}
\bigskip

\noindent\begin{tabularx}{\linewidth}{@{}>{\raggedright\arraybackslash}p{2.8cm}>{\raggedright\arraybackslash}X>{\raggedright\arraybackslash}X@{}}
\toprule
\multicolumn{3}{@{}l}{\textbf{Spontaneous synchronization in ecology, English}}\\[2pt]
\multicolumn{3}{@{}p{\linewidth}@{}}{\small Imagine a small jar holding a ciliate predator and its ciliate prey, left on its own. The two populations boom and crash in a repeating cycle of a characteristic length, with the predators reaching their highest numbers at a particular point in each round. Now let a trickle of individuals swim in from a neighbouring jar or arrive from some other outside source. That small influx shifts the timing of the predator high point just a little. With enough movement of individuals between jars, the boom-and-bust cycles in all of them begin rising and falling together. A sudden swing in temperature can throw them out of alignment, but over time each jar's cycle gets pulled back into step with the others, and they return to a common cycle length. These matched cycles show how a modest exchange of individuals between nearby jars, with no jar in charge of the rest, can by itself produce order across the whole network.}\\
\midrule
 & \textit{archetype} & \textit{topic}\\
\small untouched model & \small \cellcolor{keptcell}Coupled oscillators: The text describes independent systems (jars) with periodic cycles that synchronize their phase and frequency through weak interaction (migration) without a central controller. & \small \cellcolor{keptcell}Mathematical biology: The scenario models population dynamics, specifically predator-prey cycles (Lotka-Volterra type) and their synchronization, which is a core topic in theoretical ecology and dynamical systems.\\[1pt]
\small `spontaneous synchronization' neurons silenced & \small \cellcolor{lostcell}feedback and homeostasis: The text describes how small corrective inputs (individual exchange) and negative feedback mechanisms (temperature shifts) stabilize a system, preventing chaotic divergence and maintaining a consistent, ordered state. & \small \cellcolor{keptcell}mathematical ecology: The passage uses a stylized model of predator-prey dynamics (ciliates) to explain how local interactions and resource flow generate global stability and order within a networked ecosystem.\\[1pt]
\bottomrule
\end{tabularx}
\bigskip

\noindent\begin{tabularx}{\linewidth}{@{}>{\raggedright\arraybackslash}p{2.8cm}>{\raggedright\arraybackslash}X>{\raggedright\arraybackslash}X@{}}
\toprule
\multicolumn{3}{@{}l}{\textbf{Spontaneous synchronization in politics and society, Chinese}}\\[2pt]
\multicolumn{3}{@{}p{\linewidth}@{}}{\small \zh{一群国家政体在计时：每个国家政体都按各自固有的政体更替节奏循环，而各国固有的政体更替节奏彼此略有差异。通过区域扩散，每个国家政体都在把其他国家往自己的相位上拉。区域扩散较弱时，多样性占上风：每个国家政体按自己的步调漂移，相位四散，全球民主占比平均下来几乎是一条毫无特征的水平线。加强区域扩散，在达到临界强度之前，看不出任何变化。随后，一小批固有政体更替节奏落在分布中部附近的国家政体抱成一团；它们合起来的拉力把稍远一些的国家政体也拉了进来，使拉力再次增强，于是一场共同的民主化浪潮从噪声中浮现出来。临界强度属于整个群体，而不属于任何一个成员：固有政体更替节奏的分布越宽，区域扩散就必须越强才能克服它。刚刚超过临界强度时，抱成一团的核心就像一个单一的区域集团，而偏离最远的国家政体仍然漂在核心之外；强度再高一些，核心几乎把它们全部吸收。再次减弱区域扩散，共同的民主化浪潮就会消散，回到零散的政体转型。比较政治学用一个数来刻画这一起始过程，即国家政体之间的相位相干度；在标准模型中，一旦区域扩散越过临界强度，它便从零开始连续上升。}}\\
\midrule
 & \textit{archetype} & \textit{topic}\\
\small untouched model & \small \cellcolor{keptcell}Kuramoto model: A mathematical framework describing how independent oscillators synchronize their phases through coupling, exhibiting a phase transition from incoherence to coherence at a critical coupling strength. & \small \cellcolor{keptcell}Comparative Politics: The study of political systems and democratic transitions, specifically modeling how regional diffusion influences the timing and synchronization of regime changes across different nations.\\[1pt]
\small `spontaneous synchronization' neurons silenced & \small \cellcolor{lostcell}Percolation transition: A critical phase transition where a system shifts from isolated, disordered local states to a single, connected global state (like a "wave") as a parameter (regional diffusion) exceeds a critical threshold. & \small \cellcolor{keptcell}Comparative politics: The study of how political regimes and their transitions (specifically democratization) evolve and spread across different countries and regions, analyzing the conditions under which global trends emerge from local variations.\\[1pt]
\bottomrule
\end{tabularx}
\bigskip

\noindent\begin{tabularx}{\linewidth}{@{}>{\raggedright\arraybackslash}p{2.8cm}>{\raggedright\arraybackslash}X>{\raggedright\arraybackslash}X@{}}
\toprule
\multicolumn{3}{@{}l}{\textbf{Spontaneous synchronization in science and academia, Japanese}}\\[2pt]
\multicolumn{3}{@{}p{\linewidth}@{}}{\small \ja{どの研究競争も、多くのライバルラボからできている。ライバルラボはそれぞれ個別のプロジェクトの日程を持ち、研究競争全体のことは何も知らない。感じ取れるのは競合するグループだけで、学会発表のたびに、自分の投稿のタイミングを競合グループと合う方向へ少しだけ寄せる。先取権へのプレッシャーが弱いうちは、ライバルラボはばらばらにずれていき、研究競争は雑音のように見える。先取権へのプレッシャーが臨界の強さを超えると、足並みのそろったライバルラボのクラスターが現れ、近くのラボを巻き込み、やがて研究競争全体を満たす、ひとつの共有された背中合わせの論文発表(ほぼ同時の論文発表)へと膨らむ。どのライバルラボも拍子を刻んでおらず、いつ動けと命じられてもいないのに、背中合わせの論文発表は、まるで指揮者が定めたかのように安定して続く。大きな追試の失敗は背中合わせの論文発表を崩すことがあるが、ライバルラボはなお競合グループのほうへ引き戻されるので、それは戻ってくる。科学社会学は、ライバルラボどうしの違いに対して先取権へのプレッシャーがどう作用するかが、研究競争が歩調をそろえるかどうかを決めることを研究する。}}\\
\midrule
 & \textit{archetype} & \textit{topic}\\
\small untouched model & \small \cellcolor{keptcell}Synchronization: The text describes how independent agents (labs) adjust their timing based on local interactions and pressure, leading to a collective, stable rhythm without central coordination. & \small \cellcolor{keptcell}Sociology of Science: The text explicitly mentions that the sociology of science studies how priority pressure and differences between labs determine whether research competition synchronizes.\\[1pt]
\small `spontaneous synchronization' neurons silenced & \small \cellcolor{lostcell}The Red Queen / Competitive Co-evolution: A dynamic where multiple independent actors (labs) are forced to continuously adapt and cluster their strategies (timing) in response to each other's pressure, creating a stable, self-sustaining competitive structure that persists despite individual lack of intent. & \small \cellcolor{keptcell}Sociology of Science (Research Competition Dynamics): The study of how the pressure for priority (first-publication rights) shapes the behavior of rival laboratories, causing them to form clusters and produce simultaneous publications, which defines the stability and progression of a specific research field.\\[1pt]
\bottomrule
\end{tabularx}
\bigskip

\noindent\begin{tabularx}{\linewidth}{@{}>{\raggedright\arraybackslash}p{2.8cm}>{\raggedright\arraybackslash}X>{\raggedright\arraybackslash}X@{}}
\toprule
\multicolumn{3}{@{}l}{\textbf{Precommitment in science and academia, English}}\\[2pt]
\multicolumn{3}{@{}p{\linewidth}@{}}{\small The panel that hands out telescope hours knows that, however genuinely it intends to rank by scientific quality alone, when the moment of choosing comes it will be pulled by who the applicant is, which it cannot avoid seeing. Rather than rely on its later self, the panel arranges ahead of time not to know: a double-blind review process is placed between the panel and each observing request, so the applicant's identity never reaches the panel. The panel does not rid itself of its leaning toward famous names; it only loses the means to act on it, because the double-blind process holds back the very information that such a leaning feeds on. The process must be set up before any request is read, since an identity once seen cannot be unseen, and it must be defended against tiny leaks, for one line in a proposal that reveals its author can ruin it. Unmasking the author is therefore handled as a serious failure, not a harmless bit of curiosity. By choosing to know less, the panel produces grants of telescope time that are worth more, and observing astronomy counts this deliberate ignorance among its strongest guarantees of a fair ranking of proposals.}\\
\midrule
 & \textit{archetype} & \textit{topic}\\
\small untouched model & \small \cellcolor{keptcell}Precommitment: A mechanism where an agent restricts its future options or information access to prevent bias or temptation from influencing decisions. & \small \cellcolor{keptcell}Astronomy: The scientific study of celestial objects and the universe, specifically regarding the allocation of observational resources.\\[1pt]
\small `precommitment' neurons silenced & \small \cellcolor{lostcell}Double-blind review: A procedural mechanism where both the evaluators and the submitters are kept anonymous to each other to prevent bias from influencing the assessment. & \small \cellcolor{keptcell}Astronomy: The scientific discipline where this specific process is used to allocate limited and valuable telescope observation time to researchers.\\[1pt]
\bottomrule
\end{tabularx}
\bigskip

\noindent\begin{tabularx}{\linewidth}{@{}>{\raggedright\arraybackslash}p{2.8cm}>{\raggedright\arraybackslash}X>{\raggedright\arraybackslash}X@{}}
\toprule
\multicolumn{3}{@{}l}{\textbf{Precommitment in politics and society, English}}\\[2pt]
\multicolumn{3}{@{}p{\linewidth}@{}}{\small Standing in front of the voters, a lawmaker formally promises to vote against any tax hike, well aware that if the choice were left to private calculation, plenty of reasons to raise taxes would turn up later. Signing the anti-tax promise alters almost nothing in the real world except what everyone now expects of the lawmaker, but that turns out to be plenty: from that day on, any vote for higher taxes would be noticed and recalled as going back on one's word, and the lawmaker's standing as a conservative would take the hit. The louder and more precise the promise, the more expensive any quiet deal on taxes becomes, so the lawmaker phrases it so that no clever reading can wriggle around it, and puts it in writing with a signature, so it lasts long after the enthusiasm of the moment has faded. When the budget later comes up short, the lawmaker finds that the real choice was settled long ago, on the day the promise was signed; the only thing still undecided is whether the public will watch the lawmaker vote for higher taxes. Scholars of political messaging look at how statements that are cheap to make can become very expensive to go back on.}\\
\midrule
 & \textit{archetype} & \textit{topic}\\
\small untouched model & \small \cellcolor{keptcell}Commitment Device: A strategic action that restricts future choices to make a promise credible by raising the cost of breaking it. & \small \cellcolor{keptcell}Political Economy: The study of how political institutions and incentives shape economic outcomes, specifically regarding fiscal policy and voter trust.\\[1pt]
\small `precommitment' neurons silenced & \small \cellcolor{lostcell}performative speech act: The text describes how the act of making a formal promise changes the social and political reality, creating a new standard of expectation and potential for censure. & \small \cellcolor{keptcell}political communication: The analysis focuses on the strategic use of public statements and the economic or reputational costs associated with political messaging and voter perception.\\[1pt]
\bottomrule
\end{tabularx}
\bigskip

\noindent\begin{tabularx}{\linewidth}{@{}>{\raggedright\arraybackslash}p{2.8cm}>{\raggedright\arraybackslash}X>{\raggedright\arraybackslash}X@{}}
\toprule
\multicolumn{3}{@{}l}{\textbf{Precommitment in cell and molecular biology, English}}\\[2pt]
\multicolumn{3}{@{}p{\linewidth}@{}}{\small A cell under heavy stress can tell in advance that the crisis will hit while it is running hot: pro-survival signals are shouting, the demand to grow is strong, and carrying on dividing still looks like it is on the table. It also knows that whatever verdict it reaches in that state will be the poorest one it is capable of. So it makes its choice earlier, during a quiet stretch. While things are calm, it settles on a particular degree of BH3 priming, and it agrees with itself that the moment that degree is hit, cytochrome c leaks out of the mitochondria immediately, with no new round of weighing the options. When the serious damage finally arrives, the cell no longer wonders whether it should let cytochrome c out; its only job is to read whether priming has reached the agreed mark. Such a rule can err on the side of caution, giving up a further round of division that the cell could actually have survived. Yet it dependably keeps the cell from turning cancerous, a far more expensive outcome, which typically develops from putting up with damage --- the belief that this one time, soldiering on is acceptable. The lesson of programmed-cell-death biology is that a BH3 priming threshold is of no use unless it is fixed ahead of the serious stress and then obeyed without any bargaining.}\\
\midrule
 & \textit{archetype} & \textit{topic}\\
\small untouched model & \small \cellcolor{keptcell}Pre-commitment: A strategy where an agent binds itself to a specific course of action in advance to avoid making poor decisions under high stress or temptation. & \small \cellcolor{keptcell}Cell Biology: The study of cellular mechanisms, specifically focusing on apoptosis (programmed cell death) and mitochondrial signaling pathways.\\[1pt]
\small `precommitment' neurons silenced & \small \cellcolor{lostcell}Hysteresis: A system where the state (survival vs. death) is determined by a fixed threshold set during a low-signal phase, preventing oscillation or delayed response during high-signal stress. & \small \cellcolor{keptcell}Cell Biology: The text describes the mechanism of apoptosis (programmed cell death) and how cells regulate the release of cytochrome c via BH3 priming levels to avoid cancer.\\[1pt]
\bottomrule
\end{tabularx}
\bigskip


==> anc/reproduce/reproduce.sh <==
#!/usr/bin/env bash
# The CPU part of the package: every exhibit and stated number of the paper from the stored answers, each compared with what the paper states
# (expected/numbers.json) and, with the paper's figures beside the package (figures/), with the Appendix B tables character for character and the Figure 5 pictures
# pixel for pixel (FONT=/path/to/font.ttc picks the font; the paper's is Helvetica as macOS ships it). No model is loaded.
# The model runs are scripts/jobs.py and run.py (README.md). Usage: bash reproduce.sh     (PYTHON=/path/to/python picks the interpreter)
set -euo pipefail; cd "$(dirname "$0")"; PY="${PYTHON:-python3}"
"$PY" -c 'import numpy, PIL' 2>/dev/null || { echo "ERROR: $PY lacks numpy or pillow: conda env create -f environment.yml, or PYTHON=/path/to/python bash reproduce.sh" >&2; exit 1; }
mkdir -p out; echo "interpreter: $PY"
echo; echo "##### Table 1, the colours of Figure 5 and Appendix B, the set sizes (answers/answers.jsonl -> out/counts.md) #####"
"$PY" scripts/score.py --answers answers/answers.jsonl --out out/counts.md --expected expected/numbers.json | tail -1
echo; echo "##### Appendix B, twelve tables (-> out/appendix_b_tables.tex) #####"
"$PY" scripts/appendix_b_tables.py --answers answers/answers.jsonl --out out/appendix_b_tables.tex
echo; echo "##### Figure 5a and 5b (-> out/fig_demo_tipping_{a,b}.png) #####"
FONT="${FONT:-/System/Library/Fonts/Helvetica.ttc}"
if [ -f "$FONT" ]; then "$PY" scripts/fig_demos.py --answers answers/answers.jsonl --panel 5a --out-dir out --font "$FONT"; "$PY" scripts/fig_demos.py --answers answers/answers.jsonl --panel 5b --out-dir out --font "$FONT"
else echo "not drawn: no font at $FONT (FONT=/path/to/font.ttc with a regular and a bold face draws them); their colours are checked above"; fi
echo; echo "##### the exhibits against the paper's: the Appendix B tables character for character, the pictures pixel for pixel #####"
F=figures; [ -d "$F" ] || F=../figures; if [ -d "$F" ]; then "$PY" scripts/check_figures.py --out-dir out --figures "$F"; else echo "no figures/ folder: the pixel check needs the paper's figures"; fi


==> anc/reproduce/scripts/appendix_b_tables.py <==
#!/usr/bin/env python3
"""Appendix B of the paper: twelve more demonstrations as page-wide tables, answers only. For each text of texts/exhibits.json "appendix_b": a heading, the whole
text, and a table of the model's archetype and topic lines, unedited and in full, under the untouched model and under the archetype's set; a cell is green when
the line keeps the group the untouched model's line had (config.json "verdict"), red when it leaves it. Writes LaTeX (--out): one tabularx per text, the text in
\\zh{...} or \\ja{...} where it is Chinese or Japanese (the paper's preamble defines both: CJKutf8 under pdfLaTeX, a system font under XeTeX).
Usage: python scripts/appendix_b_tables.py --answers answers/answers.jsonl --out out/appendix_b_tables.tex
"""
import argparse, re
from package import answers, texts, exhibits, nearest
ap = argparse.ArgumentParser(); ap.add_argument("--answers", required=True); ap.add_argument("--out", required=True); a = ap.parse_args()
T = texts(); EX = exhibits(); A = answers(a.answers); SHOW = [(x["text_id"], x["language"]) for x in EX["appendix_b"]["texts"]]; assert len(SHOW) == 12
ROWS = (("untouched", "untouched model"), ("own archetype", "`{arch}' neurons silenced"))
CHARS = {"’": "'", "‘": "`", "“": "``", "”": "''", "—": "---", "–": "--", "…": "\\ldots{}", "é": "\\'{e}", "×": "$\\times$"}
def esc(s):
    s = re.sub(r"([&%$#_{}])", r"\\\1", s.replace("\\", "\\textbackslash{}")).replace("~", "\\textasciitilde{}").replace("^", "\\textasciicircum{}")
    for c, m in CHARS.items(): s = s.replace(c, m)
    left = sorted({c for c in s if ord(c) > 127}); assert not left, ("characters without a LaTeX mapping", left); return s
def linetext(r, which):                                                                             # "name: explanation" from the answer, unedited
    for ln in r["answer"].splitlines():
        if ln.lower().startswith(which + ":"): return ln.split(":", 1)[1].strip()
    return r[which]
out = ["% Appendix B, generated by reproduce/scripts/appendix_b_tables.py from answers/answers.jsonl; do not edit by hand.",
       "\\definecolor{keptcell}{HTML}{E6F4EA}\\definecolor{lostcell}{HTML}{FBE9E7}"]
for tid, lang in SHOW:
    v = A[tid]; t = T[tid]; u = v["untouched"]; arch, topic = t["archetype"], t["topic"]
    body = t["text"].replace("\n", " ").strip()
    body = ("\\zh{" + body + "}") if lang.startswith("Chinese") else ("\\ja{" + body + "}") if lang.startswith("Japanese") else esc(body)
    out += ["", "\\noindent\\begin{tabularx}{\\linewidth}{@{}>{\\raggedright\\arraybackslash}p{2.8cm}>{\\raggedright\\arraybackslash}X>{\\raggedright\\arraybackslash}X@{}}", "\\toprule",
            f"\\multicolumn{{3}}{{@{{}}l}}{{\\textbf{{{esc(arch[0].upper() + arch[1:])} in {esc(topic)}, {esc(lang)}}}}}\\\\[2pt]",
            f"\\multicolumn{{3}}{{@{{}}p{{\\linewidth}}@{{}}}}{{\\small {body}}}\\\\", "\\midrule", " & \\textit{archetype} & \\textit{topic}\\\\"]
    for cond, label in ROWS:
        r = v[cond]; cells = []
        for which, kind in (("pattern", "archetype"), ("subject", "topic")):
            kept = nearest(r, kind) == nearest(u, kind); cells.append(f"\\cellcolor{{{'keptcell' if kept else 'lostcell'}}}{esc(linetext(r, which))}")
        out.append(f"\\small {esc(label.format(arch=arch))} & \\small " + " & \\small ".join(cells) + "\\\\[1pt]")
    out += ["\\bottomrule", "\\end{tabularx}", "\\bigskip"]
open(a.out, "w", encoding="utf-8").write("\n".join(out) + "\n"); print("wrote", a.out, len(SHOW), "tables")


==> anc/reproduce/scripts/check_figures.py <==
#!/usr/bin/env python3
"""The regenerated exhibits against the paper's figures: the Appendix B tables (LaTeX) character for character, which fails the run on any difference; the two
panels of Figure 5, where they were drawn, pixel for pixel (PNG bytes carry the writer's metadata, so pixels are compared, not bytes), reported with the
bounding box of a difference: drawn with other fonts than the paper's, the pictures differ in their glyphs only, and their colours are checked by score.py.
Usage: python scripts/check_figures.py --out-dir out --figures ../figures
"""
import argparse, os
from PIL import Image, ImageChops
ap = argparse.ArgumentParser(); ap.add_argument("--out-dir", required=True); ap.add_argument("--figures", required=True); a = ap.parse_args()
FILES = ("fig_demo_tipping_a.png", "fig_demo_tipping_b.png")
bad = []
for f in FILES:
    if not os.path.exists(os.path.join(a.out_dir, f)): print(f"{f}: not drawn"); continue
    x, y = Image.open(os.path.join(a.out_dir, f)).convert("RGB"), Image.open(os.path.join(a.figures, f)).convert("RGB")
    same = x.size == y.size and ImageChops.difference(x, y).getbbox() is None; print(f"{f}: {'equal' if same else 'DIFFERS ' + str(ImageChops.difference(x, y).getbbox() if x.size == y.size else (x.size, y.size))}")
    if not same: print("  (the pictures carry the paper's content; with other fonts their glyphs differ)")
f = "appendix_b_tables.tex"; same = open(os.path.join(a.out_dir, f), encoding="utf-8").read() == open(os.path.join(a.figures, f), encoding="utf-8").read()
print(f"{f}: {'equal' if same else 'DIFFERS'}")
if not same: bad.append(f)
if bad: raise SystemExit(f"the Appendix B tables differ from the paper's")
print("the Appendix B tables equal the paper's")


==> anc/reproduce/scripts/compare_answers.py <==
#!/usr/bin/env python3
"""A run's answers against the stored ones, job by job, character for character; an identical answer carries the stored answer's groups. A job id with a
repeat suffix (|1, |2, from jobs.py --repeat) is compared with the stored job it repeats and with its other repeats. Prints every difference; fails if any.
Usage: python scripts/compare_answers.py --run out/answers.jsonl --stored answers/answers.jsonl
"""
import argparse, collections, re
from package import jl
ap = argparse.ArgumentParser(); ap.add_argument("--run", required=True); ap.add_argument("--stored", required=True); a = ap.parse_args()
S = {r["job"]: r for r in jl(a.stored)}; R = jl(a.run); bad = []; reps = collections.defaultdict(list)
for r in R:
    base = re.sub(r"\|\d+$", "", r["job"]); reps[base].append(r)
    if base not in S: print(f"{r['job']}: no stored answer to compare with"); continue
    s = S[base]; same = r["answer"] == s["answer"]
    print(f"{r['job']}: {'identical to the stored answer' if same else 'DIFFERS'}")
    if not same: bad.append(r["job"]); print(f"  run:    {r['answer']!r}\n  stored: {s['answer']!r}")
for base, rs in reps.items():
    if len(rs) > 1 and len({x["answer"] for x in rs}) != 1: bad.append(base); print(f"{base}: the repeats differ from each other")
print(f"{len(R)} answers, {len(bad)} differ"); raise SystemExit(1 if bad else 0)


==> anc/reproduce/scripts/fig_demos.py <==
#!/usr/bin/env python3
"""Figure 5 of the paper, one panel per call: the tipping point on one narrative (texts/exhibits.json "figure_5"). The text in a full-width panel, then three
rows, one condition each: the untouched model; the archetype's set silenced; the text's topic's set silenced. Every row shows the two answer lines unedited
(light green when the line keeps the group the untouched model's line had, config.json "verdict"; light red when it leaves it) and a neuron map beside them:
the neuron map of Qwen3.8-27B for the untouched row, the silenced set alone for the others, from maps/ (pictures). Writes the panel's file to --out-dir.
Usage: python scripts/fig_demos.py --answers answers/answers.jsonl --panel 5a|5b --out-dir out [--font PATH]
"""
import argparse, colorsys, os, re
import numpy as np
from PIL import Image, ImageDraw, ImageFont
from package import P, answers, texts, exhibits, nearest
ap = argparse.ArgumentParser(); ap.add_argument("--answers", required=True); ap.add_argument("--panel", required=True); ap.add_argument("--out-dir", required=True); ap.add_argument("--font", default="/System/Library/Fonts/Helvetica.ttc"); a = ap.parse_args()
T = texts(); EX = exhibits(); A = answers(a.answers); F5 = EX["figure_5"]; ANAME = F5["archetype"]; panel = next(p for p in F5["panels"] if p["figure"] == a.panel)
LAB = ("pattern", "subject")
def load(p):
    tid = p["text_id"]; Z = A[tid]; t = T[tid]; tname = t["topic"]; U = Z["untouched"]; rows = [("untouched", U), ("archetype", Z["own archetype"]), ("topic", Z["own topic"])]
    assert t["archetype"] == ANAME and rows[1][1]["silence"][0]["set"] == ANAME and rows[2][1]["silence"][0]["set"] == tname, (tid, rows[1][1]["silence"], rows[2][1]["silence"])
    kept = lambda r, k: nearest(r, k) == nearest(U, k)
    def split(ans):
        out = {}; txt = ans.replace("*", "").replace("：", ":")
        for m in re.finditer(rf"({LAB[0]}|{LAB[1]})\s*:\s*(.*?)(?=\n\s*(?:{LAB[0]}|{LAB[1]})\s*:|\Z)", txt, re.S | re.I): out[m.group(1).lower()] = re.sub(r"\s+", " ", m.group(2)).strip()
        assert set(out) == set(LAB), ans; return out[LAB[0]], out[LAB[1]]
    return dict(sub=p["subtitle"], tname=tname, narrative=p["narrative"], text_title=p.get("text_title", ""), text=re.sub(r"\s+", " ", t["text"]).strip(), A={k: split(r["answer"]) for k, r in rows}, K={k: (kept(r, "archetype"), kept(r, "topic")) for k, r in rows},
                tmap=P(EX["maps"]["topic"][tname]))
v = load(panel); full = P(EX["maps"]["model"]); amap = P(EX["maps"]["archetype"][ANAME])
F = a.font; reg = ImageFont.truetype(F, 26); head = ImageFont.truetype(F, 28, index=1); big = ImageFont.truetype(F, 34, index=1); small = ImageFont.truetype(F, 22); cellh = ImageFont.truetype(F, 22, index=1)
INK, BOX, EDGE, GREEN_BG, RED_BG = "#0b0b0b", "#f4f3f0", "#d5d3ce", "#e6f4e6", "#f9e3e1"
M = 40; GAP = 20; PAD = 14; LH = 36; IN = 12; Wd = 1700
img = Image.new("RGB", (Wd, 6000), "#fcfcfb"); d = ImageDraw.Draw(img); y = 24
def lines(text, maxw, font):
    out, cur = [], ""
    for word in text.split(" "):
        t = (cur + " " + word).strip()
        if d.textlength(t, font=font) > maxw and cur: out.append(cur); cur = word
        else: cur = t
    return out + [cur]
def legend(m):
    dm = ImageDraw.Draw(m); items = [(n, tuple(int(round(c * 255)) for c in colorsys.hls_to_rgb(h / 360.0, 0.5, 1.0))) for n, h in (("archetype", 0.0), ("topic", 120.0), ("language", 240.0))]
    SW, G1, G2, HH = 14, 6, 18, 22; width = sum(SW + G1 + int(d.textlength(n, font=small)) for n, _ in items) + 2 * G2
    top = (np.asarray(m, dtype=np.int32).min(axis=2) > 245)[:HH + 4]; xs = [x for x in range(0, m.width - width) if top[:, x:x + width + 6].all()]; assert xs, "no empty strip for the legend"; x = xs[0] + 3
    for n, col in items: dm.rectangle((x, 4 + (HH - SW) // 2, x + SW - 1, 4 + (HH - SW) // 2 + SW - 1), fill=col); dm.text((x + SW + G1, 4 + HH // 2), n, font=small, fill="#333333", anchor="lm"); x += SW + G1 + int(d.textlength(n, font=small)) + G2
    return m
d.text((M, y), panel["title"], font=big, fill=INK); y += 60
MAPW = 540; CW = (Wd - 2 * M - 40 - MAPW - 30 - GAP) // 2; TW = CW - 2 * PAD; TWF = Wd - 2 * M - 40
CELL_H = max(len(lines(t, TW, reg)) for vv in v["A"].values() for t in vv) * LH + 2 * PAD + 34; CAPH = 70; MW = MAPW - 2 * IN; MH = CELL_H - CAPH - IN
def cell(x0, y0, label, text, bg):
    d.rounded_rectangle((x0, y0, x0 + CW, y0 + CELL_H), radius=10, fill=bg, outline=EDGE, width=2); d.text((x0 + PAD, y0 + PAD - 2), label, font=cellh, fill="#555555")
    for i, ln in enumerate(lines(text, TW, reg)): d.text((x0 + PAD, y0 + PAD + 30 + i * LH), ln, font=reg, fill=INK)
def row(ttl, ans, ok, map_path, map_label, tcol=INK, with_legend=False):
    global y
    h = 46 + CELL_H + 8; d.rounded_rectangle((M - 16, y - 16, Wd - M + 16, y + h + 16), radius=14, fill=BOX, outline=EDGE, width=2); d.text((M + 4, y), ttl, font=head, fill=tcol); x0 = M + 4
    cell(x0, y + 46, "the model's answer, unedited: Archetype", ans[0], GREEN_BG if ok[0] else RED_BG); cell(x0 + CW + GAP, y + 46, "the model's answer, unedited: Topic", ans[1], GREEN_BG if ok[1] else RED_BG)
    bx = Wd - M - MAPW; by = y + 46; d.rounded_rectangle((bx, by, bx + MAPW, by + CELL_H), radius=10, fill="#ffffff", outline=EDGE, width=2)
    m = Image.open(map_path).convert("RGB").resize((MW, MH), Image.LANCZOS); m = legend(m) if with_legend else m; img.paste(m, (bx + IN, by + CAPH))
    for k, ln in enumerate(map_label.split("\n")): d.text((bx + IN, by + IN + 26 * k), ln, font=cellh, fill="#333333")
    y += h + 44
ls = lines(v["text"], TWF, reg); th = 52 + len(ls) * LH
d.rounded_rectangle((M - 16, y - 16, Wd - M + 16, y + th + 16), radius=14, fill="#fff8d6", outline="#e6d98a", width=2); d.text((M + 4, y), v["text_title"] or f"Narrative {v['narrative']}, {v['sub'][0].lower() + v['sub'][1:]}: the text", font=head, fill=INK)
for i, ln in enumerate(ls): d.text((M + 4, y + 46 + i * LH), ln, font=reg, fill=INK)
y += th + 44
row("UNTOUCHED MODEL", v["A"]["untouched"], v["K"]["untouched"], full, "Qwen3.8-27B neuron map", with_legend=True)
row(f"THE NEURONS FOR '{ANAME.upper()}' ARCHETYPAL CONTEXT SILENCED", v["A"]["archetype"], v["K"]["archetype"], amap, "silenced neurons: the archetype's set\n(opacity, the archetype's signal per neuron)", tcol="#c0392b")
row(f"THE NEURONS FOR '{v['tname'].upper()}' TOPIC DOMAIN SILENCED", v["A"]["topic"], v["K"]["topic"], v["tmap"], "silenced neurons: the topic's set\n(opacity, the topic's signal per neuron)", tcol="#c0392b")
y += 10
FOOT = " ".join(("The model was asked to name the relationship pattern the text instantiates and the subject area it is about, each with a few words of explanation.", "Every answer is Qwen3.8-27B's own output, word for word: the pattern in the Archetype cell, the subject area in the Topic cell.", "Green: the answer still names the archetype or topic the untouched model named, by the read-out; red: it names another."))   # one paragraph, wrapped
fl = lines(FOOT, TWF, small)
for k, ln in enumerate(fl): d.text((M + 4, y - 4 + 30 * k), ln, font=small, fill="#555555")
y += 40 + 30 * len(fl)
img = img.crop((0, 0, Wd, y)); os.makedirs(a.out_dir, exist_ok=True); out = os.path.join(a.out_dir, panel["file"]); img.save(out); print("wrote", os.path.abspath(out), img.size, v["K"])


==> anc/reproduce/scripts/jobs.py <==
#!/usr/bin/env python3
"""The jobs of the test: which text is answered with which sets silenced (scripts/run.py answers them).
Default: every text of texts/test_texts.jsonl untouched, under its archetype's set, under that set's random twin and under another archetype's set (drawn
among the others with a seed from the text id); where the text's topic has a set in sets/, also under that set, its random twin and the other topic's set.
--as-stored answers/answers.jsonl: exactly the (text, condition, sets) of the stored answers. --texts restricts either to the texts named. --repeat n
writes every job n times (job ids suffixed |1, |2, ...), the smoke test of a run: the answers must be identical.
Usage: python scripts/jobs.py --out out/jobs.jsonl [--texts t01,t02] [--as-stored answers/answers.jsonl] [--repeat 2]
"""
import argparse, glob, json, os, zlib, numpy as np
from package import P, NAMES, jl, texts
ap = argparse.ArgumentParser(); ap.add_argument("--out", required=True); ap.add_argument("--texts", default=""); ap.add_argument("--as-stored", default=""); ap.add_argument("--repeat", type=int, default=1); a = ap.parse_args()
T = texts(); want = a.texts.split(",") if a.texts else list(T)
for t in want: assert t in T, t
SETS = {(s["kind"], s["name"]): s for s in (json.load(open(f)) for f in glob.glob(P("sets", "*.json")))}
def silence(kind, name, random): s = SETS[(kind, name)]; return {"kind": kind, "set": f"random twin of {name}" if random else name, "group": s["group"], "random": random}
released = {(k, g) for k in NAMES for g in NAMES[k]}; jobs = []
if a.as_stored:
    for r in jl(a.as_stored):
        if r["text_id"] not in want: continue
        assert all((s["kind"], s["group"]) in released for s in r["silence"]), r["job"]
        jobs.append({"job": r["job"], "text_id": r["text_id"], "text": T[r["text_id"]]["text"], "condition": r["condition"], "language": r["language"], "silence": r["silence"]})
else:
    for tid in want:
        t = T[tid]; others = {k: [n for n in NAMES[k].values() if n != t[k]] for k in ("archetype", "topic")}; rng = np.random.default_rng(zlib.crc32(tid.encode()))
        oa, ot = str(rng.choice(others["archetype"])), str(rng.choice(others["topic"]))
        conds = [("untouched", []), ("own archetype", [silence("archetype", t["archetype"], False)]), ("archetype random", [silence("archetype", t["archetype"], True)]), ("other archetype", [silence("archetype", oa, False)])]
        if t["topic"] in NAMES["topic"].values(): conds += [("own topic", [silence("topic", t["topic"], False)]), ("topic random", [silence("topic", t["topic"], True)]), ("other topic", [silence("topic", ot, False)])]
        for cond, sil in conds:
            jobs.append({"job": f"{tid}|{cond}", "text_id": tid, "text": t["text"], "condition": cond, "language": t["language"], "silence": sil})
if a.repeat > 1: jobs = [{**j, "job": f"{j['job']}|{k}"} for j in jobs for k in range(1, a.repeat + 1)]
os.makedirs(os.path.dirname(os.path.abspath(a.out)), exist_ok=True); open(a.out, "w").write("".join(json.dumps(j, ensure_ascii=False) + "\n" for j in jobs))
print(f"{len(want)} texts, {len(jobs)} jobs")


==> anc/reproduce/scripts/package.py <==
"""Shared by the package's scripts: the package root and config.json, the texts and the exhibits, an answers file grouped by text and condition, the released
groups' names, the answer-line parser (the one the runner applies; the stored answers were parsed by it), and the kept-or-lost rule."""
import json, os, re
PKG = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
def P(*p): return os.path.join(PKG, *p)
CFG = json.load(open(P("config.json"))); NAMES = CFG["groups"]                              # kind -> group (the name's slug) -> the released name
LANG = {"en": "English", "fr": "French", "ru": "Russian", "zh": "Chinese", "ja": "Japanese"}
def jl(path): return [json.loads(l) for l in open(path)]
def texts(): return {t["id"]: t for t in jl(P("texts", "test_texts.jsonl"))}
def exhibits(): return json.load(open(P("texts", "exhibits.json")))
def answers(path):
    """text id -> condition -> record"""
    by = {}
    for r in jl(path): by.setdefault(r["text_id"], {})[r["condition"]] = r
    return by
GROUP = {"archetype": "pattern_group", "topic": "subject_group"}
def nearest(r, kind):
    """the group stored for the line of this kind (config.json "verdict"); None when the line is missing"""
    x = r[GROUP[kind]]; return x["nearest"] if x else None
def parts(ans):
    ans = re.sub(r",?\s*a colon,?\s*", ": ", ans.strip().strip("*"), count=1); m = re.split(r":\s*|\n", ans, maxsplit=1)
    if len(m) > 1 and m[1].strip(): return (m[0].strip().strip("*"), m[1].strip())
    m = re.split(r",\s+", ans, maxsplit=1)
    if len(m) > 1 and m[1].strip(): return (m[0].strip().strip("*"), m[1].strip())
    return (ans.strip(), ans.strip())
def lines(ans):
    """the pattern line and the subject line of an answer, each split into its name and its explanation"""
    out = {}
    for line in ans.splitlines():
        l = line.strip().strip("*")
        for key in ("pattern", "subject"):
            if l.lower().startswith(key) and key not in out: out[key] = parts(l.split(":", 1)[1].strip()) if ":" in l else ("", "")
    return out


==> anc/reproduce/scripts/run.py <==
#!/usr/bin/env python3
"""The model's answers with neuron sets silenced. GPU: about 60 GB of memory (the bf16 weights are 54 GB), about 20 seconds per answer.
For each job of a jobs file (scripts/jobs.py writes them): the question of config.json about the job's text, answered greedily by Qwen3.8-27B at the pinned
revision with thinking off, one text per forward pass, with the job's sets silenced in every layer (config.json "silencing"). One record per answer, in the
format of answers/answers.jsonl without the groups: scripts/compare_answers.py checks the answers against the stored ones, whose groups (config.json
"verdict") they then carry. Written to --out as it completes; a rerun continues where the last one stopped.
Usage: python scripts/run.py --jobs out/jobs.jsonl --out out/answers.jsonl
"""
import argparse, glob, json, os, time, torch
from package import P, CFG, jl, lines
ap = argparse.ArgumentParser(); ap.add_argument("--jobs", required=True); ap.add_argument("--out", required=True); a = ap.parse_args()
D = CFG["decoding"]; assert D["greedy"] and not D["enable_thinking"] and D["texts_per_forward_pass"] == 1
SETS = {}
for f in sorted(glob.glob(P("sets", "*.json"))):
    s = json.load(open(f)); SETS[(s["kind"], s["group"], "twin_of" in s)] = s
assert len(SETS) == 2 * sum(map(len, CFG["groups"].values())), len(SETS)                    # every group of config.json and its twin
jobs = jl(a.jobs); done = {r["job"] for r in jl(a.out)} if os.path.exists(a.out) else set()
todo = [j for j in jobs if j["job"] not in done]; print(f"{len(jobs)} jobs, {len(todo)} to run", flush=True)
for j in todo:
    for s in j["silence"]: assert (s["kind"], s["group"], s["random"]) in SETS, f"{j['job']}: no released set for {s}"
if not todo: raise SystemExit(0)
from transformers import AutoModelForCausalLM, AutoTokenizer
tok = AutoTokenizer.from_pretrained(CFG["model"], revision=CFG["revision"])
model = AutoModelForCausalLM.from_pretrained(CFG["model"], revision=CFG["revision"], dtype=getattr(torch, CFG["dtype"])).to("cuda").eval()
for p in model.parameters(): p.requires_grad_(False)
assert len(model.model.layers) == CFG["layers"]
SIL = {}
def hook(b):
    def pre(mod, args):
        x = args[0]
        if b in SIL: x = x.clone(); x[..., SIL[b]] = 0
        return (x,)
    return pre
for b, l in enumerate(model.model.layers): l.mlp.down_proj.register_forward_pre_hook(hook(b))
eos = [tok.eos_token_id] + ([tok.convert_tokens_to_ids("<|im_end|>")] if "<|im_end|>" in tok.get_vocab() else []); t0 = time.time()
with open(a.out, "a") as f:
    for n, j in enumerate(todo):
        SIL.clear()
        for s in j["silence"]:
            for b, v in SETS[(s["kind"], s["group"], s["random"])]["layers"].items():
                b = int(b); SIL[b] = torch.unique(torch.cat([SIL[b], torch.tensor(v, device="cuda")])) if b in SIL else torch.tensor(v, device="cuda")
        chat = tok.apply_chat_template([{"role": "user", "content": CFG["question"].format(text=j["text"])}], tokenize=False, add_generation_prompt=True, enable_thinking=False)
        enc = tok([chat], return_tensors="pt").to("cuda")
        with torch.no_grad(): g = model.generate(**enc, max_new_tokens=D["max_new_tokens"], do_sample=False, eos_token_id=eos, pad_token_id=tok.eos_token_id)
        ans = tok.decode(g[0, enc["input_ids"].shape[1]:], skip_special_tokens=True).strip(); L = lines(ans)
        rec = {"job": j["job"], "text_id": j["text_id"], "condition": j["condition"], "language": j["language"], "silence": j["silence"], "answer": ans, "pattern": L["pattern"][0] if "pattern" in L else "", "subject": L["subject"][0] if "subject" in L else ""}
        f.write(json.dumps(rec, ensure_ascii=False) + "\n"); f.flush()
        print(f"[{(time.time() - t0) / 60:.1f} min] {n + 1}/{len(todo)} {j['job']} | {ans[:90]!r}", flush=True)
print("ALL DONE", flush=True)


==> anc/reproduce/scripts/score.py <==
#!/usr/bin/env python3
"""From an answers file: Table 1 of the paper (the demonstrations: the topics and languages of the texts Figure 5 and Appendix B show, each checked against
the criterion of §3), the colours of Figure 5 and Appendix B, and the set sizes. Written to --out as markdown; with --expected, every number the paper states
is compared with it and the run fails on any difference.
Rule, from the answers alone (config.json "verdict"): a line keeps its group when its group is the one the untouched model's line to the same text had; it is
lost when the group changes or the line is missing.
Usage: python scripts/score.py --answers answers/answers.jsonl --out out/counts.md [--expected expected/numbers.json]
"""
import argparse, glob, json, os
from package import P, LANG, answers, texts, exhibits, nearest
ap = argparse.ArgumentParser(); ap.add_argument("--answers", required=True); ap.add_argument("--out", required=True); ap.add_argument("--expected", default=""); a = ap.parse_args()
T = texts(); EX = exhibits(); BY = answers(a.answers)
for tid in BY: assert tid in T, tid
got = {}; out = []
# ---- Table 1 and the figures' colours: the demonstrations, each checked against the criterion
def demo(tid):
    v = BY[tid]; u = v["untouched"]; K = {}
    for c in ("own archetype", "archetype random", "other archetype", "own topic", "topic random"):
        if c in v: K[c] = ["kept" if nearest(v[c], k) == nearest(u, k) else "lost" for k in ("archetype", "topic")]
    assert K["own archetype"] == ["lost", "kept"] and K["archetype random"] == ["kept", "kept"] and ("other archetype" not in K or K["other archetype"][0] == "kept"), (tid, K)
    return K
shown = [(p["text_id"], T[p["text_id"]]["language"]) for p in EX["figure_5"]["panels"]] + [(x["text_id"], T[x["text_id"]]["language"]) for x in EX["appendix_b"]["texts"]]
for x in EX["appendix_b"]["texts"]: assert LANG[T[x["text_id"]]["language"]] == x["language"], x
t1 = {}
for arch in EX["table_1_archetypes"]:
    tp, lg = [], []
    for tid, lang in shown:
        if T[tid]["archetype"] != arch: continue
        demo(tid); tp += [T[tid]["topic"]] if T[tid]["topic"] not in tp else []; lg += [LANG[lang]] if LANG[lang] not in lg else []
    t1[arch] = {"topics": tp, "languages": lg}
got["table_1"] = t1; out += ["## Table 1, the demonstrations (every text checked: the archetype's set takes the archetype and leaves the topic, random neurons leave both, another archetype's set leaves the archetype)", "", "| archetype silenced | topics that remained | languages |", "|---|---|---|"] + [f"| {n} | {', '.join(d['topics'])} | {', '.join(d['languages'])} |" for n, d in t1.items()] + [""]
f5 = {}
for p in EX["figure_5"]["panels"]:
    K = demo(p["text_id"]); v = BY[p["text_id"]]; f5[p["figure"]] = {"untouched": ["kept", "kept"], "archetype": K["own archetype"], "topic": ["kept" if nearest(v["own topic"], k) == nearest(v["untouched"], k) else "lost" for k in ("archetype", "topic")]}
    if p["figure"] == "5a": f5["5a"]["archetype_answer_starts"] = v["own archetype"]["answer"][:len("pattern: The Dunning-Kruger Effect")]
got["figure_5"] = f5; out += ["## Figure 5 (archetype line, topic line)", ""] + [f"- {k}: " + "; ".join(f"{c} {x}" for c, x in d.items()) for k, d in f5.items()] + ["", "## Appendix B: every text: untouched both kept; the archetype's set: archetype lost, topic kept", ""]
sizes = [json.load(open(f))["n_neurons"] for f in glob.glob(P("sets", "*.json")) if not os.path.basename(f).startswith("twin_")]
got["set_sizes"] = {"min": min(sizes), "max": max(sizes)}; out += [f"The released sets hold {min(sizes):,} to {max(sizes):,} neurons.", ""]
os.makedirs(os.path.dirname(os.path.abspath(a.out)), exist_ok=True); open(a.out, "w").write("\n".join(out)); print("\n".join(out))
if a.expected:
    E = json.load(open(a.expected)); bad = []
    def cmp(path, g, e):
        if isinstance(e, dict):
            for k in e:
                if k == "paper_says": continue
                cmp(f"{path}/{k}", g[k] if k in g else None, e[k])
        elif g != e: bad.append(f"{path}: got {g!r}, the paper states {e!r}")
    for key in ("table_1", "figure_5", "set_sizes"): cmp(key, got[key], E[key])
    if bad: raise SystemExit("MISMATCH with the paper:\n" + "\n".join(bad))
    print(f"every number equals the paper's ({E['source']}); the paper's words on the set sizes: {E['set_sizes']['paper_says']}")


==> anc/reproduce/sets/archetype_precommitment.json <==
{"name":"precommitment","kind":"archetype","group":"precommitment","n_neurons":39793,"layers":{"0":[116,284,292,297,335,358,365,379,393,396,465,478,492,502,513,565,659,689,775,957,971,1121,1272,1345,1376,1410,1418,1471,1503,1506,1580,1605,1629,1637,1640,1643,1701,1708,1727,1764,1908,1960,2054,2091,2123,2177,2184,2193,2231,2456,2492,2499,2516,2518,2586,2590,2603,2619,2703,2717,2813,2858,2927,2937,2971,3097,3121,3126,3197,3206,3249,3316,3346,3410,3482,3582,3642,3654,3832,3885,3935,3937,3950,3979,4010,4054,4080,4085,4091,4104,4110,4115,4151,4157,4228,4293,4299,4314,4349,4409,4436,4451,4461,4475,4500,4516,4553,4563,4626,4657,4705,4804,4833,4847,4866,4867,4877,4945,4960,4988,5027,5044,5152,5211,5221,5257,5258,5266,5285,5314,5413,5418,5446,5465,5469,5488,5546,5576,5616,5623,5635,5637,5646,5698,5720,5783,5786,5909,5911,5948,5989,5996,6023,6112,6116,6130,6140,6181,6182,6247,6279,6290,6293,6314,6375,6382,6471,6517,6563,6573,6596,6603,6638,6653,6677,6698,6700,6712,6715,6720,6793,6826,6831,6880,6912,6933,6963,7067,7102,7111,7119,7189,7253,7269,7279,7307,7338,7354,7408,7459,7468,7479,7524,7537,7550,7567,7576,7580,7634,7683,7719,7746,7775,7787,7791,7877,7895,7906,7920,7925,7955,7956,7982,7987,7988,7989,7993,8031,8040,8043,8061,8070,8093,8102,8128,8142,8144,8173,8210,8213,8219,8287,8315,8320,8321,8338,8376,8435,8442,8445,8581,8590,8602,8605,8651,8663,8670,8729,8736,8783,8800,8822,8823,8994,9003,9038,9121,9164,9245,9303,9305,9345,9372,9400,9409,9455,9470,9471,9495,9501,9507,9524,9525,9529,9586,9592,9626,9636,9745,9760,9774,9914,9939,9961,10032,10122,10203,10235,10281,10315,10326,10370,10382,10437,10479,10546,10608,10634,10654,10704,10716,10815,10820,10956,11026,11078,11128,11163,11189,11203,11217,11299,11317,11322,11346,11375,11469,11540,11557,11564,11648,11687,11716,11805,11807,11814,11883,11907,11920,11948,11954,11973,11984,12001,12060,12135,12173,12214,12219,12308,12355,12580,12684,12782,12850,12946,12975,13003,13057,13063,13478,13516,13633,13698,13749,13815,13828,13917,13931,14029,14227,14249,14351,14358,14411,14429,14447,14472,14543,14704,14735,14759,14876,14878,15033,15101,15102,15141,15168,15238,15245,15385,15537,15571,15627,15756,16047,16120,16225,16392,16438,16531,16565,16587,16602,16658,16724,16729,16763,16769,16806,16816,16826,16895,16937,16968,17092,17119,17212,17226,17249],"1":[24,32,33,106,118,121,155,185,187,248,251,257,284,287,305,308,309,311,339,362,370,405,444,445,447,463,491,508,542,572,596,598,643,644,664,668,699,713,730,735,757,759,761,781,790,833,841,850,857,862,884,885,886,887,888,895,907,908,926,936,948,951,968,992,997,1011,1027,1056,1065,1102,1180,1197,1201,1209,1229,1250,1317,1359,1362,1367,1385,1388,1389,1398,1408,1416,1438,1471,1476,1480,1494,1515,1535,1538,1561,1581,1589,1592,1603,1609,1615,1621,1642,1679,1698,1700,1719,1730,1741,1744,1746,1758,1762,1789,1808,1813,1826,1907,1923,1954,1988,2010,2021,2041,2049,2079,2084,2098,2122,2124,2130,2135,2142,2144,2150,2151,2180,2236,2280,2323,2350,2378,2411,2445,2464,2505,2530,2531,2543,2560,2599,2608,2614,2635,2660,2669,2695,2724,2772,2802,2836,2884,2885,2890,2910,2945,2950,2964,2990,2999,3028,3035,3036,3077,3096,3135,3137,3141,3158,3164,3175,3179,3202,3203,3223,3248,3278,3304,3319,3321,3336,3386,3387,3390,3410,3411,3458,3466,3506,3514,3544,3572,3573,3605,3635,3637,3643,3648,3669,3697,3710,3754,3756,3757,3758,3768,3811,3827,3839,3870,3871,3875,3883,3901,3917,3927,3967,3968,3971,3983,4021,4035,4068,4093,4104,4109,4111,4133,4137,4172,4177,4178,4188,4191,4204,4228,4272,4274,4285,4289,4306,4330,4353,4402,4429,4442,4448,4453,4457,4459,4488,4501,4505,4508,4527,4550,4554,4567,4604,4620,4647,4648,4654,4671,4708,4716,4719,4720,4723,4733,4738,4774,4778,4790,4805,4829,4844,4845,4849,4867,4873,4880,4895,4898,4916,4919,4927,4931,4952,4961,4994,5013,5014,5047,5094,5100,5102,5108,5136,5152,5168,5187,5199,5220,5229,5230,5250,5252,5270,5286,5300,5320,5324,5333,5352,5355,5388,5392,5432,5474,5501,5512,5519,5521,5523,5540,5563,5584,5601,5607,5613,5629,5714,5736,5743,5761,5784,5793,5807,5829,5843,5852,5862,5874,5880,5883,5916,5945,5949,5985,5988,5992,6003,6010,6012,6020,6043,6059,6094,6097,6106,6109,6129,6134,6148,6186,6189,6199,6219,6221,6227,6243,6280,6286,6294,6295,6298,6337,6343,6373,6386,6396,6400,6435,6442,6450,6457,6470,6497,6502,6511,6513,6519,6536,6541,6561,6562,6566,6569,6574,6577,6658,6666,6677,6693,6694,6697,6758,6777,6813,6814,6859,6861,6881,6890,6897,6898,6917,6927,7002,7004,7031,7035,7038,7054,7074,7090,7115,7122,7151,7164,7174,7185,7235,7270,7284,7289,7290,7296,7307,7331,7354,7360,7372,7381,7384,7404,7405,7412,7415,7457,7458,7464,7469,7515,7526,7529,7550,7595,7649,7695,7707,7720,7722,7728,7742,7743,7752,7761,7763,7778,7800,7842,7861,7875,7897,7910,7937,7971,7980,7996,8025,8075,8084,8100,8131,8136,8148,8166,8178,8181,8189,8209,8232,8296,8306,8316,8318,8319,8328,8335,8361,8362,8414,8418,8421,8425,8434,8436,8440,8443,8457,8467,8525,8558,8566,8576,8578,8596,8600,8604,8612,8651,8660,8666,8710,8715,8727,8750,8752,8825,8859,8865,8879,8920,8929,8963,8964,8983,8995,9003,9006,9014,9025,9052,9074,9085,9092,9100,9114,9116,9121,9123,9124,9126,9129,9156,9207,9221,9231,9239,9240,9243,9250,9302,9306,9310,9335,9357,9384,9391,9425,9431,9439,9449,9456,9461,9464,9476,9523,9529,9536,9537,9575,9577,9588,9607,9609,9616,9627,9628,9699,9713,9714,9725,9728,9730,9763,9784,9801,9818,9877,9885,9888,9918,9946,9954,10003,10016,10034,10036,10042,10068,10078,10082,10097,10118,10132,10148,10156,10171,10192,10193,10201,10216,10226,10258,10304,10312,10322,10412,10414,10422,10439,10445,10453,10461,10479,10492,10493,10505,10548,10553,10575,10599,10601,10615,10617,10628,10642,10643,10661,10669,10675,10711,10719,10735,10743,10747,10758,10809,10856,10908,10920,10924,10942,10989,11002,11009,11010,11013,11024,11037,11047,11060,11062,11071,11081,11083,11101,11103,11105,11109,11119,11122,11130,11149,11172,11190,11194,11202,11223,11243,11251,11256,11278,11353,11363,11374,11379,11386,11392,11400,11413,11451,11461,11465,11485,11493,11524,11539,11542,11553,11575,11607,11610,11616,11626,11646,11651,11652,11707,11710,11715,11731,11733,11746,11770,11774,11786,11813,11814,11822,11826,11836,11857,11887,11892,11899,11900,11923,11924,11934,11942,11973,11994,12031,12056,12061,12070,12072,12087,12096,12115,12145,12150,12154,12167,12177,12182,12185,12204,12205,12230,12250,12258,12259,12268,12270,12349,12388,12425,12474,12480,12532,12581,12596,12601,12677,12760,12773,12791,12811,12825,12838,12851,12903,12918,12931,12990,13062,13078,13085,13167,13200,13222,13254,13299,13404,13415,13480,13484,13488,13489,13507,13522,13538,13551,13564,13575,13602,13607,13621,13636,13655,13661,13671,13673,13686,13706,13763,13789,13838,13874,13963,14045,14046,14079,14120,14149,14220,14287,14293,14376,14393,14422,14511,14531,14582,14585,14651,14714,14790,14813,14821,14836,14896,14934,14936,14943,14949,15014,15032,15068,15084,15103,15143,15152,15168,15172,15177,15178,15219,15231,15248,15252,15310,15367,15424,15466,15472,15594,15672,15683,15691,15754,15755,15784,15835,15861,15872,15890,15936,15940,15949,15957,15960,15985,16039,16044,16045,16049,16124,16127,16197,16255,16281,16326,16342,16374,16383,16394,16425,16442,16469,16476,16527,16608,16667,16743,16747,16767,16772,16792,16818,16836,16859,16892,16897,16954,17031,17122,17151,17183,17220,17286,17300,17371],"2":[47,64,67,169,301,306,335,386,391,524,568,594,654,655,677,906,937,965,969,1001,1035,1104,1147,1157,1238,1280,1285,1297,1320,1336,1366,1391,1472,1473,1492,1533,1543,1629,1691,1740,1758,1759,1772,1852,1878,1938,1940,1948,1949,1958,1970,2005,2072,2080,2098,2100,2142,2162,2164,2175,2347,2381,2424,2479,2506,2573,2667,2677,2682,2684,2687,2722,2731,2735,2760,2782,2788,2866,2915,3057,3075,3180,3190,3224,3264,3317,3365,3389,3439,3448,3478,3482,3499,3523,3643,3651,3659,3686,3732,3854,3902,3920,3945,3947,4057,4131,4186,4217,4377,4389,4465,4494,4565,4670,4709,4830,4845,4854,4961,4973,5022,5079,5092,5149,5170,5179,5193,5197,5223,5238,5252,5348,5359,5361,5383,5404,5408,5415,5429,5435,5444,5490,5493,5543,5578,5590,5598,5649,5654,5676,5683,5712,5730,5782,5803,5808,5938,5971,6097,6109,6111,6130,6237,6325,6326,6405,6423,6451,6475,6507,6528,6554,6558,6607,6622,6626,6674,6703,6724,6753,6780,6796,6914,6919,7030,7038,7070,7078,7094,7268,7284,7315,7337,7378,7379,7390,7402,7426,7428,7439,7457,7574,7594,7669,7738,7752,7757,7777,7792,7842,7895,8041,8116,8126,8189,8249,8393,8398,8452,8461,8473,8488,8587,8608,8636,8638,8713,8721,8753,8828,8864,8865,8887,8968,9002,9088,9255,9275,9304,9317,9319,9346,9347,9361,9388,9405,9412,9440,9450,9468,9479,9501,9537,9550,9601,9696,9721,9733,9746,9761,9777,9800,9819,9836,9877,9891,9892,9997,10024,10049,10051,10068,10082,10097,10113,10118,10135,10156,10180,10216,10259,10275,10350,10439,10461,10481,10482,10611,10646,10651,10678,10680,10693,10717,10737,10778,10789,10792,10845,10976,11004,11097,11099,11126,11254,11310,11324,11389,11406,11464,11474,11475,11520,11725,11727,11732,11748,11799,11833,11867,11870,11881,11900,11966,12044,12065,12114,12134,12137,12187,12210,12352,12457,12600,12623,12670,12882,12961,13282,13323,13371,13568,13635,13799,13801,13821,13898,14071,14318,14386,14465,14794,14910,14970,15046,15289,15660,15811,15947,16149,16345,16374,16415,16565,16746,16777,16939,16950,17094,17133,17142,17225,17281,17380],"3":[37,69,101,113,123,131,140,201,227,283,319,344,348,366,372,395,454,460,484,498,513,531,569,600,644,654,666,692,698,714,720,748,758,761,763,778,780,790,850,860,884,908,927,947,948,955,999,1027,1049,1066,1093,1098,1101,1119,1147,1204,1218,1219,1239,1261,1279,1298,1333,1338,1354,1358,1366,1380,1426,1446,1458,1475,1513,1525,1529,1569,1572,1595,1625,1627,1666,1671,1679,1683,1701,1710,1777,1808,1814,1845,1875,1890,1919,1940,1973,1995,2022,2025,2058,2063,2070,2148,2159,2189,2220,2234,2256,2265,2272,2320,2350,2389,2406,2410,2461,2498,2502,2517,2560,2568,2569,2586,2597,2656,2665,2669,2687,2729,2822,2831,2865,2881,2896,2900,3020,3031,3041,3047,3102,3161,3164,3171,3190,3205,3215,3251,3253,3280,3285,3315,3326,3337,3339,3415,3438,3464,3484,3502,3513,3531,3544,3593,3607,3646,3650,3659,3697,3701,3707,3720,3723,3727,3754,3779,3787,3812,3845,3849,3901,3915,3917,3987,3992,3997,4009,4034,4037,4055,4080,4093,4192,4225,4271,4299,4316,4381,4384,4409,4443,4451,4462,4479,4496,4512,4523,4551,4624,4631,4665,4688,4741,4759,4768,4789,4817,4836,4854,4868,4907,4920,4922,4928,4940,4959,4977,5002,5010,5026,5030,5070,5088,5090,5096,5133,5145,5155,5167,5176,5202,5247,5250,5297,5314,5343,5364,5423,5432,5446,5450,5460,5471,5551,5565,5567,5610,5620,5666,5677,5691,5708,5723,5777,5783,5806,5859,5878,5891,5917,5926,5931,5937,5954,6016,6024,6042,6074,6107,6136,6171,6189,6201,6213,6236,6249,6291,6292,6309,6313,6352,6363,6371,6403,6404,6427,6435,6450,6494,6497,6501,6503,6524,6582,6624,6638,6646,6656,6668,6673,6709,6716,6721,6734,6748,6761,6772,6773,6815,6821,6855,6876,6945,6952,6979,6987,7028,7043,7052,7056,7143,7164,7171,7172,7216,7292,7339,7396,7448,7467,7483,7487,7513,7531,7534,7573,7604,7615,7633,7650,7654,7661,7666,7674,7705,7709,7712,7787,7790,7799,7800,7806,7807,7865,7872,7883,7899,7910,7932,7939,7946,7985,8011,8014,8028,8032,8041,8059,8098,8136,8167,8177,8222,8223,8248,8273,8287,8319,8359,8399,8412,8418,8433,8444,8473,8490,8512,8513,8544,8614,8629,8635,8672,8744,8758,8781,8804,8810,8877,8892,8900,8901,8904,8927,8944,8980,9006,9012,9025,9041,9044,9061,9063,9085,9092,9120,9125,9133,9136,9139,9183,9196,9240,9252,9262,9281,9289,9295,9303,9360,9362,9379,9381,9397,9430,9448,9463,9486,9489,9495,9523,9551,9580,9585,9592,9596,9606,9636,9652,9660,9675,9680,9688,9691,9697,9705,9720,9753,9759,9798,9802,9803,9813,9839,9849,9907,9912,9924,9943,9947,9951,9971,9993,10023,10037,10065,10070,10080,10083,10088,10101,10117,10187,10219,10221,10239,10245,10253,10254,10303,10348,10373,10390,10392,10414,10420,10438,10441,10454,10474,10490,10500,10510,10525,10538,10543,10581,10601,10624,10651,10655,10669,10670,10688,10718,10727,10757,10761,10793,10819,10828,10829,10831,10863,10881,10904,10917,10994,11015,11026,11045,11057,11060,11069,11096,11116,11172,11233,11300,11312,11368,11387,11399,11436,11452,11473,11487,11492,11503,11516,11518,11545,11580,11589,11614,11651,11655,11664,11667,11670,11673,11693,11703,11715,11743,11745,11747,11798,11802,11812,11897,11909,11921,11949,11951,11960,11974,11977,12009,12040,12053,12075,12088,12130,12147,12150,12160,12178,12179,12181,12192,12211,12215,12230,12233,12237,12240,12283,12298,12321,12349,12389,12399,12401,12435,12445,12537,12548,12580,12656,12710,12765,12776,12812,12847,12848,12876,12919,12954,13135,13208,13218,13229,13267,13285,13363,13379,13396,13521,13579,13587,13625,13642,13646,13659,13710,13729,13746,13756,13821,13845,13967,14097,14150,14242,14259,14272,14346,14479,14507,14556,14636,14640,14650,14652,14673,14746,14805,14811,14840,14865,14881,14926,15019,15029,15074,15091,15120,15147,15200,15292,15317,15349,15377,15379,15436,15452,15478,15558,15568,15577,15599,15600,15625,15661,15668,15713,15721,15725,15752,15789,15925,15992,16076,16092,16097,16135,16171,16172,16186,16193,16210,16215,16229,16284,16356,16358,16391,16402,16472,16561,16576,16659,16678,16728,16751,16752,16781,16912,16990,17001,17004,17044,17126,17134,17142,17236,17268],"4":[8,10,39,42,48,52,63,84,105,110,111,120,148,158,160,163,190,208,242,249,264,266,267,271,293,370,381,390,397,437,438,456,460,464,470,478,504,509,513,568,610,629,641,663,669,678,694,696,710,747,763,777,788,806,820,825,843,869,879,919,929,933,953,956,976,978,1058,1078,1095,1108,1122,1160,1209,1226,1238,1252,1253,1258,1275,1292,1306,1325,1329,1366,1374,1394,1400,1402,1404,1426,1454,1457,1482,1513,1522,1536,1564,1567,1593,1609,1660,1677,1685,1705,1715,1759,1781,1794,1797,1800,1814,1865,1892,1905,1927,1947,1953,1964,1990,2014,2030,2075,2083,2098,2127,2148,2165,2185,2210,2231,2233,2244,2301,2310,2327,2384,2415,2427,2431,2442,2445,2462,2476,2485,2504,2512,2524,2526,2532,2536,2538,2545,2558,2586,2618,2634,2636,2649,2654,2660,2668,2672,2687,2693,2726,2732,2769,2774,2777,2789,2815,2830,2832,2851,2901,2908,2915,3006,3025,3036,3082,3092,3107,3110,3137,3200,3206,3250,3254,3255,3269,3312,3327,3331,3332,3344,3366,3370,3411,3418,3455,3460,3462,3466,3476,3491,3517,3520,3524,3545,3570,3576,3579,3582,3584,3605,3612,3624,3630,3642,3643,3650,3652,3661,3720,3741,3744,3778,3817,3825,3831,3865,3899,3922,3929,3945,3952,3953,3970,4026,4060,4069,4071,4081,4094,4104,4124,4132,4162,4200,4202,4206,4216,4240,4263,4274,4299,4310,4376,4406,4410,4422,4427,4429,4445,4447,4463,4468,4495,4511,4515,4523,4538,4555,4558,4568,4599,4610,4626,4629,4631,4651,4657,4673,4682,4683,4690,4710,4726,4756,4770,4820,4874,4916,4964,4972,4975,4979,4991,5062,5066,5076,5086,5153,5155,5157,5165,5176,5178,5179,5201,5214,5229,5233,5258,5259,5270,5274,5301,5302,5309,5311,5312,5317,5405,5406,5441,5465,5502,5561,5578,5586,5638,5674,5687,5690,5698,5772,5824,5829,5831,5840,5846,5852,5856,5866,5881,5891,5916,5917,5925,5926,5949,5956,5958,5970,5976,5984,6007,6026,6030,6054,6066,6095,6102,6118,6126,6149,6165,6167,6168,6171,6179,6180,6181,6188,6195,6196,6213,6270,6282,6284,6288,6331,6337,6349,6355,6365,6382,6411,6433,6443,6461,6476,6481,6534,6551,6552,6584,6605,6614,6625,6642,6649,6666,6667,6677,6683,6688,6691,6693,6703,6704,6708,6712,6739,6746,6759,6764,6767,6789,6830,6877,6884,6888,6952,7014,7032,7047,7059,7066,7076,7091,7097,7133,7148,7153,7212,7214,7220,7247,7279,7311,7357,7362,7399,7429,7465,7478,7480,7492,7499,7527,7534,7556,7562,7579,7616,7628,7675,7696,7697,7710,7722,7743,7754,7759,7788,7807,7850,7897,7954,7960,7970,7987,8000,8060,8095,8104,8107,8108,8142,8159,8161,8173,8176,8184,8218,8234,8237,8240,8252,8259,8263,8276,8285,8289,8292,8300,8301,8304,8309,8314,8317,8328,8372,8375,8380,8382,8410,8442,8443,8444,8452,8476,8493,8514,8529,8535,8537,8539,8562,8565,8570,8579,8580,8603,8608,8611,8632,8647,8661,8680,8688,8693,8701,8729,8762,8768,8796,8800,8834,8840,8853,8901,8909,8928,8934,8938,8945,8964,8983,9007,9020,9031,9059,9099,9116,9123,9146,9152,9156,9160,9164,9202,9213,9226,9236,9243,9258,9263,9266,9267,9297,9300,9327,9331,9354,9355,9372,9388,9413,9422,9437,9456,9475,9482,9537,9559,9583,9598,9603,9604,9619,9631,9723,9741,9772,9775,9780,9788,9793,9817,9819,9856,9869,9916,9925,9931,9957,9966,9980,10010,10021,10023,10053,10054,10075,10081,10114,10128,10153,10156,10163,10193,10215,10227,10233,10239,10240,10243,10252,10257,10273,10279,10282,10285,10310,10338,10349,10351,10382,10392,10396,10456,10465,10485,10499,10500,10516,10517,10568,10569,10574,10627,10628,10637,10652,10693,10694,10706,10737,10742,10755,10790,10800,10808,10812,10865,10870,10941,10952,10962,10967,10973,10997,11021,11023,11070,11094,11096,11144,11153,11177,11181,11195,11227,11229,11267,11285,11293,11308,11317,11337,11372,11382,11384,11400,11407,11411,11452,11454,11469,11477,11485,11499,11510,11524,11547,11553,11579,11588,11642,11662,11710,11732,11750,11764,11770,11779,11781,11813,11842,11846,11849,11873,11893,11899,11919,11945,11988,12000,12008,12029,12037,12042,12052,12060,12066,12067,12078,12111,12119,12123,12126,12131,12181,12198,12230,12233,12262,12269,12315,12338,12344,12365,12393,12402,12438,12445,12472,12505,12514,12530,12537,12596,12625,12735,12799,12817,12823,12902,12907,12950,12951,13037,13046,13078,13088,13108,13123,13137,13157,13166,13178,13243,13251,13264,13325,13348,13363,13366,13388,13490,13531,13535,13585,13619,13635,13646,13651,13661,13688,13690,13711,13725,13761,13793,13830,13862,13894,13907,13931,13940,13964,13970,14003,14065,14069,14120,14175,14185,14341,14365,14366,14386,14405,14475,14521,14532,14546,14598,14614,14618,14646,14692,14776,14797,14803,14810,14817,14899,14942,14972,15057,15062,15077,15167,15202,15206,15211,15250,15259,15316,15352,15361,15370,15380,15384,15390,15449,15465,15472,15531,15614,15632,15671,15692,15714,15715,15743,15775,15805,15815,15913,15930,15982,15997,16061,16065,16067,16095,16105,16113,16199,16230,16239,16272,16288,16313,16327,16371,16379,16395,16401,16431,16435,16439,16446,16507,16514,16516,16528,16556,16575,16636,16648,16664,16675,16698,16717,16744,16752,16755,16836,16855,16866,16867,16869,16887,16971,17007,17014,17025,17034,17063,17073,17110,17127,17177,17211,17286,17289,17292,17308,17312,17369,17384],"5":[26,76,87,130,131,170,208,277,302,329,340,379,404,474,517,519,521,537,595,601,643,690,703,735,740,746,764,777,792,798,800,845,871,884,963,973,982,996,1008,1046,1070,1076,1083,1148,1165,1277,1296,1335,1367,1513,1588,1606,1609,1614,1654,1689,1739,1749,1752,1755,1777,1804,1833,1862,1864,1875,1882,1957,2010,2011,2048,2072,2073,2074,2095,2130,2163,2169,2204,2220,2260,2278,2286,2333,2363,2370,2386,2394,2400,2402,2427,2436,2437,2444,2555,2566,2583,2595,2609,2636,2654,2689,2795,2854,2855,2885,2927,2959,2993,3056,3069,3091,3096,3116,3217,3255,3288,3375,3392,3422,3436,3437,3466,3504,3527,3663,3672,3736,3751,3769,3800,3815,3816,3825,3860,3871,3889,3926,3972,3977,4006,4024,4112,4116,4127,4128,4147,4248,4269,4283,4305,4315,4326,4334,4348,4362,4381,4420,4466,4512,4515,4531,4542,4564,4619,4630,4782,4785,4805,4816,4851,4864,4897,4908,4948,4957,5014,5017,5086,5111,5120,5121,5127,5148,5165,5178,5208,5241,5255,5278,5279,5281,5311,5346,5355,5364,5383,5384,5415,5423,5425,5436,5456,5459,5479,5491,5497,5520,5533,5545,5548,5569,5626,5683,5736,5738,5751,5785,5799,5863,5875,5917,5935,5951,5957,5983,5984,6004,6012,6053,6069,6086,6101,6113,6144,6194,6214,6264,6275,6298,6332,6355,6356,6365,6391,6394,6417,6456,6464,6502,6504,6526,6529,6547,6573,6589,6593,6630,6659,6692,6713,6719,6769,6837,6874,6922,6951,6987,6989,7004,7006,7064,7074,7077,7094,7140,7145,7153,7163,7181,7215,7217,7224,7257,7269,7270,7272,7294,7341,7348,7361,7379,7388,7440,7449,7456,7461,7464,7488,7500,7502,7555,7561,7634,7643,7664,7688,7693,7721,7761,7781,7782,7817,7874,7875,7879,7907,7919,7943,7997,8011,8013,8017,8036,8062,8070,8113,8121,8122,8125,8170,8202,8207,8227,8245,8263,8275,8277,8303,8314,8318,8325,8339,8344,8396,8418,8448,8451,8464,8489,8494,8495,8518,8545,8553,8566,8587,8636,8639,8646,8647,8674,8698,8701,8714,8717,8741,8754,8756,8791,8803,8805,8817,8871,8888,8905,8967,9039,9043,9067,9072,9081,9088,9093,9100,9110,9130,9136,9163,9206,9238,9242,9312,9333,9356,9358,9359,9373,9403,9429,9464,9468,9491,9503,9505,9509,9515,9529,9539,9553,9556,9607,9634,9660,9675,9683,9693,9735,9745,9770,9822,9871,9917,9938,9947,9961,9965,9967,10000,10030,10083,10109,10172,10196,10206,10267,10327,10345,10358,10365,10385,10413,10437,10463,10474,10476,10477,10502,10509,10539,10546,10550,10583,10628,10631,10662,10728,10738,10787,10793,10806,10846,10877,10879,10880,10883,10919,10937,10942,10946,11028,11038,11073,11080,11094,11105,11115,11126,11174,11198,11201,11211,11231,11256,11305,11307,11446,11462,11466,11487,11492,11518,11545,11569,11585,11642,11649,11666,11677,11717,11736,11750,11760,11781,11789,11792,11801,11839,11850,11879,11900,11959,11999,12015,12028,12069,12076,12090,12132,12139,12141,12171,12185,12187,12193,12259,12273,12281,12286,12288,12314,12397,12470,12496,12540,12590,12628,12654,12695,12762,12929,12936,12978,12980,13023,13032,13055,13080,13101,13109,13131,13182,13270,13271,13275,13296,13298,13303,13315,13334,13339,13371,13418,13435,13506,13572,13586,13621,13627,13642,13646,13700,13768,13843,13864,13952,13967,14023,14127,14137,14146,14163,14197,14260,14269,14320,14404,14469,14470,14479,14487,14609,14650,14725,14779,14812,14820,14849,14865,14867,14938,14943,14955,14978,15013,15046,15116,15134,15142,15195,15219,15231,15242,15248,15344,15345,15420,15426,15528,15542,15597,15648,15696,15710,15792,15830,15834,15842,15951,16015,16039,16091,16104,16142,16148,16198,16229,16237,16257,16260,16262,16264,16265,16299,16309,16386,16443,16478,16551,16554,16557,16622,16650,16792,16873,16905,16957,16963,17080,17224,17236,17263,17398],"6":[12,54,68,92,121,125,155,157,194,233,278,365,370,397,409,414,524,541,553,588,627,684,711,810,882,907,927,942,944,947,975,986,990,1018,1026,1030,1065,1067,1068,1174,1206,1256,1374,1386,1408,1440,1471,1518,1526,1564,1676,1694,1707,1777,1779,1781,1786,1861,1891,1913,1959,2003,2005,2022,2025,2058,2109,2151,2163,2172,2213,2267,2320,2357,2392,2410,2451,2454,2506,2510,2529,2536,2547,2598,2632,2643,2673,2684,2695,2744,2786,2804,2811,2877,2911,2952,2961,2964,3011,3031,3045,3116,3193,3280,3396,3403,3415,3476,3501,3504,3526,3548,3618,3620,3715,3752,3763,3768,3783,3813,3826,3855,3871,3896,3907,3914,3917,3921,3931,3942,3974,3987,3995,4010,4016,4027,4070,4170,4253,4278,4352,4362,4411,4503,4523,4526,4530,4539,4566,4589,4619,4628,4660,4681,4683,4698,4849,4920,4943,4947,4952,4960,4976,5001,5061,5115,5164,5247,5248,5281,5284,5300,5328,5385,5388,5427,5509,5514,5524,5544,5549,5556,5575,5621,5655,5659,5666,5675,5703,5791,5809,5867,5889,5891,5945,5949,6021,6063,6135,6138,6164,6174,6183,6232,6239,6272,6286,6321,6330,6338,6355,6371,6394,6402,6411,6413,6437,6439,6475,6481,6564,6588,6601,6642,6647,6761,6769,6801,6803,6830,6838,6864,6885,6900,6905,6925,6949,6996,7056,7090,7112,7126,7131,7154,7159,7177,7206,7235,7238,7293,7301,7362,7448,7472,7479,7489,7493,7501,7520,7556,7561,7569,7573,7584,7592,7598,7600,7626,7641,7653,7687,7738,7784,7788,7794,7850,7884,7888,7895,7898,7923,7959,7993,8003,8034,8037,8043,8176,8185,8198,8224,8239,8245,8300,8310,8320,8336,8377,8416,8425,8462,8482,8507,8520,8535,8543,8598,8640,8697,8716,8800,8815,8852,8909,8944,8968,8972,8984,8990,9055,9066,9112,9118,9152,9162,9177,9193,9199,9212,9233,9252,9263,9281,9284,9288,9289,9297,9312,9328,9366,9421,9474,9476,9518,9526,9542,9571,9582,9677,9688,9700,9772,9781,9787,9834,9902,9934,10061,10113,10122,10123,10133,10186,10198,10202,10234,10239,10252,10333,10380,10385,10393,10456,10466,10490,10497,10519,10524,10575,10582,10586,10610,10619,10667,10699,10701,10707,10715,10719,10730,10737,10744,10755,10831,10833,10871,10886,10995,10996,11007,11095,11116,11127,11137,11247,11306,11316,11347,11354,11361,11382,11398,11405,11432,11446,11483,11513,11536,11573,11598,11603,11609,11611,11620,11639,11696,11712,11730,11732,11747,11758,11821,11854,11855,11908,11973,11986,11997,12004,12030,12033,12043,12087,12137,12141,12196,12203,12215,12230,12233,12262,12287,12300,12342,12356,12426,12599,12617,12623,12633,12653,12658,12735,12762,12791,12799,12812,12826,12828,12874,12908,12999,13005,13126,13170,13232,13263,13310,13347,13451,13464,13466,13470,13496,13542,13590,13605,13640,13674,13689,13746,13831,13856,13881,13890,13913,13996,14014,14050,14085,14122,14154,14235,14266,14298,14313,14397,14405,14546,14564,14594,14608,14617,14647,14724,14752,14921,14961,14970,14997,15010,15031,15072,15099,15249,15258,15311,15313,15329,15350,15481,15484,15573,15611,15745,15833,15924,15928,15997,16027,16038,16040,16054,16068,16087,16101,16114,16116,16131,16143,16219,16257,16258,16262,16284,16292,16301,16315,16682,16699,16766,16827,16916,17025,17059,17137,17143,17221,17231,17272,17287,17289,17303],"7":[17,33,44,66,71,72,88,162,174,225,235,251,266,270,274,281,334,360,384,389,449,458,476,481,487,525,556,669,731,763,788,821,824,838,840,842,879,886,908,924,929,932,943,1129,1134,1137,1138,1144,1244,1310,1352,1379,1414,1415,1423,1431,1446,1457,1532,1594,1606,1650,1678,1707,1720,1722,1733,1734,1741,1743,1838,1845,1852,1864,1886,1887,1905,1908,1916,1933,1970,2002,2019,2030,2038,2057,2061,2104,2182,2219,2244,2272,2334,2412,2421,2424,2439,2452,2502,2508,2513,2565,2575,2599,2601,2621,2676,2683,2693,2721,2748,2765,2776,2807,2815,2819,2891,2909,2918,2924,2933,3009,3015,3036,3069,3156,3183,3184,3201,3236,3324,3341,3381,3406,3419,3452,3458,3515,3549,3564,3568,3570,3575,3596,3639,3642,3671,3700,3782,3791,3833,3836,3858,3974,4119,4141,4145,4274,4322,4351,4477,4485,4518,4525,4531,4561,4574,4577,4580,4654,4657,4666,4709,4777,4793,4823,4830,4831,4867,4893,4895,4900,4917,4950,4963,5021,5024,5040,5055,5061,5187,5201,5212,5239,5247,5258,5298,5314,5320,5342,5347,5359,5450,5451,5520,5547,5551,5554,5614,5642,5665,5702,5732,5740,5749,5753,5757,5777,5778,5799,5815,5832,5834,5836,5926,5942,5963,6076,6084,6096,6113,6119,6173,6202,6255,6259,6301,6310,6318,6405,6412,6442,6444,6466,6477,6521,6538,6583,6610,6634,6655,6677,6713,6731,6747,6756,6759,6764,6771,6827,6843,6854,6871,6893,6919,6927,6943,6948,6999,7034,7035,7045,7096,7157,7158,7165,7194,7214,7244,7329,7331,7367,7391,7419,7476,7506,7543,7586,7590,7610,7635,7660,7744,7745,7757,7835,7858,7933,7938,7939,7985,7994,8006,8007,8014,8032,8078,8151,8183,8191,8224,8226,8255,8256,8367,8374,8391,8430,8437,8480,8483,8539,8613,8621,8663,8694,8702,8712,8714,8819,8823,8849,8919,9033,9049,9066,9111,9146,9163,9184,9217,9283,9341,9373,9385,9392,9403,9417,9424,9461,9479,9513,9514,9515,9520,9545,9582,9588,9590,9601,9641,9657,9669,9674,9702,9709,9713,9722,9764,9780,9824,9827,9837,9846,10006,10020,10046,10057,10064,10139,10171,10183,10228,10235,10292,10302,10321,10328,10356,10401,10423,10452,10457,10478,10516,10528,10583,10584,10606,10629,10659,10665,10772,10815,10864,10950,10951,10955,10957,10979,10988,10998,11003,11056,11089,11100,11125,11130,11156,11165,11176,11195,11200,11201,11205,11231,11244,11255,11267,11281,11320,11329,11342,11434,11443,11447,11462,11466,11521,11531,11534,11603,11605,11622,11656,11736,11752,11787,11800,11829,11859,11896,11913,11919,12019,12021,12031,12039,12107,12128,12188,12214,12219,12261,12268,12321,12359,12455,12489,12554,12562,12571,12751,12775,12781,12834,12844,12867,12908,12915,13007,13100,13101,13219,13283,13359,13389,13415,13439,13470,13500,13610,13649,13732,13752,13817,13865,14048,14060,14102,14133,14175,14193,14214,14274,14345,14361,14364,14410,14444,14489,14522,14544,14622,14642,14666,14697,14790,14792,14869,14880,14904,14936,14966,14982,15048,15070,15080,15107,15197,15208,15228,15248,15275,15297,15321,15370,15430,15484,15501,15553,15729,15744,15756,15799,15800,15832,15863,16104,16122,16175,16262,16333,16379,16402,16403,16417,16489,16505,16540,16562,16610,16617,16671,16731,16806,16934,16945,17118,17119,17171,17187,17238,17257,17381],"8":[73,104,184,204,497,638,656,743,904,913,1043,1099,1123,1181,1220,1263,1483,1508,1517,1537,1552,1659,1714,1748,1753,1882,1932,1970,2017,2082,2124,2133,2204,2210,2263,2284,2335,2377,2458,2472,2491,2667,2789,2817,2824,2889,2917,2918,2940,2948,3037,3154,3226,3245,3254,3279,3296,3306,3338,3366,3394,3416,3420,3490,3491,3511,3585,3669,3692,3909,4138,4300,4334,4341,4349,4444,4458,4593,4621,4644,4673,4703,4710,4762,4831,4840,4944,5011,5033,5102,5112,5131,5159,5183,5231,5302,5322,5357,5367,5399,5450,5481,5482,5502,5525,5536,5561,5678,5759,5775,5796,5874,5907,5979,6076,6168,6173,6250,6337,6359,6365,6482,6586,6621,6642,6663,6665,6687,6705,6721,6733,6742,6761,6764,6791,6793,6842,6851,6893,6925,7004,7034,7040,7113,7189,7226,7241,7273,7337,7356,7366,7479,7629,7664,7902,7970,8071,8160,8162,8196,8318,8358,8480,8499,8517,8530,8601,8608,8677,8770,8828,8963,9098,9103,9131,9158,9192,9208,9213,9360,9463,9566,9589,9593,9662,9715,9728,9729,9784,9821,9828,9836,9934,9940,10053,10153,10170,10283,10342,10350,10365,10436,10448,10489,10499,10598,10603,10616,10626,10635,10640,10665,10673,10675,10683,10831,10873,10946,10994,11033,11039,11098,11213,11222,11317,11410,11441,11777,11820,11987,11995,12045,12070,12183,12192,12193,12233,12273,12281,12448,12525,12560,12651,12731,12777,12944,12984,13060,13411,13488,13496,13718,13796,13879,13991,14025,14036,14303,14358,14383,14441,14507,14708,14760,14779,14800,14946,14951,14955,14983,15069,15102,15128,15195,15201,15205,15213,15263,15413,15567,15572,15626,15668,15708,15783,15857,16126,16311,16321,16387,16426,16457,16785,16909,17050],"9":[5,24,63,76,78,182,216,234,244,309,359,380,498,518,521,535,566,567,598,616,648,664,701,739,750,757,773,777,801,819,911,936,1010,1014,1071,1139,1140,1207,1219,1226,1241,1261,1266,1291,1312,1329,1338,1441,1445,1450,1460,1532,1571,1572,1690,1713,1727,1728,1759,1800,1805,1818,1854,1934,1935,1976,2004,2032,2034,2046,2058,2060,2081,2093,2265,2303,2332,2341,2362,2376,2380,2381,2394,2396,2443,2445,2456,2459,2526,2551,2553,2596,2633,2674,2721,2730,2734,2765,2787,2852,2862,2886,2955,3052,3132,3218,3221,3227,3237,3289,3325,3339,3351,3383,3390,3404,3407,3410,3433,3471,3476,3490,3491,3502,3548,3553,3563,3565,3596,3597,3598,3640,3660,3678,3691,3751,3763,3844,3845,3892,3893,3908,3959,4016,4017,4022,4051,4080,4082,4094,4141,4152,4211,4242,4255,4272,4371,4378,4424,4478,4533,4571,4612,4616,4636,4688,4701,4719,4741,4777,4806,4815,4850,4852,4862,4863,4886,4916,4955,4970,4990,5010,5025,5037,5107,5126,5127,5148,5163,5189,5203,5206,5248,5366,5375,5396,5449,5452,5457,5464,5482,5484,5490,5498,5537,5547,5552,5559,5567,5593,5624,5628,5634,5647,5668,5673,5710,5740,5756,5761,5781,5816,5837,5900,5919,5930,6050,6077,6094,6149,6153,6203,6220,6222,6334,6360,6376,6381,6387,6401,6452,6477,6481,6486,6487,6515,6528,6538,6569,6597,6602,6651,6668,6741,6755,6757,6769,6849,6852,6864,6882,6894,6917,6948,6954,6980,6987,7034,7040,7049,7056,7079,7092,7095,7148,7152,7169,7177,7182,7214,7219,7228,7251,7253,7268,7285,7299,7321,7324,7353,7368,7398,7409,7414,7425,7445,7506,7531,7560,7576,7579,7594,7604,7615,7619,7649,7675,7676,7692,7743,7755,7759,7794,7807,7816,7893,7924,7941,7942,7947,7957,7999,8069,8098,8160,8169,8189,8235,8237,8267,8279,8327,8342,8365,8385,8419,8455,8463,8481,8545,8564,8632,8784,8838,8857,8884,8895,8949,8960,8968,8976,9008,9023,9072,9085,9112,9132,9156,9183,9226,9237,9238,9245,9246,9289,9317,9330,9331,9359,9401,9459,9471,9473,9485,9522,9525,9531,9627,9664,9704,9749,9777,9795,9844,9859,9955,9989,10013,10027,10049,10053,10111,10119,10149,10161,10172,10184,10197,10208,10217,10243,10244,10267,10294,10367,10383,10387,10424,10443,10482,10488,10520,10522,10545,10552,10581,10604,10667,10704,10741,10752,10756,10797,10813,10822,10832,10862,10866,10906,10907,10926,11010,11016,11120,11140,11204,11215,11233,11258,11307,11321,11332,11339,11370,11408,11415,11418,11427,11543,11580,11610,11612,11688,11700,11719,11770,11776,11801,11805,11895,11911,11912,11949,11959,11979,12014,12016,12075,12116,12120,12159,12168,12216,12222,12227,12258,12306,12345,12390,12458,12493,12503,12510,12522,12532,12548,12560,12570,12577,12594,12664,12668,12694,12731,12751,12764,12820,12855,12869,12896,12919,12940,12952,12964,12965,13019,13077,13107,13239,13291,13322,13333,13359,13379,13380,13454,13531,13562,13701,13730,13747,13748,13826,13853,13884,13926,13941,13990,14070,14076,14117,14142,14200,14245,14317,14322,14359,14376,14443,14469,14563,14570,14584,14590,14613,14648,14669,14686,14747,14757,14807,14837,14940,14962,14966,14978,15055,15136,15143,15160,15174,15314,15355,15370,15393,15396,15431,15564,15577,15637,15811,15853,15868,15899,15966,16063,16180,16226,16249,16254,16274,16298,16305,16391,16394,16421,16439,16482,16486,16601,16624,16664,16671,16672,16705,16721,16798,16840,16879,16900,16911,16993,17029,17086,17151,17179,17215,17224,17266,17277,17304],"10":[24,26,43,71,104,107,110,129,141,168,202,203,209,227,241,261,291,296,306,322,342,345,353,375,400,404,437,468,533,583,605,631,729,740,786,844,882,954,973,1029,1048,1153,1257,1270,1356,1358,1362,1380,1404,1443,1449,1460,1486,1500,1535,1549,1560,1580,1583,1605,1621,1662,1704,1726,1843,1844,1956,1993,1999,2019,2020,2024,2026,2047,2063,2108,2137,2161,2189,2194,2199,2207,2393,2508,2560,2572,2644,2663,2681,2690,2702,2718,2847,2894,2895,2897,2902,2912,2918,2933,2958,2968,2969,2996,3005,3115,3122,3154,3202,3223,3237,3261,3280,3281,3314,3334,3342,3379,3407,3421,3450,3454,3462,3477,3493,3494,3497,3503,3537,3565,3631,3633,3674,3678,3708,3735,3764,3789,3810,3843,3866,3884,3938,3981,3984,4017,4062,4065,4086,4102,4123,4157,4217,4237,4256,4365,4376,4392,4400,4422,4426,4496,4508,4520,4547,4549,4584,4598,4620,4697,4767,4833,4988,4989,4998,5029,5030,5087,5114,5131,5132,5213,5287,5330,5332,5345,5362,5382,5400,5410,5415,5419,5442,5478,5481,5500,5522,5536,5540,5558,5562,5588,5595,5597,5610,5654,5688,5700,5712,5750,5753,5780,5785,5796,5824,5828,5830,5841,5858,5871,5889,5899,5939,5942,5986,6031,6049,6052,6071,6122,6162,6167,6184,6192,6195,6243,6268,6309,6330,6334,6353,6356,6376,6382,6392,6394,6534,6538,6547,6579,6601,6656,6659,6708,6716,6747,6752,6795,6800,6807,6819,6828,6870,6875,6895,6908,6942,6961,6966,7076,7081,7134,7191,7202,7236,7242,7251,7252,7262,7280,7353,7368,7395,7460,7463,7469,7498,7547,7570,7598,7604,7614,7623,7646,7651,7667,7774,7810,7841,7857,7894,7957,7958,7959,7964,7987,8013,8030,8033,8059,8064,8068,8072,8096,8112,8139,8142,8146,8171,8172,8243,8256,8272,8291,8305,8318,8367,8386,8408,8417,8463,8481,8490,8517,8528,8541,8557,8678,8708,8713,8717,8724,8751,8757,8820,8850,8853,8857,8880,8886,8930,8959,9062,9076,9112,9122,9145,9167,9176,9178,9181,9185,9211,9281,9286,9292,9297,9304,9351,9436,9453,9467,9496,9515,9553,9586,9602,9638,9691,9712,9732,9749,9787,9788,9799,9804,9809,9880,9904,10063,10078,10082,10147,10175,10188,10229,10237,10249,10259,10273,10284,10298,10302,10306,10312,10329,10338,10370,10374,10399,10416,10493,10527,10591,10606,10610,10656,10702,10710,10729,10741,10786,10788,10802,10875,10955,10964,10977,10990,10998,11025,11070,11074,11082,11102,11117,11153,11182,11189,11194,11223,11270,11302,11310,11313,11329,11380,11390,11394,11440,11457,11463,11472,11523,11524,11532,11540,11542,11543,11622,11625,11676,11691,11739,11783,11865,11870,11878,11950,11953,11972,12010,12024,12046,12065,12105,12117,12124,12133,12168,12192,12220,12279,12306,12348,12372,12432,12492,12494,12537,12553,12631,12680,12728,12738,12764,13072,13087,13092,13198,13242,13248,13271,13330,13349,13360,13411,13413,13483,13500,13531,13559,13601,13613,13709,13745,13747,13816,13909,13918,13921,13988,14037,14041,14096,14170,14195,14287,14293,14308,14327,14410,14419,14426,14449,14482,14497,14538,14565,14591,14597,14651,14654,14661,14662,14681,14697,14707,14723,14733,14756,14838,14883,14912,14983,15010,15183,15185,15209,15215,15247,15337,15341,15428,15429,15434,15466,15493,15556,15662,15695,15741,15755,15835,15849,15876,15890,16010,16031,16046,16052,16076,16098,16131,16203,16230,16253,16350,16445,16497,16500,16524,16537,16582,16592,16653,16686,16698,16704,16747,16755,16826,16886,16908,16944,17055,17058,17076,17087,17147,17188,17282],"11":[7,21,26,41,44,48,74,77,97,103,107,121,134,147,150,163,197,198,242,277,295,325,341,360,387,428,478,553,562,593,662,672,721,733,762,767,773,842,894,903,925,960,962,981,1015,1076,1077,1079,1182,1213,1220,1319,1327,1329,1338,1365,1366,1403,1417,1427,1430,1442,1466,1505,1606,1614,1696,1719,1723,1728,1744,1763,1777,1781,1790,1811,1821,1852,1862,1885,1907,1917,1947,1969,1973,1987,2001,2008,2041,2097,2100,2129,2160,2163,2172,2187,2202,2228,2253,2308,2341,2375,2434,2500,2529,2532,2537,2538,2555,2574,2576,2581,2595,2650,2659,2732,2740,2753,2754,2826,2828,2835,2857,2885,2900,2914,2934,2968,2970,2985,2995,3005,3016,3019,3055,3195,3199,3232,3306,3315,3350,3367,3373,3408,3457,3483,3527,3614,3672,3703,3719,3729,3767,3770,3774,3804,3821,3836,3841,3894,3908,3965,3967,3990,4022,4071,4085,4096,4097,4112,4158,4186,4188,4189,4201,4203,4244,4270,4277,4282,4290,4367,4440,4450,4501,4551,4570,4591,4593,4604,4621,4622,4626,4634,4654,4664,4673,4676,4783,4790,4797,4810,4822,4828,4865,4875,4890,4914,4933,4936,4955,4969,4973,5056,5072,5081,5128,5149,5159,5177,5179,5248,5279,5286,5317,5330,5333,5367,5375,5380,5402,5418,5423,5425,5428,5433,5446,5469,5499,5504,5516,5578,5582,5587,5592,5603,5637,5642,5669,5673,5709,5733,5762,5767,5837,5849,5853,5891,5918,5943,5973,5992,5997,6056,6094,6113,6126,6174,6179,6211,6249,6303,6308,6314,6324,6336,6370,6440,6458,6470,6484,6513,6520,6535,6552,6576,6583,6596,6599,6603,6627,6639,6681,6684,6692,6702,6712,6716,6799,6823,6835,6884,6886,6904,6916,6953,6969,6971,7008,7029,7043,7058,7078,7085,7103,7144,7157,7215,7271,7296,7298,7300,7315,7347,7388,7399,7443,7452,7456,7459,7466,7498,7501,7516,7536,7557,7567,7594,7699,7712,7714,7728,7729,7763,7780,7837,7842,7873,7888,7909,7923,7952,7954,7968,7974,7980,8012,8051,8082,8097,8105,8109,8111,8148,8168,8183,8188,8201,8244,8345,8363,8372,8375,8437,8458,8470,8491,8493,8531,8617,8634,8644,8661,8677,8694,8738,8779,8787,8791,8794,8799,8805,8809,8851,8855,8898,8911,8917,8921,8955,8977,8987,8996,9003,9011,9019,9027,9058,9078,9081,9101,9106,9139,9172,9227,9270,9279,9308,9331,9338,9339,9346,9363,9371,9372,9381,9385,9401,9422,9436,9455,9472,9667,9702,9735,9754,9764,9815,9828,9838,9845,9858,9913,9914,9924,9929,9952,9954,9965,9967,10001,10040,10047,10051,10054,10118,10130,10154,10185,10193,10216,10221,10222,10245,10266,10273,10338,10404,10414,10441,10449,10452,10461,10482,10490,10523,10544,10551,10555,10569,10570,10585,10601,10646,10648,10690,10713,10732,10737,10764,10790,10798,10801,10851,10862,10867,10904,10914,10915,10929,10952,10982,10984,11011,11018,11028,11034,11046,11072,11105,11116,11146,11155,11180,11213,11226,11234,11247,11250,11253,11267,11296,11302,11312,11346,11474,11529,11544,11550,11581,11602,11604,11610,11639,11645,11683,11709,11723,11726,11742,11747,11814,11864,11873,11887,11907,11964,11982,11990,12016,12024,12036,12046,12059,12071,12101,12102,12107,12160,12166,12205,12218,12226,12257,12270,12327,12385,12388,12467,12492,12503,12520,12523,12530,12555,12608,12629,12702,12754,12810,12828,12924,12955,13061,13066,13073,13085,13163,13181,13182,13204,13277,13305,13338,13393,13398,13467,13491,13692,13701,13703,13761,13820,13848,13902,13937,13969,13979,14007,14042,14099,14121,14128,14181,14258,14324,14329,14334,14360,14379,14381,14417,14423,14451,14458,14499,14509,14528,14537,14583,14622,14623,14630,14704,14825,14874,14927,14934,14977,14984,14991,15041,15123,15144,15199,15227,15232,15304,15405,15472,15483,15511,15546,15630,15638,15742,15808,15870,15948,15973,15987,15988,15995,16015,16062,16090,16092,16138,16183,16274,16294,16387,16392,16403,16439,16459,16461,16484,16494,16506,16524,16540,16595,16657,16677,16692,16700,16709,16728,16748,16770,16819,16842,16872,16880,16895,16921,16973,17012,17031,17076,17094,17151,17216,17221,17223,17246,17262,17296,17316,17317,17344],"12":[90,142,150,155,185,210,256,258,265,281,290,321,331,344,372,392,402,405,439,504,557,568,569,593,603,615,637,671,693,706,727,750,771,772,801,803,805,818,829,843,884,907,920,922,938,956,996,1002,1016,1032,1088,1143,1147,1168,1211,1320,1358,1380,1384,1408,1418,1478,1495,1498,1545,1599,1603,1619,1650,1657,1680,1744,1752,1760,1767,1808,1811,1821,1874,1886,1912,1926,1958,1979,2001,2006,2010,2042,2050,2054,2061,2063,2065,2129,2130,2136,2156,2160,2165,2186,2215,2241,2259,2267,2297,2337,2365,2384,2391,2406,2407,2416,2432,2437,2451,2474,2475,2477,2491,2526,2536,2589,2596,2601,2632,2659,2721,2732,2766,2805,2823,2835,2844,2853,2854,2901,2917,2921,2922,2930,2931,2963,3014,3070,3072,3104,3230,3232,3236,3282,3296,3306,3308,3342,3369,3392,3396,3432,3441,3447,3466,3475,3477,3488,3489,3514,3522,3526,3592,3596,3605,3608,3622,3625,3647,3762,3782,3790,3791,3805,3831,3861,3862,3898,3904,3924,4007,4023,4024,4028,4054,4059,4076,4080,4091,4096,4153,4199,4231,4265,4272,4295,4308,4377,4379,4394,4420,4482,4495,4516,4580,4588,4664,4688,4691,4695,4708,4755,4779,4783,4786,4810,4823,4831,4833,4859,4931,4952,4955,4962,4996,5016,5026,5042,5075,5096,5100,5116,5180,5199,5208,5222,5226,5234,5243,5276,5314,5328,5338,5366,5369,5378,5396,5442,5447,5452,5476,5478,5485,5496,5505,5509,5520,5525,5532,5556,5559,5566,5570,5584,5604,5634,5638,5640,5642,5643,5649,5651,5666,5667,5673,5682,5705,5722,5756,5788,5796,5829,5841,5878,5882,5891,5909,5922,5934,5948,6016,6054,6056,6063,6073,6082,6111,6122,6125,6148,6169,6178,6180,6203,6208,6214,6244,6336,6339,6362,6396,6423,6482,6496,6574,6578,6638,6722,6741,6744,6763,6777,6839,6841,6891,6896,6904,6922,6954,6977,7020,7071,7109,7113,7120,7142,7145,7157,7209,7238,7252,7258,7264,7312,7315,7320,7327,7360,7368,7385,7387,7390,7419,7462,7492,7493,7547,7567,7573,7577,7593,7620,7622,7646,7670,7671,7674,7675,7686,7688,7713,7741,7757,7761,7784,7817,7824,7827,7839,7863,7872,7875,7900,7939,7945,7964,7975,7978,7997,7999,8003,8005,8036,8074,8083,8111,8150,8166,8183,8184,8190,8209,8226,8249,8255,8274,8281,8283,8284,8305,8311,8314,8325,8338,8355,8370,8381,8388,8404,8418,8424,8428,8459,8503,8517,8524,8528,8607,8613,8632,8653,8667,8683,8718,8780,8813,8831,8836,8840,8874,8899,8916,8949,8950,8998,8999,9020,9025,9026,9028,9044,9065,9078,9162,9167,9247,9267,9281,9296,9297,9336,9348,9353,9382,9464,9466,9467,9524,9548,9560,9584,9590,9598,9621,9626,9701,9718,9742,9755,9776,9794,9850,9857,9864,9879,9910,9926,9933,9945,9957,9979,9985,10012,10028,10030,10057,10078,10085,10097,10110,10147,10163,10164,10169,10192,10200,10230,10300,10301,10304,10310,10318,10344,10345,10350,10438,10454,10461,10487,10490,10499,10526,10584,10623,10664,10670,10673,10685,10698,10702,10709,10715,10734,10763,10780,10801,10830,10842,10870,10875,10876,10891,10895,10901,10925,10928,10941,10967,10970,10980,10984,11008,11016,11017,11019,11037,11052,11067,11068,11089,11091,11103,11119,11122,11156,11170,11177,11194,11212,11216,11223,11251,11271,11273,11279,11289,11292,11324,11335,11339,11341,11373,11381,11391,11461,11469,11471,11490,11503,11511,11527,11554,11569,11577,11667,11686,11690,11694,11699,11704,11707,11731,11742,11744,11760,11785,11807,11814,11845,11907,11910,11939,11943,11949,11961,11974,11980,12007,12049,12051,12080,12096,12107,12122,12149,12169,12178,12233,12241,12245,12269,12272,12294,12334,12359,12386,12419,12445,12475,12478,12520,12565,12579,12596,12619,12625,12629,12643,12676,12690,12693,12726,12796,12827,12911,12925,12955,12961,12973,12974,13017,13038,13079,13098,13131,13152,13195,13211,13217,13244,13247,13255,13288,13313,13349,13367,13374,13437,13441,13476,13482,13502,13591,13648,13687,13774,13823,13928,13929,13975,14031,14044,14076,14082,14090,14120,14167,14186,14200,14214,14269,14310,14400,14402,14424,14429,14430,14475,14504,14547,14558,14596,14620,14621,14636,14738,14806,14813,14843,14889,14936,14984,14987,14991,15000,15002,15069,15082,15089,15092,15117,15140,15144,15152,15184,15205,15256,15258,15308,15313,15321,15330,15362,15415,15501,15539,15544,15584,15631,15674,15710,15717,15738,15755,15811,15893,15927,15935,15955,15971,16001,16020,16057,16123,16152,16217,16251,16286,16287,16303,16320,16342,16349,16351,16361,16372,16394,16416,16458,16465,16494,16495,16519,16527,16577,16585,16595,16596,16662,16701,16746,16765,16777,16782,16821,16841,16939,16950,16988,17049,17066,17074,17093,17121,17124,17155,17219,17274,17297,17304,17357,17365,17372,17373,17376],"13":[35,82,105,137,141,164,167,189,210,278,306,311,349,353,391,395,409,422,455,496,522,531,540,545,549,581,623,632,637,655,673,684,690,723,744,768,784,789,808,813,835,846,857,865,872,943,975,976,984,985,1011,1079,1086,1090,1097,1101,1104,1131,1152,1162,1176,1195,1212,1217,1219,1233,1263,1268,1306,1336,1363,1364,1374,1419,1423,1435,1445,1446,1448,1465,1554,1574,1619,1661,1778,1795,1799,1805,1823,1840,1887,1898,1953,1962,2017,2120,2138,2143,2169,2220,2229,2326,2332,2338,2349,2366,2374,2415,2476,2500,2515,2518,2533,2535,2555,2591,2623,2683,2693,2698,2706,2707,2732,2734,2778,2780,2783,2793,2815,2819,2821,2823,2855,2862,2869,2870,2880,2898,2962,2965,2988,2993,3000,3008,3028,3066,3090,3119,3128,3149,3180,3182,3205,3231,3258,3267,3275,3293,3317,3334,3359,3361,3366,3377,3386,3388,3398,3415,3440,3449,3497,3565,3597,3612,3614,3687,3690,3745,3767,3774,3830,3834,3871,3921,3924,3963,3978,3981,3998,4054,4066,4130,4138,4165,4166,4188,4208,4213,4242,4272,4273,4297,4360,4367,4456,4462,4484,4508,4554,4577,4598,4667,4670,4697,4716,4720,4741,4745,4791,4792,4801,4827,4831,4848,4857,4887,4902,4906,4945,4960,5005,5043,5066,5108,5116,5136,5143,5150,5151,5187,5215,5228,5252,5265,5293,5300,5310,5311,5322,5330,5335,5347,5359,5373,5400,5408,5422,5425,5445,5454,5514,5521,5561,5574,5589,5599,5606,5634,5662,5675,5687,5693,5700,5734,5745,5779,5786,5794,5844,5852,5890,5909,5970,5987,6016,6021,6023,6034,6079,6097,6101,6124,6132,6171,6177,6188,6201,6207,6214,6235,6325,6330,6334,6340,6342,6351,6359,6371,6377,6380,6388,6391,6394,6419,6497,6519,6521,6565,6585,6592,6650,6652,6654,6655,6676,6694,6750,6756,6808,6828,6850,6851,6869,6873,6883,6888,6917,6940,6994,7002,7013,7018,7062,7085,7116,7145,7159,7198,7239,7254,7262,7272,7275,7281,7286,7303,7310,7314,7330,7347,7365,7366,7380,7390,7397,7410,7412,7416,7425,7448,7453,7472,7541,7550,7554,7556,7562,7566,7590,7598,7619,7637,7678,7684,7687,7727,7734,7737,7751,7769,7777,7823,7828,7830,7831,7842,7854,7893,7936,7954,7983,7995,8005,8010,8060,8068,8069,8072,8074,8085,8089,8090,8096,8158,8171,8172,8181,8236,8242,8273,8282,8287,8311,8337,8347,8351,8354,8355,8374,8423,8430,8441,8452,8468,8485,8500,8518,8548,8559,8572,8595,8607,8635,8642,8650,8659,8678,8682,8685,8688,8699,8703,8704,8708,8712,8717,8718,8729,8733,8750,8788,8867,8876,8877,8880,8919,8926,8969,8978,8993,9010,9016,9032,9053,9104,9112,9136,9148,9150,9165,9191,9203,9232,9233,9295,9377,9385,9398,9428,9433,9453,9462,9466,9472,9591,9654,9699,9739,9751,9753,9770,9835,9844,9854,9867,9874,9918,9924,9926,9945,9961,9963,9964,9986,10011,10040,10044,10121,10122,10124,10133,10164,10169,10181,10204,10209,10220,10224,10232,10248,10284,10304,10318,10324,10363,10367,10419,10422,10430,10450,10490,10495,10507,10509,10515,10517,10523,10548,10581,10623,10632,10636,10720,10780,10835,10839,10876,10888,10891,10914,10928,10933,10934,10945,10949,10959,10961,10964,11032,11035,11037,11065,11080,11101,11103,11117,11163,11167,11193,11196,11227,11246,11251,11312,11314,11344,11361,11364,11371,11381,11397,11398,11421,11425,11459,11473,11540,11578,11583,11600,11608,11621,11663,11689,11692,11726,11794,11816,11841,11862,11864,11873,11876,11919,11937,11949,12038,12052,12134,12167,12200,12234,12244,12289,12300,12319,12323,12347,12371,12385,12391,12457,12463,12468,12469,12478,12500,12502,12524,12565,12589,12626,12642,12689,12795,12803,12826,12849,12854,12920,12954,12963,12965,13068,13072,13083,13096,13101,13153,13232,13264,13340,13361,13364,13389,13470,13488,13566,13588,13594,13599,13619,13692,13753,13777,13795,13862,13867,13913,14033,14066,14080,14097,14122,14123,14132,14184,14194,14229,14239,14264,14294,14363,14370,14378,14380,14408,14435,14445,14457,14537,14562,14563,14585,14636,14654,14662,14674,14677,14733,14870,14897,14903,14971,14975,14995,14999,15051,15071,15116,15123,15130,15156,15173,15177,15189,15196,15242,15250,15275,15328,15389,15424,15444,15447,15511,15529,15614,15633,15642,15666,15698,15719,15759,15781,15824,15828,15918,15938,15962,16002,16034,16041,16067,16119,16167,16171,16180,16196,16202,16215,16223,16225,16228,16245,16265,16287,16304,16318,16322,16387,16426,16454,16493,16508,16535,16544,16622,16645,16649,16653,16730,16785,16800,16811,16828,16840,16842,16877,16916,16971,16998,17011,17030,17042,17106,17136,17167,17251,17271,17280,17357,17366,17396],"14":[2,13,27,31,75,81,130,141,150,178,184,186,194,202,206,214,268,285,291,369,372,379,385,414,438,489,491,497,505,523,551,564,566,582,592,596,598,600,634,641,659,666,702,703,713,730,742,750,754,758,759,785,786,805,868,898,910,924,927,937,953,963,969,996,1000,1003,1072,1073,1074,1133,1143,1199,1201,1213,1217,1221,1246,1255,1361,1402,1440,1479,1486,1508,1522,1523,1536,1558,1561,1563,1591,1602,1613,1621,1638,1680,1730,1743,1746,1751,1763,1799,1825,1866,1868,1874,1898,1908,1922,1923,1950,1987,1995,1997,2038,2225,2227,2249,2251,2264,2286,2306,2309,2345,2349,2369,2384,2410,2429,2433,2449,2478,2496,2507,2508,2546,2589,2614,2652,2667,2675,2689,2691,2699,2702,2727,2734,2740,2770,2800,2805,2884,2929,2934,2958,2973,2998,3001,3011,3017,3020,3024,3025,3047,3056,3064,3077,3087,3094,3115,3146,3179,3203,3225,3247,3266,3294,3319,3320,3333,3335,3424,3445,3446,3454,3472,3473,3475,3476,3495,3554,3570,3583,3612,3614,3618,3641,3658,3682,3704,3720,3725,3731,3747,3775,3826,3846,3858,3928,3933,3984,4003,4014,4042,4045,4061,4066,4106,4113,4166,4200,4224,4227,4253,4318,4320,4334,4342,4393,4409,4435,4436,4470,4490,4520,4522,4587,4604,4688,4707,4731,4751,4765,4814,4826,4827,4889,4891,4904,4925,4927,4951,4958,4968,5023,5027,5032,5058,5096,5099,5102,5115,5149,5154,5172,5173,5174,5199,5201,5206,5209,5216,5222,5223,5224,5225,5233,5252,5268,5313,5326,5357,5374,5393,5399,5429,5476,5523,5549,5555,5566,5571,5573,5583,5600,5604,5612,5613,5650,5671,5674,5713,5735,5750,5765,5772,5796,5806,5809,5811,5826,5845,5887,5896,5917,5928,5934,5941,5950,5963,5966,5981,6001,6010,6058,6063,6080,6095,6104,6116,6132,6135,6146,6149,6159,6166,6173,6183,6186,6203,6251,6276,6350,6366,6389,6391,6394,6404,6413,6420,6435,6439,6454,6480,6481,6496,6511,6533,6545,6547,6556,6589,6609,6679,6709,6713,6739,6747,6758,6769,6779,6813,6824,6862,6866,6964,6967,7003,7041,7051,7070,7075,7110,7117,7118,7125,7154,7168,7179,7180,7201,7203,7239,7255,7256,7261,7282,7293,7306,7326,7348,7360,7367,7380,7403,7434,7450,7451,7543,7575,7643,7719,7722,7725,7757,7762,7765,7780,7835,7839,7863,7870,7888,7903,7914,7917,7927,7955,7978,7993,8020,8029,8059,8086,8109,8123,8127,8188,8192,8275,8300,8304,8311,8344,8355,8357,8387,8412,8426,8431,8441,8451,8529,8581,8583,8627,8691,8694,8715,8725,8761,8772,8790,8798,8806,8816,8827,8832,8847,8856,8886,8897,8906,8913,8920,8932,8944,8970,8971,9037,9172,9182,9185,9201,9210,9219,9245,9268,9287,9288,9300,9302,9308,9322,9324,9339,9353,9363,9389,9418,9428,9435,9469,9470,9475,9485,9496,9536,9550,9571,9624,9649,9653,9696,9707,9720,9735,9777,9779,9854,9858,9878,9880,9885,9888,9903,9913,9927,9937,9939,9952,9971,9996,10007,10040,10046,10076,10084,10103,10123,10132,10156,10173,10175,10204,10205,10227,10257,10268,10288,10390,10435,10445,10473,10474,10531,10537,10580,10594,10705,10715,10741,10744,10752,10753,10786,10789,10794,10916,10917,10954,11004,11006,11023,11026,11061,11088,11091,11097,11099,11119,11141,11144,11149,11176,11193,11235,11238,11347,11370,11375,11392,11399,11481,11489,11537,11546,11566,11567,11582,11627,11630,11631,11664,11670,11723,11730,11751,11772,11803,11805,11830,11835,11846,11853,11875,11900,11907,11908,11910,11913,11936,11951,11975,12059,12063,12067,12077,12127,12160,12161,12162,12172,12183,12198,12205,12242,12251,12259,12269,12285,12317,12348,12400,12436,12595,12637,12667,12707,12755,12758,12790,12792,12798,12836,12880,12885,12917,12961,13030,13125,13132,13212,13215,13284,13301,13302,13356,13370,13424,13425,13434,13439,13509,13514,13518,13569,13570,13577,13579,13604,13649,13681,13719,13743,13773,13807,13832,13850,13871,13876,13907,13921,13924,13932,13935,13971,13982,14015,14051,14052,14088,14104,14105,14156,14241,14291,14292,14316,14327,14355,14386,14442,14466,14485,14491,14495,14515,14532,14539,14552,14601,14699,14732,14798,14831,14859,14893,14940,14967,14969,15032,15130,15175,15197,15200,15250,15271,15296,15434,15446,15484,15518,15520,15523,15549,15552,15568,15582,15656,15687,15723,15735,15750,15751,15769,15828,15864,15877,15920,15954,15959,15977,16016,16072,16098,16112,16114,16119,16150,16167,16169,16171,16178,16277,16309,16323,16372,16394,16408,16441,16479,16492,16517,16521,16546,16573,16611,16683,16723,16731,16753,16791,16811,16818,16830,16840,16858,16863,16871,16907,16926,16927,16948,17001,17008,17012,17065,17082,17083,17130,17156,17178,17246,17285,17332,17374,17385,17394,17403],"15":[4,43,46,47,64,73,80,112,121,157,187,247,284,303,345,391,432,440,453,469,503,511,535,536,563,603,610,616,655,657,686,697,710,742,765,809,855,856,874,899,915,925,935,971,1009,1018,1022,1031,1036,1051,1081,1097,1171,1175,1215,1236,1241,1264,1278,1289,1318,1330,1332,1340,1364,1376,1430,1437,1447,1465,1468,1476,1500,1512,1529,1537,1554,1562,1584,1592,1632,1644,1650,1662,1677,1699,1712,1731,1738,1742,1768,1781,1789,1793,1802,1811,1817,1842,1850,1855,1900,1909,1971,1988,2062,2066,2068,2085,2086,2087,2195,2212,2223,2246,2254,2278,2284,2287,2294,2318,2319,2321,2322,2323,2325,2334,2344,2348,2361,2364,2377,2409,2442,2443,2454,2468,2503,2512,2528,2534,2538,2561,2563,2567,2583,2626,2649,2730,2732,2742,2832,2846,2854,2861,2920,2961,2976,3006,3009,3019,3036,3073,3097,3111,3142,3164,3165,3177,3208,3215,3275,3279,3292,3305,3344,3349,3350,3369,3384,3387,3406,3407,3412,3434,3435,3439,3460,3492,3493,3501,3503,3522,3534,3538,3556,3570,3579,3581,3679,3698,3701,3709,3737,3772,3813,3841,3844,3855,3868,3875,3923,3931,3949,3952,3957,3973,4019,4039,4063,4098,4118,4131,4160,4172,4183,4216,4228,4299,4301,4306,4307,4318,4329,4330,4362,4371,4409,4435,4459,4501,4534,4547,4568,4635,4645,4677,4681,4696,4719,4755,4756,4763,4793,4828,4848,4849,4892,4912,4926,4935,4982,4998,5000,5064,5069,5099,5101,5141,5177,5182,5183,5193,5210,5242,5243,5275,5287,5366,5370,5374,5384,5439,5454,5456,5458,5472,5554,5566,5582,5644,5655,5693,5699,5712,5751,5770,5774,5796,5810,5811,5870,5876,5882,5902,5907,5911,5915,5926,5942,5951,5987,5997,5999,6000,6057,6062,6094,6100,6111,6114,6135,6144,6160,6168,6169,6187,6193,6194,6236,6254,6263,6270,6282,6294,6309,6320,6350,6361,6391,6410,6421,6434,6444,6466,6478,6501,6514,6519,6520,6538,6579,6587,6591,6610,6639,6644,6658,6666,6692,6738,6749,6790,6794,6810,6863,6882,6885,6921,6934,6940,6955,6963,6968,6990,7007,7036,7048,7063,7143,7147,7165,7170,7176,7184,7198,7229,7233,7253,7274,7276,7282,7308,7311,7337,7348,7354,7408,7412,7425,7439,7508,7535,7554,7564,7569,7596,7615,7633,7646,7662,7682,7715,7719,7733,7735,7744,7753,7758,7768,7769,7771,7820,7831,7834,7852,7857,7862,7864,7879,7884,7887,7917,7936,7939,7951,7958,8004,8006,8022,8033,8058,8063,8080,8089,8095,8096,8099,8115,8122,8151,8162,8200,8208,8211,8213,8235,8295,8302,8314,8328,8336,8369,8387,8420,8422,8427,8431,8440,8454,8461,8472,8474,8478,8494,8509,8533,8590,8628,8640,8680,8691,8719,8738,8740,8765,8808,8828,8829,8830,8831,8834,8850,8861,8866,8878,8890,8901,8902,8907,8952,8962,8968,9053,9054,9106,9141,9173,9179,9198,9200,9237,9275,9289,9296,9301,9311,9338,9366,9368,9376,9400,9410,9422,9436,9461,9534,9548,9578,9681,9700,9701,9722,9731,9737,9807,9810,9848,9852,9858,9861,9886,9921,9942,9963,9988,10011,10087,10102,10111,10126,10147,10148,10150,10160,10170,10177,10178,10198,10207,10280,10294,10302,10314,10352,10364,10370,10380,10409,10471,10476,10520,10522,10572,10583,10586,10609,10616,10647,10658,10669,10679,10698,10699,10701,10762,10780,10786,10819,10839,10856,10896,10911,10985,10996,11000,11010,11012,11013,11037,11043,11096,11139,11140,11146,11158,11178,11191,11237,11261,11263,11294,11296,11299,11341,11342,11355,11381,11384,11392,11426,11436,11445,11452,11510,11521,11533,11543,11550,11562,11571,11600,11616,11655,11661,11667,11730,11790,11800,11815,11832,11833,11861,11909,11920,11962,11963,11964,11974,11975,11989,11998,12032,12061,12068,12076,12098,12148,12155,12157,12174,12178,12189,12223,12228,12233,12263,12285,12286,12293,12328,12349,12361,12385,12429,12557,12574,12630,12646,12670,12671,12684,12780,12801,12900,12958,13020,13026,13033,13066,13139,13181,13195,13210,13263,13285,13319,13350,13357,13511,13530,13568,13655,13693,13703,13709,13755,13756,13758,13770,13776,13793,13896,13897,13903,13925,13927,13928,13957,13965,13983,14007,14054,14102,14108,14110,14151,14153,14196,14197,14208,14209,14276,14431,14456,14520,14529,14559,14568,14581,14583,14598,14603,14607,14610,14622,14636,14653,14668,14682,14709,14725,14739,14744,14748,14761,14777,14812,14826,14847,14855,14874,14914,14950,14962,15159,15182,15206,15209,15222,15234,15235,15251,15259,15304,15340,15342,15352,15357,15384,15412,15422,15452,15463,15475,15500,15509,15512,15514,15525,15574,15575,15617,15633,15708,15712,15748,15780,15786,15843,15851,15871,15883,15905,15921,15949,15971,15987,16008,16143,16153,16167,16174,16178,16188,16197,16232,16239,16245,16254,16306,16333,16337,16363,16380,16384,16445,16461,16465,16500,16502,16507,16510,16580,16586,16591,16666,16690,16692,16713,16770,16812,16818,16822,16834,16866,16906,16924,16943,16958,16959,17017,17036,17044,17046,17049,17051,17094,17110,17143,17213,17223,17252,17271,17306,17336,17355,17368,17389],"16":[6,65,74,88,121,154,174,180,221,228,235,243,257,262,286,292,355,387,395,412,433,438,448,494,508,524,545,562,593,598,620,658,675,680,687,717,719,757,759,779,780,789,800,809,813,878,887,921,943,959,969,1055,1060,1093,1119,1122,1126,1137,1169,1186,1193,1284,1332,1341,1482,1528,1551,1555,1580,1615,1627,1633,1661,1690,1698,1699,1730,1740,1742,1791,1807,1835,1881,1889,1895,1896,1909,1922,1929,1991,1993,1995,1997,2037,2063,2093,2135,2153,2178,2189,2199,2217,2300,2319,2345,2350,2365,2377,2378,2390,2415,2433,2444,2477,2518,2519,2542,2552,2579,2605,2609,2614,2640,2656,2657,2659,2724,2743,2744,2746,2778,2811,2830,2844,2923,2927,2934,2945,2956,2962,2973,3012,3088,3121,3142,3212,3221,3238,3272,3279,3316,3329,3351,3365,3369,3376,3381,3411,3412,3421,3445,3451,3500,3502,3559,3560,3577,3666,3671,3679,3688,3692,3730,3750,3764,3768,3785,3799,3881,3896,3899,3901,3929,3940,4000,4056,4115,4125,4135,4160,4170,4192,4194,4216,4265,4280,4323,4335,4348,4378,4399,4415,4418,4432,4434,4443,4444,4494,4510,4558,4565,4573,4590,4641,4691,4695,4731,4794,4812,4839,4843,4848,4932,4954,4967,5032,5052,5055,5097,5106,5110,5123,5142,5158,5161,5284,5287,5320,5372,5390,5391,5399,5455,5468,5485,5491,5494,5501,5519,5544,5546,5592,5684,5732,5743,5744,5761,5774,5791,5818,5833,5838,5873,5931,5937,5985,5997,6001,6005,6012,6019,6023,6077,6080,6087,6094,6121,6147,6162,6190,6191,6194,6264,6271,6285,6293,6327,6332,6348,6359,6364,6367,6450,6451,6476,6517,6524,6574,6581,6585,6596,6609,6627,6640,6658,6671,6693,6697,6704,6705,6718,6740,6745,6759,6761,6784,6791,6804,6845,6861,6870,6904,6909,6914,6946,6978,7000,7025,7032,7054,7063,7064,7072,7079,7096,7115,7129,7151,7152,7178,7184,7190,7197,7198,7203,7215,7231,7255,7295,7300,7305,7314,7341,7353,7371,7429,7437,7439,7450,7455,7479,7482,7507,7513,7537,7547,7566,7570,7573,7576,7586,7588,7636,7640,7645,7692,7695,7722,7724,7744,7751,7775,7783,7797,7817,7834,7869,7881,7905,7921,7942,7962,7970,7991,8016,8064,8071,8110,8139,8194,8210,8251,8287,8365,8377,8426,8430,8435,8468,8522,8528,8538,8564,8571,8585,8586,8640,8647,8655,8657,8689,8692,8707,8714,8718,8728,8736,8741,8786,8798,8825,8826,8836,8852,8869,8874,8881,8885,8896,8914,8917,8933,8972,8987,9005,9012,9022,9085,9086,9098,9159,9180,9218,9239,9267,9276,9283,9297,9301,9304,9350,9374,9391,9395,9436,9447,9452,9473,9481,9563,9581,9593,9617,9638,9647,9653,9668,9684,9704,9748,9755,9762,9806,9825,9883,9891,9897,9914,9995,10013,10024,10065,10090,10099,10102,10112,10144,10156,10168,10176,10182,10225,10246,10248,10258,10261,10268,10302,10326,10368,10373,10378,10394,10406,10420,10460,10476,10500,10521,10561,10564,10566,10582,10629,10640,10653,10658,10661,10670,10716,10789,10803,10804,10840,10854,10907,10928,10941,10943,10951,10961,11010,11016,11048,11056,11074,11090,11099,11101,11103,11145,11181,11211,11217,11267,11300,11352,11392,11394,11418,11423,11426,11454,11459,11476,11483,11503,11504,11513,11517,11528,11550,11553,11558,11590,11610,11626,11684,11734,11741,11755,11778,11785,11788,11841,11849,11889,11896,11902,11937,11959,11997,11998,12009,12040,12045,12073,12076,12093,12123,12153,12171,12186,12189,12217,12259,12263,12284,12291,12306,12313,12324,12360,12366,12390,12392,12424,12442,12468,12493,12550,12551,12638,12643,12672,12690,12705,12719,12726,12795,12833,12850,12858,12878,12889,12893,12900,12995,13026,13059,13095,13150,13169,13196,13219,13224,13226,13253,13279,13324,13349,13359,13365,13368,13410,13411,13434,13457,13460,13480,13505,13559,13583,13600,13604,13629,13677,13703,13711,13737,13839,13866,13890,13891,13899,13915,13927,13930,13963,13972,14025,14046,14058,14107,14117,14141,14152,14166,14311,14372,14428,14431,14449,14480,14561,14575,14608,14666,14694,14746,14807,14810,14815,14830,14833,14893,14933,14947,14983,15002,15016,15032,15041,15050,15105,15107,15135,15143,15152,15161,15165,15182,15233,15246,15274,15286,15320,15349,15376,15440,15459,15478,15524,15555,15560,15567,15579,15587,15617,15626,15645,15649,15666,15719,15722,15740,15744,15784,15813,15816,15834,15839,15861,15938,15959,16003,16023,16043,16045,16097,16100,16139,16146,16156,16189,16238,16254,16278,16306,16336,16370,16375,16403,16424,16427,16449,16482,16522,16535,16568,16571,16575,16576,16641,16659,16664,16685,16695,16707,16751,16757,16774,16783,16793,16808,16835,16838,16847,16863,16892,16920,16922,16971,16999,17003,17011,17013,17038,17060,17103,17104,17173,17218,17252,17257,17316,17334,17357,17378,17392,17394,17395,17401],"17":[22,49,72,105,129,173,192,272,275,282,291,300,330,378,391,401,406,411,438,444,463,488,518,539,540,553,555,556,569,591,606,623,633,646,648,668,719,826,860,866,924,949,953,956,974,989,993,1001,1035,1093,1096,1131,1139,1152,1170,1231,1269,1271,1281,1319,1321,1332,1342,1347,1377,1391,1422,1433,1434,1435,1436,1451,1487,1490,1516,1517,1569,1590,1599,1638,1694,1698,1704,1715,1733,1741,1745,1747,1757,1790,1812,1821,1833,1834,1889,1949,1974,2024,2079,2095,2098,2101,2104,2106,2146,2149,2161,2170,2259,2260,2274,2279,2285,2293,2324,2343,2388,2417,2423,2450,2454,2524,2559,2629,2640,2652,2731,2742,2766,2780,2815,2816,2852,2855,2933,2943,2958,2971,2978,2998,3000,3002,3023,3030,3069,3103,3137,3152,3174,3183,3232,3267,3288,3337,3364,3390,3396,3401,3411,3413,3441,3450,3486,3494,3501,3513,3520,3593,3616,3633,3640,3679,3727,3755,3772,3840,3849,3862,3873,3895,3916,3938,3960,3970,4001,4017,4018,4035,4058,4066,4110,4150,4204,4257,4275,4300,4303,4358,4364,4373,4423,4463,4510,4546,4554,4556,4592,4594,4626,4636,4663,4673,4680,4743,4766,4825,4832,4843,4848,4863,4867,4903,4976,5026,5041,5051,5056,5057,5146,5211,5251,5258,5269,5345,5404,5422,5430,5439,5478,5483,5547,5595,5596,5630,5653,5669,5686,5689,5692,5708,5734,5743,5755,5771,5810,5834,5860,5898,5938,5995,6002,6019,6050,6066,6079,6082,6088,6103,6184,6229,6270,6296,6331,6348,6447,6457,6479,6486,6487,6530,6537,6560,6579,6603,6623,6723,6733,6754,6763,6764,6770,6785,6805,6812,6847,6859,6867,6962,6967,6970,7019,7029,7031,7047,7053,7067,7127,7150,7155,7161,7175,7177,7216,7261,7267,7307,7360,7371,7429,7442,7449,7452,7465,7472,7492,7502,7525,7581,7613,7629,7694,7743,7749,7753,7803,7828,7837,7850,7851,7986,8019,8045,8082,8159,8224,8234,8249,8276,8282,8309,8385,8390,8398,8427,8459,8505,8508,8519,8569,8589,8591,8598,8607,8632,8659,8660,8667,8674,8686,8694,8727,8730,8784,8802,8811,8828,8885,8895,8932,8956,8959,8967,8983,8984,9006,9013,9039,9064,9097,9114,9127,9128,9147,9150,9193,9218,9240,9256,9273,9276,9323,9329,9345,9380,9386,9397,9434,9451,9458,9485,9590,9603,9644,9645,9660,9704,9705,9727,9742,9744,9753,9782,9821,9844,9847,9854,9897,9910,9916,9919,9927,9935,9952,9960,9981,10018,10041,10045,10066,10086,10100,10119,10132,10182,10193,10231,10275,10276,10339,10349,10353,10364,10406,10452,10495,10506,10530,10559,10562,10587,10608,10688,10700,10712,10730,10783,10792,10807,10825,10895,10905,10916,10945,10949,10977,10983,10991,11019,11028,11070,11079,11086,11137,11182,11218,11222,11230,11231,11267,11276,11358,11367,11368,11386,11431,11439,11498,11515,11516,11551,11552,11558,11559,11607,11617,11641,11664,11680,11698,11710,11736,11765,11778,11782,11797,11799,11825,11826,11837,11866,11879,11911,11990,12008,12067,12074,12078,12097,12108,12111,12130,12131,12136,12190,12197,12204,12208,12230,12233,12264,12268,12288,12305,12332,12350,12358,12393,12399,12418,12419,12449,12462,12479,12532,12555,12576,12577,12579,12597,12607,12712,12801,12808,12823,12827,12863,12878,12886,12920,12981,13000,13006,13047,13052,13061,13084,13103,13137,13150,13182,13196,13216,13218,13253,13271,13281,13286,13294,13315,13347,13366,13436,13473,13537,13539,13563,13569,13579,13580,13594,13613,13618,13635,13641,13658,13670,13704,13717,13721,13736,13739,13798,13805,13812,13825,13830,13831,13843,13883,13899,13901,13920,13930,13958,13971,14028,14065,14089,14100,14112,14125,14137,14177,14182,14195,14196,14216,14303,14337,14360,14394,14460,14473,14504,14538,14554,14571,14585,14587,14651,14681,14683,14838,14850,14931,15038,15048,15069,15075,15122,15153,15169,15189,15221,15246,15300,15308,15344,15345,15351,15357,15362,15368,15376,15394,15422,15425,15443,15448,15457,15497,15505,15512,15548,15565,15577,15579,15602,15648,15652,15701,15709,15782,15798,15802,15896,15924,15930,16014,16028,16082,16090,16132,16150,16158,16199,16205,16211,16214,16216,16248,16253,16269,16272,16354,16376,16420,16459,16510,16530,16539,16563,16596,16600,16601,16613,16648,16716,16820,16842,16850,16870,16888,16939,16943,16974,16983,17015,17034,17057,17090,17221,17229,17252,17271,17272,17281,17299,17312,17369,17390],"18":[36,94,148,268,314,318,361,376,488,509,529,549,553,588,618,624,627,658,724,727,747,765,832,923,940,951,954,982,1040,1042,1124,1141,1180,1197,1255,1322,1350,1392,1438,1485,1541,1569,1572,1596,1602,1692,1698,1726,1731,1734,1761,1792,1809,1827,1882,1949,1970,1986,2021,2024,2221,2233,2252,2297,2314,2321,2424,2440,2463,2620,2664,2687,2712,2744,2838,2885,2907,2942,2943,2945,2992,2999,3003,3035,3102,3166,3226,3235,3242,3302,3310,3364,3397,3408,3420,3422,3453,3500,3527,3551,3562,3574,3656,3661,3682,3698,3700,3818,3852,3870,3929,3961,3996,4044,4072,4215,4307,4329,4347,4388,4389,4429,4460,4494,4529,4536,4548,4557,4601,4630,4637,4639,4758,4764,4778,4812,4824,4850,4913,4914,4920,5024,5028,5052,5059,5091,5095,5132,5133,5152,5164,5179,5207,5211,5238,5299,5330,5372,5393,5419,5421,5425,5458,5472,5478,5483,5492,5498,5509,5528,5541,5543,5633,5634,5649,5699,5732,5738,5757,5840,5860,5868,5878,5899,6026,6046,6058,6131,6134,6148,6234,6235,6290,6298,6303,6318,6371,6382,6384,6454,6456,6474,6526,6543,6551,6586,6645,6666,6667,6691,6724,6743,6826,6871,6916,6946,6962,7034,7036,7143,7166,7264,7279,7280,7283,7284,7304,7395,7396,7438,7493,7501,7528,7563,7575,7579,7611,7618,7657,7764,7818,7841,7845,7895,7914,7942,7992,8008,8061,8087,8175,8178,8241,8258,8364,8434,8470,8473,8485,8487,8502,8560,8563,8577,8583,8626,8651,8669,8671,8673,8680,8692,8716,8734,8764,8820,8870,8881,8890,8980,9014,9026,9105,9121,9154,9165,9197,9333,9404,9405,9420,9450,9494,9530,9535,9550,9632,9683,9686,9704,9711,9785,9789,9798,9817,9823,9838,9857,9861,9893,9951,9982,10033,10053,10058,10098,10125,10132,10170,10173,10179,10200,10226,10270,10281,10336,10363,10389,10392,10423,10444,10487,10489,10493,10504,10516,10522,10525,10546,10653,10793,10809,10812,10815,10817,10818,10833,10845,10891,10910,10928,10940,10954,10985,10992,11016,11074,11081,11118,11146,11172,11191,11198,11228,11242,11273,11332,11344,11351,11357,11375,11377,11408,11439,11447,11458,11505,11547,11570,11645,11648,11654,11660,11762,11797,11831,11855,11877,11954,12137,12187,12198,12212,12275,12289,12310,12492,12505,12511,12523,12544,12548,12633,12648,12649,12724,12826,12853,12867,12875,12916,12930,12996,13012,13026,13073,13075,13094,13104,13119,13196,13206,13242,13278,13288,13297,13384,13395,13516,13518,13543,13609,13643,13651,13687,13688,13750,13761,13790,13824,13835,13879,13892,14002,14107,14108,14167,14170,14230,14267,14279,14344,14363,14401,14422,14440,14452,14577,14581,14585,14596,14693,14730,14801,14846,14925,15008,15032,15064,15091,15122,15123,15173,15195,15229,15235,15240,15284,15328,15343,15495,15536,15563,15590,15680,15682,15688,15713,15717,15729,15754,15788,15815,15908,15993,16040,16060,16098,16121,16252,16324,16353,16377,16503,16508,16516,16520,16525,16539,16595,16599,16706,16737,16802,16806,17027,17079,17099,17146,17201,17237,17255,17316,17321,17353],"19":[10,23,120,153,261,271,303,463,469,512,559,572,593,600,619,636,648,716,736,766,829,844,895,906,954,957,962,1092,1104,1131,1173,1275,1283,1285,1365,1423,1461,1462,1489,1534,1624,1649,1707,1725,1744,1758,1769,1774,1913,1930,1945,1958,1971,1999,2050,2057,2114,2131,2188,2286,2312,2360,2361,2370,2401,2415,2438,2490,2493,2520,2523,2535,2581,2603,2604,2618,2641,2783,2855,2902,2914,2958,3019,3058,3128,3155,3252,3284,3355,3432,3437,3475,3540,3543,3561,3568,3602,3704,3724,3725,3746,3807,3842,3881,3931,3936,3949,3967,4072,4075,4081,4083,4132,4241,4248,4283,4284,4298,4425,4512,4577,4602,4621,4664,4709,4760,4827,4828,4882,4897,4916,4946,5015,5056,5131,5243,5289,5335,5344,5371,5399,5414,5418,5426,5527,5581,5639,5665,5683,5708,5724,5754,5757,5798,5804,5871,5874,5876,5894,5944,5971,6031,6121,6126,6133,6202,6208,6214,6281,6363,6386,6388,6470,6527,6540,6560,6620,6702,6738,6752,6798,6810,6830,6834,6867,6958,7018,7062,7155,7184,7235,7352,7371,7430,7444,7503,7539,7546,7678,7751,7757,7776,7811,7865,7901,7908,7934,7938,7982,8058,8060,8072,8124,8155,8265,8341,8357,8367,8398,8410,8442,8450,8479,8499,8524,8534,8536,8550,8589,8615,8680,8687,8701,8761,8817,8823,8845,8892,8915,8927,8929,8940,8974,9001,9008,9053,9103,9194,9243,9317,9318,9327,9363,9386,9391,9430,9436,9460,9464,9465,9661,9670,9691,9706,9749,9752,9806,9809,9852,9961,10009,10040,10080,10100,10128,10197,10278,10314,10317,10326,10330,10350,10444,10449,10468,10477,10532,10539,10688,10800,10856,10886,10938,11064,11069,11127,11132,11140,11151,11172,11203,11214,11237,11257,11268,11283,11309,11324,11341,11345,11426,11551,11567,11569,11585,11589,11672,11702,11704,11733,11744,11781,11831,11870,11890,11893,11955,11960,11962,12007,12047,12060,12071,12106,12115,12142,12163,12174,12226,12251,12401,12440,12441,12448,12512,12532,12551,12610,12690,12698,12710,12732,12772,12779,12789,12856,12872,12896,12897,12918,12924,12970,12998,13003,13022,13028,13033,13091,13092,13097,13103,13123,13255,13268,13309,13391,13421,13429,13468,13490,13502,13689,13788,13805,13808,13847,13885,13895,13937,13995,14050,14058,14071,14090,14134,14150,14201,14268,14280,14352,14365,14373,14401,14407,14419,14479,14511,14543,14550,14594,14599,14630,14683,14704,14706,14734,14752,14766,14841,14869,14910,14921,14943,14957,14969,14975,14982,14991,15003,15020,15041,15124,15130,15148,15214,15216,15307,15310,15319,15378,15424,15439,15443,15463,15465,15569,15614,15646,15719,15749,15806,15839,15862,15901,15921,15994,16022,16045,16249,16255,16280,16494,16547,16587,16643,16797,16865,16885,16894,16960,16983,17031,17048,17075,17089,17155,17170,17183,17219,17224,17232,17326,17344,17381],"20":[248,271,504,548,649,654,702,706,727,739,801,830,886,922,940,1052,1108,1185,1198,1220,1293,1455,1519,1543,1546,1560,1662,1741,1860,1911,1946,1957,2115,2175,2186,2243,2413,2528,2545,2658,2676,2678,2724,2761,2816,2834,2836,2851,2898,2974,2976,3021,3045,3081,3101,3203,3463,3717,3763,3805,3865,3899,3978,3996,4064,4076,4082,4226,4229,4283,4474,4507,4609,4734,4837,4839,4864,4872,4878,4976,4993,5004,5095,5116,5154,5289,5332,5361,5446,5513,5584,5720,5910,5911,5956,5986,6052,6068,6179,6195,6319,6382,6460,6479,6499,6589,6714,6719,6720,6942,6953,6962,7020,7076,7120,7152,7225,7228,7289,7297,7338,7475,7540,7549,7665,7712,7807,7938,7947,7950,7978,8048,8054,8060,8180,8232,8329,8374,8384,8440,8453,8581,8586,8692,8709,8852,8996,9003,9059,9107,9147,9152,9451,9639,9696,9735,9869,9923,9997,10066,10198,10373,10417,10450,10471,10493,10523,10589,10612,10624,10631,10643,10662,10871,10911,10951,10984,11032,11084,11111,11189,11386,11432,11497,11695,11719,11735,11758,11759,11782,11783,11857,11872,11886,11917,11921,11987,12055,12089,12136,12138,12164,12377,12462,12487,12506,12663,12696,12811,12819,12836,12931,13076,13126,13216,13347,13381,13445,13495,13571,13664,13678,13840,13864,13865,13867,13940,13952,14213,14274,14299,14447,14482,14531,14686,14703,14707,14736,14742,14816,14828,14864,14966,14968,15012,15371,15377,15403,15469,15491,15621,15628,15630,15796,15832,16089,16192,16194,16203,16370,16432,16437,16514,16522,16602,16633,16769,16900,16914,16915,17004,17011,17013,17067,17077,17160,17165,17166,17175,17230,17264,17281,17383],"21":[66,275,653,804,840,1114,1161,1176,1207,1215,1464,1494,1587,1644,1645,1682,1825,2101,2530,2662,2686,2692,2724,2751,3004,3136,3193,3210,3486,3488,3662,3676,3792,3962,4059,4162,4403,4550,4732,4809,4830,4859,5028,5082,5149,5213,5219,5232,5278,5306,5380,5412,5660,5723,5743,5750,5792,5818,6014,6258,6313,6329,6419,6426,6459,6493,6666,6783,6881,6955,6972,7291,7411,7622,7745,7826,7835,7881,7920,8218,8283,8310,8436,8486,8499,8537,8627,8637,8691,8888,9137,9244,9312,9576,9747,9764,9906,10036,10174,10292,10332,10484,10506,10513,10546,10548,10741,10772,10832,10879,10986,11007,11034,11042,11076,11215,11230,11291,11646,11665,11732,11754,11889,11905,11935,11966,12035,12053,12323,12385,12449,12592,12798,12907,13036,13451,13503,13748,13754,13837,13868,13907,13958,13966,14062,14285,14359,14435,14510,14637,14654,14765,14778,14818,14862,14980,15136,15200,15203,15268,15292,15380,15417,15571,15651,15665,15774,15832,16088,16313,16583,16584,16606,16691,16703,16865,16979,17065,17162,17180,17222,17316,17366],"22":[320,1488,1635,1660,2217,2430,3083,3139,3209,3255,3304,3454,3527,3657,3779,3937,3963,4160,4755,4948,5185,5343,5979,6350,6586,6626,6800,6919,7147,7489,7690,7875,7889,7908,7929,8035,8155,8781,9006,9033,9157,9244,9902,9935,10005,10235,10762,10799,10934,10988,11656,12297,12608,13401,13446,13948,14059,14124,14333,14679,14711,14915,15393,15497,15560,15799,15943,15954,16067,16225,16853,16956,17077,17184],"23":[199,437,475,520,838,906,918,1272,1465,1539,1780,2039,2057,2410,2712,2761,2772,3033,3236,3354,3370,3626,3776,4079,4129,4294,4423,4439,4479,4559,4665,4831,4885,5117,5479,5496,5779,5926,6038,6081,6253,6319,6864,6872,6986,7244,7580,7734,7852,7867,8326,8575,8655,8994,8996,9033,9320,9400,9764,9828,9900,9925,10103,10208,10331,10411,10466,10479,10558,10623,10658,10776,10886,11346,11630,11677,11754,11926,11948,11953,12094,12406,12772,12783,13099,13137,13194,13412,13661,13759,13871,13896,14033,14092,14229,14311,14359,14421,14858,15012,15039,15063,15266,15642,15648,15760,15988,16064,16065,16177,16181,16367,16448,16582,16620,16993,17209,17352],"24":[339,506,1114,1571,1801,2469,2549,2656,2917,3226,3296,3338,4045,4341,4349,4466,4549,4725,5033,5065,6076,6794,6949,7085,7192,7942,8480,8853,9153,9213,9360,9728,9729,9821,9831,9943,9950,10052,10598,10626,10640,10874,11213,11493,11777,12178,12192,12424,12525,12654,12664,12882,13422,13592,13806,13825,13942,13953,14157,14597,14951,14977,15221,15263,15626,16056,16387,16528,16637,16991,17304,17321,17353],"25":[24,54,171,186,360,375,488,677,798,816,879,948,1071,1149,1363,1383,1441,1460,1495,1518,1745,1800,1803,1843,2178,2459,2553,2706,2774,2781,2852,2957,2970,2977,2986,3078,3117,3260,3306,3522,3536,3565,3596,3597,3631,3669,3678,3707,3760,3770,4002,4007,4211,4255,4300,4313,4422,4440,4561,4663,4755,4782,4862,4916,4989,5028,5031,5230,5245,5248,5275,5449,5556,5591,5710,5740,5760,5762,5819,5903,5928,5930,5963,6281,6363,6467,6515,6559,6862,6874,7089,7093,7146,7267,7299,7430,7491,7517,7582,7627,7674,7812,7924,7960,7966,7999,8098,8114,8143,8165,8300,8328,8361,8400,8564,8572,8750,8801,8927,8968,9012,9068,9083,9102,9190,9237,9358,9436,9459,9525,9536,9846,9955,10027,10069,10201,10208,10301,10348,10387,10396,10427,10449,10527,10570,10580,10656,10741,10752,10827,10841,10894,10907,10968,11168,11357,11575,11690,11701,11796,11865,11974,12016,12033,12043,12139,12213,12299,12445,12668,12767,12776,12869,13026,13147,13359,13390,13450,13513,13530,13600,13645,13729,13894,13949,14056,14088,14091,14142,14161,14177,14414,14511,14513,14547,14572,14648,14681,14730,14808,14841,14902,15044,15053,15174,15237,15265,15291,15316,15335,15348,15405,15616,15676,15784,15835,15955,15995,16051,16112,16304,16305,16310,16386,16613,16685,16754,16775,17103,17156,17204,17243,17305],"26":[63,74,79,104,132,144,171,180,192,230,241,253,254,281,301,306,315,345,347,371,392,528,644,792,803,832,844,852,952,1066,1159,1175,1252,1267,1272,1305,1325,1370,1404,1435,1437,1444,1461,1468,1500,1531,1533,1615,1633,1652,1798,1831,1879,1893,1907,2108,2137,2144,2155,2189,2206,2249,2262,2319,2373,2389,2492,2499,2501,2507,2567,2588,2652,2664,2708,2718,2748,2766,2769,2826,2928,2929,2939,2980,3058,3082,3096,3136,3173,3191,3239,3261,3271,3296,3367,3369,3412,3416,3605,3681,3712,3722,3767,3798,3830,3897,3952,4010,4122,4157,4209,4222,4239,4256,4266,4327,4397,4413,4426,4435,4486,4533,4659,4668,4690,4841,4867,4933,4934,4976,5001,5066,5175,5180,5211,5248,5257,5281,5294,5348,5358,5408,5410,5411,5423,5426,5474,5480,5528,5561,5605,5627,5667,5688,5700,5713,5739,5787,5798,5824,5833,5854,5874,5880,5938,5945,6020,6021,6090,6102,6134,6162,6197,6232,6240,6243,6335,6343,6356,6358,6421,6425,6447,6449,6452,6547,6573,6670,6676,6735,6747,6754,6787,6888,6901,6908,6961,7048,7086,7123,7125,7236,7243,7251,7281,7310,7347,7389,7498,7618,7629,7646,7690,7693,7696,7729,7741,7747,7773,7791,7831,7868,7877,8001,8003,8013,8021,8053,8059,8065,8072,8088,8118,8139,8171,8172,8173,8215,8216,8233,8257,8289,8360,8375,8378,8430,8468,8483,8490,8543,8621,8657,8660,8667,8710,8716,8720,8724,8751,8757,8815,8840,8871,8880,8887,8894,8906,8969,9016,9029,9062,9066,9071,9088,9113,9118,9119,9122,9173,9182,9278,9295,9304,9305,9402,9404,9411,9454,9501,9522,9551,9564,9565,9614,9628,9638,9660,9672,9704,9730,9731,9751,9769,9794,9822,9926,9991,10048,10049,10120,10133,10156,10197,10297,10350,10465,10489,10704,10710,10724,10786,10788,10804,10828,10888,10902,10904,10921,10969,11070,11095,11168,11189,11214,11244,11262,11269,11294,11343,11344,11363,11394,11440,11452,11457,11516,11529,11584,11589,11597,11739,11746,11766,11796,11870,11876,11896,11914,11941,12010,12024,12030,12035,12043,12044,12118,12146,12154,12168,12187,12205,12220,12240,12256,12358,12432,12441,12537,12603,12641,12649,12758,12786,12791,12893,12903,13018,13081,13128,13132,13147,13222,13227,13246,13274,13328,13354,13409,13462,13501,13621,13631,13644,13660,13674,13692,13710,13733,13745,13863,13869,13905,13926,13959,13969,14017,14132,14195,14260,14308,14318,14358,14398,14452,14494,14513,14537,14661,14681,14707,14731,14746,14809,14878,14888,14945,14958,14984,15067,15069,15070,15080,15091,15101,15140,15190,15209,15403,15470,15501,15602,15653,15687,15727,15784,15787,15981,15989,16052,16077,16130,16131,16181,16273,16289,16298,16306,16332,16442,16464,16531,16557,16576,16580,16627,16636,16777,16893,16950,17009,17134,17160,17182,17188,17204,17236,17280,17348,17374,17387],"27":[76,166,168,237,265,268,287,360,412,422,432,436,460,526,593,600,655,750,793,842,868,895,918,979,1045,1071,1076,1170,1195,1206,1215,1225,1238,1274,1302,1328,1373,1375,1541,1578,1582,1587,1596,1614,1628,1643,1723,1777,1787,1821,1909,2126,2163,2202,2228,2253,2254,2288,2405,2413,2481,2518,2583,2595,2619,2625,2720,2757,2857,2873,2875,2949,2953,2992,3004,3016,3020,3181,3248,3291,3296,3329,3482,3540,3570,3738,3739,3781,3787,3825,3838,3886,3892,3915,3967,4006,4043,4071,4112,4155,4171,4202,4242,4251,4262,4270,4367,4440,4500,4510,4516,4550,4699,4888,4996,5020,5112,5160,5190,5308,5330,5333,5434,5452,5512,5530,5557,5561,5571,5586,5591,5592,5660,5670,5718,5760,5901,5907,5918,5992,6076,6083,6103,6114,6136,6160,6166,6176,6179,6182,6186,6303,6344,6459,6464,6520,6574,6576,6592,6596,6613,6629,6640,6666,6727,6765,6784,6816,6817,6819,6825,6885,7002,7017,7043,7051,7067,7079,7083,7118,7135,7186,7206,7209,7225,7235,7252,7401,7422,7458,7480,7521,7532,7537,7619,7714,7784,7786,7836,7842,7909,7919,8004,8017,8105,8139,8147,8214,8232,8304,8329,8363,8367,8437,8473,8539,8581,8626,8722,8754,8770,8882,9027,9028,9053,9117,9127,9181,9196,9202,9219,9239,9303,9307,9339,9345,9418,9449,9504,9618,9663,9675,9702,9738,9818,9877,9900,9924,9954,10047,10232,10279,10436,10441,10449,10483,10485,10662,10690,10713,10760,10765,10768,10790,10792,10793,10813,10887,10888,10904,10946,10952,11001,11012,11048,11183,11212,11224,11250,11365,11406,11410,11412,11415,11434,11463,11471,11496,11525,11551,11648,11669,11696,11729,11742,11810,11853,11858,11862,11864,11873,11905,12002,12016,12078,12081,12165,12177,12243,12280,12343,12369,12370,12385,12389,12399,12437,12444,12454,12513,12521,12613,12798,12840,12873,12881,12935,12968,13003,13015,13079,13080,13081,13182,13204,13232,13236,13305,13351,13381,13458,13508,13514,13576,13663,13734,13746,13754,13823,13824,13828,13843,13919,13931,13969,13978,14099,14100,14134,14246,14353,14358,14423,14458,14487,14506,14571,14663,14688,14754,14788,14789,14800,14839,14862,14887,14894,14910,14967,14996,15041,15060,15161,15266,15325,15424,15569,15579,15739,15788,15826,15836,15867,15877,15964,15980,16004,16029,16120,16179,16216,16228,16294,16348,16411,16459,16464,16481,16485,16500,16520,16743,16762,16795,16829,16880,16892,16903,16908,16942,16952,16961,16962,16989,17051,17092,17122,17151,17156,17181,17192,17227,17308,17344,17356],"28":[9,50,114,125,182,185,209,291,331,368,375,376,402,424,478,502,516,536,541,566,569,572,573,646,650,686,687,719,726,727,736,762,769,784,785,789,855,898,932,935,946,958,966,990,1025,1045,1047,1055,1079,1086,1132,1137,1160,1197,1296,1353,1388,1415,1425,1429,1438,1450,1466,1486,1545,1583,1603,1653,1675,1689,1715,1726,1740,1744,1752,1794,1857,1873,1970,1974,2041,2061,2099,2104,2107,2128,2150,2153,2187,2195,2197,2206,2251,2269,2300,2307,2337,2389,2407,2439,2442,2452,2459,2471,2477,2509,2521,2533,2540,2542,2712,2733,2766,2828,2863,2864,2882,2901,2905,2920,2947,2951,2954,2958,2973,2974,2995,3075,3077,3104,3117,3136,3192,3281,3293,3296,3356,3363,3423,3433,3441,3510,3561,3650,3669,3755,3787,3802,3829,3836,3854,3859,3874,3916,3935,3944,3972,3998,4061,4064,4076,4079,4100,4114,4126,4158,4219,4260,4263,4300,4319,4327,4332,4334,4440,4494,4519,4524,4564,4606,4666,4746,4755,4779,4783,4786,4790,4797,4832,4882,4994,5007,5037,5073,5092,5122,5156,5191,5221,5230,5231,5247,5248,5276,5358,5466,5473,5529,5560,5577,5613,5616,5652,5662,5666,5667,5685,5712,5766,5780,5789,5791,5808,5822,5837,5934,5941,5972,5995,6004,6005,6010,6079,6120,6123,6139,6209,6229,6239,6250,6261,6327,6333,6359,6363,6374,6450,6461,6506,6545,6574,6638,6686,6701,6722,6745,6754,6785,6844,6851,6891,6893,6901,6920,6951,6955,7020,7058,7076,7083,7085,7130,7142,7152,7177,7192,7202,7222,7252,7271,7329,7334,7371,7420,7443,7451,7492,7512,7518,7533,7564,7569,7594,7603,7620,7648,7658,7662,7684,7686,7697,7700,7735,7766,7799,7817,7872,7929,7945,7962,7995,8005,8009,8012,8050,8092,8110,8122,8137,8189,8192,8226,8286,8305,8322,8323,8355,8374,8376,8411,8444,8471,8492,8494,8516,8528,8537,8540,8543,8555,8557,8568,8587,8596,8624,8657,8699,8700,8722,8728,8738,8744,8789,8795,8804,8806,8821,8857,8930,8951,8990,9037,9051,9061,9111,9166,9211,9317,9322,9383,9386,9391,9421,9426,9454,9467,9524,9608,9623,9631,9673,9679,9680,9682,9692,9749,9763,9777,9783,9799,9804,9819,9825,9829,9896,9942,9968,9983,9991,10018,10021,10086,10126,10164,10195,10253,10265,10272,10282,10297,10319,10327,10329,10347,10387,10438,10445,10476,10480,10489,10493,10496,10503,10516,10517,10545,10565,10566,10594,10610,10642,10643,10669,10693,10730,10757,10759,10781,10798,10808,10827,10863,10874,10928,10956,10996,11025,11031,11074,11112,11177,11211,11225,11232,11237,11266,11292,11298,11324,11331,11360,11381,11391,11449,11497,11560,11562,11604,11620,11657,11667,11707,11741,11742,11771,11854,11922,11926,11952,11980,11987,12012,12014,12067,12105,12225,12226,12233,12243,12284,12287,12293,12318,12321,12334,12386,12387,12400,12412,12414,12415,12473,12521,12586,12624,12649,12677,12702,12707,12761,12825,12985,12995,13003,13064,13073,13202,13217,13225,13233,13237,13250,13254,13255,13256,13280,13290,13336,13367,13388,13407,13447,13448,13535,13549,13557,13587,13632,13635,13639,13702,13709,13727,13736,13774,13782,13828,13848,13871,13880,13892,13917,13969,13979,14008,14051,14076,14118,14121,14141,14142,14163,14203,14205,14214,14259,14262,14267,14282,14283,14322,14358,14364,14366,14372,14378,14394,14429,14461,14469,14473,14520,14554,14555,14611,14627,14690,14695,14704,14760,14765,14772,14821,14834,14903,14923,14940,14942,14947,15005,15031,15054,15117,15125,15138,15151,15152,15182,15189,15218,15275,15334,15399,15476,15486,15488,15542,15584,15602,15635,15682,15694,15702,15738,15768,15809,15874,15876,15890,15935,15960,16008,16022,16048,16152,16158,16204,16212,16240,16252,16286,16288,16311,16336,16383,16496,16504,16570,16624,16702,16705,16719,16756,16782,16793,16827,16851,16913,16917,16980,17024,17025,17033,17037,17046,17070,17080,17111,17188,17219,17230,17257,17273,17274,17284,17287,17314,17373,17401,17406],"29":[4,23,35,37,57,59,69,84,141,179,254,263,295,324,386,394,395,403,416,434,435,448,601,693,722,762,789,793,795,813,865,869,883,945,985,988,1004,1051,1088,1097,1119,1123,1145,1147,1175,1233,1239,1240,1262,1296,1339,1351,1354,1377,1390,1409,1422,1423,1460,1476,1492,1547,1549,1553,1566,1581,1585,1597,1629,1715,1717,1744,1764,1766,1774,1777,1778,1791,1817,1857,1858,1874,1881,1905,1906,1964,1970,2050,2081,2107,2120,2123,2147,2160,2169,2183,2219,2226,2370,2436,2446,2449,2452,2493,2571,2587,2590,2635,2641,2645,2673,2688,2689,2700,2727,2733,2776,2800,2834,2875,2878,2883,2942,2951,2962,3015,3027,3127,3145,3157,3163,3211,3226,3232,3233,3267,3303,3304,3310,3334,3361,3391,3409,3447,3455,3492,3506,3516,3519,3520,3644,3667,3687,3714,3742,3753,3765,3766,3803,3805,3831,3918,3935,3945,4021,4025,4052,4098,4110,4127,4155,4156,4168,4174,4177,4230,4241,4258,4367,4396,4398,4427,4447,4454,4537,4541,4603,4666,4670,4671,4707,4728,4758,4776,4778,4799,4833,4834,4871,4915,4916,4918,4925,4930,4949,4989,4993,4998,5007,5013,5035,5061,5064,5091,5106,5136,5168,5192,5216,5225,5227,5288,5290,5326,5329,5372,5374,5379,5383,5400,5411,5458,5463,5490,5505,5512,5557,5579,5584,5607,5630,5631,5645,5675,5676,5679,5694,5705,5759,5772,5782,5792,5858,5874,5937,5947,5949,5953,5979,6020,6028,6050,6069,6074,6089,6098,6143,6177,6196,6213,6238,6242,6245,6287,6293,6384,6391,6410,6463,6488,6490,6506,6528,6549,6562,6569,6576,6584,6619,6629,6635,6652,6678,6692,6705,6707,6750,6759,6761,6766,6779,6799,6806,6828,6829,6850,6851,6868,6911,6915,6917,6928,6941,6959,6981,6995,7001,7066,7133,7168,7190,7198,7263,7286,7309,7315,7316,7320,7325,7326,7330,7346,7366,7412,7425,7445,7481,7536,7544,7597,7617,7619,7646,7677,7685,7710,7780,7802,7808,7830,7835,7839,7855,7863,7866,7883,7888,7892,7893,7910,7926,7929,7950,7959,7975,7983,7992,8015,8026,8072,8096,8119,8163,8180,8245,8293,8318,8322,8323,8347,8354,8360,8395,8402,8418,8424,8453,8457,8468,8471,8486,8509,8513,8518,8519,8528,8536,8539,8548,8554,8555,8556,8568,8579,8580,8583,8589,8618,8638,8642,8651,8667,8675,8682,8684,8690,8693,8708,8712,8727,8735,8783,8828,8832,8835,8864,8867,8870,8891,8903,8908,8944,8960,8984,8989,9001,9004,9016,9150,9208,9253,9259,9286,9292,9363,9407,9410,9427,9455,9468,9486,9507,9518,9591,9603,9620,9624,9669,9670,9693,9697,9698,9740,9743,9747,9796,9800,9818,9863,9867,9891,9918,9937,9959,9970,9985,9997,9999,10018,10029,10105,10121,10122,10125,10196,10227,10319,10324,10325,10365,10383,10389,10397,10398,10408,10446,10499,10517,10530,10536,10581,10584,10609,10618,10637,10691,10716,10722,10794,10874,10883,10895,10908,10941,10949,10962,10990,11000,11022,11037,11080,11085,11086,11156,11168,11199,11204,11231,11251,11256,11287,11295,11312,11337,11348,11355,11363,11364,11374,11375,11394,11398,11401,11423,11430,11451,11485,11505,11519,11525,11558,11578,11584,11600,11608,11625,11631,11642,11654,11737,11745,11760,11766,11800,11849,11862,11876,11900,11944,11949,12076,12080,12101,12136,12144,12160,12174,12176,12242,12244,12257,12273,12296,12308,12323,12325,12379,12400,12427,12484,12534,12558,12586,12629,12646,12668,12686,12772,12803,12810,12814,12823,12862,12957,12987,12998,13015,13022,13028,13032,13068,13083,13124,13131,13143,13182,13215,13245,13270,13273,13319,13364,13385,13392,13430,13478,13556,13569,13570,13598,13621,13634,13635,13715,13742,13748,13753,13798,13820,13835,13841,13848,13850,13867,13891,13898,13906,13908,13911,13913,13993,14028,14033,14058,14066,14097,14099,14117,14140,14154,14241,14250,14281,14283,14285,14300,14307,14376,14386,14435,14442,14457,14458,14504,14517,14564,14591,14594,14601,14662,14698,14705,14732,14756,14788,14794,14852,14857,14886,14895,14971,14972,15062,15068,15097,15113,15139,15192,15239,15242,15251,15274,15296,15326,15327,15328,15335,15376,15386,15398,15407,15488,15535,15543,15578,15584,15613,15619,15635,15642,15651,15654,15669,15674,15699,15749,15758,15785,15831,15855,15866,15900,15918,15944,16032,16089,16091,16104,16171,16183,16204,16226,16228,16234,16269,16276,16287,16289,16313,16325,16330,16356,16376,16398,16407,16428,16452,16520,16552,16594,16597,16675,16727,16729,16743,16754,16772,16775,16789,16800,16806,16826,16864,16882,16899,16919,16939,16942,16996,17004,17014,17029,17046,17047,17052,17067,17076,17087,17119,17143,17181,17204,17252,17255,17281,17297,17303,17347,17349,17359,17372,17398],"30":[14,24,35,44,47,97,112,114,118,148,158,171,188,201,281,284,303,307,315,324,331,352,372,382,437,446,460,483,534,592,611,613,621,631,663,668,682,767,773,792,808,845,888,891,907,975,1067,1073,1100,1112,1143,1146,1147,1184,1201,1228,1235,1288,1321,1338,1361,1372,1378,1416,1440,1450,1459,1471,1479,1614,1645,1662,1726,1763,1764,1812,1818,1825,1830,1844,1854,1858,1868,1870,1873,1918,1968,2006,2022,2044,2071,2092,2098,2105,2113,2116,2154,2181,2197,2211,2227,2244,2251,2266,2269,2356,2395,2510,2561,2619,2631,2674,2717,2792,2795,2839,2856,2869,2907,2908,2917,2927,2931,2934,2952,3002,3039,3124,3141,3146,3147,3162,3188,3229,3247,3293,3305,3315,3319,3334,3337,3349,3358,3361,3404,3409,3412,3426,3458,3574,3606,3641,3648,3651,3654,3666,3682,3712,3716,3725,3739,3756,3824,3878,3900,3913,3957,4014,4043,4066,4071,4086,4099,4107,4158,4222,4233,4245,4259,4273,4291,4306,4408,4471,4496,4506,4528,4604,4606,4620,4638,4865,4897,4912,5027,5102,5112,5147,5165,5183,5196,5224,5245,5262,5279,5283,5294,5302,5313,5322,5388,5393,5406,5414,5417,5477,5512,5522,5613,5620,5629,5633,5662,5665,5718,5731,5752,5772,5779,5835,5852,5872,5934,5941,5947,5966,5976,6018,6036,6055,6060,6080,6097,6116,6145,6159,6166,6203,6225,6235,6240,6241,6250,6255,6320,6421,6426,6498,6538,6540,6553,6559,6584,6603,6638,6674,6681,6695,6713,6721,6766,6807,6859,6866,6890,6897,6934,6938,6944,6968,7003,7008,7023,7048,7060,7070,7095,7099,7112,7117,7137,7155,7191,7214,7221,7227,7256,7264,7271,7272,7285,7293,7294,7319,7336,7347,7385,7409,7411,7425,7430,7445,7466,7475,7476,7516,7538,7543,7581,7719,7727,7730,7760,7761,7784,7829,7835,7870,7908,7927,7967,7979,7993,8001,8013,8023,8033,8036,8072,8114,8129,8149,8158,8164,8187,8204,8208,8233,8270,8286,8289,8299,8333,8416,8426,8430,8464,8492,8511,8512,8530,8534,8567,8575,8583,8584,8594,8613,8619,8637,8698,8704,8713,8716,8725,8742,8772,8798,8813,8856,8897,8909,8920,8930,8932,8971,9014,9037,9043,9046,9071,9081,9097,9104,9109,9159,9172,9178,9225,9238,9239,9245,9311,9320,9341,9343,9347,9354,9416,9428,9435,9439,9458,9475,9489,9493,9519,9539,9548,9550,9572,9589,9612,9626,9637,9680,9696,9699,9706,9710,9720,9736,9744,9749,9795,9801,9805,9848,9851,9854,9904,9928,9971,9974,9992,9995,9996,10043,10158,10186,10192,10206,10259,10273,10274,10290,10306,10331,10378,10435,10438,10514,10536,10548,10586,10593,10651,10659,10706,10713,10717,10729,10739,10772,10786,10825,10847,10868,10879,10883,10885,10892,10977,11005,11006,11059,11066,11096,11116,11152,11163,11167,11218,11284,11325,11328,11344,11347,11419,11530,11540,11568,11580,11582,11589,11615,11660,11664,11723,11791,11798,11805,11838,11846,11864,11887,11900,11907,11911,11967,11999,12018,12060,12065,12067,12068,12092,12163,12184,12191,12205,12242,12246,12269,12285,12323,12327,12334,12358,12363,12387,12412,12418,12459,12470,12495,12509,12640,12642,12691,12709,12725,12759,12765,12773,12783,12811,12824,12852,12880,12907,12911,12919,12924,12934,12977,12978,13005,13013,13075,13086,13096,13116,13120,13154,13155,13157,13198,13205,13229,13231,13281,13286,13318,13345,13362,13381,13387,13409,13413,13421,13446,13449,13459,13470,13484,13489,13507,13535,13544,13553,13559,13572,13573,13574,13604,13636,13644,13692,13700,13706,13736,13767,13797,13855,13886,13929,13941,13945,13946,13950,13992,13996,14036,14055,14086,14096,14115,14203,14212,14243,14272,14281,14302,14385,14386,14390,14407,14480,14527,14541,14646,14654,14671,14678,14683,14702,14727,14750,14760,14772,14796,14801,14837,14853,14931,14957,14963,14990,15049,15088,15114,15171,15179,15215,15241,15280,15286,15316,15331,15345,15350,15377,15383,15405,15410,15415,15435,15517,15523,15537,15577,15582,15588,15594,15600,15628,15689,15719,15733,15761,15772,15811,15864,15910,15990,16004,16014,16042,16054,16074,16109,16154,16201,16203,16219,16227,16243,16270,16289,16312,16334,16354,16363,16386,16392,16401,16426,16438,16468,16528,16541,16577,16622,16664,16706,16715,16717,16723,16794,16834,16844,16892,16907,16959,16960,17012,17054,17073,17086,17105,17129,17144,17261,17332,17373,17385,17402],"31":[4,12,48,56,93,140,167,187,206,230,243,260,264,266,289,335,350,357,367,379,385,422,427,466,490,525,533,553,563,569,605,621,626,627,677,716,720,740,742,787,811,866,893,906,975,1002,1004,1051,1080,1113,1117,1128,1155,1201,1228,1257,1283,1295,1300,1330,1334,1370,1462,1535,1548,1561,1621,1660,1662,1742,1749,1758,1768,1782,1785,1806,1811,1814,1827,1855,1866,1910,1914,1962,1963,2018,2041,2086,2101,2102,2123,2149,2178,2224,2282,2358,2359,2370,2376,2390,2391,2417,2429,2431,2437,2443,2491,2516,2525,2531,2539,2553,2561,2574,2586,2589,2596,2651,2716,2758,2760,2826,2837,2863,2882,2892,2893,2904,2923,2987,3001,3033,3057,3088,3154,3158,3173,3177,3193,3224,3237,3289,3296,3299,3329,3344,3349,3354,3360,3388,3399,3427,3435,3438,3492,3499,3504,3511,3516,3526,3532,3538,3539,3568,3604,3611,3658,3673,3678,3680,3686,3717,3734,3748,3776,3796,3803,3810,3824,3839,3871,3889,3891,3893,3906,3920,3940,3984,3999,4032,4043,4066,4087,4094,4100,4111,4113,4150,4154,4170,4201,4202,4208,4247,4254,4274,4309,4314,4329,4340,4364,4437,4461,4521,4534,4546,4549,4571,4586,4614,4641,4664,4695,4706,4749,4755,4781,4849,4879,4961,4962,4989,5019,5057,5085,5128,5135,5150,5166,5182,5201,5204,5210,5212,5220,5223,5246,5275,5279,5287,5290,5390,5409,5422,5435,5444,5465,5480,5515,5534,5566,5582,5658,5678,5702,5712,5714,5726,5779,5799,5822,5858,5860,5863,5869,5876,5904,5905,5906,5911,5942,5955,5961,5968,5987,6001,6057,6064,6071,6075,6114,6132,6135,6169,6172,6191,6194,6252,6263,6398,6468,6475,6484,6490,6493,6520,6538,6552,6561,6573,6608,6619,6635,6645,6659,6714,6757,6812,6824,6845,6864,6885,6890,6905,6907,6981,6994,7006,7010,7018,7054,7065,7071,7085,7088,7092,7119,7120,7146,7147,7198,7201,7212,7216,7229,7239,7282,7311,7337,7344,7375,7401,7404,7412,7415,7444,7448,7496,7500,7504,7516,7570,7590,7592,7600,7611,7620,7652,7681,7693,7730,7732,7769,7798,7807,7812,7820,7826,7836,7850,7887,7895,7901,7954,7957,7968,7975,7995,8001,8008,8025,8048,8056,8077,8088,8093,8107,8156,8159,8180,8199,8215,8223,8284,8289,8305,8333,8342,8345,8380,8413,8427,8456,8457,8469,8476,8481,8531,8548,8570,8598,8606,8630,8655,8709,8782,8801,8815,8826,8837,8907,8913,8956,8961,8968,8980,9006,9053,9067,9076,9081,9084,9099,9146,9157,9165,9168,9173,9183,9190,9217,9227,9231,9246,9283,9327,9347,9371,9376,9380,9407,9487,9507,9519,9534,9540,9560,9564,9628,9662,9693,9718,9727,9781,9824,9835,9861,9864,9875,9883,9904,9912,9918,9936,9950,9954,9961,10050,10055,10057,10063,10072,10134,10152,10181,10184,10198,10250,10277,10288,10302,10307,10308,10309,10386,10395,10399,10402,10412,10426,10434,10451,10463,10509,10526,10590,10599,10623,10634,10641,10651,10697,10705,10725,10776,10783,10793,10816,10836,10841,10896,10945,10947,10962,10970,10983,10986,11002,11013,11018,11036,11041,11044,11047,11051,11069,11079,11088,11089,11097,11103,11117,11139,11146,11173,11184,11193,11200,11204,11230,11256,11266,11314,11321,11336,11341,11461,11464,11522,11543,11544,11553,11569,11600,11632,11642,11668,11679,11696,11753,11762,11875,11944,11989,11999,12002,12009,12019,12188,12219,12242,12263,12273,12297,12334,12336,12349,12361,12415,12425,12444,12486,12502,12508,12521,12531,12534,12547,12583,12620,12621,12626,12631,12645,12647,12664,12694,12705,12781,12807,12837,12854,12877,12888,12891,12892,12913,12932,12949,12988,12992,13067,13079,13080,13090,13115,13126,13136,13150,13181,13183,13187,13195,13206,13214,13223,13264,13287,13288,13292,13310,13319,13340,13388,13415,13447,13463,13503,13508,13532,13559,13563,13565,13575,13629,13632,13643,13654,13658,13764,13768,13778,13855,13866,13920,13931,13939,13945,13956,13971,13974,13976,14065,14085,14099,14111,14117,14119,14131,14156,14179,14222,14225,14234,14301,14350,14426,14428,14486,14497,14513,14544,14555,14582,14601,14622,14658,14678,14684,14687,14693,14709,14715,14725,14731,14751,14775,14779,14800,14816,14825,14826,14829,14837,14855,14881,14909,14912,14943,14960,14961,14994,15023,15043,15078,15117,15137,15138,15213,15248,15249,15251,15285,15335,15336,15359,15383,15391,15392,15396,15418,15422,15430,15436,15441,15442,15463,15465,15487,15497,15512,15564,15593,15594,15596,15617,15651,15689,15722,15728,15754,15796,15800,15815,15823,15853,15871,15939,15985,16021,16103,16156,16178,16182,16204,16227,16270,16276,16307,16330,16337,16353,16371,16373,16375,16406,16442,16448,16472,16532,16540,16554,16568,16576,16578,16616,16634,16676,16703,16733,16753,16786,16787,16792,16795,16808,16809,16822,16845,16859,16863,16869,16871,16954,17013,17058,17088,17094,17101,17175,17223,17226,17351,17362,17380,17396],"32":[36,45,65,91,105,106,123,180,189,221,244,260,262,283,305,336,346,349,357,384,396,430,443,445,449,470,485,511,526,564,597,603,635,662,677,687,697,699,738,742,771,775,806,840,847,858,876,934,936,1020,1035,1040,1045,1046,1053,1074,1076,1092,1128,1149,1182,1198,1222,1260,1278,1280,1297,1299,1321,1391,1420,1438,1441,1458,1471,1489,1517,1525,1567,1572,1633,1654,1699,1701,1748,1769,1799,1827,1831,1832,1867,1883,1885,1895,1912,1995,2000,2033,2036,2043,2085,2094,2102,2106,2111,2113,2117,2123,2131,2136,2152,2154,2157,2179,2184,2207,2265,2270,2288,2290,2352,2364,2376,2399,2431,2467,2486,2494,2523,2541,2542,2545,2552,2565,2620,2621,2652,2655,2657,2683,2704,2709,2763,2773,2781,2783,2808,2844,2849,2969,2993,3027,3038,3062,3086,3113,3128,3130,3157,3175,3194,3208,3222,3232,3236,3240,3259,3279,3324,3355,3364,3378,3381,3396,3422,3433,3438,3446,3449,3451,3475,3483,3495,3500,3527,3553,3601,3618,3619,3622,3629,3662,3688,3719,3775,3778,3789,3802,3819,3833,3901,3929,3934,3947,3968,3974,4008,4035,4045,4047,4087,4099,4143,4162,4166,4173,4195,4235,4247,4249,4251,4256,4258,4269,4273,4302,4325,4337,4343,4346,4349,4352,4376,4377,4427,4429,4430,4451,4454,4486,4504,4513,4531,4545,4565,4575,4585,4594,4598,4614,4672,4675,4686,4695,4724,4735,4749,4750,4802,4816,4833,4873,4874,4897,4898,4902,4911,4916,4990,4997,5016,5040,5045,5054,5056,5071,5087,5117,5128,5151,5158,5174,5187,5202,5235,5280,5287,5296,5334,5344,5372,5392,5489,5491,5493,5511,5516,5538,5569,5602,5612,5643,5661,5665,5670,5674,5709,5710,5715,5721,5729,5763,5779,5781,5788,5832,5856,5858,5874,5902,5906,5915,5925,5976,5981,5989,5993,5999,6034,6056,6104,6116,6121,6146,6156,6162,6191,6223,6240,6259,6276,6277,6296,6325,6343,6359,6382,6388,6403,6414,6421,6428,6438,6497,6510,6518,6553,6559,6580,6581,6583,6626,6635,6641,6647,6658,6671,6679,6681,6683,6705,6718,6751,6791,6866,6946,6990,6999,7050,7068,7077,7094,7096,7103,7133,7146,7165,7171,7253,7255,7352,7353,7355,7358,7360,7372,7379,7387,7398,7409,7410,7414,7415,7444,7463,7482,7493,7511,7517,7536,7539,7583,7625,7646,7680,7683,7692,7705,7710,7783,7809,7828,7853,7860,7873,7875,7882,7937,7951,7952,7953,7960,7970,8005,8008,8025,8054,8092,8127,8133,8139,8145,8170,8184,8202,8206,8210,8238,8275,8279,8313,8333,8347,8350,8371,8376,8403,8433,8518,8519,8524,8528,8579,8595,8614,8625,8628,8631,8644,8645,8652,8662,8667,8679,8682,8700,8717,8723,8747,8759,8796,8798,8819,8825,8826,8855,8891,8913,8935,8964,8965,8993,9012,9032,9057,9074,9085,9112,9145,9164,9172,9190,9211,9217,9255,9263,9267,9276,9306,9311,9329,9350,9385,9410,9418,9465,9468,9474,9476,9527,9561,9578,9581,9583,9598,9639,9671,9720,9774,9841,9844,9851,9854,9875,9891,9924,9956,9981,10008,10020,10063,10104,10124,10135,10142,10147,10151,10168,10182,10185,10188,10204,10207,10215,10218,10236,10275,10295,10303,10306,10315,10316,10317,10348,10360,10374,10382,10402,10403,10423,10429,10438,10488,10490,10497,10499,10526,10543,10555,10569,10570,10578,10599,10668,10693,10744,10754,10799,10822,10840,10850,10856,10859,10871,10896,10908,10916,10932,10945,10951,10968,10972,10993,11038,11045,11053,11086,11098,11211,11233,11299,11300,11406,11416,11421,11473,11483,11486,11579,11582,11590,11595,11616,11643,11661,11692,11695,11709,11756,11785,11789,11832,11850,11902,11945,11990,11999,12009,12022,12024,12027,12029,12125,12135,12139,12190,12198,12224,12234,12276,12292,12297,12299,12335,12337,12352,12364,12377,12412,12425,12430,12432,12442,12468,12498,12532,12550,12565,12634,12672,12676,12696,12705,12753,12781,12783,12786,12788,12850,12891,12905,12918,12928,12935,12985,12987,13021,13037,13056,13071,13079,13141,13179,13187,13193,13202,13212,13219,13226,13288,13296,13328,13346,13349,13395,13457,13467,13475,13523,13541,13551,13553,13577,13578,13625,13662,13666,13673,13708,13709,13710,13738,13747,13752,13768,13798,13839,13840,13888,13902,13905,13948,14171,14177,14199,14200,14212,14225,14233,14262,14284,14294,14313,14324,14329,14353,14356,14363,14377,14381,14399,14403,14429,14433,14467,14491,14500,14567,14573,14605,14606,14609,14610,14662,14666,14703,14721,14736,14741,14758,14782,14802,14826,14892,14909,14947,14950,14992,14993,15003,15007,15013,15018,15032,15036,15132,15144,15178,15239,15263,15293,15335,15390,15394,15412,15431,15436,15488,15491,15506,15524,15526,15563,15571,15576,15579,15612,15616,15653,15657,15670,15690,15700,15729,15743,15797,15821,15860,15863,15864,15866,15878,15896,15911,15947,16001,16042,16053,16056,16069,16092,16094,16121,16131,16153,16189,16195,16196,16200,16208,16238,16352,16418,16423,16450,16539,16561,16579,16591,16641,16706,16722,16727,16733,16768,16788,16789,16845,16866,16877,16934,16942,16952,16983,16985,16991,16999,17004,17015,17041,17087,17089,17090,17101,17104,17120,17151,17171,17232,17252,17294,17327,17333,17340,17341,17345,17393,17394],"33":[36,61,62,78,98,107,120,130,150,164,173,182,223,235,248,267,282,290,300,305,360,372,381,388,455,489,492,539,543,555,559,568,585,599,606,628,649,684,699,760,814,902,929,932,963,974,976,984,993,998,1053,1082,1084,1087,1096,1099,1122,1125,1131,1139,1149,1160,1183,1191,1196,1200,1240,1281,1318,1325,1343,1380,1423,1429,1446,1469,1498,1509,1516,1527,1543,1564,1595,1719,1743,1781,1784,1790,1823,1848,1865,1868,1896,1968,1991,2005,2024,2047,2101,2137,2172,2184,2185,2193,2259,2260,2293,2311,2318,2360,2379,2411,2433,2436,2445,2474,2496,2499,2546,2549,2596,2616,2627,2634,2643,2670,2677,2704,2717,2740,2781,2782,2792,2821,2829,2834,2838,2845,2862,2881,2906,2907,2939,2979,2981,3000,3011,3060,3069,3108,3137,3147,3209,3237,3238,3263,3287,3314,3355,3364,3412,3425,3432,3446,3457,3477,3524,3539,3543,3550,3581,3588,3589,3606,3642,3653,3674,3722,3738,3797,3804,3843,3872,3923,3966,3984,4011,4018,4019,4031,4063,4128,4129,4160,4180,4183,4239,4271,4284,4303,4336,4344,4370,4410,4417,4418,4427,4438,4442,4443,4464,4547,4552,4590,4633,4650,4672,4675,4689,4692,4694,4749,4766,4779,4802,4837,4861,4864,4868,4880,4891,4909,4911,4934,4972,5019,5037,5069,5074,5212,5215,5216,5230,5243,5255,5257,5258,5270,5289,5290,5315,5361,5435,5477,5515,5563,5576,5633,5666,5671,5676,5689,5706,5714,5726,5736,5769,5791,5821,5822,5841,5887,5893,5920,5921,5938,5955,6012,6050,6083,6090,6123,6127,6152,6169,6216,6248,6258,6322,6393,6443,6447,6466,6479,6538,6540,6541,6556,6589,6611,6635,6644,6652,6668,6670,6703,6710,6733,6735,6770,6775,6780,6792,6806,6814,6831,6832,6842,6884,6911,6931,6942,6956,6976,7013,7027,7029,7031,7042,7079,7089,7101,7104,7137,7160,7167,7168,7175,7186,7198,7208,7224,7247,7300,7302,7309,7324,7340,7344,7413,7423,7424,7430,7431,7436,7466,7492,7509,7524,7545,7583,7602,7624,7656,7688,7716,7725,7734,7773,7778,7826,7830,7871,7885,7892,7903,7915,7934,7936,7977,7986,8000,8023,8024,8067,8088,8089,8092,8116,8136,8167,8188,8205,8296,8342,8398,8446,8451,8466,8521,8547,8569,8635,8639,8645,8650,8686,8718,8742,8751,8811,8835,8871,8949,8956,8959,8983,8997,9004,9009,9044,9059,9090,9095,9097,9116,9125,9126,9130,9135,9152,9156,9159,9191,9222,9234,9238,9247,9252,9276,9302,9327,9331,9332,9348,9371,9376,9389,9419,9421,9466,9501,9513,9536,9537,9565,9599,9603,9644,9655,9658,9660,9666,9691,9694,9715,9729,9821,9852,9853,9887,9917,9935,9946,9948,9988,9989,9991,9993,10020,10023,10026,10050,10080,10104,10108,10113,10136,10149,10283,10296,10348,10379,10384,10415,10441,10456,10474,10478,10539,10598,10608,10671,10678,10692,10723,10760,10789,10807,10835,10837,10861,10909,10917,10933,10940,10952,10989,10993,11017,11074,11076,11080,11140,11143,11154,11163,11187,11202,11203,11237,11250,11286,11302,11315,11352,11384,11386,11395,11419,11485,11515,11517,11551,11564,11566,11620,11646,11677,11681,11701,11707,11743,11801,11852,11883,11898,11958,11966,12009,12039,12067,12081,12095,12104,12121,12126,12136,12144,12171,12204,12229,12292,12303,12350,12359,12363,12416,12419,12483,12509,12535,12564,12584,12612,12625,12643,12695,12739,12745,12761,12771,12814,12815,12820,12827,12868,12874,12906,12914,12937,13075,13078,13103,13123,13137,13139,13192,13200,13244,13251,13268,13272,13281,13296,13310,13398,13419,13430,13462,13535,13566,13575,13578,13583,13589,13606,13613,13620,13643,13737,13760,13798,13800,13814,13860,13871,13883,13892,13921,13955,13982,14017,14026,14035,14045,14060,14062,14072,14079,14121,14148,14186,14203,14214,14236,14254,14282,14302,14312,14316,14389,14417,14471,14472,14473,14518,14522,14528,14569,14585,14632,14644,14648,14661,14683,14721,14738,14754,14755,14763,14778,14814,14815,14836,14846,14854,14864,14884,14907,14911,14941,14945,14959,15080,15118,15136,15137,15138,15143,15250,15251,15280,15330,15332,15337,15345,15376,15391,15397,15430,15441,15492,15493,15495,15520,15525,15533,15575,15582,15597,15633,15651,15652,15699,15713,15729,15730,15734,15795,15895,15905,15919,15936,15981,16026,16031,16037,16046,16125,16138,16140,16169,16199,16210,16260,16324,16330,16387,16401,16447,16500,16542,16546,16553,16603,16627,16643,16678,16720,16730,16793,16797,16805,16840,16864,16890,16907,16928,16953,16999,17009,17029,17035,17044,17061,17091,17112,17179,17193,17196,17213,17219,17234,17253,17271,17279,17285,17294,17297,17298,17309,17320,17329,17339,17365,17370,17391],"34":[1,66,234,479,488,500,545,579,610,645,686,696,724,938,954,1004,1134,1166,1184,1300,1571,1625,1692,1806,1853,1879,1946,2036,2079,2334,2389,2404,2463,2640,2712,2739,2792,2864,2885,3100,3207,3281,3334,3364,3425,3472,3527,3561,3565,3620,3626,3682,4044,4064,4072,4089,4147,4289,4307,4389,4501,4542,4557,4576,4592,4844,4866,4886,4891,4913,4914,4959,5028,5162,5211,5230,5231,5279,5372,5472,5498,5509,5541,5649,5738,5784,5822,5826,5929,6010,6274,6283,6371,6392,6462,6587,6652,6797,6826,6978,7032,7035,7036,7112,7149,7181,7184,7202,7227,7283,7289,7291,7374,7493,7500,7565,7575,7614,7676,7680,7731,7806,7870,7893,8045,8110,8180,8200,8362,8438,8547,8606,8626,8677,8734,9026,9083,9096,9165,9341,9364,9487,9494,9503,9530,9566,9704,9761,9838,9857,9919,9945,9954,9961,10327,10469,10493,10511,10546,10567,10650,10762,10812,10867,11015,11146,11511,11518,11529,11551,11559,11673,11689,11725,11797,11954,12000,12137,12488,12735,12776,12816,12871,12912,13001,13026,13030,13093,13228,13242,13268,13342,13786,13835,13851,13898,14038,14079,14276,14297,14386,14471,14533,14586,14622,14751,14781,14796,14819,15029,15152,15173,15198,15230,15250,15336,15343,15501,15590,15815,15854,15933,15986,16032,16038,16110,16118,16308,16332,16338,16376,16377,16391,16449,16503,16556,16585,16614,16644,16722,16845,16951,17066,17159,17201],"35":[204,348,399,427,593,628,636,661,700,731,740,766,895,910,932,962,1047,1255,1391,1401,1534,1627,1644,1693,1697,1707,1843,1901,1905,1923,2038,2091,2131,2162,2255,2352,2386,2437,2574,2604,2713,2776,2820,2842,3015,3055,3058,3205,3246,3355,3362,3453,3499,3538,3633,3678,3842,3883,3887,3918,4100,4123,4143,4165,4206,4298,4456,4760,4765,4823,4824,4920,4974,5056,5131,5185,5200,5206,5281,5418,5505,5547,5554,5581,5641,5754,5794,5811,5858,5931,5971,6008,6085,6126,6196,6248,6281,6293,6363,6372,6379,6386,6437,6527,6695,6874,6886,7024,7062,7275,7368,7371,7395,7425,7539,7554,7651,7659,7811,7842,7865,7982,8000,8049,8155,8204,8220,8229,8261,8308,8356,8362,8398,8402,8403,8491,8513,8541,8567,8687,8808,8838,8885,8901,8962,9001,9044,9047,9125,9160,9194,9220,9327,9395,9441,9462,9527,9749,9852,9893,9898,9915,9997,10037,10128,10278,10314,10317,10342,10354,10507,10782,10870,10880,10907,10956,11132,11142,11159,11162,11422,11490,11636,11733,11771,11828,11852,11897,11900,11924,11971,12016,12061,12129,12163,12226,12334,12409,12456,12532,12579,12636,12687,12723,12829,12916,13028,13051,13092,13117,13132,13146,13205,13250,13318,13431,13588,13638,13733,13750,13777,13865,13897,13916,14022,14176,14419,14511,14543,14649,14670,14671,14689,14802,14836,14891,14967,15041,15050,15246,15280,15307,15346,15417,15474,15519,15544,15572,15670,15708,15729,15753,15801,15828,15849,15879,15921,16046,16108,16180,16189,16246,16255,16369,16411,16470,16666,16697,16708,16767,16778,16880,16984,17062,17170,17303,17344],"36":[67,93,184,414,432,775,782,844,938,961,1324,1493,1511,1538,1546,1552,1662,1741,1749,1986,1996,2027,2066,2136,2247,2387,2488,2742,2753,2834,2851,2854,2889,2900,2976,3021,3193,3203,3213,3266,3326,3442,3487,3801,3805,3809,3915,3931,3951,3955,4149,4185,4229,4283,4404,4526,4609,4721,4779,4878,4901,4976,5048,5290,5332,5361,5441,5469,5514,5545,5584,6048,6049,6075,6113,6301,6382,6479,6499,6517,6699,6961,6974,7053,7092,7225,7228,7402,7712,7807,7886,7915,7946,8020,8103,8123,8277,8384,8450,8509,8581,8618,9013,9041,9059,9081,9131,9219,9280,9372,9472,9478,9517,9544,9747,9832,9855,9873,9997,10214,10373,10414,10417,10580,10612,10643,10830,10884,10885,10889,10911,10929,10985,11127,11188,11189,11206,11232,11253,11322,11331,11395,11429,11432,11434,11497,11759,11905,11917,11921,11968,11969,11985,12136,12158,12185,12269,12422,12637,12702,12792,12963,13096,13104,13208,13257,13296,13436,13664,13829,13831,14155,14393,14474,14533,14535,14571,14690,14695,14736,14744,14791,14816,14858,14954,14966,14984,15049,15097,15139,15188,15232,15316,15470,15485,15571,15590,15612,15628,15756,15772,15891,16101,16132,16183,16249,16262,16370,16517,16571,16635,16647,16681,16700,16816,16870,17004,17067,17083,17092,17115,17244,17374],"37":[8,34,147,167,185,235,363,368,433,486,540,549,619,622,714,723,740,892,962,1060,1072,1149,1208,1215,1237,1265,1278,1308,1330,1347,1380,1396,1498,1584,1591,1635,1671,1698,1714,1774,1880,1955,1997,2006,2151,2187,2204,2286,2409,2496,2514,2530,2633,2638,2673,2691,2692,2751,2768,2792,2836,2883,2979,3136,3159,3290,3351,3400,3461,3462,3472,3488,3539,3641,3729,3771,3800,3831,3843,3896,3962,4161,4289,4291,4329,4383,4385,4401,4433,4444,4448,4735,4763,4848,4880,4892,4899,4948,4965,5028,5058,5082,5126,5143,5149,5175,5299,5336,5410,5423,5537,5541,5563,5636,5641,5682,5723,5750,5763,5770,5776,5862,5947,5966,5999,6006,6018,6047,6052,6133,6244,6258,6300,6325,6346,6422,6426,6433,6464,6474,6562,6585,6614,6627,6653,6666,6783,6785,6881,6966,6986,6999,7004,7058,7174,7216,7241,7295,7303,7306,7407,7460,7510,7547,7551,7632,7730,7745,7755,7812,7813,7818,7826,7920,8008,8065,8082,8084,8141,8150,8324,8335,8363,8499,8516,8526,8537,8562,8577,8637,8691,8727,8843,8877,8881,8883,8886,8927,9023,9297,9315,9331,9336,9387,9405,9443,9489,9619,9680,9727,9887,9958,10041,10058,10065,10083,10156,10157,10297,10328,10339,10379,10440,10447,10468,10484,10513,10548,10556,10579,10592,10608,10622,10686,10688,10741,10832,10879,10895,10942,10948,11003,11007,11034,11076,11101,11121,11244,11301,11402,11414,11605,11646,11669,11683,11731,11732,11778,11823,11830,11856,11860,11905,11960,12035,12042,12072,12117,12159,12186,12219,12229,12271,12286,12296,12306,12368,12502,12506,12563,12570,12597,12635,12688,12766,12797,12825,12826,12828,12933,13059,13168,13199,13312,13380,13386,13451,13484,13617,13674,13726,13763,13786,13840,13884,13959,13970,14013,14115,14135,14136,14213,14223,14237,14285,14302,14334,14337,14359,14626,14650,14698,14753,14759,14769,14788,14838,14845,14849,14927,14948,15027,15045,15119,15135,15219,15256,15280,15286,15392,15417,15423,15527,15565,15623,15634,15651,15657,15667,15682,15691,15738,15795,15827,15899,15939,15986,15998,16097,16127,16167,16221,16255,16379,16449,16481,16489,16493,16495,16570,16681,16738,16743,16853,16943,16987,16988,17000,17005,17018,17240,17266,17277],"38":[38,49,227,263,293,320,367,416,452,510,562,566,744,880,992,1041,1087,1100,1113,1129,1150,1170,1226,1247,1258,1452,1513,1517,1548,1559,1606,1774,1793,1870,1904,2075,2079,2138,2233,2246,2285,2364,2391,2413,2430,2455,2546,2594,2603,2724,2749,2789,2794,2796,2799,2831,2864,2955,2959,2963,3016,3070,3083,3089,3139,3162,3176,3239,3255,3304,3313,3330,3341,3450,3454,3486,3562,3651,3655,3760,3779,3898,3942,3955,4032,4077,4214,4276,4279,4326,4391,4433,4463,4504,4574,4665,4701,4941,4948,4967,4991,5053,5132,5151,5170,5189,5231,5268,5276,5422,5516,5591,5660,5709,5721,5837,5840,5958,6101,6139,6141,6182,6200,6206,6253,6260,6263,6325,6400,6412,6626,6686,6752,6942,7053,7099,7125,7148,7394,7437,7529,7755,7763,7825,7863,7956,8018,8061,8110,8118,8170,8351,8369,8472,8474,8514,8561,8565,8579,8596,8781,8822,8943,8968,9006,9150,9165,9179,9192,9194,9213,9433,9438,9440,9493,9506,9519,9532,9675,9877,10005,10064,10116,10272,10327,10377,10393,10428,10471,10507,10519,10521,10550,10575,10714,10762,10799,10863,10901,10956,10988,11055,11109,11131,11398,11485,11656,11823,11844,11943,11985,12007,12035,12063,12078,12134,12170,12181,12203,12242,12244,12479,12515,12608,12764,12868,12914,12921,12940,13078,13132,13142,13144,13160,13210,13235,13330,13337,13388,13508,13546,13590,13627,13776,13783,13805,13814,13854,13871,13879,13977,14019,14049,14087,14136,14199,14276,14296,14372,14373,14404,14453,14497,14500,14713,14718,15020,15025,15037,15162,15247,15289,15365,15393,15394,15415,15472,15496,15548,15560,15637,15653,15712,15742,15744,15814,15827,15856,16127,16320,16408,16442,16549,16564,16576,16617,16688,16825,16842,16949,16953,16956,17058,17088,17158,17184,17236,17255,17341,17407],"39":[118,178,329,447,475,480,518,583,869,885,906,961,1060,1085,1096,1197,1218,1253,1259,1294,1410,1472,1474,1523,1530,1559,1583,1641,1646,1657,1663,1747,1750,1751,1841,1870,1903,1924,1979,2029,2277,2334,2398,2570,2679,2712,2761,2806,2849,2930,2960,2978,2994,3033,3089,3146,3231,3360,3394,3415,3427,3558,3595,3679,3708,3717,3795,3812,3988,4045,4122,4129,4155,4193,4239,4254,4294,4365,4448,4450,4479,4612,4628,4714,4717,4743,4756,4921,4928,5005,5319,5357,5496,5571,5659,5662,5664,5699,5838,5892,5893,5926,5973,5989,6038,6075,6126,6163,6170,6187,6236,6278,6289,6309,6441,6453,6461,6475,6482,6486,6547,6560,6588,6657,6728,6892,6909,6984,7038,7045,7101,7104,7138,7163,7189,7238,7303,7319,7343,7350,7380,7388,7560,7594,7611,7619,7665,7762,7808,7875,7950,8127,8132,8178,8222,8271,8292,8293,8326,8396,8457,8560,8575,8655,8665,8745,8794,8797,8826,8992,8994,8996,9014,9039,9077,9080,9184,9199,9208,9224,9235,9295,9305,9322,9362,9497,9508,9510,9551,9553,9611,9629,9649,9765,9780,9799,9900,9903,9955,9992,10016,10039,10086,10103,10169,10208,10285,10288,10360,10411,10454,10466,10479,10648,10655,10658,10711,10759,10776,10797,10849,10906,11004,11021,11022,11069,11072,11178,11220,11226,11290,11346,11411,11445,11494,11500,11510,11550,11589,11614,11648,11677,11754,11826,11827,11843,11948,11949,11953,11964,12155,12168,12174,12217,12236,12305,12317,12348,12428,12499,12577,12615,12734,12760,12984,13101,13194,13285,13384,13412,13482,13553,13573,13753,13784,13807,13921,13953,13991,14068,14073,14152,14158,14262,14327,14373,14375,14412,14513,14534,14633,14641,14673,14753,14754,14805,14817,15030,15064,15065,15083,15317,15342,15359,15524,15553,15631,15658,15683,15718,15788,15803,15855,15856,15879,15980,16064,16066,16083,16120,16214,16234,16417,16455,16490,16542,16568,16605,16615,16630,16713,16784,16790,16930,16953,17011,17044,17161,17307,17354,17366,17380,17392],"40":[0,7,19,25,48,59,84,136,253,261,265,270,310,316,338,350,356,359,376,455,472,489,522,634,652,656,664,694,713,715,724,740,743,769,811,839,881,972,976,1038,1068,1131,1167,1170,1196,1208,1211,1213,1248,1290,1304,1369,1371,1411,1469,1500,1517,1526,1600,1602,1659,1661,1685,1706,1725,1788,1801,1843,1925,2022,2062,2104,2170,2204,2230,2248,2282,2290,2380,2464,2471,2530,2613,2646,2655,2669,2676,2781,2784,2806,2886,2914,2940,2967,2975,3054,3087,3102,3157,3158,3196,3222,3224,3248,3296,3338,3363,3380,3461,3502,3533,3534,3551,3577,3621,3720,3759,3796,3869,3882,3998,4000,4047,4131,4230,4241,4349,4407,4420,4427,4718,4755,4831,4919,4932,4934,4960,5011,5014,5065,5086,5087,5095,5108,5116,5133,5150,5175,5183,5203,5205,5219,5251,5276,5283,5322,5345,5360,5442,5444,5454,5467,5468,5499,5542,5577,5587,5614,5621,5635,5664,5767,5794,5838,5862,5904,5926,5930,5948,5950,5959,5968,6004,6044,6059,6076,6101,6109,6140,6145,6155,6173,6237,6278,6287,6290,6362,6421,6496,6563,6567,6599,6665,6718,6723,6765,6768,6832,6914,6915,6917,6925,6940,7016,7085,7113,7146,7189,7192,7212,7215,7226,7239,7258,7263,7273,7302,7322,7328,7329,7356,7361,7383,7407,7463,7484,7489,7576,7580,7663,7698,7862,7879,7886,7942,7956,8014,8071,8087,8097,8143,8242,8329,8436,8493,8495,8531,8558,8608,8635,8642,8668,8742,8782,8804,8866,8953,9043,9153,9154,9158,9213,9246,9354,9355,9360,9401,9423,9585,9589,9593,9597,9645,9651,9657,9663,9728,9729,9784,9821,9825,9834,9883,9950,10007,10010,10112,10122,10124,10152,10200,10214,10216,10283,10292,10334,10411,10434,10436,10464,10530,10543,10571,10590,10597,10598,10635,10640,10648,10711,10752,10765,10769,10785,10874,10881,10888,10894,10936,10968,10978,10999,11001,11074,11089,11169,11192,11213,11226,11246,11336,11343,11349,11372,11380,11415,11428,11442,11501,11527,11551,11588,11643,11686,11702,11705,11777,11819,11847,11860,11864,11906,11909,11943,11960,12027,12087,12090,12096,12110,12192,12201,12214,12241,12262,12293,12315,12321,12354,12358,12366,12395,12411,12418,12450,12457,12562,12616,12634,12663,12664,12731,12887,12901,12911,12931,12964,13057,13071,13175,13180,13212,13216,13264,13342,13359,13416,13445,13459,13491,13498,13574,13578,13587,13596,13607,13632,13664,13672,13691,13703,13759,13764,13797,13825,13836,13840,13905,14000,14043,14089,14170,14189,14234,14249,14304,14316,14337,14390,14423,14476,14517,14529,14543,14546,14565,14579,14623,14688,14693,14723,14846,14865,14878,14879,14881,14909,14935,14944,14996,15004,15006,15045,15069,15077,15094,15122,15142,15200,15236,15261,15381,15408,15416,15420,15444,15478,15537,15553,15570,15572,15584,15594,15607,15623,15647,15668,15703,15744,15757,15773,15784,15847,15852,15869,15933,15936,16041,16055,16079,16140,16192,16223,16282,16311,16343,16426,16436,16518,16528,16629,16635,16637,16700,16709,16720,16765,16797,16800,16821,16882,16908,16967,16991,17005,17012,17014,17028,17043,17056,17060,17126,17232,17244,17258,17311,17375],"41":[16,39,131,253,370,392,443,549,581,637,661,674,731,739,741,788,803,810,830,848,865,879,902,911,928,970,987,1010,1027,1051,1071,1081,1112,1144,1163,1190,1194,1196,1242,1244,1274,1276,1277,1289,1298,1316,1329,1354,1405,1423,1430,1463,1484,1501,1521,1632,1752,1787,1803,1854,1892,1943,1948,1953,1956,1979,1988,2034,2079,2296,2316,2328,2381,2398,2445,2504,2506,2528,2540,2563,2602,2605,2611,2649,2654,2678,2691,2721,2753,2771,2781,2852,2857,2873,2886,2927,2940,2975,2988,3019,3050,3067,3070,3107,3209,3280,3289,3341,3382,3385,3396,3414,3441,3453,3473,3495,3497,3503,3507,3559,3596,3597,3600,3616,3617,3622,3763,3770,3780,3853,3889,3929,3936,3940,4001,4007,4017,4051,4075,4139,4196,4209,4255,4278,4300,4355,4364,4366,4368,4409,4416,4442,4458,4513,4562,4576,4602,4618,4706,4719,4806,4815,4823,4830,4855,4916,4917,4947,5009,5024,5035,5052,5112,5128,5178,5339,5390,5430,5543,5556,5571,5621,5644,5651,5710,5762,5771,5787,5810,5895,5903,5913,5930,5939,5963,5966,5976,5999,6000,6056,6060,6062,6074,6120,6133,6153,6157,6218,6323,6325,6352,6381,6383,6452,6460,6486,6515,6519,6538,6566,6595,6605,6621,6631,6636,6681,6703,6757,6793,6843,6852,6859,6866,6903,6917,6987,7017,7095,7101,7137,7145,7167,7169,7192,7207,7267,7287,7359,7368,7398,7430,7505,7517,7531,7598,7608,7629,7647,7704,7717,7755,7812,7862,7877,7916,7966,7983,7999,8064,8114,8135,8143,8163,8177,8193,8235,8237,8242,8256,8259,8267,8282,8283,8300,8320,8328,8354,8356,8360,8400,8412,8420,8453,8459,8509,8538,8545,8564,8572,8604,8605,8632,8712,8792,8799,8852,8890,8943,8980,8984,9019,9022,9102,9135,9156,9171,9218,9238,9245,9251,9263,9274,9359,9459,9471,9473,9498,9518,9527,9536,9569,9571,9576,9640,9783,9821,9846,9922,9936,9955,9995,10000,10015,10021,10027,10048,10055,10066,10073,10166,10175,10189,10206,10243,10269,10301,10348,10374,10387,10402,10427,10434,10490,10517,10551,10552,10569,10570,10615,10656,10674,10679,10750,10752,10780,10787,10821,10864,10872,10892,10907,10968,10980,11037,11059,11140,11174,11187,11228,11234,11299,11346,11357,11364,11422,11458,11480,11507,11543,11566,11579,11587,11589,11615,11617,11642,11645,11697,11706,11713,11812,11850,11878,11940,11947,11981,12005,12076,12117,12138,12144,12213,12237,12249,12252,12293,12380,12394,12407,12445,12459,12580,12615,12680,12701,12776,12788,12796,12797,12823,12835,12864,12934,12940,12950,13020,13062,13082,13109,13322,13338,13358,13359,13428,13446,13449,13473,13505,13579,13582,13584,13586,13587,13652,13655,13671,13683,13699,13724,13743,13783,13824,13836,13837,13933,13973,13982,13989,13997,14005,14052,14121,14142,14177,14180,14224,14244,14260,14273,14351,14390,14394,14398,14436,14438,14449,14510,14551,14567,14642,14645,14682,14683,14688,14706,14747,14797,14863,14894,14896,14919,14930,14959,14974,14975,14979,15023,15033,15094,15140,15168,15171,15366,15367,15405,15428,15475,15491,15513,15537,15562,15641,15712,15795,15801,15824,15851,15864,15888,15901,15966,15971,16010,16018,16039,16058,16133,16141,16142,16180,16201,16270,16290,16297,16300,16365,16370,16375,16418,16461,16535,16562,16577,16588,16593,16595,16922,16972,16986,16994,17063,17070,17079,17099,17103,17173,17212,17288,17316,17343],"42":[46,49,54,84,88,108,116,124,154,193,195,197,208,229,246,253,265,282,292,306,312,316,338,345,347,415,423,424,426,453,498,528,570,576,579,597,614,621,633,643,714,765,792,793,850,870,898,935,1021,1140,1178,1193,1198,1199,1222,1243,1246,1256,1305,1340,1341,1372,1375,1390,1396,1404,1444,1446,1447,1461,1532,1534,1566,1647,1652,1686,1694,1700,1760,1808,1817,1843,1851,1878,1889,1936,1943,1990,1994,2005,2012,2022,2032,2050,2066,2070,2078,2083,2104,2110,2156,2189,2207,2254,2255,2257,2299,2324,2361,2373,2374,2380,2389,2393,2411,2419,2449,2452,2459,2499,2507,2606,2609,2620,2650,2657,2659,2663,2696,2702,2704,2766,2769,2771,2773,2775,2817,2830,2836,2852,2863,2867,2877,2915,2921,2951,2971,3005,3019,3080,3105,3130,3141,3172,3211,3280,3281,3282,3285,3304,3305,3341,3342,3358,3376,3385,3432,3505,3555,3578,3580,3587,3599,3617,3621,3626,3653,3655,3656,3658,3672,3676,3686,3692,3697,3735,3775,3789,3807,3812,3815,3819,3843,3866,3868,3869,3897,3907,3925,3928,3939,3958,4010,4070,4119,4146,4158,4186,4212,4223,4253,4269,4277,4311,4358,4359,4362,4413,4422,4429,4432,4438,4451,4516,4525,4549,4585,4594,4620,4643,4697,4700,4721,4730,4736,4767,4779,4824,4827,4837,4841,4872,4903,4938,4941,4947,4961,5001,5026,5100,5108,5119,5148,5151,5169,5175,5254,5318,5334,5350,5358,5361,5391,5408,5410,5423,5433,5480,5487,5512,5514,5529,5538,5542,5590,5631,5688,5698,5730,5739,5749,5757,5775,5824,5830,5850,5854,5872,5874,5898,5920,5938,6010,6023,6028,6033,6090,6147,6162,6182,6205,6213,6231,6262,6358,6366,6425,6462,6519,6523,6573,6584,6586,6644,6700,6731,6761,6781,6803,6827,6864,6889,6908,6921,6940,6959,6961,6962,6964,6993,7004,7014,7048,7061,7073,7085,7086,7132,7179,7180,7195,7204,7225,7232,7236,7243,7251,7256,7290,7303,7339,7351,7403,7419,7423,7449,7453,7463,7469,7511,7513,7544,7570,7574,7577,7619,7623,7629,7693,7712,7714,7760,7789,7796,7820,7831,7838,7858,7879,7904,7920,7944,7973,8010,8013,8015,8017,8053,8054,8072,8080,8087,8095,8139,8171,8173,8196,8208,8209,8220,8232,8240,8257,8265,8294,8305,8314,8332,8349,8350,8362,8383,8387,8407,8416,8423,8445,8454,8458,8473,8507,8527,8541,8543,8593,8606,8621,8634,8635,8660,8690,8751,8763,8765,8873,8880,8892,8938,8993,8997,9001,9002,9020,9021,9062,9066,9118,9122,9178,9222,9229,9231,9283,9304,9334,9345,9356,9404,9451,9465,9536,9548,9549,9559,9605,9619,9638,9665,9701,9722,9731,9732,9759,9763,9776,9780,9782,9786,9789,9794,9825,9863,9872,9888,9928,9938,9958,10000,10019,10063,10070,10072,10074,10087,10133,10144,10153,10237,10301,10333,10337,10338,10352,10353,10374,10444,10560,10591,10633,10636,10713,10714,10741,10762,10770,10772,10856,10875,10904,10966,10986,10992,10995,11058,11082,11100,11146,11195,11223,11225,11232,11233,11237,11294,11317,11334,11344,11371,11380,11394,11398,11405,11417,11428,11450,11457,11458,11475,11497,11513,11516,11542,11546,11556,11567,11585,11601,11620,11646,11661,11662,11676,11700,11720,11739,11766,11789,11803,11804,11808,11849,11858,11870,11875,11889,11906,11918,11941,11944,11956,11965,11992,12024,12030,12035,12044,12047,12050,12079,12083,12090,12094,12109,12123,12133,12135,12168,12195,12234,12257,12264,12275,12286,12345,12357,12365,12392,12400,12442,12515,12537,12541,12556,12584,12603,12614,12660,12707,12762,12782,12824,12825,12840,12881,12889,12891,12936,12985,13042,13081,13101,13133,13156,13178,13212,13309,13314,13326,13379,13438,13446,13447,13473,13475,13489,13515,13523,13544,13560,13569,13586,13588,13599,13618,13624,13692,13710,13732,13738,13781,13788,13811,13820,13830,13855,13893,13911,13921,13947,13996,14015,14017,14055,14066,14100,14169,14175,14222,14223,14229,14318,14351,14360,14412,14424,14447,14449,14520,14595,14635,14698,14716,14724,14794,14803,14900,14908,14953,14954,14984,15044,15082,15105,15108,15114,15168,15190,15204,15219,15230,15307,15346,15368,15409,15435,15438,15525,15553,15591,15625,15628,15657,15673,15678,15684,15732,15736,15737,15758,15782,15852,15895,15915,15971,15997,16018,16023,16031,16046,16098,16111,16131,16140,16158,16181,16213,16221,16296,16316,16387,16442,16483,16511,16530,16606,16611,16666,16685,16686,16709,16723,16739,16761,16816,16838,16861,16865,16883,16889,16896,16908,16918,16924,16969,16973,16986,16988,17009,17025,17059,17089,17138,17148,17151,17155,17179,17188,17191,17212,17231,17236,17265,17291,17324,17338,17343,17347,17387,17399],"43":[25,33,76,124,136,144,172,174,188,194,199,201,210,231,251,263,271,278,325,332,352,360,373,387,412,418,430,432,439,440,458,478,485,488,513,557,580,605,616,623,652,667,678,719,760,777,785,822,824,826,829,832,842,869,893,902,918,928,993,1010,1027,1052,1062,1113,1156,1160,1167,1210,1225,1230,1239,1267,1273,1346,1374,1383,1459,1466,1485,1488,1497,1511,1543,1561,1578,1696,1703,1707,1719,1723,1777,1788,1793,1801,1802,1812,1822,1836,1844,1854,1875,1885,1890,1904,1926,1927,1948,1952,1992,2041,2043,2050,2059,2077,2078,2091,2097,2126,2152,2163,2174,2249,2295,2311,2333,2334,2346,2353,2369,2375,2404,2414,2420,2436,2493,2497,2502,2539,2545,2548,2582,2601,2625,2666,2681,2716,2722,2746,2759,2809,2823,2829,2867,2900,2902,2970,2985,2993,2997,3016,3101,3113,3123,3187,3188,3203,3276,3350,3351,3355,3421,3424,3441,3453,3500,3515,3524,3560,3563,3570,3598,3623,3628,3649,3651,3667,3685,3691,3758,3771,3788,3805,3830,3937,3951,3954,3966,3967,3979,3995,4054,4074,4096,4097,4119,4131,4196,4197,4201,4220,4235,4248,4309,4319,4320,4327,4345,4362,4375,4382,4443,4449,4450,4474,4476,4482,4494,4499,4500,4507,4511,4516,4594,4625,4659,4669,4679,4691,4705,4729,4765,4771,4774,4779,4780,4788,4799,4802,4863,4894,4938,4951,4955,4958,4985,5056,5064,5100,5107,5114,5133,5177,5190,5212,5213,5259,5276,5291,5324,5349,5377,5386,5402,5432,5446,5452,5454,5488,5512,5525,5555,5592,5653,5657,5658,5662,5670,5681,5705,5718,5785,5788,5791,5891,5900,5913,5918,5923,5955,5973,6036,6051,6066,6118,6134,6165,6182,6250,6251,6265,6339,6344,6352,6359,6422,6423,6435,6448,6462,6489,6535,6548,6562,6576,6592,6607,6608,6612,6613,6635,6641,6671,6672,6676,6686,6715,6718,6726,6736,6763,6766,6769,6771,6779,6793,6796,6802,6835,6837,6861,6878,6884,6904,6935,6966,6974,7006,7007,7010,7042,7053,7057,7063,7093,7132,7135,7142,7144,7158,7177,7193,7235,7240,7241,7270,7294,7300,7317,7326,7334,7358,7385,7395,7399,7400,7412,7430,7546,7557,7569,7573,7591,7638,7654,7656,7715,7767,7780,7784,7801,7828,7864,7881,7895,7917,7921,7931,7981,8012,8061,8068,8071,8076,8096,8105,8161,8201,8227,8231,8232,8239,8260,8276,8280,8281,8308,8338,8354,8359,8366,8386,8398,8404,8428,8437,8470,8518,8536,8573,8578,8581,8595,8644,8661,8668,8685,8689,8706,8727,8738,8770,8811,8819,8836,8844,8860,8879,8883,8949,8996,9005,9024,9036,9037,9057,9077,9078,9091,9104,9107,9168,9172,9176,9186,9202,9231,9254,9296,9307,9346,9362,9389,9402,9460,9468,9493,9521,9576,9614,9622,9627,9631,9656,9667,9672,9690,9701,9705,9719,9724,9731,9737,9769,9792,9802,9808,9845,9865,9868,9923,9974,9979,9985,10047,10052,10079,10118,10121,10145,10198,10274,10282,10301,10328,10351,10354,10355,10370,10401,10405,10476,10517,10559,10628,10660,10671,10733,10753,10782,10803,10822,10835,10840,10843,10875,10883,10884,10887,10928,10942,10945,10946,10971,11018,11048,11055,11079,11104,11122,11128,11191,11197,11225,11250,11253,11271,11279,11302,11303,11304,11312,11319,11339,11353,11359,11362,11410,11412,11414,11593,11644,11715,11767,11775,11828,11836,11846,11862,11864,11873,11890,11892,11894,11913,11935,11985,11996,12031,12054,12068,12085,12107,12137,12145,12155,12159,12161,12188,12197,12211,12280,12302,12303,12315,12348,12360,12364,12432,12450,12457,12527,12529,12588,12625,12631,12632,12719,12782,12814,12825,12846,12881,12911,12914,13010,13015,13043,13081,13082,13098,13162,13194,13293,13304,13345,13350,13389,13405,13429,13430,13442,13497,13504,13514,13562,13565,13577,13628,13663,13703,13782,13786,13909,13914,13917,13965,13976,14011,14065,14118,14134,14176,14243,14275,14352,14391,14436,14451,14461,14524,14576,14590,14611,14622,14663,14696,14778,14788,14794,14812,14830,14862,14883,14894,14904,14925,14977,15007,15044,15050,15115,15152,15170,15229,15266,15285,15301,15325,15369,15374,15444,15459,15465,15496,15500,15520,15528,15542,15563,15580,15593,15604,15628,15643,15687,15692,15696,15784,15788,15851,15852,15864,15867,15877,15920,15932,15985,15986,15997,16016,16051,16076,16117,16144,16179,16206,16238,16239,16240,16242,16256,16294,16298,16300,16311,16312,16317,16327,16328,16330,16340,16355,16385,16404,16459,16484,16485,16543,16571,16625,16632,16643,16709,16739,16755,16764,16765,16808,16810,16811,16813,16821,16825,16828,16891,16904,16908,16916,16931,16952,16962,16965,16976,17017,17019,17023,17059,17116,17117,17154,17199,17201,17218,17268,17272,17311,17344,17388],"44":[53,72,127,142,149,150,182,185,196,265,301,314,348,408,434,445,460,466,546,605,620,627,646,661,678,686,699,816,831,833,846,855,903,907,955,956,982,983,984,1002,1025,1079,1105,1137,1149,1165,1178,1217,1275,1333,1368,1381,1466,1523,1527,1539,1585,1604,1617,1623,1634,1682,1684,1689,1713,1717,1734,1736,1738,1739,1752,1755,1762,1768,1774,1892,1912,1968,1974,1980,2018,2078,2099,2158,2164,2202,2206,2232,2242,2254,2261,2273,2341,2343,2364,2416,2425,2448,2477,2479,2496,2502,2533,2612,2615,2655,2696,2703,2708,2711,2765,2766,2813,2864,2885,2901,2934,2983,2987,2990,3006,3034,3077,3104,3117,3149,3175,3225,3228,3250,3253,3269,3300,3334,3345,3400,3450,3475,3510,3534,3565,3586,3700,3813,3836,3843,3902,3916,3936,3946,3947,3975,3978,3999,4023,4037,4043,4070,4107,4150,4205,4236,4260,4264,4286,4307,4308,4327,4385,4404,4458,4459,4494,4495,4523,4671,4703,4730,4743,4749,4764,4786,4808,4817,4835,4843,4896,4899,4914,4947,4953,4958,4973,5026,5054,5068,5076,5104,5125,5127,5177,5192,5207,5238,5346,5401,5452,5466,5472,5473,5478,5485,5500,5503,5529,5570,5606,5616,5647,5666,5697,5725,5735,5767,5788,5809,5872,5885,5890,5933,5943,5953,5983,6008,6052,6099,6144,6147,6148,6198,6224,6283,6330,6362,6377,6392,6417,6418,6461,6471,6489,6507,6520,6564,6574,6584,6638,6642,6651,6670,6714,6775,6841,6872,6887,6893,6940,6944,6951,7006,7038,7052,7067,7072,7119,7120,7124,7140,7142,7149,7173,7212,7238,7252,7269,7316,7326,7333,7374,7431,7447,7454,7459,7489,7492,7493,7499,7508,7512,7538,7573,7606,7620,7663,7670,7703,7735,7746,7781,7788,7817,7839,7846,7861,7872,7906,7908,7945,7953,7997,7999,8003,8005,8009,8036,8057,8080,8119,8122,8125,8141,8149,8172,8174,8185,8224,8242,8270,8274,8323,8330,8347,8383,8386,8408,8431,8433,8497,8596,8600,8643,8644,8657,8658,8665,8703,8738,8766,8823,8859,8885,8908,8927,9005,9022,9034,9050,9067,9068,9078,9090,9145,9165,9186,9187,9216,9254,9265,9267,9295,9303,9364,9383,9384,9385,9397,9422,9430,9454,9493,9503,9504,9505,9532,9570,9573,9636,9658,9663,9683,9768,9773,9799,9804,9809,9821,9845,9935,9963,9967,9971,9988,9992,10006,10017,10022,10030,10037,10047,10051,10057,10091,10099,10100,10102,10107,10120,10151,10191,10193,10196,10219,10222,10253,10282,10291,10296,10297,10300,10319,10331,10340,10349,10370,10372,10421,10425,10426,10436,10438,10440,10444,10566,10598,10625,10643,10685,10686,10694,10698,10765,10769,10795,10798,10801,10805,10838,10863,10913,10917,10937,10941,10970,10978,11026,11052,11067,11070,11082,11083,11088,11091,11096,11119,11151,11178,11181,11196,11232,11233,11238,11260,11263,11273,11301,11315,11342,11362,11371,11391,11433,11457,11515,11542,11587,11621,11653,11715,11731,11735,11742,11797,11798,11807,11817,11891,11922,11936,11950,11969,12039,12095,12121,12193,12236,12259,12294,12316,12320,12338,12342,12420,12421,12425,12460,12473,12525,12610,12626,12629,12679,12705,12709,12732,12749,12817,12825,12863,12866,12901,12908,13015,13026,13077,13082,13108,13116,13120,13126,13131,13184,13260,13278,13308,13376,13378,13393,13401,13404,13545,13568,13573,13656,13692,13721,13813,13817,13842,13844,13882,13891,13909,13922,13931,13937,13967,13979,14012,14038,14078,14195,14211,14215,14222,14240,14251,14336,14412,14453,14469,14488,14490,14494,14538,14539,14568,14705,14722,14727,14760,14765,14767,14809,14853,14875,14937,14961,14962,15046,15050,15108,15111,15126,15136,15152,15159,15221,15244,15280,15327,15360,15372,15386,15437,15484,15546,15572,15584,15596,15604,15608,15617,15630,15659,15668,15681,15772,15841,15896,16005,16012,16060,16077,16091,16106,16109,16139,16156,16162,16167,16193,16227,16237,16251,16287,16303,16307,16366,16383,16401,16429,16443,16457,16490,16507,16552,16573,16589,16609,16644,16686,16715,16758,16766,16797,16859,16917,17047,17074,17084,17155,17160,17161,17173,17182,17208,17276,17285,17294,17314,17336,17346,17349,17369,17391,17392],"45":[7,15,24,35,59,79,105,111,137,162,165,191,199,202,256,280,284,286,289,363,409,420,450,510,521,526,562,579,620,667,677,690,701,710,717,721,728,745,793,795,829,832,842,845,851,855,865,868,918,923,972,976,985,987,1021,1059,1068,1092,1097,1101,1137,1144,1147,1185,1190,1192,1195,1196,1228,1231,1238,1268,1281,1326,1337,1362,1363,1381,1383,1392,1403,1406,1418,1423,1446,1455,1467,1469,1478,1496,1509,1547,1548,1557,1558,1602,1625,1637,1638,1643,1645,1659,1688,1704,1723,1731,1742,1775,1799,1820,1837,1852,1899,1906,1907,1947,1965,1997,1998,2051,2053,2126,2169,2204,2206,2207,2239,2274,2318,2323,2343,2344,2354,2374,2382,2421,2459,2463,2479,2498,2518,2542,2553,2559,2568,2597,2601,2683,2684,2707,2719,2726,2745,2747,2776,2803,2820,2901,2903,2937,2942,2951,3040,3058,3091,3093,3106,3140,3145,3156,3158,3163,3174,3220,3246,3260,3267,3290,3332,3334,3351,3352,3366,3390,3396,3409,3418,3432,3442,3452,3475,3487,3488,3490,3498,3511,3552,3564,3578,3579,3587,3601,3613,3627,3717,3753,3757,3766,3790,3792,3834,3838,3840,3867,3875,3891,3896,3981,3984,3988,3990,4005,4044,4054,4065,4069,4105,4112,4155,4163,4166,4174,4232,4249,4267,4287,4343,4395,4406,4410,4416,4418,4460,4471,4476,4521,4546,4560,4563,4567,4586,4595,4645,4658,4661,4688,4697,4741,4743,4744,4780,4799,4831,4832,4833,4844,4846,4904,4949,4950,4951,4958,4997,5007,5031,5036,5054,5059,5060,5066,5070,5090,5103,5121,5128,5136,5154,5173,5188,5208,5223,5227,5252,5276,5288,5298,5310,5311,5315,5316,5327,5329,5346,5351,5359,5365,5376,5383,5388,5400,5417,5505,5510,5533,5580,5584,5620,5687,5719,5782,5786,5829,5835,5876,5877,5890,5896,5902,5911,5924,5949,5975,5983,5984,6048,6059,6074,6084,6090,6105,6118,6137,6186,6195,6201,6209,6231,6239,6242,6245,6250,6263,6309,6316,6328,6331,6334,6348,6371,6401,6461,6482,6521,6528,6536,6541,6543,6574,6587,6595,6601,6606,6664,6673,6678,6697,6699,6718,6726,6790,6825,6891,6893,6910,6917,6931,6934,6950,6960,6962,6977,7010,7014,7030,7041,7060,7095,7107,7109,7149,7163,7190,7302,7303,7323,7325,7327,7330,7343,7375,7390,7407,7408,7419,7425,7445,7468,7480,7492,7499,7549,7565,7569,7575,7581,7616,7629,7635,7640,7657,7681,7765,7793,7805,7828,7835,7852,7855,7856,7862,7882,7893,7895,7910,7911,7926,7969,7992,8000,8006,8015,8023,8033,8049,8052,8054,8060,8096,8113,8119,8144,8149,8164,8197,8219,8241,8245,8263,8274,8308,8312,8324,8326,8344,8347,8365,8370,8378,8384,8390,8399,8416,8430,8466,8468,8471,8476,8501,8513,8519,8531,8562,8564,8570,8583,8589,8590,8591,8595,8600,8602,8639,8652,8668,8684,8685,8690,8716,8744,8754,8759,8768,8775,8782,8783,8788,8804,8835,8836,8847,8851,8896,8899,8913,8960,9000,9027,9052,9067,9072,9136,9150,9183,9193,9233,9253,9270,9282,9302,9309,9322,9333,9352,9374,9376,9388,9399,9407,9410,9424,9436,9440,9452,9520,9525,9585,9594,9630,9647,9652,9669,9672,9696,9735,9742,9786,9793,9802,9827,9854,9863,9867,9879,9887,9898,9906,9912,9946,9961,9984,10024,10029,10032,10034,10054,10078,10085,10088,10102,10126,10133,10135,10143,10152,10190,10214,10270,10284,10310,10319,10324,10345,10375,10376,10385,10402,10414,10476,10506,10508,10523,10533,10541,10553,10560,10582,10593,10603,10610,10612,10621,10622,10640,10662,10672,10685,10765,10767,10809,10833,10838,10854,10861,10868,10881,10888,10892,10949,10969,10975,10990,11005,11006,11037,11061,11063,11065,11083,11092,11094,11105,11130,11140,11142,11146,11154,11156,11159,11163,11199,11209,11251,11278,11293,11312,11350,11351,11398,11401,11408,11420,11426,11430,11448,11487,11516,11519,11540,11547,11562,11565,11598,11606,11644,11655,11676,11702,11706,11745,11794,11800,11804,11809,11841,11849,11891,11896,11937,11963,11986,12002,12024,12073,12089,12100,12106,12137,12143,12160,12167,12168,12206,12229,12248,12255,12258,12275,12276,12323,12331,12337,12381,12392,12493,12523,12540,12551,12574,12614,12632,12650,12686,12690,12697,12727,12733,12741,12746,12789,12798,12811,12829,12870,12911,12918,12955,13022,13032,13046,13047,13074,13080,13081,13083,13097,13101,13139,13147,13153,13174,13186,13193,13276,13306,13314,13322,13329,13348,13357,13359,13389,13443,13451,13491,13521,13524,13558,13569,13593,13636,13638,13679,13682,13686,13710,13712,13716,13720,13734,13750,13753,13783,13786,13809,13835,13916,13929,14019,14033,14037,14066,14086,14131,14146,14171,14181,14182,14185,14188,14197,14199,14208,14225,14250,14281,14297,14312,14351,14352,14365,14390,14452,14457,14518,14537,14576,14600,14606,14640,14664,14731,14755,14760,14782,14786,14789,14794,14801,14811,14847,14853,14855,14862,14867,14875,14899,14945,14971,14986,14995,15009,15086,15088,15099,15135,15163,15166,15173,15177,15228,15244,15253,15297,15302,15305,15343,15346,15357,15394,15407,15445,15457,15459,15499,15518,15549,15583,15622,15625,15657,15665,15671,15682,15692,15722,15776,15778,15796,15846,15906,15929,15953,16024,16036,16066,16080,16153,16181,16190,16193,16205,16247,16249,16271,16285,16287,16322,16341,16346,16361,16365,16370,16398,16412,16426,16446,16467,16470,16471,16476,16492,16495,16512,16537,16542,16564,16587,16598,16605,16609,16638,16658,16692,16713,16716,16731,16735,16741,16751,16764,16795,16809,16811,16814,16834,16854,16871,16888,16958,16976,17004,17043,17052,17066,17076,17111,17121,17136,17151,17204,17271,17277,17285,17308,17315,17355,17367,17374],"46":[45,46,64,95,110,120,131,145,146,199,221,252,268,290,297,306,309,315,370,372,379,404,410,411,466,494,499,527,528,543,556,601,604,634,647,668,734,743,754,809,851,895,948,949,952,1005,1012,1035,1042,1045,1050,1061,1072,1082,1138,1147,1158,1188,1196,1220,1221,1235,1273,1310,1316,1340,1365,1372,1423,1440,1448,1456,1458,1496,1501,1531,1567,1585,1594,1628,1630,1631,1635,1703,1742,1746,1760,1784,1800,1812,1831,1864,1907,1908,1933,1963,2002,2072,2085,2088,2109,2138,2159,2161,2208,2211,2270,2306,2320,2340,2389,2429,2439,2449,2476,2479,2481,2488,2491,2510,2520,2525,2549,2554,2567,2583,2591,2592,2618,2654,2735,2748,2750,2753,2766,2794,2801,2803,2819,2836,2842,2846,2865,2892,2931,2949,2965,2966,3003,3008,3021,3101,3108,3147,3191,3215,3229,3265,3275,3300,3306,3319,3325,3328,3352,3380,3395,3399,3421,3511,3539,3551,3562,3607,3641,3674,3721,3756,3789,3818,3824,3826,3841,3878,3900,3944,3959,4024,4033,4034,4037,4048,4058,4059,4070,4072,4076,4078,4095,4124,4147,4161,4170,4171,4185,4244,4253,4262,4268,4273,4280,4282,4318,4336,4356,4417,4422,4435,4463,4469,4477,4504,4533,4534,4565,4591,4595,4654,4684,4697,4744,4793,4799,4803,4828,4947,5015,5046,5053,5058,5061,5102,5115,5129,5137,5139,5146,5147,5149,5195,5226,5252,5313,5320,5322,5355,5391,5398,5406,5452,5455,5472,5503,5531,5557,5576,5591,5603,5604,5613,5629,5646,5747,5758,5762,5775,5790,5816,5864,5874,5886,5905,5917,5929,5934,5941,5966,6032,6052,6055,6080,6110,6118,6173,6195,6213,6215,6220,6229,6230,6232,6246,6256,6259,6272,6273,6280,6318,6320,6340,6364,6365,6374,6383,6392,6395,6402,6420,6426,6446,6447,6454,6459,6483,6489,6510,6556,6559,6584,6621,6625,6640,6645,6647,6652,6695,6714,6727,6739,6747,6784,6799,6801,6807,6830,6834,6837,6845,6866,6886,6913,6926,6939,6964,7019,7036,7070,7121,7126,7128,7162,7166,7232,7237,7243,7272,7284,7324,7361,7371,7396,7398,7435,7440,7466,7473,7491,7497,7516,7531,7547,7553,7605,7606,7610,7626,7668,7688,7695,7716,7727,7756,7769,7780,7810,7829,7835,7845,7870,7873,7890,7891,7923,7946,7962,7963,7986,8013,8016,8032,8110,8137,8176,8236,8246,8289,8300,8335,8351,8362,8404,8430,8456,8469,8473,8512,8583,8594,8644,8645,8691,8698,8714,8725,8744,8745,8768,8775,8789,8842,8887,8890,8906,8910,8927,8939,8940,8964,8971,8978,9016,9040,9081,9086,9097,9145,9172,9202,9214,9235,9248,9287,9288,9312,9341,9343,9347,9354,9395,9411,9413,9428,9456,9470,9475,9478,9495,9515,9517,9519,9540,9569,9612,9647,9653,9662,9720,9726,9742,9744,9756,9769,9790,9795,9796,9801,9808,9815,9835,9880,9889,9901,9921,9932,9948,9959,9996,10004,10015,10041,10091,10098,10100,10138,10181,10194,10211,10250,10264,10274,10285,10286,10308,10320,10368,10376,10420,10445,10449,10548,10565,10578,10615,10632,10641,10659,10694,10728,10764,10786,10824,10826,10852,10881,10883,10885,10944,10958,10964,10969,11037,11058,11071,11101,11140,11151,11157,11198,11202,11218,11250,11285,11321,11323,11328,11342,11364,11365,11392,11405,11456,11460,11473,11479,11488,11496,11508,11523,11528,11540,11542,11553,11576,11606,11642,11775,11812,11840,11916,11941,11963,12024,12067,12079,12096,12102,12127,12160,12180,12186,12194,12205,12304,12312,12362,12373,12380,12389,12398,12417,12430,12494,12528,12555,12560,12583,12634,12660,12661,12667,12668,12669,12685,12688,12693,12714,12725,12752,12795,12812,12837,12851,12860,12877,12880,12886,12897,12901,12934,12982,12984,13037,13040,13058,13120,13168,13225,13244,13276,13354,13390,13486,13520,13554,13563,13584,13686,13701,13707,13722,13758,13768,13784,13805,13837,13921,13950,13968,13972,13991,14028,14039,14060,14096,14114,14126,14222,14251,14253,14261,14303,14310,14316,14365,14368,14375,14384,14386,14393,14428,14447,14460,14462,14474,14485,14489,14496,14513,14527,14530,14538,14556,14581,14620,14657,14659,14683,14695,14725,14788,14801,14828,14919,14964,14998,15015,15024,15075,15078,15097,15107,15131,15181,15184,15215,15217,15223,15260,15278,15281,15296,15316,15325,15344,15353,15357,15369,15387,15413,15429,15450,15485,15490,15517,15519,15546,15549,15564,15588,15607,15736,15745,15777,15816,15908,15919,15934,15936,15968,15970,15987,15991,16020,16026,16049,16075,16124,16142,16155,16169,16178,16217,16241,16275,16301,16323,16325,16332,16372,16374,16381,16408,16412,16449,16467,16489,16526,16619,16623,16624,16639,16659,16661,16698,16700,16705,16708,16719,16723,16733,16741,16747,16750,16757,16794,16816,16817,16822,16825,16886,16892,17001,17005,17014,17054,17061,17081,17101,17102,17135,17146,17156,17165,17191,17229,17232,17244,17270,17299,17349,17381,17394,17403],"47":[12,21,43,44,46,48,51,56,80,96,107,127,180,188,196,247,284,310,319,366,372,378,392,395,405,406,422,448,458,475,519,523,550,586,588,592,611,617,631,652,671,678,681,742,747,751,753,774,809,834,856,864,871,874,879,882,907,922,930,958,969,974,997,1004,1015,1017,1048,1076,1090,1092,1097,1113,1131,1159,1177,1207,1210,1223,1224,1235,1241,1243,1244,1251,1271,1290,1365,1372,1414,1420,1437,1441,1469,1484,1509,1535,1543,1549,1598,1612,1630,1667,1679,1734,1740,1741,1770,1781,1788,1791,1811,1814,1830,1839,1851,1859,1867,1876,1877,1895,1947,1968,1970,1998,2007,2040,2056,2061,2066,2069,2084,2086,2088,2112,2115,2147,2194,2205,2206,2207,2223,2225,2232,2234,2239,2300,2302,2303,2327,2371,2372,2379,2397,2400,2407,2414,2514,2516,2540,2565,2587,2596,2610,2619,2622,2643,2648,2691,2725,2735,2738,2766,2797,2817,2821,2838,2850,2873,2874,2885,2888,2896,2912,2921,2923,2940,2953,2954,2960,2961,2963,2987,3006,3010,3015,3024,3025,3061,3074,3085,3096,3118,3227,3245,3246,3266,3270,3284,3310,3384,3402,3408,3410,3439,3445,3452,3454,3456,3466,3467,3473,3488,3499,3506,3522,3530,3545,3546,3566,3570,3595,3622,3644,3658,3691,3743,3750,3776,3804,3830,3858,3872,3916,3924,3943,3944,3961,3986,4008,4019,4024,4029,4073,4081,4098,4100,4113,4119,4132,4138,4144,4145,4165,4198,4216,4252,4254,4255,4287,4319,4323,4329,4353,4364,4410,4423,4447,4457,4464,4506,4549,4562,4563,4578,4589,4597,4612,4614,4621,4626,4638,4642,4646,4657,4668,4697,4718,4742,4744,4769,4790,4868,4920,4942,4963,4965,5006,5019,5036,5072,5114,5119,5129,5149,5161,5172,5232,5238,5243,5244,5252,5270,5287,5289,5348,5363,5376,5377,5413,5436,5437,5441,5463,5489,5564,5566,5610,5635,5654,5655,5673,5722,5730,5739,5768,5782,5791,5803,5819,5830,5837,5855,5872,5873,5878,5890,5894,5907,5908,5911,5946,5965,6014,6029,6040,6045,6057,6059,6071,6084,6111,6115,6128,6143,6157,6167,6173,6188,6197,6241,6270,6285,6341,6346,6433,6440,6486,6494,6505,6507,6538,6543,6544,6567,6576,6579,6586,6635,6669,6697,6746,6760,6838,6863,6885,6914,6936,6940,6948,6953,6961,6999,7002,7003,7024,7054,7129,7147,7157,7178,7180,7184,7198,7211,7217,7238,7247,7258,7259,7264,7273,7277,7280,7284,7309,7323,7333,7339,7372,7373,7378,7392,7400,7430,7437,7444,7447,7453,7463,7493,7502,7525,7527,7532,7538,7550,7581,7583,7584,7596,7600,7634,7637,7664,7725,7755,7774,7788,7815,7816,7820,7827,7836,7855,7856,7865,7918,7935,7954,7968,8009,8058,8062,8086,8098,8099,8106,8111,8137,8139,8162,8166,8172,8210,8220,8245,8260,8264,8268,8269,8280,8282,8284,8296,8302,8304,8305,8309,8328,8331,8337,8338,8340,8364,8381,8385,8395,8446,8454,8461,8481,8490,8509,8519,8548,8555,8557,8587,8622,8672,8690,8728,8729,8777,8779,8782,8788,8798,8813,8827,8830,8832,8904,8913,8931,8933,8961,8966,8976,8989,8998,9012,9053,9073,9087,9096,9105,9113,9122,9146,9157,9158,9183,9193,9198,9201,9263,9285,9295,9320,9333,9386,9395,9412,9422,9429,9435,9440,9452,9466,9500,9506,9508,9528,9534,9538,9539,9575,9593,9664,9708,9737,9747,9825,9828,9830,9831,9858,9880,9891,9910,9920,9931,9961,9968,9973,9979,10009,10015,10034,10054,10103,10109,10116,10130,10131,10136,10192,10201,10206,10225,10243,10249,10258,10288,10293,10304,10322,10323,10326,10342,10351,10356,10365,10401,10424,10448,10479,10496,10507,10512,10516,10518,10520,10548,10551,10558,10576,10586,10599,10616,10629,10651,10663,10695,10713,10727,10737,10783,10818,10848,10892,10907,10933,10947,10955,10966,10979,10983,10993,11014,11026,11047,11069,11085,11134,11169,11173,11178,11204,11219,11226,11240,11254,11276,11285,11329,11334,11336,11341,11351,11380,11384,11453,11472,11478,11482,11491,11538,11539,11562,11579,11595,11596,11600,11612,11641,11659,11685,11691,11698,11701,11794,11801,11827,11843,11871,11876,11886,11890,11932,11935,11940,11957,11969,11981,12005,12006,12010,12011,12023,12028,12032,12063,12076,12119,12135,12137,12150,12156,12236,12253,12254,12263,12276,12282,12323,12331,12349,12373,12391,12411,12430,12474,12514,12537,12548,12559,12560,12582,12598,12602,12609,12613,12646,12658,12674,12679,12696,12760,12776,12783,12799,12812,12819,12820,12823,12838,12848,12864,12885,12888,12906,12918,12923,12945,12954,12979,12983,13003,13006,13062,13067,13124,13144,13150,13170,13192,13194,13197,13201,13204,13206,13239,13257,13262,13268,13276,13315,13320,13343,13371,13382,13409,13414,13421,13428,13439,13447,13487,13497,13520,13542,13561,13565,13577,13625,13672,13725,13740,13744,13776,13786,13797,13799,13803,13830,13837,13876,13884,13891,13929,13938,13958,13975,14011,14036,14069,14074,14079,14087,14129,14161,14183,14186,14187,14307,14339,14359,14372,14376,14379,14381,14385,14403,14428,14454,14468,14504,14509,14511,14585,14626,14643,14678,14687,14714,14729,14737,14746,14761,14779,14781,14834,14913,14914,14922,14924,14928,14931,14971,14982,15065,15121,15148,15163,15187,15198,15218,15270,15275,15276,15304,15383,15395,15412,15464,15465,15483,15487,15489,15523,15534,15541,15544,15632,15640,15650,15678,15683,15705,15709,15730,15767,15773,15776,15786,15844,15854,15895,15899,15903,15904,15973,15981,15999,16002,16022,16035,16039,16063,16093,16146,16178,16193,16208,16286,16288,16310,16338,16388,16399,16407,16417,16427,16430,16460,16477,16508,16515,16550,16553,16595,16624,16632,16676,16726,16731,16737,16738,16750,16752,16756,16768,16789,16816,16819,16852,16853,16863,16867,16922,16944,16964,16981,16984,16993,16997,17012,17051,17071,17102,17133,17140,17146,17184,17186,17226,17242,17249,17281,17293,17321,17340,17341,17347,17383,17389,17398,17401],"48":[8,22,36,42,117,133,140,174,180,186,192,194,214,235,239,253,262,270,282,286,303,332,355,360,394,395,416,428,436,445,485,508,529,536,552,559,588,590,614,661,680,726,728,763,768,772,843,887,890,932,958,959,985,987,1053,1057,1061,1069,1124,1164,1167,1201,1216,1253,1271,1292,1308,1313,1317,1355,1364,1388,1400,1434,1461,1482,1493,1500,1509,1517,1557,1575,1578,1590,1598,1615,1618,1620,1648,1679,1733,1743,1749,1790,1791,1798,1830,1859,1863,1868,1878,1883,1895,1915,1923,1934,1949,1967,1982,2018,2026,2063,2085,2111,2116,2121,2158,2161,2170,2178,2199,2216,2231,2245,2276,2322,2330,2332,2351,2353,2361,2372,2399,2428,2454,2477,2478,2500,2521,2526,2580,2607,2609,2613,2658,2715,2731,2743,2748,2811,2812,2839,2859,2866,2895,2926,2936,2939,2996,2999,3035,3045,3068,3099,3108,3118,3136,3169,3193,3203,3219,3242,3249,3260,3263,3273,3275,3280,3288,3292,3304,3330,3351,3417,3454,3477,3517,3543,3569,3573,3574,3615,3632,3649,3671,3690,3725,3728,3744,3746,3748,3750,3764,3765,3772,3782,3785,3793,3818,3826,3828,3842,3901,3929,3947,3979,3981,3982,3988,4021,4040,4044,4064,4099,4102,4142,4166,4168,4184,4187,4252,4254,4255,4297,4345,4351,4352,4371,4384,4396,4413,4414,4427,4440,4452,4464,4473,4477,4521,4535,4615,4646,4663,4684,4689,4695,4710,4722,4724,4743,4751,4764,4794,4816,4907,4928,4940,4952,4955,4964,4974,4980,4983,5016,5021,5029,5033,5052,5093,5110,5114,5122,5158,5194,5228,5262,5287,5304,5306,5313,5319,5320,5324,5329,5342,5387,5390,5398,5408,5421,5429,5454,5460,5478,5482,5489,5517,5520,5527,5536,5555,5567,5579,5597,5637,5646,5668,5671,5674,5678,5710,5722,5729,5757,5792,5805,5832,5834,5877,5891,5899,5912,5922,5924,5925,5936,5940,5945,5951,5999,6014,6024,6068,6111,6115,6130,6135,6162,6173,6191,6227,6249,6263,6290,6320,6337,6340,6367,6376,6403,6418,6440,6494,6554,6559,6565,6568,6596,6610,6639,6659,6741,6751,6757,6760,6772,6780,6788,6792,6831,6837,6897,6912,6934,6937,6948,6988,6990,6991,6992,7004,7047,7048,7049,7059,7063,7064,7067,7069,7076,7095,7125,7127,7131,7132,7150,7183,7194,7197,7203,7217,7219,7226,7241,7275,7296,7333,7334,7347,7402,7439,7444,7482,7505,7511,7514,7517,7519,7533,7598,7614,7636,7649,7658,7680,7683,7699,7702,7705,7721,7746,7757,7784,7792,7811,7826,7827,7832,7952,7991,7993,8014,8022,8038,8047,8054,8057,8095,8101,8103,8121,8122,8145,8199,8212,8221,8240,8262,8294,8297,8321,8335,8370,8460,8534,8548,8580,8597,8604,8612,8615,8625,8655,8673,8675,8679,8727,8730,8743,8745,8746,8759,8760,8812,8816,8824,8826,8829,8893,8898,8928,8965,8973,8985,9009,9022,9072,9103,9117,9184,9217,9276,9285,9336,9353,9354,9360,9364,9367,9378,9390,9417,9418,9424,9463,9465,9467,9476,9504,9516,9521,9522,9561,9575,9583,9584,9591,9599,9601,9604,9620,9623,9639,9664,9681,9698,9703,9714,9734,9762,9764,9839,9845,9860,9889,9906,9921,9935,9949,9988,9990,9999,10007,10092,10142,10160,10180,10189,10216,10226,10246,10262,10267,10277,10292,10303,10326,10342,10366,10395,10475,10482,10485,10486,10493,10503,10505,10524,10549,10591,10610,10645,10658,10667,10679,10687,10733,10740,10763,10767,10786,10789,10805,10821,10840,10846,10855,10900,10904,10909,10928,10935,10943,10966,10970,11015,11025,11032,11033,11042,11045,11052,11053,11060,11064,11098,11117,11134,11196,11207,11211,11223,11234,11239,11248,11259,11297,11322,11403,11425,11433,11479,11483,11486,11488,11494,11513,11586,11590,11626,11643,11656,11660,11666,11682,11684,11710,11718,11739,11740,11748,11752,11758,11778,11781,11791,11797,11806,11807,11813,11828,11864,11867,11884,11898,11913,11925,11938,11939,11949,11982,12011,12027,12028,12036,12073,12080,12104,12108,12111,12127,12133,12185,12203,12223,12224,12290,12295,12309,12310,12330,12332,12336,12337,12349,12367,12395,12401,12423,12425,12430,12433,12442,12460,12468,12471,12490,12493,12497,12520,12550,12578,12589,12593,12600,12646,12659,12661,12683,12687,12699,12716,12717,12797,12799,12823,12839,12867,12890,12918,12925,12964,12973,13058,13069,13071,13082,13094,13127,13133,13154,13159,13201,13223,13225,13227,13228,13246,13257,13261,13292,13318,13328,13348,13351,13357,13382,13442,13504,13535,13538,13540,13560,13578,13659,13751,13757,13761,13763,13773,13790,13820,13823,13827,13839,13863,13871,13887,13908,13919,13923,13966,13989,14019,14026,14031,14034,14044,14045,14057,14118,14158,14171,14222,14224,14225,14268,14311,14333,14341,14346,14348,14360,14373,14411,14429,14446,14448,14450,14456,14465,14503,14505,14530,14535,14537,14538,14600,14636,14637,14641,14645,14666,14734,14736,14744,14815,14844,14885,14887,14900,14919,14928,14953,14965,14982,14994,15025,15048,15069,15124,15127,15132,15141,15178,15184,15192,15219,15263,15294,15310,15321,15380,15412,15420,15433,15448,15462,15473,15483,15488,15494,15504,15525,15541,15568,15586,15592,15594,15617,15627,15629,15636,15645,15660,15667,15691,15708,15711,15726,15777,15791,15862,15911,15942,15950,15956,15961,15971,16007,16038,16041,16042,16057,16084,16104,16108,16111,16113,16124,16160,16165,16166,16182,16219,16262,16341,16352,16355,16367,16414,16418,16447,16472,16481,16482,16491,16506,16534,16540,16563,16584,16599,16607,16617,16778,16817,16868,16878,16914,16919,16980,17004,17026,17086,17104,17125,17220,17222,17239,17257,17271,17333,17355],"49":[43,48,52,88,92,99,119,147,150,186,191,202,231,261,265,268,272,320,332,335,347,379,391,424,425,428,441,473,505,511,536,594,615,623,632,639,676,693,699,718,727,747,770,775,787,789,836,840,841,868,894,904,914,940,956,976,977,993,998,1039,1057,1059,1061,1073,1074,1077,1081,1096,1111,1131,1138,1179,1208,1218,1230,1236,1244,1250,1269,1281,1289,1290,1319,1324,1325,1332,1344,1346,1348,1356,1380,1401,1433,1447,1484,1496,1527,1530,1532,1565,1585,1643,1648,1654,1674,1696,1699,1710,1713,1743,1793,1851,1889,1916,1918,1921,1925,1949,1968,1982,1997,2033,2038,2046,2053,2061,2067,2082,2118,2145,2162,2184,2207,2223,2224,2226,2234,2242,2261,2281,2310,2343,2353,2373,2400,2421,2456,2488,2545,2548,2559,2585,2604,2617,2652,2653,2712,2719,2732,2756,2769,2780,2782,2826,2838,2852,2860,2896,2903,2907,2919,2926,2962,2980,2984,2985,3012,3061,3129,3130,3137,3184,3195,3201,3205,3244,3261,3270,3298,3300,3316,3322,3355,3384,3398,3431,3459,3469,3494,3501,3506,3514,3555,3558,3581,3590,3591,3592,3593,3609,3620,3621,3624,3626,3694,3729,3743,3749,3772,3782,3794,3805,3853,3858,3870,3877,3887,3898,3928,3931,3934,3941,3943,3952,3959,3960,3968,3971,3986,4005,4022,4031,4047,4053,4073,4097,4108,4136,4139,4142,4236,4298,4322,4333,4334,4378,4433,4434,4451,4463,4488,4489,4490,4503,4526,4554,4562,4569,4574,4620,4623,4656,4674,4695,4701,4722,4745,4764,4799,4825,4888,4925,4944,5006,5009,5012,5021,5039,5045,5047,5055,5087,5129,5130,5170,5234,5258,5260,5290,5299,5336,5360,5380,5387,5398,5435,5450,5451,5481,5487,5492,5504,5514,5528,5540,5542,5547,5565,5566,5567,5584,5587,5682,5686,5689,5695,5700,5714,5730,5751,5758,5771,5795,5832,5915,5941,5951,5991,6024,6062,6096,6105,6152,6161,6164,6170,6171,6174,6202,6216,6233,6250,6252,6274,6295,6309,6310,6367,6386,6391,6393,6398,6406,6425,6434,6463,6478,6530,6531,6536,6544,6564,6565,6581,6599,6605,6614,6624,6627,6636,6668,6694,6720,6733,6742,6751,6762,6763,6792,6801,6819,6829,6837,6847,6852,6866,6867,6876,6886,6918,6931,6936,6940,6944,6953,6960,6962,6970,7003,7016,7037,7042,7045,7046,7063,7089,7106,7168,7192,7196,7232,7250,7275,7306,7335,7338,7353,7373,7399,7419,7457,7460,7494,7501,7522,7529,7568,7571,7589,7633,7635,7654,7655,7697,7722,7731,7743,7747,7755,7766,7834,7856,7864,7894,7943,7991,8004,8005,8010,8027,8037,8084,8104,8199,8207,8244,8322,8337,8390,8429,8431,8447,8452,8453,8460,8483,8520,8521,8523,8539,8548,8569,8573,8579,8584,8588,8596,8613,8638,8669,8673,8681,8693,8696,8710,8738,8785,8818,8840,8853,8860,8898,8932,8976,8983,8990,9007,9014,9062,9075,9091,9092,9096,9100,9127,9130,9151,9160,9161,9188,9205,9223,9225,9234,9242,9246,9247,9273,9307,9323,9327,9331,9335,9342,9345,9348,9349,9362,9373,9409,9418,9424,9434,9439,9484,9486,9501,9514,9519,9533,9541,9556,9603,9611,9613,9644,9656,9658,9684,9688,9703,9707,9715,9726,9757,9769,9782,9788,9810,9815,9816,9842,9848,9861,9866,9888,9943,9960,9976,9977,10023,10039,10071,10075,10077,10080,10082,10112,10123,10141,10146,10192,10219,10233,10248,10254,10288,10344,10348,10365,10386,10426,10427,10468,10480,10483,10496,10506,10523,10583,10586,10608,10620,10627,10636,10665,10667,10671,10713,10726,10734,10738,10739,10740,10763,10776,10785,10789,10812,10814,10826,10845,10856,10867,10891,10901,10909,10910,10915,10963,10978,10983,11017,11046,11086,11099,11128,11132,11137,11142,11155,11170,11176,11253,11279,11296,11302,11308,11365,11376,11386,11407,11418,11423,11465,11470,11472,11475,11511,11521,11523,11538,11566,11575,11578,11612,11616,11636,11641,11665,11684,11713,11718,11729,11730,11733,11737,11753,11765,11777,11789,11820,11847,11858,11890,11898,11908,11912,11925,11932,11933,11947,11968,11971,11982,12000,12005,12029,12037,12053,12063,12091,12135,12136,12155,12166,12204,12283,12314,12344,12350,12373,12393,12394,12461,12470,12474,12518,12525,12526,12573,12577,12579,12609,12612,12621,12629,12630,12640,12645,12658,12661,12673,12679,12689,12697,12742,12743,12777,12815,12827,12831,12848,12850,12864,12872,12903,12920,12934,12939,12963,13000,13005,13012,13025,13028,13043,13059,13066,13068,13102,13115,13131,13157,13168,13183,13218,13219,13281,13286,13301,13307,13361,13379,13418,13465,13479,13498,13509,13528,13548,13560,13594,13614,13629,13645,13696,13724,13745,13788,13860,13869,13879,13888,13901,13925,13945,13950,13956,13961,13977,13983,14017,14027,14031,14035,14045,14051,14094,14099,14100,14127,14138,14160,14184,14195,14266,14285,14286,14327,14361,14385,14427,14438,14453,14458,14511,14524,14541,14548,14558,14592,14598,14611,14612,14714,14738,14751,14771,14830,14841,14860,14862,14879,14992,14996,15000,15013,15031,15077,15089,15163,15165,15191,15244,15246,15250,15312,15317,15331,15340,15357,15370,15384,15396,15418,15445,15448,15459,15476,15481,15489,15537,15540,15542,15546,15587,15614,15629,15643,15651,15659,15677,15715,15729,15735,15741,15771,15777,15780,15789,15798,15807,15823,15827,15848,15863,15867,15896,15918,15921,15964,15982,15997,16026,16133,16162,16175,16218,16248,16256,16282,16332,16335,16377,16385,16432,16448,16457,16530,16579,16582,16594,16602,16606,16617,16656,16682,16689,16719,16747,16765,16771,16781,16851,16867,16886,16897,16930,16944,16945,16992,17006,17010,17059,17090,17109,17126,17151,17155,17211,17213,17224,17226,17247,17262,17263,17286,17321,17332,17334,17374,17407],"50":[41,80,166,173,222,234,260,296,312,325,336,351,413,470,519,543,545,559,572,578,583,627,644,652,654,683,692,713,724,758,787,788,865,872,886,893,896,897,918,925,931,940,954,973,1129,1147,1153,1166,1201,1244,1250,1263,1271,1283,1288,1316,1317,1338,1382,1399,1407,1449,1488,1489,1571,1580,1610,1617,1650,1658,1663,1679,1699,1712,1713,1747,1785,1794,1804,1868,1879,1884,1898,1939,1957,1976,1979,1986,2012,2056,2075,2079,2081,2134,2168,2214,2221,2227,2264,2290,2297,2302,2315,2319,2334,2359,2395,2405,2417,2463,2472,2480,2539,2590,2618,2640,2652,2674,2713,2774,2780,2840,2885,2908,2925,2928,2933,2945,2962,2996,3016,3023,3027,3038,3046,3059,3091,3095,3120,3125,3145,3235,3242,3294,3384,3391,3405,3435,3441,3507,3511,3527,3565,3570,3590,3594,3600,3601,3607,3640,3643,3667,3671,3672,3687,3710,3741,3755,3764,3839,3875,3889,3914,3929,3975,4015,4065,4072,4079,4098,4119,4189,4205,4219,4220,4239,4261,4290,4351,4354,4359,4365,4391,4394,4467,4471,4477,4508,4516,4562,4565,4580,4634,4653,4656,4665,4704,4739,4772,4776,4778,4793,4818,4863,4873,4876,4886,4905,4913,4928,4935,4955,4959,4981,5010,5028,5034,5070,5125,5160,5178,5215,5230,5239,5277,5281,5290,5312,5345,5351,5366,5372,5373,5441,5457,5465,5474,5477,5478,5490,5498,5499,5506,5508,5510,5518,5541,5550,5552,5554,5557,5609,5625,5633,5649,5676,5682,5746,5780,5793,5822,5830,5839,5841,5850,5870,5879,5880,5882,5914,5921,5947,5975,5992,6041,6046,6049,6101,6113,6119,6121,6162,6165,6204,6214,6221,6235,6249,6257,6269,6280,6298,6317,6337,6340,6356,6367,6368,6382,6383,6384,6429,6437,6456,6461,6511,6571,6587,6589,6608,6652,6705,6717,6723,6752,6793,6830,6904,6909,6935,6970,6975,6982,7031,7034,7062,7063,7095,7158,7162,7164,7166,7167,7183,7206,7235,7238,7258,7291,7416,7417,7434,7478,7480,7483,7520,7618,7622,7623,7625,7631,7668,7699,7726,7744,7755,7766,7822,7835,7845,7855,7893,7925,7992,7993,8003,8018,8061,8080,8104,8110,8148,8158,8172,8241,8253,8287,8308,8350,8419,8429,8441,8443,8447,8456,8475,8510,8526,8535,8537,8548,8560,8577,8611,8623,8626,8636,8639,8653,8669,8712,8720,8722,8780,8807,8816,8831,8899,8901,8921,8940,8991,9004,9018,9049,9073,9083,9089,9098,9102,9120,9121,9165,9182,9189,9197,9248,9287,9344,9353,9367,9369,9413,9451,9453,9503,9507,9530,9545,9566,9593,9644,9675,9679,9687,9688,9763,9765,9788,9820,9826,9839,9846,9853,9857,9865,9888,9899,9961,9974,9989,10024,10058,10060,10078,10100,10129,10170,10173,10178,10193,10216,10225,10226,10260,10261,10270,10273,10275,10336,10351,10360,10368,10389,10423,10501,10516,10519,10538,10555,10565,10613,10639,10653,10691,10693,10777,10796,10812,10816,10830,10831,10849,10896,10957,11000,11064,11066,11119,11133,11141,11172,11183,11187,11262,11309,11324,11348,11358,11361,11457,11467,11478,11525,11554,11560,11567,11581,11583,11631,11645,11648,11656,11665,11668,11677,11689,11704,11729,11773,11803,11807,11813,11818,11867,11914,11924,11930,11944,11948,11959,11972,12004,12006,12013,12056,12068,12071,12074,12077,12098,12105,12137,12165,12233,12236,12262,12274,12337,12357,12458,12503,12511,12512,12571,12662,12704,12754,12763,12817,12836,12849,12908,12910,12950,12974,12993,13042,13046,13063,13094,13100,13104,13141,13174,13202,13204,13217,13242,13281,13295,13300,13312,13348,13365,13371,13410,13427,13429,13464,13477,13479,13485,13488,13498,13527,13576,13592,13601,13649,13670,13738,13750,13786,13806,13812,13838,13868,13963,14000,14001,14021,14027,14057,14086,14092,14104,14109,14167,14169,14205,14225,14267,14276,14309,14314,14359,14362,14370,14377,14453,14456,14511,14516,14530,14567,14613,14618,14622,14670,14687,14699,14751,14760,14787,14823,14854,14999,15011,15038,15047,15050,15134,15229,15302,15304,15315,15323,15334,15336,15424,15432,15454,15486,15493,15502,15522,15538,15620,15658,15708,15710,15723,15759,15766,15788,15887,15914,15951,15960,15964,15983,16038,16040,16050,16055,16086,16088,16089,16127,16129,16142,16177,16217,16236,16251,16304,16328,16352,16368,16377,16463,16465,16543,16547,16572,16573,16639,16653,16667,16677,16682,16693,16721,16722,16765,16791,16874,16913,16930,16933,16993,17008,17062,17094,17161,17174,17196,17199,17201,17251,17267,17275,17276,17278,17316,17324,17347,17352,17362],"51":[72,121,168,180,204,205,208,224,271,466,484,504,559,614,628,650,651,706,724,740,745,751,798,815,885,886,917,922,927,936,962,968,1002,1025,1073,1139,1173,1180,1212,1229,1238,1251,1259,1281,1323,1332,1335,1342,1345,1347,1362,1433,1488,1509,1561,1575,1651,1673,1679,1689,1693,1700,1725,1743,1753,1756,1766,1778,1789,1836,1875,1958,1965,2006,2016,2028,2029,2037,2038,2054,2081,2104,2106,2131,2154,2159,2188,2255,2273,2349,2358,2361,2422,2436,2438,2463,2514,2523,2543,2582,2604,2733,2764,2786,2795,2809,2904,2929,3021,3028,3058,3062,3101,3186,3216,3220,3256,3262,3358,3364,3407,3429,3453,3465,3471,3540,3562,3604,3613,3691,3728,3752,3820,3823,3824,3825,3842,3858,3864,3930,3954,3956,4005,4107,4175,4242,4284,4285,4337,4367,4368,4419,4479,4513,4523,4536,4544,4577,4619,4628,4683,4695,4714,4743,4781,4799,4807,4811,4818,4822,4824,4852,4884,4886,4946,4974,5017,5056,5089,5108,5164,5166,5169,5176,5197,5206,5230,5239,5246,5313,5347,5355,5374,5388,5418,5477,5479,5566,5568,5581,5592,5610,5619,5632,5667,5670,5725,5754,5756,5792,5862,5902,5971,6003,6018,6022,6042,6044,6053,6076,6090,6113,6126,6164,6167,6187,6248,6263,6327,6343,6363,6386,6468,6470,6478,6483,6490,6540,6550,6569,6579,6666,6750,6782,6809,6822,6830,6870,6922,7007,7008,7014,7028,7078,7079,7105,7172,7173,7303,7308,7355,7371,7380,7440,7459,7489,7506,7507,7531,7546,7550,7678,7711,7737,7751,7786,7790,7792,7797,7811,7825,7859,7894,7915,7919,7941,7951,8015,8049,8071,8086,8135,8154,8220,8233,8261,8275,8284,8393,8432,8460,8489,8491,8536,8548,8553,8565,8566,8567,8584,8598,8651,8656,8673,8702,8823,8846,8926,8976,8993,9001,9035,9187,9223,9232,9277,9279,9288,9310,9327,9346,9361,9395,9396,9430,9436,9455,9458,9459,9465,9518,9544,9546,9554,9558,9587,9639,9670,9729,9749,9764,9768,9843,9936,9968,9996,10043,10066,10107,10128,10134,10137,10148,10166,10185,10200,10277,10278,10314,10315,10337,10388,10405,10423,10449,10531,10539,10580,10588,10604,10696,10718,10742,10763,10766,10767,10782,10816,10828,10861,10869,10880,10905,10934,10938,10941,10952,10961,10976,10985,11011,11025,11037,11148,11153,11157,11170,11280,11287,11369,11370,11437,11465,11562,11576,11585,11624,11704,11763,11781,11839,11870,11880,11913,11915,11963,11978,12043,12061,12068,12074,12089,12129,12131,12140,12160,12163,12195,12218,12219,12222,12226,12274,12276,12357,12427,12579,12610,12669,12706,12725,12751,12829,12880,12886,12949,12955,13024,13075,13083,13159,13173,13175,13178,13198,13206,13224,13250,13375,13387,13391,13427,13515,13528,13622,13677,13746,13762,13788,13835,13865,13885,13937,13951,13989,14038,14131,14169,14191,14227,14246,14326,14404,14419,14450,14471,14476,14483,14487,14543,14545,14562,14611,14649,14671,14707,14714,14726,14884,14891,15026,15039,15057,15112,15139,15183,15307,15331,15345,15444,15473,15588,15655,15699,15781,15792,15810,15813,15906,15928,15930,15944,16109,16137,16161,16242,16255,16369,16453,16513,16532,16536,16552,16619,16651,16742,16764,16773,16803,16834,16844,16865,16879,16885,16892,16916,16918,16972,17020,17036,17112,17119,17138,17180,17205,17219,17226,17307,17326,17333,17344,17373,17377],"52":[11,24,44,77,90,100,145,218,251,260,262,338,356,361,414,504,534,600,664,685,692,741,746,768,769,807,993,1039,1059,1106,1146,1157,1193,1206,1209,1221,1223,1235,1237,1283,1305,1324,1337,1343,1366,1375,1379,1391,1442,1471,1497,1506,1536,1538,1552,1560,1568,1626,1652,1661,1662,1663,1664,1668,1698,1700,1711,1741,1752,1765,1811,1821,1861,1867,1883,1894,1900,1942,1980,2007,2014,2136,2159,2175,2186,2234,2245,2247,2365,2434,2448,2473,2477,2486,2528,2529,2870,2902,2914,2965,3028,3033,3057,3115,3129,3172,3181,3203,3231,3233,3243,3284,3300,3309,3330,3481,3484,3488,3559,3564,3574,3603,3662,3684,3692,3757,3801,3824,3828,3856,3858,3864,3905,3920,3934,3967,3976,3992,3995,4048,4082,4105,4116,4144,4202,4229,4262,4273,4279,4283,4359,4395,4405,4454,4481,4488,4590,4617,4648,4657,4662,4663,4750,4779,4789,4866,4877,4932,4940,4954,4986,4990,5111,5151,5187,5258,5321,5354,5390,5391,5449,5469,5486,5487,5519,5584,5668,5678,5702,5712,5720,5743,5744,5763,5773,5824,5833,5839,5850,5883,5964,6011,6054,6060,6062,6081,6091,6093,6094,6113,6195,6278,6311,6437,6460,6479,6533,6562,6584,6599,6602,6630,6632,6676,6714,6724,6747,6787,6822,6843,6932,6971,6972,6997,7053,7070,7089,7110,7116,7139,7156,7172,7225,7228,7244,7251,7319,7349,7377,7403,7405,7419,7499,7502,7503,7528,7575,7577,7593,7597,7664,7667,7712,7748,7762,7766,7774,7798,7874,7886,7889,7970,8098,8110,8198,8221,8232,8262,8310,8318,8347,8391,8394,8479,8527,8529,8540,8581,8618,8622,8647,8652,8666,8832,8864,8876,8885,8891,8904,8980,9107,9190,9220,9296,9312,9337,9345,9372,9392,9418,9476,9491,9497,9535,9571,9581,9677,9735,9744,9831,9848,9851,9870,9873,9946,9984,9997,10077,10079,10123,10238,10263,10283,10332,10373,10414,10417,10439,10492,10550,10591,10612,10632,10649,10664,10703,10761,10790,10832,10871,10907,10928,10929,10954,11018,11069,11092,11112,11120,11162,11230,11234,11266,11283,11301,11352,11365,11385,11422,11425,11470,11475,11517,11542,11624,11643,11672,11683,11719,11731,11750,11758,11759,11806,11828,11846,11860,11894,11905,11921,11948,11950,11969,12007,12014,12051,12136,12184,12217,12246,12249,12254,12294,12329,12332,12374,12451,12480,12488,12536,12559,12644,12702,12836,12840,12912,12922,12931,13018,13056,13057,13117,13132,13187,13223,13230,13249,13329,13345,13380,13421,13436,13448,13477,13517,13541,13543,13593,13618,13621,13625,13678,13712,13728,13730,13770,13914,13950,14012,14075,14115,14148,14236,14251,14295,14340,14346,14447,14503,14595,14623,14651,14685,14688,14692,14693,14705,14765,14816,14881,15066,15084,15165,15181,15188,15189,15275,15316,15328,15367,15457,15491,15505,15519,15529,15572,15574,15623,15692,15699,15784,15789,15842,15860,15871,15886,15951,15953,15985,16007,16093,16135,16159,16172,16173,16188,16222,16229,16257,16262,16278,16299,16370,16397,16404,16437,16445,16479,16489,16517,16571,16605,16614,16728,16746,16766,16776,16892,16897,16930,16939,16972,17028,17043,17067,17083,17165,17177,17183,17185,17202,17221,17278,17378],"53":[8,30,34,39,62,76,91,185,196,264,265,273,275,278,283,308,359,377,396,398,402,409,431,436,444,448,528,540,566,579,619,623,637,642,704,732,756,812,844,855,945,976,979,1076,1094,1117,1200,1202,1208,1265,1275,1313,1323,1329,1330,1356,1372,1439,1455,1473,1506,1567,1570,1596,1624,1645,1654,1682,1727,1771,1774,1799,1820,1845,1865,1867,1901,1904,1969,1970,2008,2035,2064,2076,2101,2134,2151,2250,2340,2347,2351,2365,2381,2386,2388,2399,2442,2462,2464,2495,2498,2587,2599,2602,2607,2617,2628,2638,2648,2662,2673,2678,2740,2829,2837,2883,2942,2963,2966,2979,3004,3062,3092,3100,3129,3135,3141,3162,3282,3412,3417,3434,3488,3535,3554,3620,3644,3661,3686,3715,3732,3735,3799,3839,3900,3909,3918,3951,3957,3962,4025,4072,4076,4140,4146,4161,4163,4164,4293,4307,4308,4376,4403,4453,4478,4511,4571,4575,4623,4631,4683,4717,4732,4743,4771,4823,4859,4996,5079,5096,5112,5118,5125,5135,5180,5193,5199,5209,5255,5264,5327,5328,5330,5351,5374,5426,5442,5483,5490,5512,5538,5597,5642,5645,5669,5678,5701,5704,5733,5743,5774,5777,5818,5830,5862,5865,5867,5930,5938,5976,5980,6005,6014,6047,6065,6158,6161,6196,6202,6205,6235,6258,6297,6358,6362,6364,6393,6412,6426,6432,6447,6454,6459,6462,6467,6534,6599,6628,6635,6647,6686,6744,6765,6784,6983,7004,7013,7060,7092,7128,7136,7141,7144,7155,7171,7191,7216,7229,7237,7259,7272,7336,7354,7355,7411,7522,7552,7560,7564,7587,7624,7625,7658,7664,7670,7833,7852,7854,7872,7891,7900,7920,7954,7975,7987,7993,7996,8020,8078,8116,8162,8195,8202,8217,8229,8236,8281,8306,8332,8362,8394,8416,8424,8501,8522,8537,8540,8555,8590,8594,8632,8688,8704,8746,8748,8752,8796,8808,8813,8819,8827,8836,8902,8914,8928,8988,8993,9064,9081,9090,9104,9137,9172,9182,9183,9194,9199,9221,9246,9334,9336,9355,9440,9456,9469,9478,9482,9510,9530,9546,9557,9572,9582,9583,9585,9603,9604,9610,9615,9618,9657,9684,9707,9721,9741,9753,9759,9770,9839,9848,9860,9861,9877,9902,9912,9943,9983,10005,10007,10017,10026,10047,10065,10068,10069,10074,10083,10108,10117,10125,10178,10203,10208,10216,10220,10231,10235,10269,10270,10307,10322,10329,10340,10384,10400,10401,10411,10412,10413,10414,10435,10443,10450,10463,10464,10468,10471,10477,10504,10506,10556,10558,10612,10622,10627,10663,10672,10709,10712,10720,10761,10763,10832,10841,10847,10862,10879,10893,10936,10974,11034,11076,11099,11139,11186,11238,11251,11263,11266,11288,11301,11318,11329,11331,11431,11477,11513,11523,11525,11617,11661,11665,11681,11715,11722,11732,11733,11738,11746,11776,11797,11818,11905,11948,11966,11989,11998,12001,12043,12046,12056,12074,12111,12116,12126,12141,12217,12238,12323,12343,12382,12405,12425,12429,12473,12508,12532,12548,12565,12596,12635,12714,12728,12772,12788,12798,12828,12837,12844,12903,12936,13001,13080,13089,13132,13153,13193,13264,13271,13276,13300,13336,13384,13407,13423,13451,13464,13497,13519,13559,13563,13576,13587,13618,13660,13673,13684,13701,13751,13816,13835,13872,13875,13884,13905,13941,13946,13954,13958,13978,13990,13996,14000,14018,14094,14115,14139,14215,14220,14230,14232,14236,14253,14281,14285,14348,14376,14389,14420,14439,14496,14562,14589,14590,14629,14655,14659,14669,14724,14745,14764,14780,14808,14894,14895,14916,14943,14997,15035,15037,15064,15074,15094,15122,15146,15168,15194,15199,15243,15256,15289,15292,15337,15371,15414,15429,15438,15488,15505,15507,15522,15525,15578,15597,15609,15637,15665,15692,15694,15734,15741,15795,15800,15831,15832,15842,15849,15870,15886,15929,15974,16014,16109,16117,16183,16216,16221,16255,16333,16364,16401,16417,16502,16520,16560,16561,16580,16595,16621,16678,16708,16780,16799,16804,16805,16838,16841,16882,16889,16979,17033,17037,17040,17070,17089,17096,17102,17123,17211,17222,17240,17251,17282,17298,17316,17367,17378,17384,17400,17403],"54":[89,211,225,227,262,317,320,323,332,334,367,368,504,507,559,568,594,609,623,696,756,766,773,787,792,837,845,899,912,1021,1026,1046,1182,1183,1258,1265,1276,1330,1335,1344,1366,1429,1488,1568,1572,1578,1616,1622,1639,1660,1689,1695,1734,1842,1848,1904,1907,1911,1947,1996,2101,2140,2187,2285,2414,2430,2448,2487,2504,2517,2552,2635,2681,2777,2873,3011,3045,3127,3167,3230,3233,3255,3278,3307,3434,3467,3471,3486,3506,3627,3674,3701,3788,3856,3874,3896,3924,3937,3972,3985,4012,4029,4032,4071,4106,4162,4167,4224,4269,4332,4378,4407,4412,4580,4596,4625,4635,4716,4733,4738,4841,4889,4917,4923,4948,4982,5028,5080,5121,5123,5127,5128,5170,5231,5233,5269,5280,5305,5315,5343,5400,5482,5491,5524,5571,5606,5622,5710,5716,5737,5790,5796,5805,5807,5819,5823,5837,5861,5930,6021,6093,6119,6195,6299,6348,6367,6386,6400,6416,6521,6582,6587,6644,6648,6711,6715,6723,6741,6748,6752,6768,6800,6820,6824,6896,6926,6931,6939,6943,6990,7053,7097,7129,7161,7186,7187,7210,7220,7236,7242,7254,7293,7325,7342,7365,7373,7437,7521,7564,7579,7586,7637,7650,7656,7663,7672,7731,7739,7742,7766,7795,7825,7833,7859,7875,7898,7975,8006,8018,8022,8030,8034,8057,8092,8093,8171,8174,8187,8202,8235,8308,8309,8351,8408,8414,8469,8470,8472,8579,8596,8643,8644,8695,8736,8793,8801,8827,8841,8863,8961,8962,8974,8993,9006,9007,9041,9046,9060,9113,9179,9195,9257,9279,9288,9292,9303,9351,9363,9367,9413,9448,9476,9493,9586,9634,9639,9653,9663,9677,9711,9721,9778,9797,9863,9928,9939,10005,10010,10028,10060,10064,10067,10069,10116,10155,10158,10212,10231,10271,10280,10321,10357,10369,10387,10413,10446,10488,10508,10602,10604,10656,10675,10739,10740,10749,10762,10767,10799,10811,10853,10907,10924,10965,10991,11072,11093,11106,11131,11141,11193,11195,11267,11300,11331,11349,11518,11580,11585,11608,11612,11626,11649,11652,11656,11666,11685,11715,11746,11782,11790,11799,11812,11862,11877,11878,11906,11914,11933,11942,11971,11983,11984,11987,12112,12253,12273,12291,12341,12380,12515,12527,12544,12583,12608,12622,12652,12671,12679,12682,12740,12763,12803,12969,13044,13133,13166,13205,13235,13264,13280,13314,13337,13345,13388,13452,13467,13471,13514,13546,13766,13776,13813,13832,13990,14002,14018,14065,14080,14086,14208,14223,14247,14272,14284,14392,14407,14412,14472,14475,14480,14567,14681,14853,14893,14934,14989,15080,15089,15127,15172,15247,15270,15289,15303,15312,15349,15414,15539,15543,15596,15601,15646,15658,15668,15695,15718,15722,15741,15760,15774,15841,15943,15982,15985,15986,16067,16150,16161,16163,16184,16186,16202,16225,16236,16308,16352,16354,16361,16380,16392,16436,16496,16499,16620,16688,16696,16700,16729,16884,16921,17006,17019,17055,17070,17163,17211,17236,17316,17357,17385],"55":[18,29,61,111,220,249,253,261,291,295,320,346,350,352,387,406,429,475,492,577,586,588,622,647,702,740,768,826,849,858,868,869,906,921,928,937,947,957,1052,1092,1096,1198,1253,1262,1270,1289,1321,1331,1353,1373,1385,1412,1434,1435,1448,1450,1458,1462,1503,1563,1583,1604,1615,1620,1657,1680,1707,1720,1736,1771,1843,1854,1860,1866,1870,1876,1930,1967,1971,2000,2017,2068,2075,2167,2178,2239,2267,2274,2365,2398,2443,2462,2468,2497,2508,2526,2575,2577,2611,2656,2660,2741,2769,2838,2874,2912,2914,2960,2970,2978,2994,3013,3089,3130,3132,3190,3195,3209,3225,3291,3293,3309,3332,3370,3422,3440,3509,3512,3517,3564,3589,3610,3673,3704,3719,3731,3741,3764,3777,3778,3784,3792,3855,3899,3929,3946,3998,3999,4031,4068,4097,4105,4110,4116,4129,4183,4202,4214,4220,4294,4425,4437,4474,4528,4624,4638,4665,4667,4714,4729,4738,4755,4840,4856,4873,4918,4929,4982,5063,5068,5086,5092,5132,5152,5154,5191,5209,5271,5283,5298,5398,5402,5452,5494,5496,5527,5534,5548,5565,5566,5622,5638,5642,5648,5665,5687,5779,5785,5861,5863,5888,5925,5926,5960,5966,5973,6002,6005,6013,6051,6053,6083,6107,6116,6126,6129,6147,6167,6249,6289,6303,6327,6343,6379,6440,6482,6485,6505,6569,6632,6664,6675,6685,6728,6753,6760,6762,6769,6801,6915,6964,6978,6994,7025,7038,7056,7065,7083,7155,7162,7179,7186,7200,7205,7213,7214,7238,7286,7315,7334,7384,7415,7423,7475,7476,7478,7479,7483,7492,7533,7622,7626,7648,7656,7674,7708,7709,7731,7755,7762,7780,7794,7877,7880,7891,7892,7952,7972,7978,8011,8080,8101,8104,8106,8131,8132,8138,8139,8184,8264,8288,8294,8305,8324,8326,8348,8352,8375,8554,8559,8569,8571,8575,8590,8639,8706,8737,8741,8812,8813,8823,8843,8848,8874,8934,8940,8967,8975,8986,8987,8996,9000,9033,9049,9050,9067,9069,9106,9109,9113,9145,9149,9155,9164,9198,9249,9274,9295,9304,9308,9337,9368,9409,9462,9500,9510,9589,9600,9611,9624,9626,9659,9663,9696,9709,9717,9724,9730,9748,9788,9793,9820,9828,9832,9887,9906,9938,9957,9982,10010,10038,10058,10085,10103,10107,10137,10189,10207,10244,10249,10266,10285,10300,10334,10340,10344,10393,10403,10433,10434,10470,10479,10492,10494,10496,10524,10557,10703,10730,10738,10740,10744,10747,10762,10770,10776,10789,10797,10801,10813,10829,10835,10857,10860,10869,10955,10958,10993,11035,11056,11066,11074,11120,11148,11161,11174,11196,11210,11211,11232,11265,11277,11281,11283,11289,11290,11291,11294,11322,11323,11338,11351,11353,11400,11401,11437,11478,11493,11513,11525,11550,11563,11564,11568,11643,11654,11666,11668,11677,11683,11695,11713,11727,11734,11752,11753,11791,11812,11838,11884,11899,11908,11923,11928,11996,12054,12094,12106,12128,12155,12221,12249,12253,12313,12381,12388,12439,12456,12481,12550,12585,12640,12675,12715,12743,12777,12793,12823,12834,12839,12876,12888,12924,12938,12954,12962,13089,13099,13104,13135,13137,13146,13153,13157,13161,13165,13214,13279,13289,13321,13384,13426,13448,13455,13477,13489,13498,13541,13550,13559,13635,13645,13668,13688,13713,13758,13775,13798,13807,13897,13931,13938,13961,13999,14010,14038,14062,14129,14148,14158,14243,14256,14299,14329,14334,14370,14423,14466,14481,14565,14635,14654,14664,14686,14731,14736,14741,14750,14780,14805,14860,14876,14910,14918,15066,15200,15218,15258,15269,15270,15286,15360,15369,15396,15476,15499,15521,15605,15636,15638,15642,15671,15688,15709,15797,15817,15842,15861,15865,15877,15903,15944,15974,16006,16046,16062,16064,16065,16076,16132,16244,16287,16417,16582,16605,16644,16690,16711,16767,16784,16801,16810,16811,16813,16816,16910,16925,16926,16982,17082,17162,17168,17169,17187,17223,17272,17281,17284,17285,17290,17352,17372,17385,17394],"56":[87,103,104,178,198,232,234,290,297,311,334,343,350,360,365,441,456,477,504,546,570,603,624,627,630,632,691,696,702,703,753,770,781,792,826,886,925,970,979,985,989,994,1051,1066,1073,1098,1128,1162,1309,1319,1354,1379,1380,1449,1450,1465,1491,1532,1576,1623,1643,1710,1716,1794,1816,1841,1842,1846,1873,1895,1920,2019,2036,2044,2081,2088,2181,2210,2225,2257,2259,2270,2272,2303,2312,2441,2443,2483,2488,2520,2539,2574,2575,2616,2626,2627,2644,2645,2687,2764,2786,2862,2890,2891,2908,2959,2985,3038,3098,3111,3114,3165,3199,3206,3213,3222,3324,3399,3406,3412,3422,3430,3462,3474,3508,3536,3554,3560,3681,3705,3708,3711,3822,3825,3847,3882,3917,3957,3991,4003,4007,4073,4078,4106,4131,4133,4150,4157,4161,4236,4256,4262,4291,4295,4395,4444,4465,4476,4481,4513,4560,4564,4570,4589,4612,4632,4654,4661,4675,4720,4724,4794,4798,4839,4860,4903,4934,4953,4961,5026,5040,5122,5134,5143,5159,5164,5190,5234,5252,5258,5279,5284,5304,5329,5344,5348,5352,5366,5414,5427,5443,5446,5469,5483,5522,5525,5533,5534,5545,5592,5613,5668,5669,5698,5743,5757,5771,5810,5811,5837,5854,5869,5916,5975,5980,5986,6025,6028,6093,6099,6114,6115,6127,6161,6170,6182,6188,6201,6212,6228,6243,6245,6293,6312,6316,6334,6404,6426,6436,6449,6464,6506,6512,6518,6550,6563,6582,6610,6647,6670,6685,6792,6887,6888,6936,6965,6997,7005,7009,7033,7046,7125,7214,7255,7289,7292,7295,7298,7327,7338,7342,7360,7393,7398,7436,7442,7461,7496,7525,7548,7578,7591,7592,7602,7619,7695,7696,7714,7736,7760,7773,7809,7826,7829,7839,7843,7898,7908,7920,7942,7961,7962,7969,8000,8003,8025,8028,8040,8053,8090,8091,8092,8093,8096,8136,8143,8145,8161,8190,8192,8199,8205,8251,8306,8311,8327,8344,8346,8358,8363,8401,8407,8435,8454,8458,8500,8551,8554,8589,8631,8633,8646,8667,8676,8697,8704,8707,8746,8748,8782,8813,8838,8845,8889,8901,8905,8946,8955,8967,8979,9014,9049,9064,9075,9136,9171,9190,9210,9215,9232,9273,9303,9314,9344,9352,9397,9398,9441,9468,9487,9493,9510,9527,9541,9561,9575,9613,9636,9654,9677,9716,9723,9757,9770,9772,9816,9870,9885,9888,9936,9947,9952,9967,9977,9981,9990,9991,9994,10039,10043,10055,10115,10116,10149,10179,10186,10201,10278,10337,10366,10429,10442,10456,10458,10475,10477,10516,10543,10555,10606,10615,10619,10714,10732,10739,10763,10766,10781,10806,10810,10821,10842,10882,10885,10892,10947,10979,10984,10987,11105,11118,11131,11140,11162,11183,11276,11279,11289,11322,11324,11337,11347,11365,11402,11458,11478,11531,11533,11538,11568,11571,11585,11593,11618,11668,11693,11727,11728,11751,11758,11781,11791,11812,11826,11901,11905,11906,11911,11956,11977,12038,12082,12113,12114,12146,12162,12239,12346,12360,12420,12476,12477,12492,12514,12520,12522,12555,12565,12578,12606,12643,12645,12675,12726,12771,12806,12836,12888,12892,12911,12926,13002,13041,13044,13068,13080,13089,13102,13126,13131,13139,13180,13304,13307,13316,13333,13354,13361,13386,13388,13401,13437,13469,13488,13512,13656,13696,13720,13737,13741,13744,13795,13816,13830,13846,13907,13911,13922,13944,13994,13998,14024,14035,14089,14096,14130,14141,14163,14195,14219,14224,14225,14236,14278,14279,14319,14342,14369,14370,14375,14414,14475,14498,14516,14526,14539,14558,14577,14582,14626,14627,14660,14713,14717,14722,14772,14776,14782,14842,14862,14900,14914,14926,14949,14957,14967,14968,15039,15051,15074,15076,15084,15102,15204,15222,15226,15305,15312,15328,15346,15374,15386,15408,15452,15457,15470,15477,15479,15485,15490,15523,15676,15680,15689,15694,15700,15763,15787,15842,15848,15866,15882,15893,15898,15913,15963,15969,15999,16010,16037,16139,16157,16204,16219,16223,16262,16274,16283,16290,16299,16303,16309,16348,16351,16394,16403,16431,16464,16475,16518,16528,16562,16602,16607,16639,16689,16717,16760,16791,16864,16882,16886,16898,16915,16949,16959,16984,17008,17014,17029,17030,17046,17057,17077,17157,17192,17222,17224,17242,17247,17265,17280,17281],"57":[5,26,29,50,54,71,80,82,125,153,159,165,182,228,244,250,348,362,372,381,427,434,468,480,540,546,569,572,671,753,813,842,897,973,990,995,1022,1064,1093,1117,1155,1156,1204,1215,1222,1229,1244,1257,1279,1323,1407,1432,1439,1466,1485,1493,1498,1562,1569,1571,1573,1631,1636,1681,1702,1715,1743,1763,1771,1777,1799,1818,1821,1823,1824,1838,1873,1876,1935,1951,2026,2034,2072,2107,2150,2151,2155,2193,2198,2204,2229,2295,2317,2322,2326,2346,2352,2421,2423,2427,2435,2444,2476,2493,2521,2549,2562,2608,2621,2635,2661,2669,2744,2796,2797,2814,2853,2864,2917,2924,2979,3005,3052,3060,3069,3071,3134,3160,3164,3193,3202,3233,3280,3293,3330,3336,3370,3375,3378,3387,3391,3396,3398,3400,3402,3407,3451,3498,3557,3594,3623,3679,3686,3731,3760,3765,3771,3780,3806,3807,3822,3824,3829,3834,3840,3877,3905,3924,3927,3979,4048,4052,4103,4124,4127,4147,4149,4152,4202,4204,4213,4220,4225,4250,4276,4282,4301,4313,4347,4354,4404,4439,4473,4495,4535,4538,4567,4621,4623,4649,4650,4657,4670,4680,4689,4716,4763,4793,4826,4861,4876,4879,4899,4904,4910,4915,4923,4931,5033,5040,5063,5076,5135,5143,5152,5174,5189,5233,5243,5271,5308,5316,5320,5324,5333,5337,5341,5371,5388,5403,5416,5425,5431,5462,5465,5472,5542,5612,5636,5637,5638,5766,5785,5822,5851,5877,5888,5907,5967,5974,6022,6036,6048,6049,6055,6064,6065,6102,6117,6118,6132,6178,6208,6220,6249,6255,6257,6283,6302,6325,6397,6433,6451,6485,6493,6523,6528,6548,6578,6608,6657,6665,6676,6729,6749,6759,6765,6800,6837,6845,6870,6888,6906,6910,6913,6930,6952,6955,6986,6996,7004,7005,7115,7126,7149,7150,7160,7196,7247,7252,7255,7257,7301,7335,7342,7359,7363,7370,7378,7416,7422,7432,7439,7457,7464,7466,7477,7520,7524,7535,7538,7618,7644,7655,7685,7690,7697,7700,7726,7803,7805,7812,7858,7860,7871,7898,7913,7914,7935,7946,7955,7976,7992,7999,8024,8107,8142,8162,8185,8217,8230,8240,8248,8262,8352,8380,8401,8406,8413,8420,8431,8440,8455,8507,8522,8551,8554,8576,8591,8620,8637,8681,8686,8754,8777,8783,8796,8811,8819,8824,8831,8861,8896,8904,8912,8930,8933,8952,8956,8994,9017,9020,9021,9055,9062,9071,9079,9101,9112,9125,9136,9182,9213,9222,9251,9256,9309,9324,9361,9370,9429,9430,9480,9489,9508,9511,9516,9533,9536,9563,9574,9584,9597,9620,9654,9663,9664,9727,9748,9759,9771,9790,9802,9812,9832,9834,9856,9892,9911,9918,9925,9968,9969,10017,10027,10051,10060,10090,10125,10139,10153,10154,10196,10214,10241,10245,10283,10289,10296,10335,10341,10343,10348,10356,10370,10404,10458,10485,10491,10534,10562,10578,10591,10598,10600,10657,10693,10713,10731,10750,10753,10767,10770,10798,10804,10817,10857,10930,10948,10957,10997,11036,11051,11072,11121,11158,11174,11214,11217,11226,11242,11308,11321,11324,11397,11413,11422,11427,11487,11519,11536,11537,11551,11570,11584,11604,11608,11628,11633,11684,11687,11696,11729,11735,11741,11765,11780,11796,11806,11816,11819,11824,11835,11838,11867,11869,11943,11956,11962,11968,11985,11993,12018,12025,12034,12059,12072,12115,12206,12244,12258,12299,12301,12312,12317,12338,12347,12353,12359,12367,12370,12373,12375,12416,12420,12443,12447,12451,12475,12480,12538,12547,12553,12561,12566,12662,12672,12684,12720,12724,12730,12785,12794,12808,12811,12813,12815,12831,12857,12875,12915,13012,13032,13066,13086,13101,13112,13204,13212,13229,13269,13289,13293,13304,13326,13382,13388,13410,13430,13459,13531,13564,13599,13611,13669,13675,13696,13704,13756,13768,13859,14003,14025,14049,14051,14070,14098,14104,14128,14161,14163,14169,14173,14193,14214,14247,14287,14301,14302,14326,14356,14409,14418,14441,14462,14481,14488,14553,14568,14591,14605,14713,14735,14750,14759,14790,14812,14829,14837,14886,14893,14901,14903,15012,15024,15035,15040,15053,15112,15253,15263,15282,15288,15324,15367,15392,15410,15419,15423,15472,15501,15532,15596,15609,15617,15658,15679,15684,15688,15690,15695,15739,15750,15752,15777,15830,15835,15845,15862,15869,15870,15872,15876,15882,15903,15912,16068,16112,16155,16180,16214,16292,16296,16358,16388,16416,16434,16440,16450,16508,16510,16513,16558,16570,16571,16592,16610,16623,16635,16638,16692,16761,16781,16818,16821,16824,16825,16878,16891,16909,16928,16936,16940,16963,17006,17008,17012,17021,17026,17201,17268,17328,17333,17336,17342,17350],"58":[2,41,59,66,117,139,195,215,216,242,288,298,304,328,345,362,376,386,456,457,494,521,537,572,573,581,619,621,657,692,756,782,795,816,826,855,889,891,931,949,969,977,991,1005,1007,1086,1095,1096,1110,1143,1154,1180,1207,1211,1238,1315,1331,1338,1356,1359,1376,1395,1400,1404,1425,1444,1514,1531,1561,1571,1579,1658,1676,1714,1741,1743,1765,1815,1831,1868,1926,1959,1986,1990,2004,2023,2044,2077,2095,2122,2124,2130,2146,2160,2186,2197,2213,2341,2377,2384,2419,2420,2424,2440,2462,2506,2539,2589,2602,2620,2661,2678,2707,2709,2714,2717,2739,2763,2778,2797,2801,2840,2846,2908,2924,2965,2974,3001,3006,3072,3077,3082,3089,3105,3112,3113,3129,3165,3202,3208,3218,3221,3327,3368,3376,3390,3428,3453,3478,3483,3554,3561,3575,3617,3634,3659,3664,3669,3675,3689,3691,3797,3800,3808,3819,3832,3888,3907,3946,4047,4063,4091,4110,4112,4135,4148,4191,4248,4265,4282,4310,4312,4328,4332,4340,4365,4380,4393,4396,4407,4421,4428,4435,4438,4452,4468,4481,4491,4543,4554,4571,4574,4592,4601,4607,4660,4693,4705,4718,4742,4758,4809,4858,4934,4940,5016,5031,5037,5043,5045,5048,5096,5099,5117,5130,5132,5180,5191,5194,5198,5200,5204,5223,5308,5337,5351,5354,5357,5361,5384,5390,5404,5588,5599,5605,5608,5614,5616,5619,5637,5650,5670,5678,5696,5729,5756,5761,5787,5794,5795,5843,5859,5877,5892,5897,5906,5937,6062,6064,6071,6081,6086,6118,6179,6192,6265,6319,6344,6361,6367,6379,6443,6448,6458,6579,6583,6584,6585,6594,6605,6648,6662,6666,6671,6689,6698,6701,6726,6760,6815,6832,6842,6872,6896,6901,6908,6911,6918,6955,6963,6981,6985,7009,7016,7039,7040,7055,7058,7079,7136,7181,7200,7234,7294,7297,7328,7330,7333,7343,7413,7472,7569,7586,7599,7622,7641,7674,7691,7738,7772,7804,7812,7814,7844,7895,7900,7920,7925,7932,7933,7957,7969,7978,7985,7987,7994,7995,8018,8042,8081,8111,8183,8186,8197,8210,8240,8252,8267,8289,8307,8312,8346,8351,8359,8387,8405,8406,8407,8432,8440,8453,8495,8531,8550,8577,8596,8606,8610,8616,8635,8636,8638,8660,8670,8681,8686,8690,8723,8735,8777,8799,8838,8849,8882,8886,8898,8960,8981,9020,9025,9033,9062,9187,9192,9194,9202,9252,9270,9296,9325,9365,9401,9403,9415,9437,9482,9488,9514,9515,9529,9537,9550,9568,9582,9586,9595,9601,9602,9619,9628,9727,9751,9753,9771,9788,9790,9793,9815,9831,9833,9837,9851,9868,9879,9881,9911,9926,9974,9976,9996,10009,10010,10014,10033,10050,10051,10056,10072,10079,10080,10099,10109,10114,10123,10184,10191,10202,10207,10239,10274,10296,10318,10334,10372,10384,10387,10414,10417,10435,10445,10457,10461,10491,10563,10598,10618,10632,10644,10655,10668,10683,10701,10703,10720,10721,10777,10778,10803,10846,10855,10863,10873,10920,10944,10964,10978,10995,11013,11017,11022,11027,11031,11048,11079,11082,11108,11121,11136,11146,11155,11185,11332,11367,11405,11456,11471,11515,11521,11529,11539,11552,11603,11620,11624,11630,11656,11693,11704,11759,11762,11771,11773,11788,11800,11806,11838,11860,11878,11886,11889,11892,11904,11919,11929,11936,11958,11976,12022,12035,12048,12056,12071,12087,12088,12092,12125,12178,12191,12210,12215,12242,12244,12245,12253,12256,12281,12292,12361,12380,12402,12415,12420,12503,12522,12525,12561,12599,12600,12612,12664,12678,12685,12725,12742,12746,12771,12782,12809,12823,12837,12848,12857,12903,12908,12934,12955,12967,12969,13002,13093,13121,13142,13156,13163,13202,13237,13248,13256,13279,13298,13305,13319,13350,13384,13409,13495,13525,13541,13568,13597,13598,13607,13634,13647,13676,13680,13772,13793,13798,13805,13807,13816,13819,13822,13874,13885,13893,13918,13946,13969,13990,14009,14034,14053,14093,14154,14228,14236,14250,14280,14302,14308,14322,14353,14377,14397,14410,14418,14421,14466,14501,14522,14535,14540,14557,14558,14564,14565,14588,14611,14632,14640,14665,14712,14716,14750,14761,14843,14850,14851,14961,14966,14999,15024,15064,15067,15075,15145,15172,15196,15212,15235,15244,15254,15263,15294,15300,15306,15311,15344,15362,15382,15386,15393,15453,15466,15485,15497,15506,15517,15519,15569,15636,15639,15677,15716,15735,15797,15803,15821,15822,15827,15839,15842,15853,15876,15932,15981,16025,16070,16084,16085,16099,16103,16116,16120,16123,16222,16236,16239,16254,16321,16351,16360,16366,16417,16422,16448,16536,16584,16628,16647,16669,16695,16699,16726,16739,16750,16756,16772,16779,16918,16935,16958,16985,17019,17023,17034,17035,17045,17055,17060,17078,17121,17127,17222,17239,17246,17258,17333,17349,17360,17379,17382,17402],"59":[114,115,130,140,163,179,240,269,308,325,327,334,395,400,471,485,537,570,578,579,598,631,642,693,723,727,729,739,742,753,800,808,815,840,855,856,873,888,900,910,979,995,997,999,1022,1027,1058,1060,1236,1239,1264,1294,1330,1367,1374,1394,1403,1412,1463,1473,1507,1561,1597,1600,1638,1694,1717,1719,1726,1744,1756,1769,1795,1827,1941,1949,1950,1976,1990,1998,2012,2022,2043,2071,2079,2083,2084,2086,2093,2095,2096,2108,2145,2155,2190,2195,2202,2208,2239,2264,2294,2295,2296,2300,2317,2363,2376,2388,2423,2432,2492,2505,2536,2543,2588,2638,2647,2648,2684,2690,2720,2727,2732,2748,2764,2789,2834,2892,2929,2963,3000,3004,3034,3061,3130,3136,3170,3201,3214,3259,3265,3319,3369,3374,3375,3389,3410,3424,3429,3464,3487,3492,3541,3552,3574,3604,3610,3659,3661,3675,3706,3717,3741,3787,3799,3811,3818,3839,3854,3874,3912,3929,3949,3966,4004,4015,4048,4056,4077,4084,4120,4145,4166,4177,4183,4210,4230,4277,4306,4312,4352,4370,4377,4382,4394,4414,4430,4435,4439,4520,4539,4548,4561,4563,4567,4580,4604,4610,4644,4648,4658,4669,4677,4686,4694,4727,4735,4765,4790,4794,4813,4823,4827,4833,4953,4956,4979,5049,5050,5078,5079,5083,5111,5179,5204,5206,5209,5251,5252,5267,5326,5327,5335,5362,5369,5374,5387,5393,5400,5410,5418,5432,5441,5442,5495,5512,5536,5548,5555,5565,5582,5606,5613,5626,5637,5671,5681,5694,5695,5735,5744,5749,5785,5811,5818,5831,5850,5870,5884,5900,5919,5920,5931,5938,5965,5990,5992,5997,6021,6023,6026,6032,6039,6090,6092,6133,6136,6138,6156,6162,6179,6193,6195,6196,6199,6221,6230,6272,6286,6332,6381,6410,6419,6429,6435,6472,6506,6529,6572,6613,6633,6634,6650,6667,6676,6719,6745,6754,6787,6829,6850,6901,6932,6956,6970,6979,7008,7010,7012,7016,7031,7058,7111,7176,7193,7199,7218,7226,7231,7258,7300,7304,7315,7341,7385,7386,7415,7450,7482,7529,7535,7596,7601,7632,7642,7654,7671,7692,7710,7716,7748,7753,7807,7823,7824,7830,7846,7850,7852,7892,7894,7901,7932,7962,7993,8023,8024,8027,8048,8061,8066,8075,8098,8121,8147,8163,8325,8367,8374,8386,8401,8465,8469,8476,8514,8533,8544,8557,8559,8567,8585,8620,8623,8631,8636,8639,8648,8650,8655,8721,8730,8747,8790,8837,8875,8876,8879,8880,8884,8903,8925,8959,8968,8985,9017,9021,9022,9030,9033,9042,9051,9057,9066,9156,9162,9171,9193,9198,9210,9212,9229,9232,9251,9252,9297,9303,9318,9320,9322,9327,9346,9376,9395,9396,9419,9492,9546,9565,9577,9596,9629,9630,9634,9641,9645,9671,9695,9708,9735,9762,9769,9773,9778,9786,9794,9806,9820,9864,9911,9917,9921,9931,9934,9947,9955,9963,9992,10080,10090,10104,10164,10175,10180,10187,10228,10237,10287,10288,10291,10298,10300,10303,10311,10341,10365,10382,10494,10512,10523,10569,10582,10590,10622,10633,10695,10700,10715,10716,10719,10732,10739,10758,10768,10798,10811,10823,10826,10836,10849,10865,10876,10914,10916,10953,10961,10967,10969,10989,11019,11021,11027,11040,11126,11143,11151,11161,11180,11243,11277,11289,11331,11335,11345,11358,11362,11364,11374,11379,11397,11416,11433,11448,11452,11512,11537,11590,11611,11630,11654,11668,11686,11689,11726,11739,11749,11763,11802,11812,11827,11830,11839,11863,11873,11906,11912,11936,11957,11965,11973,11977,11998,12024,12025,12042,12068,12121,12127,12169,12172,12188,12194,12204,12216,12242,12256,12284,12366,12371,12373,12389,12400,12417,12477,12478,12538,12613,12615,12640,12659,12701,12730,12792,12795,12827,12830,12844,12863,12931,12933,12977,13015,13020,13057,13079,13096,13107,13120,13161,13169,13196,13201,13251,13267,13285,13310,13320,13338,13372,13421,13437,13454,13524,13538,13544,13569,13587,13593,13618,13691,13700,13723,13743,13751,13774,13797,13871,13888,13915,13936,13977,13987,14005,14023,14049,14068,14149,14167,14168,14170,14213,14266,14307,14337,14361,14412,14441,14462,14463,14491,14526,14562,14597,14645,14664,14670,14734,14796,14811,14833,14850,14861,14867,14887,14898,14901,14908,14926,14980,15019,15020,15044,15045,15059,15076,15122,15139,15144,15184,15221,15277,15278,15349,15393,15421,15456,15588,15605,15653,15663,15670,15677,15696,15743,15766,15775,15786,15806,15840,15848,15892,15899,15915,15956,15963,16006,16068,16079,16129,16131,16196,16197,16200,16215,16250,16282,16292,16323,16344,16367,16431,16437,16442,16463,16466,16470,16498,16501,16592,16594,16610,16661,16705,16726,16740,16743,16781,16806,16827,16828,16839,16850,16855,16871,16892,16901,16912,16946,16978,17081,17096,17120,17152,17180,17185,17215,17242,17254,17255,17271,17316,17318,17322,17335,17336,17390],"60":[3,49,50,57,73,93,126,158,170,175,176,188,202,209,213,230,264,278,287,311,344,360,378,382,412,433,468,583,595,611,613,614,661,713,728,735,739,749,779,834,852,896,929,938,951,964,969,975,988,1001,1034,1052,1061,1062,1084,1096,1100,1133,1136,1147,1172,1189,1192,1204,1218,1242,1278,1280,1288,1292,1294,1297,1316,1318,1323,1336,1352,1415,1420,1422,1423,1431,1442,1447,1488,1512,1514,1517,1532,1542,1578,1583,1604,1610,1618,1665,1679,1720,1739,1744,1749,1770,1804,1812,1813,1818,1852,1880,1882,1897,1909,1942,1944,1979,2008,2009,2034,2040,2041,2053,2078,2097,2134,2139,2149,2168,2183,2228,2262,2307,2309,2319,2327,2339,2361,2374,2415,2424,2425,2487,2498,2504,2547,2550,2560,2571,2624,2634,2636,2643,2675,2737,2754,2757,2767,2778,2809,2886,2887,2894,2912,2916,2983,2995,3032,3069,3070,3085,3095,3102,3112,3113,3124,3132,3161,3191,3204,3210,3215,3232,3282,3305,3312,3330,3361,3362,3451,3479,3494,3525,3553,3570,3571,3589,3599,3626,3638,3678,3679,3686,3691,3698,3705,3713,3716,3753,3779,3793,3817,3825,3827,3831,3834,3841,3842,3859,3867,3868,3877,3878,3931,3936,3950,3962,3980,3991,3998,4018,4040,4049,4067,4070,4096,4112,4124,4132,4174,4176,4211,4220,4227,4241,4242,4272,4285,4311,4349,4386,4414,4416,4425,4448,4449,4474,4487,4547,4548,4557,4564,4570,4593,4619,4644,4671,4686,4694,4696,4697,4721,4742,4790,4793,4794,4847,4882,4920,4927,4928,4955,4967,4984,4995,5007,5014,5016,5017,5023,5025,5080,5108,5139,5155,5165,5168,5189,5197,5226,5231,5257,5264,5298,5308,5324,5394,5408,5411,5412,5424,5520,5528,5536,5537,5559,5564,5566,5594,5636,5650,5678,5709,5713,5733,5743,5752,5758,5764,5778,5781,5801,5806,5819,5851,5861,5878,5881,5882,5893,5906,5922,5947,5976,5978,5998,6013,6016,6029,6071,6079,6084,6112,6113,6115,6116,6119,6142,6145,6172,6191,6196,6216,6231,6238,6241,6258,6263,6290,6297,6308,6326,6335,6359,6364,6418,6421,6434,6435,6459,6487,6496,6529,6553,6559,6567,6591,6594,6601,6618,6622,6628,6634,6690,6697,6699,6713,6721,6751,6761,6777,6790,6799,6803,6863,6872,6879,6890,6891,6952,6957,6968,7005,7010,7012,7014,7018,7022,7027,7029,7035,7041,7062,7094,7102,7103,7125,7134,7152,7157,7169,7171,7209,7240,7248,7276,7294,7348,7350,7361,7366,7419,7429,7446,7488,7501,7519,7525,7537,7556,7569,7574,7576,7580,7611,7620,7630,7655,7668,7685,7723,7741,7743,7752,7774,7781,7793,7796,7817,7833,7852,7903,7915,7972,7973,8058,8065,8069,8092,8095,8136,8143,8148,8164,8175,8179,8184,8193,8257,8258,8261,8274,8292,8315,8322,8324,8327,8360,8373,8382,8398,8422,8429,8445,8469,8504,8518,8521,8546,8575,8587,8599,8608,8609,8643,8655,8664,8665,8670,8687,8690,8693,8733,8737,8740,8746,8749,8756,8809,8815,8816,8858,8860,8866,8867,8868,8872,8906,8912,8942,8999,9004,9044,9061,9080,9089,9110,9127,9136,9139,9140,9143,9147,9180,9187,9206,9216,9238,9269,9277,9294,9308,9314,9322,9365,9375,9390,9413,9421,9452,9463,9472,9478,9512,9523,9565,9569,9580,9587,9594,9630,9637,9648,9663,9709,9733,9741,9742,9834,9854,9884,9910,9922,9958,9959,9964,10005,10008,10018,10082,10117,10130,10135,10147,10165,10174,10190,10192,10199,10217,10228,10236,10258,10272,10302,10306,10320,10329,10365,10376,10379,10390,10414,10435,10437,10447,10453,10466,10468,10474,10528,10537,10547,10553,10554,10561,10614,10650,10655,10703,10734,10742,10772,10794,10817,10862,10898,10905,10924,10928,10964,10969,10978,10981,10998,11026,11032,11044,11060,11069,11101,11117,11120,11122,11124,11132,11133,11147,11171,11173,11199,11209,11221,11227,11229,11267,11317,11329,11339,11340,11341,11345,11350,11367,11378,11379,11385,11386,11387,11442,11493,11498,11520,11528,11567,11584,11590,11605,11617,11631,11643,11647,11672,11684,11693,11725,11737,11743,11768,11770,11785,11833,11842,11849,11860,11885,11893,11904,11975,12024,12068,12070,12122,12127,12162,12172,12184,12195,12215,12231,12238,12330,12360,12367,12388,12389,12426,12429,12452,12456,12468,12477,12490,12514,12531,12565,12575,12603,12621,12648,12670,12677,12702,12704,12733,12740,12777,12790,12796,12832,12852,12862,12867,12896,12939,12945,12947,12961,12962,12982,12983,13030,13033,13064,13136,13153,13206,13222,13239,13298,13317,13319,13323,13324,13341,13342,13447,13455,13477,13518,13598,13618,13622,13632,13640,13672,13712,13767,13821,13836,13855,13860,13883,13912,13957,13978,13983,13985,13992,14008,14016,14036,14068,14072,14110,14120,14136,14232,14241,14246,14267,14368,14369,14381,14384,14394,14436,14471,14481,14504,14546,14550,14551,14576,14586,14601,14615,14648,14657,14678,14751,14796,14825,14830,14842,14969,14973,14976,14992,15027,15038,15044,15055,15094,15156,15191,15227,15233,15252,15270,15272,15282,15306,15331,15367,15380,15384,15400,15401,15403,15416,15432,15441,15501,15527,15562,15608,15617,15633,15644,15649,15686,15690,15695,15829,15851,15858,15859,15958,15972,15993,16001,16007,16010,16036,16065,16089,16092,16113,16119,16137,16155,16236,16239,16286,16297,16316,16355,16361,16384,16390,16393,16440,16443,16526,16570,16602,16605,16625,16631,16643,16670,16687,16704,16741,16751,16776,16788,16792,16835,16848,16858,16881,16969,16974,16982,17004,17009,17018,17076,17079,17103,17107,17139,17143,17156,17184,17203,17213,17272,17324,17335,17336,17341,17365],"61":[5,25,28,30,38,46,52,70,77,93,99,123,166,221,237,252,282,295,310,312,330,434,457,485,496,530,561,609,627,628,636,640,658,675,717,737,756,786,823,853,868,871,889,905,908,910,938,940,961,990,991,1004,1026,1055,1060,1090,1102,1125,1139,1143,1162,1166,1170,1196,1197,1201,1202,1221,1223,1225,1226,1254,1262,1272,1293,1337,1338,1350,1369,1388,1413,1417,1457,1461,1463,1467,1472,1552,1558,1588,1589,1736,1783,1786,1821,1849,1856,1861,1862,1877,1881,1883,1893,1932,1960,2020,2026,2041,2062,2069,2070,2081,2116,2140,2146,2171,2194,2199,2211,2224,2235,2241,2243,2253,2271,2273,2276,2301,2309,2322,2339,2346,2383,2411,2415,2445,2470,2471,2566,2578,2586,2618,2645,2673,2684,2702,2704,2724,2733,2764,2766,2808,2832,2888,2910,2921,2926,2929,2932,2975,2986,2989,2993,3035,3072,3078,3140,3158,3160,3171,3173,3234,3242,3270,3287,3306,3308,3348,3356,3357,3397,3398,3404,3409,3420,3432,3441,3447,3454,3458,3463,3464,3540,3565,3584,3627,3636,3657,3701,3703,3718,3732,3756,3787,3989,4052,4082,4097,4101,4108,4122,4161,4189,4220,4226,4252,4278,4284,4332,4336,4338,4344,4416,4457,4531,4574,4575,4616,4640,4642,4703,4723,4724,4727,4757,4788,4869,4879,4880,4889,4911,4912,4962,4969,4982,4997,5065,5077,5084,5117,5141,5151,5161,5203,5228,5238,5239,5273,5285,5287,5296,5304,5324,5344,5360,5380,5381,5412,5426,5432,5434,5442,5449,5456,5462,5483,5486,5520,5559,5698,5733,5753,5758,5759,5805,5808,5831,5860,5867,5881,5897,5912,5941,5945,5949,5991,5997,6002,6040,6091,6105,6126,6148,6156,6198,6214,6230,6232,6235,6245,6285,6300,6302,6321,6325,6383,6386,6398,6400,6410,6411,6426,6439,6459,6475,6476,6480,6513,6531,6564,6565,6598,6628,6641,6646,6659,6668,6676,6686,6690,6700,6703,6707,6752,6771,6778,6779,6802,6804,6862,6886,6899,6915,6922,6923,6943,6947,7000,7009,7036,7042,7055,7065,7066,7079,7089,7100,7120,7138,7150,7159,7180,7229,7233,7234,7236,7247,7252,7276,7338,7342,7415,7416,7422,7437,7449,7465,7478,7481,7490,7562,7593,7612,7615,7634,7636,7671,7743,7746,7759,7777,7835,7837,7845,7872,7906,7910,7936,7957,7958,7969,7984,7990,7991,8001,8025,8041,8054,8058,8090,8104,8115,8127,8146,8166,8174,8190,8211,8213,8365,8392,8425,8438,8468,8474,8478,8501,8511,8517,8526,8529,8564,8567,8613,8716,8798,8801,8812,8818,8825,8832,8834,8839,8877,8949,8968,8981,9006,9014,9034,9037,9064,9076,9078,9086,9091,9093,9096,9110,9245,9253,9259,9315,9321,9323,9399,9421,9426,9500,9512,9542,9543,9547,9570,9610,9627,9636,9643,9664,9671,9711,9721,9740,9806,9807,9816,9862,9868,9885,9909,9921,9941,9994,10000,10008,10087,10100,10105,10129,10138,10154,10165,10184,10205,10206,10208,10220,10239,10265,10292,10297,10301,10318,10329,10363,10366,10381,10402,10403,10445,10449,10460,10494,10501,10504,10516,10559,10586,10605,10611,10620,10687,10695,10706,10716,10733,10734,10743,10758,10775,10786,10794,10802,10823,10826,10829,10845,10855,10896,10933,10990,11006,11014,11044,11054,11059,11065,11068,11078,11103,11111,11125,11137,11141,11145,11153,11169,11177,11190,11199,11204,11236,11258,11283,11291,11320,11328,11342,11369,11381,11400,11430,11443,11450,11455,11458,11486,11494,11536,11540,11551,11560,11564,11568,11572,11591,11592,11620,11654,11661,11689,11700,11703,11745,11752,11777,11782,11784,11820,11824,11853,11861,11892,11904,11955,11966,11967,11988,11991,12020,12028,12033,12042,12045,12052,12073,12084,12096,12103,12106,12122,12123,12128,12149,12150,12155,12168,12192,12279,12313,12316,12319,12331,12361,12376,12400,12436,12447,12450,12461,12465,12479,12512,12520,12540,12542,12546,12577,12659,12680,12745,12774,12782,12784,12814,12818,12844,12847,12856,12857,12862,12958,13023,13035,13045,13062,13077,13087,13099,13111,13154,13159,13177,13190,13193,13194,13213,13238,13265,13270,13279,13280,13334,13406,13418,13428,13451,13466,13489,13497,13501,13572,13581,13624,13628,13641,13703,13761,13762,13840,13855,13870,13887,13892,13906,13962,13997,14036,14056,14066,14109,14141,14160,14168,14169,14173,14181,14183,14195,14201,14279,14289,14326,14333,14350,14358,14367,14369,14395,14428,14478,14499,14505,14520,14524,14561,14563,14566,14569,14572,14575,14634,14703,14729,14734,14750,14756,14821,14900,14905,14906,14964,14995,15015,15064,15086,15089,15103,15105,15117,15120,15144,15159,15190,15201,15241,15253,15263,15269,15284,15366,15442,15448,15475,15486,15542,15553,15558,15567,15574,15618,15636,15644,15667,15673,15686,15697,15706,15721,15744,15834,15853,15862,15915,15954,15966,15986,16006,16020,16045,16050,16075,16117,16121,16141,16182,16191,16227,16270,16274,16290,16370,16385,16396,16426,16473,16504,16511,16540,16556,16563,16632,16704,16711,16721,16729,16746,16757,16831,16853,16903,16988,17014,17061,17077,17089,17107,17187,17207,17285,17339],"62":[4,40,46,52,63,70,98,146,150,173,183,195,198,232,251,343,372,381,420,440,441,445,466,499,540,568,576,580,595,618,620,625,639,652,659,662,707,711,720,736,759,762,784,805,822,834,854,870,880,922,944,1034,1046,1067,1078,1079,1099,1104,1113,1116,1124,1136,1171,1193,1207,1243,1252,1262,1316,1344,1354,1356,1361,1369,1375,1400,1402,1445,1453,1456,1464,1481,1501,1523,1525,1540,1566,1572,1593,1614,1640,1653,1656,1665,1671,1672,1769,1779,1796,1823,1838,1865,1868,1899,1914,1926,1953,1968,1983,1996,2005,2012,2014,2070,2072,2085,2097,2098,2104,2107,2109,2142,2201,2215,2239,2265,2268,2269,2305,2307,2317,2331,2370,2388,2412,2447,2450,2453,2484,2496,2498,2519,2546,2561,2615,2620,2626,2660,2670,2682,2692,2712,2766,2821,2849,2856,2881,2885,2900,2919,3011,3029,3060,3099,3109,3113,3116,3145,3161,3196,3226,3237,3285,3300,3314,3409,3411,3460,3463,3471,3482,3490,3503,3528,3573,3621,3629,3637,3639,3655,3657,3690,3706,3711,3754,3758,3767,3801,3805,3814,3839,3864,3868,3882,3954,3993,4013,4017,4023,4024,4034,4064,4088,4111,4135,4144,4217,4232,4245,4268,4305,4324,4327,4358,4380,4390,4395,4406,4422,4426,4457,4468,4479,4482,4500,4504,4514,4515,4516,4524,4553,4560,4574,4584,4611,4617,4641,4651,4657,4690,4713,4725,4755,4777,4818,4825,4828,4835,4843,4849,4856,4868,4877,4896,4901,4915,4933,4955,5001,5019,5020,5030,5077,5083,5095,5112,5113,5120,5135,5141,5162,5172,5194,5220,5222,5227,5253,5273,5306,5361,5409,5411,5420,5437,5469,5499,5510,5530,5533,5551,5552,5574,5590,5690,5694,5697,5710,5717,5734,5742,5756,5759,5784,5799,5834,5888,5893,5894,5903,5914,5920,5923,5924,5942,5972,6058,6061,6082,6113,6125,6134,6137,6138,6151,6221,6254,6262,6265,6278,6293,6300,6327,6374,6385,6420,6425,6435,6438,6453,6467,6469,6472,6474,6501,6527,6556,6557,6559,6560,6567,6628,6636,6642,6672,6689,6723,6785,6787,6820,6822,6824,6826,6827,6833,6840,6933,6937,6940,6942,6943,6969,7002,7032,7057,7069,7070,7091,7105,7107,7109,7129,7140,7158,7185,7207,7218,7255,7259,7261,7292,7297,7302,7304,7319,7324,7332,7347,7359,7363,7369,7376,7379,7385,7408,7429,7446,7458,7473,7495,7511,7517,7538,7590,7603,7620,7649,7662,7678,7712,7735,7745,7805,7818,7864,7879,7880,7916,7950,7953,7964,7992,7997,8030,8054,8062,8067,8081,8221,8244,8299,8312,8335,8358,8384,8392,8398,8408,8437,8459,8480,8483,8504,8508,8524,8556,8565,8626,8634,8636,8676,8677,8689,8693,8704,8758,8764,8774,8781,8795,8801,8803,8848,8863,8871,8883,8901,8934,8942,8956,8964,8966,8976,8980,9010,9018,9042,9048,9071,9075,9091,9093,9100,9117,9121,9125,9140,9149,9171,9191,9216,9236,9255,9279,9330,9337,9342,9355,9365,9394,9416,9432,9453,9459,9462,9465,9497,9522,9524,9544,9555,9556,9557,9594,9596,9614,9621,9646,9688,9721,9725,9746,9761,9775,9817,9919,9924,9933,9942,9977,9998,10004,10021,10060,10061,10073,10081,10082,10096,10097,10111,10116,10189,10206,10208,10209,10213,10245,10255,10266,10281,10309,10336,10339,10370,10413,10415,10419,10446,10485,10496,10516,10550,10567,10574,10580,10612,10632,10642,10659,10757,10758,10762,10789,10791,10811,10868,10877,10946,10999,11012,11014,11015,11025,11042,11067,11079,11100,11115,11128,11138,11163,11187,11189,11212,11214,11223,11230,11239,11244,11280,11304,11306,11342,11346,11347,11373,11384,11390,11422,11457,11458,11469,11497,11503,11573,11575,11590,11603,11619,11651,11676,11714,11719,11737,11742,11743,11763,11783,11786,11791,11800,11823,11824,11874,11895,11897,11927,11943,11953,11997,12008,12042,12046,12047,12071,12096,12127,12129,12130,12139,12149,12165,12193,12196,12206,12223,12287,12298,12311,12334,12340,12344,12358,12402,12423,12480,12524,12529,12546,12561,12587,12643,12708,12716,12733,12736,12741,12825,12851,12882,12921,12935,12961,12980,13024,13057,13098,13108,13113,13135,13151,13152,13167,13173,13208,13230,13236,13245,13269,13303,13324,13372,13401,13473,13474,13485,13556,13601,13602,13605,13633,13646,13703,13723,13741,13780,13861,13864,13900,13923,13928,14005,14028,14046,14118,14152,14153,14154,14156,14202,14241,14246,14297,14302,14331,14405,14471,14487,14536,14552,14556,14559,14589,14630,14696,14702,14852,14900,14915,15000,15012,15028,15037,15142,15144,15193,15256,15297,15299,15326,15406,15414,15449,15480,15525,15536,15537,15590,15592,15680,15722,15728,15748,15760,15789,15842,15843,15865,15878,15892,15912,15933,15963,15986,15994,15997,16010,16012,16058,16069,16106,16127,16156,16189,16220,16228,16242,16243,16268,16277,16306,16365,16376,16429,16451,16453,16482,16533,16560,16587,16596,16601,16602,16610,16667,16668,16673,16683,16757,16774,16788,16810,16830,16842,16876,16911,16929,16948,16982,17113,17154,17156,17225,17265,17359,17393,17401,17405],"63":[26,60,109,126,149,164,244,321,418,646,723,756,774,962,980,983,1014,1019,1114,1115,1334,1403,1415,1417,1444,1446,1465,1502,1507,1558,1607,1611,1636,1674,1746,1753,1764,1774,1776,1789,1878,1993,2158,2178,2216,2244,2247,2254,2257,2273,2305,2319,2320,2329,2397,2565,2713,2773,2788,2833,2870,2937,2956,2986,3017,3048,3064,3197,3242,3419,3423,3427,3509,3549,3569,3623,3627,3637,3693,3708,3722,3772,3774,3778,3841,3868,3906,3946,3949,3973,3998,4012,4026,4034,4049,4123,4283,4346,4391,4423,4426,4448,4496,4515,4687,4747,4754,4759,4766,4828,4908,4913,4918,4933,4979,5030,5037,5042,5101,5117,5142,5266,5336,5409,5467,5503,5511,5543,5557,5559,5582,5666,5671,5692,5752,5761,5766,5914,5977,6020,6050,6088,6140,6559,6584,6650,6668,6672,6723,6817,6903,6944,6985,7025,7075,7132,7155,7168,7209,7222,7228,7284,7297,7361,7427,7461,7502,7522,7524,7548,7563,7567,7586,7642,7698,7758,7825,7891,7912,7916,8115,8116,8133,8234,8266,8338,8363,8368,8380,8445,8459,8493,8540,8611,8619,8674,8678,8694,8769,8809,8880,8887,8922,8988,9007,9009,9037,9081,9091,9121,9124,9125,9178,9240,9257,9332,9360,9366,9370,9435,9454,9483,9515,9516,9561,9586,9637,9754,9789,9853,9889,9982,10136,10155,10168,10259,10267,10278,10287,10340,10362,10407,10428,10498,10515,10550,10597,10613,10730,10731,10810,10845,10897,10929,11077,11098,11113,11136,11144,11147,11149,11225,11229,11248,11286,11376,11414,11476,11517,11525,11619,11641,11653,11698,11717,11728,11732,11771,11850,11855,11899,11908,11968,12013,12017,12037,12147,12184,12275,12314,12372,12398,12684,12915,12979,13109,13284,13298,13474,13482,13535,13717,13811,13846,14001,14034,14064,14289,14337,14388,14427,14511,14835,14853,14996,14998,15144,15158,15173,15274,15276,15364,15382,15529,15562,15567,15789,15825,15968,16322,16545,16683,16891,16943,17116,17206,17341,17405]}}

==> anc/reproduce/sets/archetype_spontaneous-synchronization.json <==
{"name":"spontaneous synchronization","kind":"archetype","group":"spontaneous-synchronization","n_neurons":44878,"layers":{"0":[6,9,67,106,259,323,381,388,395,398,403,408,413,417,491,502,521,525,540,569,584,612,667,720,865,881,886,938,949,958,1105,1138,1183,1236,1299,1334,1354,1449,1571,1572,1580,1610,1618,1629,1642,1669,1708,1716,1790,1821,1939,2021,2120,2123,2134,2152,2229,2246,2270,2297,2319,2332,2353,2362,2394,2484,2494,2509,2552,2569,2593,2646,2657,2721,2745,2757,2799,2807,2858,2882,2884,3016,3046,3048,3049,3065,3099,3189,3339,3358,3423,3431,3462,3491,3502,3582,3642,3652,3784,3813,3886,3911,3937,3979,4024,4040,4050,4051,4092,4095,4104,4110,4151,4223,4254,4451,4546,4549,4689,4698,4721,4733,4910,5026,5041,5049,5082,5141,5189,5262,5283,5293,5325,5337,5342,5343,5469,5489,5698,5707,5715,5736,5884,5888,5897,5931,5992,6015,6060,6074,6085,6182,6247,6261,6270,6330,6497,6510,6522,6531,6563,6579,6612,6693,6781,6793,6829,6852,6865,6878,6912,6920,6953,7011,7032,7040,7102,7156,7157,7234,7298,7344,7436,7452,7453,7461,7499,7502,7593,7600,7623,7653,7731,7733,7757,7760,7803,7804,7816,7826,7864,7889,7931,7934,7937,7981,7982,8020,8031,8038,8040,8070,8096,8234,8243,8258,8259,8276,8321,8363,8374,8376,8379,8593,8608,8648,8667,8732,8743,8772,8824,8839,8842,8916,9027,9038,9073,9089,9091,9138,9185,9321,9342,9345,9347,9351,9407,9412,9454,9455,9509,9571,9606,9623,9668,9676,9687,9778,9832,9847,9870,9889,9922,9939,9952,9958,9967,9973,10006,10037,10065,10086,10089,10227,10235,10284,10343,10352,10354,10387,10437,10456,10492,10526,10556,10644,10702,10704,10720,10730,10740,10755,10756,10828,10854,10870,10914,10946,10956,11024,11056,11071,11175,11244,11279,11317,11324,11335,11371,11430,11434,11514,11655,11850,11883,11906,11907,11924,11948,11955,11956,11991,12018,12036,12183,12239,12270,12274,12297,12476,12747,12779,12840,13008,13169,13174,13274,13465,13587,13934,14229,14534,14543,14713,14765,14782,14801,14840,14874,14945,14982,15130,15233,15380,15387,15483,15571,15708,15781,15927,15946,16072,16199,16211,16263,16267,16328,16392,16439,16445,16466,16511,16617,16647,16739,16756,16834,16837,17009,17091,17138,17320,17359],"1":[75,121,157,206,232,250,251,264,280,308,311,343,356,371,377,388,394,430,452,498,505,517,527,571,591,648,678,699,707,734,755,757,759,809,814,825,831,842,858,878,888,889,893,905,908,913,915,930,935,936,941,947,988,1030,1043,1054,1074,1086,1109,1127,1128,1131,1153,1170,1201,1233,1235,1250,1271,1301,1311,1330,1334,1471,1504,1513,1522,1532,1570,1601,1609,1622,1656,1661,1706,1722,1812,1822,1829,1834,1848,1874,1907,1923,1927,1929,2028,2036,2049,2072,2079,2087,2127,2134,2145,2215,2241,2276,2292,2311,2324,2328,2349,2362,2369,2377,2378,2398,2425,2508,2519,2537,2540,2543,2551,2636,2645,2647,2660,2675,2705,2708,2726,2757,2759,2768,2773,2794,2795,2808,2843,2852,2899,2947,2967,2990,3009,3013,3091,3113,3123,3148,3153,3160,3172,3177,3179,3195,3199,3202,3210,3225,3275,3279,3300,3306,3321,3335,3336,3347,3380,3390,3391,3401,3427,3491,3492,3535,3574,3623,3665,3699,3726,3728,3733,3735,3746,3753,3758,3801,3806,3817,3901,3910,3968,4001,4004,4019,4034,4048,4118,4132,4147,4194,4218,4232,4252,4258,4289,4314,4393,4396,4421,4428,4443,4444,4454,4465,4470,4485,4488,4504,4513,4530,4531,4550,4551,4553,4580,4590,4663,4687,4712,4726,4758,4774,4807,4914,4916,4919,4970,4986,5013,5023,5024,5041,5066,5087,5103,5108,5168,5171,5181,5195,5208,5234,5256,5272,5276,5281,5284,5285,5292,5293,5382,5389,5408,5450,5475,5481,5485,5487,5494,5507,5534,5553,5556,5584,5597,5610,5612,5638,5639,5662,5702,5717,5741,5762,5781,5786,5802,5824,5829,5841,5859,5876,5916,5929,5938,5945,5955,5962,5985,5990,6001,6002,6014,6041,6043,6100,6105,6114,6122,6139,6141,6166,6204,6209,6245,6268,6270,6304,6306,6319,6323,6327,6348,6357,6367,6379,6420,6442,6464,6476,6505,6509,6511,6521,6536,6587,6596,6608,6609,6623,6673,6683,6709,6719,6721,6735,6753,6774,6776,6808,6819,6860,6867,6873,6885,6911,6912,6914,6917,6975,6983,6996,7004,7016,7057,7074,7114,7151,7171,7184,7196,7212,7217,7350,7394,7405,7413,7417,7449,7454,7460,7468,7469,7510,7526,7546,7551,7567,7570,7576,7592,7676,7703,7706,7728,7739,7756,7758,7764,7770,7785,7788,7803,7817,7834,7956,7958,7982,7986,7994,7999,8006,8041,8077,8090,8100,8105,8113,8115,8120,8125,8137,8145,8147,8191,8208,8244,8271,8286,8302,8324,8346,8352,8407,8421,8443,8446,8461,8472,8473,8482,8505,8509,8535,8566,8568,8601,8640,8663,8676,8684,8715,8741,8744,8750,8752,8761,8794,8812,8817,8830,8876,8884,8889,8898,8922,8929,8953,8976,9023,9049,9060,9092,9096,9100,9129,9134,9149,9154,9175,9189,9190,9203,9226,9227,9231,9290,9304,9310,9317,9335,9341,9364,9375,9379,9391,9405,9425,9431,9465,9477,9480,9519,9536,9544,9581,9583,9593,9641,9654,9678,9698,9708,9728,9742,9749,9761,9763,9769,9784,9788,9795,9809,9818,9821,9882,9918,9954,9964,9978,9980,9986,9994,9999,10017,10024,10032,10033,10055,10057,10082,10098,10100,10102,10150,10199,10204,10229,10233,10246,10259,10265,10288,10320,10321,10334,10336,10338,10344,10361,10369,10405,10475,10502,10519,10523,10570,10576,10589,10620,10666,10702,10715,10732,10753,10766,10783,10810,10827,10843,10874,10882,10891,10898,10899,10903,10910,10924,10932,10943,10958,10962,10964,10971,10985,11016,11021,11040,11067,11093,11097,11107,11113,11120,11128,11129,11169,11181,11184,11185,11211,11222,11230,11241,11256,11311,11315,11318,11383,11393,11474,11513,11521,11545,11575,11590,11592,11643,11681,11696,11716,11728,11731,11744,11785,11792,11852,11888,11898,11916,11917,11920,11923,11930,11942,11945,11950,11955,11966,11973,12019,12038,12042,12053,12060,12072,12078,12110,12145,12162,12169,12175,12183,12199,12236,12248,12251,12300,12347,12395,12409,12425,12539,12543,12581,12601,12631,12643,12655,12677,12686,12693,12786,12792,12805,12892,12929,13009,13177,13185,13202,13295,13308,13325,13331,13349,13374,13467,13483,13489,13496,13526,13545,13546,13551,13636,13648,13745,13792,13865,13921,13932,13946,13958,14079,14085,14131,14160,14165,14223,14229,14277,14282,14316,14345,14354,14441,14523,14706,14713,14839,14853,14887,14902,14927,14991,15068,15159,15201,15302,15314,15368,15394,15420,15440,15442,15467,15490,15502,15567,15593,15594,15607,15649,15671,15681,15689,15773,15779,15839,15878,15896,15908,15946,16014,16034,16077,16087,16089,16110,16149,16197,16336,16339,16368,16406,16411,16439,16445,16469,16593,16655,16709,16731,16756,16772,16790,16819,16822,16862,16869,16917,16990,17009,17046,17122,17217,17242,17250,17254,17301,17317,17347,17354,17379,17403],"2":[7,139,143,155,166,290,651,663,737,750,937,1118,1235,1389,1420,1540,1770,1943,2177,2401,2698,2712,2842,2940,2942,2965,3008,3116,3150,3250,3263,3317,3349,3441,3598,4168,4175,4180,4552,4561,4609,4621,4636,4806,4871,4877,4936,4937,5065,5136,5324,5357,5547,5553,5608,5869,5953,5983,6108,6117,6201,6240,6275,6306,6422,6706,6763,6796,6912,6995,7032,7068,7148,7268,7360,7369,7390,7402,7488,7616,7651,7730,7737,7755,7794,7800,7864,7954,8083,8132,8143,8185,8198,8202,8212,8223,8327,8349,8570,8578,8588,8640,8773,8803,8834,8865,9085,9208,9318,9330,9439,9440,9466,9535,9563,9680,9835,9986,10106,10310,10602,10678,10700,10710,10781,10834,10864,11153,11163,11164,11190,11229,11240,11313,11334,11559,11718,11800,11815,11848,11879,11902,11938,11949,12099,12100,12111,12151,12197,12209,12252,12268,12275,12419,12966,13025,13199,13234,13635,13718,13828,14465,15357,15538,16456,16463,16763,16909,16950,16995,17176],"3":[14,28,61,82,97,136,140,149,171,178,211,270,334,336,358,390,404,445,448,460,469,473,480,482,525,537,542,558,565,567,590,601,611,639,722,739,772,798,853,870,884,929,957,982,1027,1030,1060,1063,1071,1085,1120,1265,1325,1348,1355,1379,1409,1411,1454,1484,1485,1514,1519,1544,1561,1571,1572,1603,1605,1623,1641,1650,1682,1686,1732,1759,1777,1791,1827,1830,1835,1860,1996,2007,2030,2061,2065,2082,2120,2127,2214,2234,2251,2262,2266,2277,2280,2291,2340,2352,2360,2369,2373,2405,2425,2436,2483,2486,2498,2505,2527,2538,2541,2543,2560,2605,2606,2616,2626,2669,2686,2723,2752,2791,2846,2858,2859,2863,2865,2866,2883,2892,2908,2914,2916,2943,2975,3015,3021,3036,3067,3076,3102,3106,3122,3164,3173,3187,3205,3256,3280,3289,3304,3317,3326,3355,3390,3402,3436,3502,3528,3529,3537,3565,3570,3581,3650,3673,3684,3689,3694,3718,3740,3744,3847,3906,3908,3914,3968,3973,4029,4048,4070,4080,4137,4162,4178,4189,4214,4221,4242,4316,4334,4388,4402,4453,4479,4482,4499,4500,4574,4631,4669,4706,4741,4747,4757,4762,4830,4835,4864,4921,4926,4927,4967,4968,5012,5041,5070,5128,5129,5136,5137,5162,5169,5225,5247,5262,5281,5286,5293,5297,5327,5336,5348,5390,5395,5424,5443,5452,5455,5481,5592,5625,5654,5675,5696,5725,5734,5782,5785,5789,5795,5808,5810,5859,5861,5877,5891,5928,5943,5953,6004,6005,6039,6048,6081,6100,6105,6109,6111,6116,6122,6135,6153,6168,6173,6179,6287,6290,6291,6301,6302,6317,6318,6331,6336,6338,6341,6349,6378,6385,6405,6435,6447,6452,6471,6505,6512,6541,6590,6597,6607,6644,6678,6686,6693,6723,6728,6734,6758,6761,6773,6774,6788,6826,6829,6875,6890,6952,6972,6978,6980,6987,6999,7005,7025,7047,7051,7053,7094,7097,7128,7132,7171,7186,7195,7218,7246,7266,7277,7287,7363,7397,7414,7423,7430,7441,7442,7447,7448,7449,7458,7583,7629,7650,7679,7705,7706,7745,7764,7793,7809,7845,7853,7886,7910,7947,7959,7963,7993,7999,8026,8032,8036,8041,8042,8047,8058,8136,8157,8159,8182,8201,8236,8247,8297,8340,8358,8374,8387,8395,8414,8500,8515,8533,8537,8575,8586,8588,8604,8614,8642,8668,8677,8764,8776,8779,8903,8918,8922,8927,8937,8954,8957,8959,8990,9033,9049,9063,9135,9137,9151,9164,9176,9240,9251,9283,9307,9326,9352,9364,9381,9387,9409,9412,9424,9425,9431,9447,9465,9467,9528,9538,9543,9553,9561,9573,9594,9614,9624,9667,9670,9678,9682,9691,9753,9754,9772,9781,9784,9789,9796,9798,9800,9810,9814,9843,9859,9878,9919,9937,9998,10057,10100,10117,10148,10155,10157,10192,10221,10235,10245,10252,10276,10319,10328,10335,10336,10337,10339,10344,10346,10352,10367,10430,10438,10475,10485,10500,10511,10514,10519,10522,10550,10560,10568,10578,10581,10606,10625,10645,10650,10655,10667,10704,10729,10784,10823,10830,10833,10868,10872,10890,10917,10950,10975,11069,11077,11099,11115,11132,11145,11163,11212,11220,11224,11227,11233,11248,11258,11290,11294,11307,11325,11335,11362,11461,11472,11485,11488,11526,11537,11554,11574,11580,11594,11607,11645,11655,11693,11695,11747,11755,11757,11769,11784,11835,11886,11904,11938,11963,11969,11972,11986,11997,12017,12067,12088,12107,12130,12132,12145,12157,12166,12179,12192,12204,12216,12231,12265,12272,12276,12336,12490,12537,12629,12639,12701,12756,12880,12906,12965,13080,13084,13158,13171,13202,13245,13376,13405,13541,13544,13641,13646,13664,13702,13725,13729,13747,13772,13807,13928,13929,13941,13950,13967,13969,13970,13990,14012,14015,14016,14024,14029,14072,14076,14190,14255,14259,14286,14322,14370,14408,14455,14464,14472,14568,14569,14618,14627,14698,14801,14813,14815,14893,14895,14904,14969,14974,15000,15070,15079,15092,15154,15157,15189,15193,15201,15218,15253,15313,15314,15334,15476,15479,15531,15600,15722,15733,15749,15767,15796,15873,15938,15992,16028,16046,16098,16118,16132,16182,16191,16217,16222,16256,16276,16280,16297,16333,16402,16434,16566,16572,16709,16726,16741,16750,16756,16763,16897,16908,16924,17004,17157,17215,17256,17348,17395],"4":[26,80,109,134,136,144,148,152,204,258,284,289,305,352,371,459,511,539,602,625,632,646,652,696,700,770,783,785,797,884,920,942,1010,1022,1040,1053,1058,1067,1090,1155,1160,1196,1222,1261,1262,1297,1349,1377,1458,1471,1506,1519,1525,1534,1688,1720,1727,1732,1737,1756,1781,1787,1809,1874,1879,1881,1892,1909,1923,1952,1957,1969,1999,2008,2015,2029,2069,2121,2138,2154,2166,2181,2196,2217,2270,2273,2354,2360,2373,2376,2383,2408,2462,2470,2515,2536,2555,2584,2594,2649,2715,2726,2730,2774,2776,2781,2878,2914,2944,2980,2984,3003,3025,3077,3092,3106,3127,3140,3178,3180,3186,3243,3282,3290,3297,3300,3334,3341,3385,3410,3429,3435,3447,3455,3460,3511,3518,3546,3560,3572,3589,3603,3609,3626,3627,3642,3663,3666,3696,3712,3720,3728,3730,3734,3754,3768,3786,3826,3830,3869,3870,3880,3886,3922,3937,4009,4025,4046,4057,4065,4091,4113,4114,4116,4118,4122,4124,4127,4136,4150,4258,4343,4362,4372,4392,4418,4484,4513,4566,4569,4578,4583,4603,4631,4636,4686,4693,4800,4835,4849,4864,4865,4889,4948,4959,4990,5033,5037,5069,5096,5116,5135,5151,5171,5188,5204,5206,5215,5217,5240,5244,5280,5314,5344,5347,5389,5402,5441,5448,5456,5496,5506,5518,5535,5556,5569,5604,5605,5672,5699,5702,5717,5747,5774,5807,5817,5824,5827,5842,5856,5866,5875,5881,5885,5901,5941,5978,5981,5999,6022,6026,6043,6069,6076,6126,6161,6163,6171,6174,6193,6197,6240,6246,6247,6250,6263,6273,6282,6298,6300,6334,6348,6504,6506,6513,6523,6552,6556,6571,6586,6605,6610,6621,6630,6644,6646,6688,6730,6731,6735,6742,6800,6921,6982,6988,7014,7047,7071,7075,7076,7114,7117,7146,7177,7186,7220,7236,7241,7243,7293,7308,7318,7321,7326,7333,7346,7347,7356,7365,7369,7399,7441,7456,7464,7466,7480,7504,7511,7518,7531,7539,7554,7566,7576,7642,7663,7666,7670,7716,7717,7760,7795,7805,7811,7853,7896,7897,7914,7918,7942,7962,7984,7995,8074,8140,8190,8191,8220,8254,8275,8297,8310,8346,8351,8359,8364,8369,8383,8384,8386,8409,8410,8426,8451,8455,8465,8508,8568,8570,8587,8595,8657,8703,8792,8821,8843,8932,8965,8982,8999,9020,9021,9083,9089,9131,9145,9152,9189,9315,9372,9377,9417,9477,9482,9524,9537,9544,9557,9562,9619,9620,9668,9678,9692,9748,9808,9818,9839,9852,9886,9901,9946,9980,10002,10054,10080,10094,10112,10132,10158,10164,10166,10188,10199,10219,10223,10239,10242,10275,10336,10358,10421,10441,10448,10452,10456,10465,10472,10500,10508,10518,10554,10595,10610,10643,10658,10675,10688,10698,10735,10738,10750,10770,10834,10836,10838,10890,10927,10934,10962,10965,10971,10986,10993,10994,11021,11064,11102,11103,11106,11120,11140,11141,11160,11182,11222,11236,11241,11298,11309,11311,11360,11365,11367,11370,11384,11452,11469,11477,11484,11489,11492,11506,11509,11550,11554,11576,11589,11613,11668,11719,11729,11745,11770,11784,11845,11874,11880,11903,11906,11934,11939,11977,11994,12008,12016,12024,12076,12080,12083,12089,12097,12107,12122,12147,12221,12232,12239,12283,12287,12304,12318,12332,12333,12372,12404,12486,12548,12552,12683,12691,12725,12747,12826,12910,12937,12988,13018,13071,13078,13113,13138,13157,13177,13320,13327,13366,13389,13394,13440,13484,13535,13549,13551,13557,13687,13693,13755,13770,13782,13797,13801,13830,13839,13921,13949,14027,14039,14061,14185,14224,14262,14321,14353,14463,14529,14569,14574,14581,14586,14614,14642,14646,14667,14696,14708,14753,14802,14817,14973,15202,15278,15361,15428,15540,15628,15631,15655,15681,15760,15777,15779,15782,15807,15834,15858,15860,15880,15888,15926,15969,16011,16081,16126,16183,16248,16252,16273,16280,16321,16323,16447,16449,16452,16463,16467,16503,16553,16675,16752,16755,16785,16830,16916,16937,16940,17040,17100,17143,17178,17188,17236,17247,17278,17308,17349,17384],"5":[46,87,139,166,177,185,187,207,245,258,279,352,375,376,380,405,434,454,456,466,475,527,549,558,564,568,580,640,643,644,671,703,711,735,785,799,820,825,854,858,885,886,889,974,986,990,1012,1032,1035,1083,1088,1128,1140,1146,1166,1177,1190,1234,1246,1266,1269,1316,1323,1374,1422,1445,1480,1484,1499,1527,1537,1543,1567,1617,1654,1656,1659,1675,1698,1758,1771,1794,1810,1823,1860,1872,1882,1883,1896,1954,1957,2001,2009,2029,2047,2071,2082,2085,2124,2175,2184,2275,2291,2316,2377,2394,2396,2443,2481,2503,2514,2519,2524,2574,2585,2606,2770,2788,2796,2804,2805,2845,2848,2895,2924,2958,2968,2983,3060,3072,3089,3120,3123,3147,3164,3174,3203,3205,3217,3242,3290,3428,3436,3437,3443,3471,3511,3512,3521,3561,3570,3572,3612,3624,3626,3644,3682,3684,3695,3717,3722,3781,3824,3847,3893,3906,3923,3953,3957,3981,3985,4004,4024,4027,4044,4049,4060,4142,4143,4172,4284,4332,4375,4443,4454,4477,4481,4512,4543,4544,4592,4651,4654,4699,4707,4728,4735,4813,4827,4842,4853,4856,4860,4864,4890,4916,4922,4947,4964,4980,5050,5079,5123,5138,5141,5144,5187,5215,5223,5232,5248,5255,5262,5266,5270,5272,5311,5316,5328,5346,5365,5378,5401,5407,5468,5482,5520,5593,5626,5641,5646,5667,5680,5711,5723,5737,5815,5843,5844,5846,5848,5856,5875,5909,5991,6028,6053,6061,6080,6081,6093,6103,6116,6126,6127,6142,6202,6214,6249,6267,6275,6283,6298,6337,6349,6359,6363,6380,6381,6391,6395,6405,6411,6426,6430,6441,6456,6496,6508,6528,6545,6567,6599,6611,6623,6643,6655,6657,6693,6707,6711,6719,6725,6781,6798,6807,6871,6883,6898,6906,6926,6952,6953,7004,7078,7141,7175,7182,7196,7224,7250,7272,7304,7312,7353,7392,7407,7459,7467,7468,7483,7496,7500,7502,7513,7521,7528,7536,7547,7557,7601,7624,7636,7638,7663,7672,7705,7711,7717,7718,7824,7834,7852,7871,7873,7919,7923,7939,7954,7958,7961,7966,7973,8034,8046,8066,8084,8123,8128,8131,8179,8187,8190,8200,8202,8207,8210,8220,8221,8253,8273,8285,8299,8327,8368,8385,8436,8444,8464,8480,8497,8522,8524,8566,8568,8585,8594,8596,8618,8646,8656,8670,8722,8737,8751,8761,8769,8790,8795,8806,8893,8918,8920,8931,8969,8984,9005,9009,9056,9093,9136,9146,9151,9159,9164,9168,9199,9244,9265,9272,9281,9330,9334,9344,9378,9410,9417,9421,9458,9518,9539,9545,9562,9566,9594,9625,9629,9635,9663,9678,9723,9763,9771,9814,9815,9826,9827,9837,9841,9842,9895,9907,9930,9959,9960,9965,10009,10050,10061,10137,10144,10151,10163,10170,10172,10209,10251,10254,10260,10261,10279,10289,10336,10343,10367,10404,10424,10427,10461,10464,10509,10539,10602,10605,10614,10629,10643,10656,10657,10672,10673,10677,10715,10738,10748,10774,10822,10826,10833,10858,10872,10880,10916,10933,10941,10946,10983,11014,11067,11088,11143,11171,11181,11182,11189,11206,11208,11209,11225,11239,11251,11263,11306,11329,11358,11382,11416,11442,11443,11484,11550,11563,11569,11606,11631,11683,11686,11704,11710,11721,11723,11734,11756,11789,11839,11849,11871,11880,11921,11927,11942,11987,11993,12002,12050,12054,12068,12127,12138,12141,12152,12182,12235,12257,12261,12280,12283,12399,12427,12521,12628,12664,12688,12718,12725,12737,12752,12779,12846,12890,12931,12932,12954,12968,12981,12987,13088,13101,13128,13143,13183,13262,13320,13339,13364,13397,13411,13446,13499,13506,13522,13533,13534,13701,13710,13768,13815,13818,13905,13919,13942,14041,14135,14148,14201,14226,14242,14264,14372,14373,14386,14412,14436,14448,14486,14488,14613,14622,14668,14731,14798,14844,14850,14899,14920,14937,15056,15065,15074,15076,15133,15167,15215,15275,15338,15349,15355,15365,15377,15396,15409,15410,15420,15463,15489,15500,15574,15597,15705,15717,15725,15737,15750,15809,15810,15878,15891,15914,15932,15934,15940,15970,16011,16024,16092,16115,16129,16178,16259,16265,16339,16399,16414,16445,16484,16502,16650,16659,16685,16688,16774,16782,16804,16807,16832,16837,16867,16905,16907,16970,16976,16983,17016,17020,17043,17110,17115,17129,17148,17165,17245,17363,17367,17384,17388],"6":[2,65,76,124,133,187,196,266,270,273,338,372,378,379,467,473,516,563,596,611,640,655,671,672,694,763,768,784,791,873,876,891,903,907,981,992,1022,1039,1070,1118,1129,1198,1204,1216,1298,1437,1464,1579,1605,1670,1676,1708,1733,1769,1794,1797,1886,1898,1904,1959,1984,2011,2129,2136,2145,2188,2216,2245,2272,2291,2428,2431,2452,2616,2623,2657,2692,2746,2767,2784,2803,2877,2948,2960,2978,3005,3023,3030,3089,3108,3168,3176,3200,3238,3304,3306,3316,3379,3427,3445,3459,3555,3607,3626,3630,3668,3670,3678,3700,3730,3876,3879,3919,3937,4052,4080,4082,4093,4169,4171,4189,4213,4223,4314,4330,4342,4431,4495,4560,4596,4598,4605,4625,4633,4670,4728,4759,4760,4774,4825,4845,4856,4857,4905,4917,4952,5038,5068,5078,5164,5213,5250,5252,5293,5294,5311,5387,5412,5432,5456,5462,5526,5544,5609,5641,5675,5828,5835,5843,5846,5847,5849,5894,5895,6003,6043,6060,6065,6097,6110,6138,6174,6361,6412,6415,6446,6464,6488,6492,6499,6520,6553,6575,6612,6617,6635,6688,6690,6695,6696,6754,6818,6849,6903,6935,6999,7024,7095,7109,7145,7177,7200,7203,7240,7243,7251,7322,7328,7329,7370,7417,7450,7455,7483,7519,7559,7560,7584,7585,7586,7613,7624,7641,7697,7739,7760,7774,7798,7806,7840,7865,7868,7914,7917,7924,7927,7944,7952,7953,7988,8059,8084,8096,8097,8104,8146,8214,8261,8453,8454,8484,8500,8602,8667,8738,8752,8897,8920,8940,8958,8962,8984,9064,9089,9100,9111,9115,9144,9177,9205,9233,9281,9367,9399,9522,9554,9590,9594,9632,9649,9654,9657,9707,9709,9734,9736,9768,9839,9885,9897,9908,9919,9985,9992,10013,10033,10042,10048,10071,10105,10113,10116,10122,10127,10218,10239,10292,10332,10355,10374,10393,10412,10417,10439,10563,10583,10587,10621,10649,10715,10719,10741,10822,10897,10932,10951,10974,11035,11039,11129,11154,11186,11280,11304,11360,11376,11401,11406,11407,11432,11434,11513,11566,11630,11631,11675,11676,11681,11697,11702,11731,11770,11787,11810,11896,11936,11944,11982,12003,12025,12043,12054,12093,12152,12155,12184,12313,12622,12663,12666,12667,12799,12804,12828,12861,12866,12884,12959,13023,13039,13064,13126,13163,13191,13409,13414,13453,13458,13504,13577,13579,13601,13703,13735,13777,13806,13863,14006,14129,14154,14163,14172,14262,14307,14318,14475,14508,14579,14719,14740,14856,14900,15037,15055,15120,15155,15160,15277,15293,15396,15409,15423,15494,15539,15552,15594,15667,15671,15747,15760,15799,15895,15913,15956,15958,16022,16027,16069,16164,16207,16222,16248,16253,16407,16459,16477,16593,16604,16766,16768,16901,17062,17078,17111,17143,17356,17389],"7":[0,11,28,46,53,65,95,176,180,214,217,231,269,278,299,343,362,382,407,417,585,586,597,624,660,670,720,763,786,816,825,870,893,906,908,929,960,998,1012,1028,1030,1068,1122,1163,1239,1277,1321,1357,1410,1454,1516,1546,1606,1645,1656,1760,1797,1836,1878,1887,1924,1949,1997,2041,2056,2059,2065,2086,2136,2138,2139,2212,2214,2227,2233,2240,2286,2302,2312,2325,2349,2354,2369,2371,2412,2427,2452,2461,2498,2522,2539,2558,2645,2666,2671,2673,2773,2777,2781,2783,2786,2816,2832,2862,2889,2890,2891,2917,2922,2942,2993,2996,3033,3046,3056,3079,3086,3090,3157,3180,3192,3254,3296,3323,3371,3372,3385,3406,3430,3443,3444,3449,3457,3459,3473,3478,3480,3488,3561,3590,3639,3723,3729,3741,3775,3790,3825,3921,3922,3968,3991,4042,4065,4070,4115,4129,4157,4209,4220,4236,4267,4299,4300,4340,4353,4355,4358,4386,4390,4435,4477,4498,4561,4564,4596,4601,4666,4672,4690,4696,4709,4713,4736,4745,4783,4796,4797,4800,4817,4835,4875,4878,4884,4927,5003,5009,5014,5042,5044,5090,5093,5139,5164,5168,5179,5189,5198,5201,5213,5252,5276,5294,5331,5347,5357,5358,5371,5422,5428,5465,5472,5473,5487,5515,5536,5554,5579,5614,5619,5657,5669,5672,5679,5712,5737,5741,5754,5778,5807,5815,5835,5836,5883,5889,5968,6021,6023,6069,6080,6119,6131,6175,6262,6276,6319,6349,6356,6422,6424,6427,6457,6481,6510,6528,6552,6555,6571,6597,6598,6611,6665,6727,6765,6775,6793,6797,6828,6835,6839,6885,6891,6906,6921,6925,6939,6950,6961,6974,6984,6992,7003,7011,7022,7029,7095,7096,7122,7149,7168,7172,7204,7223,7229,7263,7296,7299,7303,7329,7331,7358,7389,7391,7434,7506,7552,7576,7600,7621,7622,7625,7639,7652,7654,7655,7685,7748,7785,7796,7857,7864,7865,7908,7917,7921,7950,7954,7959,8001,8014,8041,8052,8053,8078,8107,8175,8195,8197,8213,8242,8245,8260,8291,8297,8337,8350,8364,8389,8394,8425,8426,8428,8472,8483,8504,8539,8546,8556,8567,8587,8594,8603,8632,8633,8637,8643,8650,8676,8681,8685,8692,8725,8730,8747,8762,8766,8773,8775,8783,8790,8791,8817,8838,8849,8880,8916,8942,8950,8955,8963,8978,8980,9040,9121,9161,9219,9221,9257,9294,9305,9359,9371,9381,9393,9428,9493,9495,9537,9575,9612,9674,9676,9691,9795,9817,9860,9890,9899,9901,9914,9920,9921,9953,9961,10018,10020,10032,10043,10078,10098,10130,10145,10172,10222,10239,10244,10271,10291,10309,10331,10410,10417,10430,10457,10458,10493,10495,10504,10540,10547,10548,10557,10562,10563,10616,10638,10662,10712,10733,10738,10740,10758,10761,10764,10821,10840,10852,10877,10894,10957,10959,10973,11047,11060,11065,11071,11083,11112,11137,11181,11200,11210,11237,11265,11271,11278,11283,11294,11300,11349,11368,11373,11377,11420,11436,11448,11459,11475,11498,11504,11517,11527,11531,11590,11634,11638,11645,11653,11668,11701,11713,11721,11741,11748,11781,11796,11832,11860,11906,11958,11961,12001,12012,12025,12037,12039,12052,12080,12164,12190,12209,12249,12318,12324,12364,12387,12406,12418,12448,12480,12490,12539,12554,12588,12672,12676,12698,12809,12813,12841,12876,12877,12919,12920,12926,12963,13017,13032,13044,13051,13084,13085,13104,13151,13188,13230,13248,13326,13351,13360,13579,13638,13645,13666,13713,13747,13754,13817,13865,14024,14081,14125,14144,14147,14168,14240,14251,14265,14274,14332,14347,14359,14366,14461,14487,14502,14505,14533,14542,14548,14553,14573,14601,14657,14679,14749,14764,14795,14867,14939,14952,14978,14995,15006,15020,15042,15061,15098,15178,15205,15222,15230,15257,15270,15272,15300,15314,15320,15321,15372,15378,15422,15436,15447,15459,15460,15667,15673,15684,15687,15692,15804,15919,15938,15947,15958,15966,16061,16081,16087,16098,16114,16213,16227,16259,16268,16275,16330,16368,16381,16477,16492,16517,16558,16600,16640,16731,16744,16786,16813,16878,16918,16960,16981,17006,17021,17031,17103,17105,17153,17166,17170,17227,17245,17266,17271,17330,17358,17381,17385],"8":[19,23,62,73,87,121,128,137,138,143,312,396,407,466,467,533,544,550,577,617,656,678,687,708,773,871,890,932,966,967,985,1005,1012,1028,1050,1069,1077,1136,1174,1202,1229,1230,1238,1266,1272,1295,1331,1349,1365,1375,1389,1439,1448,1484,1493,1497,1510,1530,1583,1592,1603,1642,1713,1738,1752,1816,1826,1839,1840,1889,1906,1953,1975,1983,2023,2035,2044,2062,2080,2175,2238,2294,2325,2326,2328,2376,2397,2399,2400,2411,2429,2562,2585,2593,2637,2658,2662,2673,2678,2690,2738,2745,2794,2846,2859,2866,2890,2899,2909,2953,2977,3009,3016,3083,3104,3122,3132,3213,3234,3249,3275,3287,3302,3410,3411,3429,3442,3469,3473,3482,3545,3560,3575,3639,3655,3668,3692,3696,3704,3711,3779,3794,3799,3804,3805,3822,3886,3957,3977,3990,4073,4088,4157,4222,4266,4267,4386,4429,4442,4454,4537,4543,4559,4586,4601,4603,4645,4664,4666,4678,4696,4766,4811,4868,4874,4885,4900,4908,4935,5014,5048,5065,5072,5103,5104,5108,5117,5152,5173,5178,5183,5251,5292,5294,5344,5347,5434,5473,5482,5503,5508,5522,5609,5612,5623,5636,5700,5715,5717,5726,5787,5792,5832,5878,5883,5886,5890,5893,5914,5929,5966,5978,5998,6025,6036,6041,6051,6052,6060,6082,6083,6109,6123,6143,6147,6184,6189,6221,6234,6254,6330,6336,6388,6390,6391,6413,6438,6468,6519,6528,6551,6570,6585,6609,6627,6678,6709,6813,6842,6874,6895,6934,6945,6965,7040,7051,7084,7146,7147,7163,7168,7180,7184,7204,7205,7227,7231,7241,7256,7296,7317,7332,7347,7348,7388,7402,7406,7440,7446,7454,7473,7477,7492,7503,7509,7512,7528,7569,7639,7734,7735,7762,7773,7775,7776,7806,7828,7855,7886,7921,7979,7982,8018,8044,8058,8064,8119,8172,8174,8197,8216,8270,8303,8323,8352,8360,8469,8473,8505,8517,8532,8544,8546,8550,8560,8568,8626,8635,8649,8667,8671,8672,8761,8773,8774,8829,8871,8924,8933,8942,8946,8959,8971,8976,9002,9015,9025,9076,9086,9099,9114,9168,9224,9300,9312,9321,9327,9338,9366,9373,9401,9407,9422,9437,9460,9462,9469,9476,9498,9543,9671,9681,9699,9751,9772,9860,9879,9930,9977,9994,9997,10021,10029,10098,10140,10162,10168,10197,10204,10263,10293,10307,10316,10321,10373,10421,10437,10477,10497,10501,10510,10517,10581,10635,10649,10673,10710,10722,10747,10850,10874,10942,10944,10945,10948,11130,11131,11134,11191,11225,11255,11258,11262,11292,11327,11330,11371,11393,11436,11447,11524,11568,11576,11581,11609,11623,11639,11753,11778,11784,11807,11838,11851,11870,11942,11964,11983,12015,12057,12125,12127,12145,12151,12202,12214,12228,12231,12232,12233,12246,12260,12310,12338,12356,12455,12468,12557,12613,12768,12783,12803,12894,12935,13020,13023,13025,13056,13079,13157,13227,13282,13302,13324,13338,13390,13446,13447,13469,13476,13489,13496,13535,13546,13604,13652,13693,13694,13729,13748,13759,13826,13867,13881,13891,13896,13929,13943,14020,14059,14078,14095,14107,14109,14135,14180,14189,14201,14273,14278,14315,14410,14436,14483,14544,14604,14608,14616,14630,14635,14643,14682,14753,14762,14777,14897,14927,14928,14951,14976,14995,15026,15138,15154,15182,15214,15228,15251,15260,15265,15268,15288,15365,15428,15447,15537,15550,15574,15592,15743,15779,15784,15795,15809,15810,15819,15857,15873,15883,15904,15992,16028,16051,16059,16060,16087,16092,16118,16139,16196,16254,16308,16318,16389,16541,16570,16586,16592,16613,16625,16630,16651,16708,16742,16872,16914,16927,17049,17052,17065,17083,17109,17140,17150,17273,17299,17307,17360],"9":[2,10,78,106,112,138,169,192,200,210,242,257,258,259,285,287,315,343,411,414,417,429,468,506,579,690,691,739,748,769,785,877,911,926,941,957,960,963,968,975,983,985,995,1008,1020,1030,1059,1117,1118,1139,1146,1204,1235,1246,1287,1292,1295,1311,1357,1363,1371,1378,1383,1448,1460,1467,1494,1502,1527,1540,1565,1621,1631,1645,1668,1717,1723,1749,1837,1854,1857,1883,1923,1935,1936,2045,2054,2060,2070,2075,2093,2094,2117,2126,2139,2141,2160,2172,2197,2213,2234,2265,2268,2272,2297,2371,2399,2404,2455,2464,2477,2546,2572,2574,2599,2656,2671,2681,2706,2709,2714,2721,2759,2802,2824,2834,2852,2863,2871,2879,2890,2915,2924,2926,2939,2990,2999,3017,3023,3040,3060,3089,3092,3123,3152,3227,3228,3253,3257,3300,3310,3318,3362,3418,3422,3451,3495,3499,3500,3502,3504,3510,3527,3548,3579,3581,3584,3622,3640,3656,3682,3707,3721,3726,3741,3776,3829,3836,3839,3856,3882,3895,3917,3927,3929,4010,4044,4057,4088,4108,4165,4182,4208,4215,4232,4240,4245,4262,4309,4313,4316,4329,4357,4360,4377,4388,4426,4477,4497,4507,4563,4635,4663,4668,4689,4692,4693,4711,4736,4774,4787,4792,4825,4879,4900,4912,4925,4948,4991,4993,4997,5030,5039,5043,5078,5093,5096,5098,5156,5161,5162,5163,5185,5221,5227,5230,5231,5234,5249,5307,5346,5367,5385,5401,5424,5426,5430,5452,5509,5517,5542,5568,5589,5591,5601,5681,5702,5709,5744,5755,5771,5774,5794,5799,5850,5862,5894,5895,5937,5950,5993,6060,6088,6116,6170,6194,6233,6250,6254,6265,6304,6320,6333,6382,6426,6438,6450,6458,6477,6485,6501,6547,6548,6553,6569,6609,6636,6643,6658,6670,6714,6718,6726,6753,6755,6756,6765,6794,6823,6827,6828,6884,6886,6907,6941,6966,6980,7026,7040,7057,7066,7087,7113,7121,7129,7135,7165,7182,7192,7321,7332,7354,7404,7428,7430,7467,7468,7480,7504,7518,7528,7584,7587,7595,7630,7633,7637,7672,7715,7723,7751,7792,7814,7845,7884,7886,7887,7890,7941,8032,8037,8086,8093,8096,8121,8124,8149,8156,8167,8170,8181,8206,8223,8228,8272,8307,8355,8361,8400,8440,8458,8469,8489,8532,8535,8555,8600,8671,8722,8750,8756,8763,8767,8783,8799,8839,8841,8859,8903,8976,8981,8983,8985,9023,9035,9053,9055,9065,9069,9080,9083,9090,9160,9169,9222,9229,9238,9261,9281,9296,9298,9324,9381,9411,9426,9427,9444,9553,9631,9635,9649,9658,9674,9677,9705,9733,9734,9783,9784,9791,9825,9837,9904,9921,9925,9931,9978,9995,10004,10016,10018,10047,10111,10173,10174,10184,10197,10201,10243,10245,10248,10255,10262,10264,10284,10289,10301,10308,10313,10356,10357,10374,10386,10408,10409,10434,10479,10503,10520,10528,10529,10535,10568,10569,10577,10614,10624,10626,10628,10777,10786,10792,10813,10845,10858,10875,10886,10892,10901,10908,10921,10926,10937,11008,11042,11103,11109,11130,11144,11151,11209,11245,11262,11264,11296,11299,11312,11332,11352,11376,11397,11407,11415,11422,11479,11496,11507,11530,11573,11613,11655,11699,11725,11727,11760,11770,11786,11789,11790,11795,11798,11803,11821,11828,11859,11860,11914,11988,11990,12017,12019,12047,12068,12070,12078,12159,12204,12230,12236,12411,12412,12441,12445,12450,12457,12568,12636,12642,12716,12729,12805,12819,12918,12962,12993,13056,13087,13160,13205,13211,13296,13373,13512,13574,13592,13594,13688,13718,13724,13737,13742,13748,13790,13862,13906,13920,13947,13973,13993,14021,14037,14061,14068,14142,14167,14169,14178,14190,14358,14363,14384,14427,14432,14508,14527,14572,14587,14669,14729,14743,14861,14886,14970,14971,15018,15026,15037,15103,15146,15174,15195,15285,15316,15318,15327,15338,15346,15385,15393,15448,15516,15530,15626,15692,15694,15738,15824,15919,15942,15953,16008,16033,16036,16051,16063,16094,16108,16144,16165,16180,16183,16202,16233,16311,16345,16369,16397,16419,16422,16458,16486,16520,16589,16597,16753,16798,16814,16826,16865,16879,16898,16946,16960,16978,16996,17000,17007,17070,17080,17117,17146,17217,17232,17277,17285,17300,17318,17332,17366],"10":[13,23,24,52,56,63,78,89,112,129,149,168,183,196,227,292,315,345,370,399,426,439,485,524,526,528,536,558,580,585,598,607,634,662,706,713,715,716,718,723,737,740,759,812,827,859,864,893,896,962,977,992,1000,1009,1065,1117,1136,1163,1166,1170,1175,1197,1236,1247,1254,1272,1290,1310,1338,1518,1533,1544,1554,1576,1593,1624,1633,1683,1726,1727,1737,1748,1757,1762,1874,1888,1952,1963,1996,2011,2063,2076,2142,2173,2223,2224,2252,2261,2266,2319,2345,2350,2357,2382,2395,2419,2425,2477,2478,2505,2518,2533,2543,2572,2603,2613,2633,2657,2686,2695,2700,2752,2758,2781,2802,2848,2876,2909,2916,2934,2948,2965,3064,3070,3078,3079,3087,3094,3106,3142,3189,3224,3294,3297,3353,3359,3380,3381,3383,3432,3491,3497,3507,3516,3517,3529,3546,3555,3568,3574,3579,3647,3656,3676,3689,3706,3735,3744,3767,3774,3801,3803,3840,3841,3876,3886,3890,3912,3940,3945,3971,3972,3979,3990,4005,4017,4073,4078,4121,4123,4134,4137,4148,4171,4198,4207,4222,4224,4227,4231,4244,4260,4267,4316,4341,4361,4397,4432,4439,4500,4518,4519,4577,4582,4606,4611,4650,4654,4669,4697,4704,4746,4798,4833,4842,4857,4859,4864,4912,4913,4988,5029,5030,5052,5063,5082,5087,5101,5138,5149,5173,5178,5234,5240,5270,5282,5287,5296,5322,5346,5353,5386,5416,5467,5471,5490,5494,5524,5530,5550,5551,5562,5641,5657,5679,5757,5769,5810,5824,5841,5844,5857,5864,5911,5995,6000,6024,6080,6092,6205,6213,6220,6232,6235,6238,6318,6321,6334,6344,6353,6366,6376,6403,6405,6415,6418,6420,6450,6474,6506,6578,6579,6587,6591,6601,6605,6628,6645,6672,6685,6739,6747,6795,6862,6874,6896,6925,6927,6944,6958,6960,7004,7013,7044,7080,7105,7124,7126,7197,7220,7237,7260,7288,7314,7335,7337,7377,7378,7406,7414,7422,7433,7522,7539,7549,7552,7565,7596,7613,7630,7634,7640,7679,7693,7696,7718,7797,7836,7872,7882,7894,7913,7982,7992,7995,8044,8052,8072,8078,8091,8171,8172,8177,8230,8260,8278,8320,8367,8377,8383,8408,8429,8577,8586,8588,8611,8654,8663,8673,8697,8698,8702,8736,8739,8764,8788,8790,8817,8823,8848,8853,8877,8884,8904,8948,8968,8969,8970,8983,8996,9006,9010,9024,9029,9033,9039,9057,9063,9067,9097,9112,9124,9167,9178,9180,9185,9193,9198,9223,9292,9352,9366,9394,9402,9406,9457,9494,9503,9532,9535,9540,9613,9635,9644,9745,9776,9812,9827,9843,9850,9851,9854,9857,9964,9998,10009,10021,10091,10134,10187,10206,10249,10257,10273,10289,10294,10315,10321,10366,10380,10398,10425,10462,10472,10482,10525,10527,10554,10562,10610,10629,10642,10645,10648,10651,10653,10684,10712,10771,10777,10778,10833,10836,10849,10880,10905,10921,10934,10983,10984,11003,11013,11059,11078,11086,11106,11116,11126,11155,11185,11191,11223,11241,11253,11255,11262,11278,11303,11327,11372,11389,11402,11431,11437,11446,11467,11543,11546,11559,11560,11579,11586,11634,11669,11672,11703,11707,11726,11728,11735,11741,11764,11865,11870,11890,11907,11909,11952,11985,11997,12003,12068,12076,12078,12083,12101,12105,12110,12115,12123,12147,12152,12170,12172,12173,12181,12197,12266,12272,12275,12300,12340,12353,12359,12371,12378,12390,12431,12437,12490,12508,12589,12629,12669,12684,12687,12696,12730,12846,12873,12889,13012,13014,13024,13039,13072,13086,13105,13114,13149,13184,13188,13235,13271,13286,13305,13357,13438,13469,13724,13726,13743,13744,13795,13806,13821,13830,13894,13953,13965,13970,13973,14001,14016,14020,14037,14045,14047,14065,14099,14241,14282,14320,14333,14334,14379,14398,14406,14428,14430,14469,14546,14606,14707,14737,14742,14754,14813,14861,14899,14901,14910,14926,14931,14983,14986,14989,14992,15046,15068,15125,15135,15176,15204,15244,15248,15291,15311,15337,15394,15440,15547,15556,15753,15779,15816,15843,15858,15878,15915,15917,15983,15995,16021,16037,16038,16055,16056,16089,16099,16105,16186,16203,16242,16255,16278,16298,16322,16360,16368,16399,16523,16536,16621,16742,16784,16970,17010,17016,17034,17149,17241,17253,17320,17331,17370,17371],"11":[2,22,68,99,132,166,183,215,225,242,283,297,303,304,305,343,351,364,369,381,386,387,507,512,530,547,563,592,651,656,763,771,778,870,921,927,930,952,976,1006,1025,1076,1077,1138,1167,1259,1302,1307,1309,1376,1393,1408,1458,1463,1464,1469,1472,1520,1525,1535,1537,1540,1567,1574,1589,1615,1686,1692,1696,1733,1744,1757,1788,1848,1860,1885,1894,1907,1923,1943,1945,1948,1956,2017,2023,2024,2078,2127,2156,2171,2185,2206,2240,2242,2255,2268,2285,2319,2340,2342,2390,2398,2404,2414,2434,2442,2466,2524,2527,2544,2554,2557,2570,2576,2599,2611,2613,2639,2653,2664,2686,2775,2785,2810,2819,2829,2834,2836,2847,2871,2890,2926,2940,2957,2961,2964,3019,3052,3058,3059,3106,3120,3150,3164,3182,3248,3254,3267,3271,3309,3323,3330,3349,3365,3376,3384,3388,3410,3421,3422,3440,3444,3455,3481,3495,3502,3526,3550,3564,3571,3644,3652,3676,3713,3754,3778,3788,3798,3799,3809,3812,3851,3876,3902,3913,3918,3961,3989,4038,4051,4072,4085,4104,4114,4154,4195,4205,4225,4274,4292,4324,4373,4375,4403,4409,4411,4414,4420,4462,4463,4468,4485,4535,4560,4625,4630,4710,4723,4729,4753,4760,4843,4847,4857,4884,4888,4973,4987,5010,5047,5066,5075,5092,5107,5134,5177,5194,5204,5213,5218,5230,5232,5279,5316,5320,5341,5351,5364,5371,5377,5393,5430,5467,5504,5554,5583,5622,5628,5729,5731,5752,5760,5762,5772,5808,5820,5830,5872,5882,5886,5887,5891,5946,5963,5979,6021,6034,6075,6089,6114,6121,6145,6172,6184,6198,6216,6237,6249,6308,6344,6354,6362,6370,6385,6390,6392,6419,6444,6447,6472,6486,6538,6547,6565,6583,6599,6609,6622,6627,6681,6705,6706,6707,6714,6720,6753,6805,6813,6832,6848,6852,6867,6874,6880,6905,6922,6933,6934,6936,6944,6956,6970,6975,6982,7007,7021,7027,7085,7098,7100,7152,7173,7187,7197,7271,7273,7298,7322,7328,7349,7377,7403,7418,7420,7463,7499,7513,7550,7571,7594,7600,7638,7654,7662,7674,7692,7726,7744,7745,7786,7854,7895,7952,7954,7968,7988,7997,8003,8008,8037,8052,8068,8084,8088,8124,8159,8179,8181,8198,8240,8253,8257,8259,8262,8288,8299,8310,8319,8320,8335,8401,8427,8433,8450,8477,8484,8491,8493,8518,8520,8522,8529,8530,8565,8643,8649,8705,8733,8754,8780,8787,8885,8926,8930,8969,9094,9097,9112,9174,9206,9288,9299,9307,9339,9360,9373,9380,9381,9440,9515,9538,9546,9654,9673,9674,9678,9696,9714,9720,9721,9743,9753,9776,9779,9812,9829,9831,9846,9853,9874,9918,9927,9956,9963,10023,10056,10072,10082,10086,10133,10155,10166,10177,10200,10203,10217,10225,10236,10266,10274,10278,10295,10310,10335,10354,10438,10470,10500,10517,10536,10547,10594,10638,10656,10688,10714,10845,10862,10897,10908,10925,10932,10940,10977,11017,11018,11028,11039,11040,11061,11082,11144,11249,11252,11279,11283,11302,11346,11355,11394,11436,11458,11475,11482,11522,11533,11538,11547,11554,11566,11571,11581,11612,11614,11623,11707,11711,11722,11726,11823,11830,11845,11892,11900,11959,11973,11992,12002,12010,12016,12028,12041,12047,12050,12069,12076,12184,12203,12210,12235,12253,12257,12286,12310,12395,12412,12419,12475,12502,12566,12579,12611,12629,12647,12781,12850,12911,12935,12944,12971,12980,12996,13033,13164,13166,13248,13250,13304,13320,13377,13408,13470,13482,13487,13581,13636,13666,13667,13809,13812,13843,13915,13944,13960,13975,13987,14036,14053,14068,14070,14118,14151,14161,14237,14242,14308,14309,14359,14374,14383,14420,14459,14490,14498,14515,14537,14630,14642,14659,14686,14791,14874,14885,14935,14941,14982,15046,15145,15146,15215,15221,15259,15404,15407,15421,15433,15446,15470,15514,15597,15676,15679,15692,15709,15716,15814,15836,15873,15878,15942,16008,16019,16038,16052,16058,16091,16100,16159,16206,16212,16223,16246,16254,16282,16283,16326,16345,16402,16479,16542,16572,16590,16638,16662,16674,16683,16691,16697,16762,16798,16799,16906,16947,16962,16966,16970,16983,17037,17101,17142,17165,17181,17184,17206,17227,17275,17312,17317,17342,17353,17366],"12":[6,44,51,78,80,104,128,138,151,171,175,189,197,221,251,283,302,323,334,365,369,392,404,470,475,478,480,504,524,540,568,586,615,625,640,707,722,723,740,760,777,816,866,885,931,940,944,991,1005,1016,1038,1046,1056,1066,1074,1079,1100,1117,1132,1173,1178,1186,1200,1214,1228,1236,1265,1283,1379,1415,1422,1428,1442,1457,1495,1533,1541,1544,1564,1581,1613,1648,1655,1690,1691,1722,1734,1760,1775,1788,1834,1847,1880,1910,1970,1979,1984,1999,2057,2092,2094,2106,2113,2142,2151,2168,2187,2202,2222,2234,2250,2253,2312,2344,2381,2411,2418,2420,2457,2498,2518,2556,2588,2612,2614,2637,2640,2715,2720,2722,2738,2740,2745,2752,2754,2781,2784,2816,2827,2862,2882,2889,2925,2931,3007,3024,3041,3042,3055,3058,3063,3106,3108,3115,3138,3139,3152,3161,3171,3190,3342,3356,3364,3388,3392,3423,3435,3445,3477,3486,3487,3507,3519,3526,3578,3579,3583,3590,3592,3619,3633,3723,3760,3767,3772,3777,3807,3836,3843,3844,3860,3861,3899,3967,3973,4001,4035,4042,4048,4070,4086,4134,4135,4147,4155,4175,4265,4274,4301,4308,4352,4379,4461,4465,4482,4513,4540,4545,4551,4594,4610,4716,4720,4734,4753,4766,4790,4791,4801,4842,4843,4884,4898,4901,4926,4939,4942,4955,4981,4986,5029,5031,5037,5047,5054,5076,5088,5098,5116,5171,5180,5221,5228,5241,5273,5282,5314,5330,5345,5362,5392,5406,5410,5426,5431,5453,5496,5515,5520,5524,5526,5532,5533,5589,5599,5631,5640,5660,5687,5705,5754,5818,5861,5878,5881,5882,5893,5896,5912,5915,5917,5962,5966,5969,5982,5993,5996,6004,6022,6037,6061,6090,6093,6095,6096,6107,6127,6148,6150,6167,6175,6178,6209,6247,6250,6254,6304,6316,6360,6384,6386,6389,6417,6422,6444,6446,6451,6453,6455,6463,6476,6514,6518,6530,6602,6654,6659,6677,6687,6713,6739,6761,6789,6878,6929,6941,6944,6946,6966,6976,7010,7021,7022,7032,7062,7089,7102,7113,7119,7130,7142,7167,7206,7210,7249,7282,7292,7360,7369,7375,7395,7404,7415,7419,7475,7485,7491,7500,7534,7541,7546,7569,7571,7577,7590,7602,7620,7648,7661,7664,7699,7735,7745,7747,7757,7774,7791,7806,7812,7820,7825,7831,7841,7850,7853,7878,7884,7913,7922,7931,7948,7949,7958,7986,8043,8047,8077,8088,8103,8106,8111,8112,8137,8152,8166,8175,8190,8230,8235,8264,8265,8271,8274,8282,8283,8285,8306,8350,8403,8412,8420,8423,8425,8462,8474,8490,8537,8544,8574,8605,8639,8643,8658,8667,8681,8690,8691,8699,8721,8806,8813,8829,8846,8883,8891,8897,8905,8939,8963,8975,9032,9035,9046,9057,9060,9063,9073,9075,9095,9133,9148,9177,9179,9245,9266,9277,9281,9285,9295,9319,9341,9347,9392,9412,9413,9425,9433,9516,9524,9525,9528,9530,9549,9578,9580,9588,9594,9604,9616,9621,9641,9651,9677,9695,9703,9734,9736,9749,9779,9784,9799,9807,9824,9829,9850,9861,9862,9863,9868,9879,9880,9882,9902,9923,9942,9947,9981,9984,10000,10021,10029,10072,10073,10074,10104,10164,10191,10207,10212,10215,10231,10242,10255,10266,10281,10302,10309,10311,10327,10337,10340,10346,10349,10364,10370,10378,10385,10395,10407,10410,10438,10458,10459,10509,10515,10528,10530,10540,10546,10564,10584,10594,10601,10606,10636,10637,10638,10644,10669,10674,10676,10686,10702,10710,10715,10719,10761,10776,10779,10865,10890,10904,10914,10937,10944,10967,11033,11070,11079,11094,11100,11119,11149,11170,11199,11200,11205,11207,11223,11240,11269,11277,11279,11292,11322,11350,11368,11369,11381,11383,11388,11409,11421,11438,11444,11446,11458,11467,11480,11500,11576,11592,11620,11631,11643,11669,11683,11692,11710,11735,11741,11774,11795,11816,11824,11874,11910,11914,11922,11981,12016,12022,12051,12127,12148,12149,12168,12177,12222,12281,12293,12299,12318,12332,12340,12351,12389,12403,12439,12459,12463,12465,12493,12532,12570,12579,12590,12724,12787,12796,12830,12834,12869,12891,12908,12929,12995,13001,13046,13048,13150,13156,13157,13201,13203,13242,13291,13325,13345,13405,13417,13485,13537,13550,13572,13599,13639,13648,13671,13715,13730,13750,13790,13809,13812,13832,13876,13899,13905,13912,13938,14065,14076,14140,14181,14210,14241,14256,14269,14286,14323,14325,14327,14335,14337,14380,14415,14424,14435,14444,14466,14490,14511,14531,14539,14547,14564,14622,14646,14772,14797,14851,14861,14866,14872,14921,14934,14939,14941,14944,14945,14960,14994,15032,15054,15104,15146,15162,15184,15201,15222,15258,15305,15321,15338,15349,15352,15426,15435,15518,15525,15543,15545,15569,15581,15674,15690,15738,15849,15871,15946,15986,16048,16060,16090,16112,16187,16217,16227,16269,16372,16404,16490,16532,16565,16626,16640,16653,16685,16720,16757,16765,16771,16798,16821,16841,16851,16875,16913,16916,16980,16990,17012,17038,17109,17152,17189,17235,17243,17251,17259,17274,17297,17301,17312,17315,17327,17342,17377,17391,17398,17404],"13":[22,29,36,37,50,53,80,105,121,133,144,147,157,197,205,271,279,297,317,362,369,390,416,418,420,454,464,490,527,623,692,694,699,700,713,717,722,737,741,742,743,744,747,784,785,816,822,865,884,925,950,981,988,993,994,995,1021,1048,1050,1090,1092,1135,1166,1205,1224,1227,1274,1292,1311,1323,1344,1352,1365,1435,1463,1482,1499,1509,1546,1552,1566,1579,1596,1603,1619,1626,1644,1661,1667,1715,1716,1717,1723,1746,1753,1802,1807,1867,1887,1912,1916,1929,1949,2085,2107,2110,2125,2127,2138,2147,2159,2180,2190,2210,2220,2240,2261,2288,2309,2319,2348,2382,2393,2425,2436,2488,2507,2513,2518,2522,2533,2561,2591,2611,2617,2654,2710,2716,2741,2746,2765,2783,2797,2809,2815,2837,2850,2914,2934,3020,3069,3075,3088,3091,3116,3128,3140,3145,3158,3180,3206,3216,3239,3258,3278,3289,3301,3304,3307,3377,3388,3398,3418,3444,3493,3506,3523,3536,3548,3549,3555,3562,3583,3657,3745,3753,3754,3826,3832,3882,3906,3914,3949,3981,3991,4041,4054,4070,4110,4120,4122,4150,4167,4181,4183,4226,4258,4271,4288,4306,4322,4341,4371,4388,4395,4398,4493,4547,4565,4568,4577,4585,4601,4611,4634,4693,4711,4751,4759,4817,4873,4920,4959,4960,4975,4979,4991,4995,4996,5043,5083,5086,5110,5130,5153,5175,5179,5182,5187,5204,5257,5280,5288,5297,5360,5397,5399,5402,5417,5428,5444,5499,5521,5527,5545,5568,5589,5595,5601,5606,5607,5625,5642,5657,5664,5687,5732,5733,5742,5744,5757,5765,5770,5776,5798,5806,5815,5823,5834,5845,5881,5978,6002,6032,6054,6105,6106,6122,6149,6204,6225,6242,6255,6277,6286,6310,6334,6339,6342,6365,6389,6401,6433,6457,6470,6474,6497,6500,6565,6588,6604,6625,6654,6655,6670,6703,6729,6745,6746,6767,6777,6795,6798,6808,6811,6812,6828,6898,6899,6925,6926,6931,6960,6965,6972,6987,7018,7051,7094,7105,7129,7135,7139,7140,7141,7150,7174,7179,7187,7200,7231,7239,7247,7278,7293,7339,7349,7361,7390,7416,7419,7442,7474,7489,7498,7530,7543,7544,7586,7620,7636,7660,7662,7678,7696,7705,7707,7731,7735,7741,7759,7774,7790,7812,7823,7826,7836,7869,7879,7924,7926,7940,7957,7964,7968,7983,8013,8015,8062,8085,8115,8124,8139,8181,8183,8189,8198,8205,8214,8218,8275,8287,8335,8340,8346,8416,8423,8428,8459,8482,8500,8510,8520,8530,8533,8560,8591,8594,8603,8609,8650,8670,8684,8700,8713,8723,8725,8740,8755,8779,8801,8807,8851,8907,8908,8945,8962,9051,9073,9075,9080,9103,9109,9125,9133,9179,9214,9216,9217,9255,9271,9313,9388,9391,9429,9436,9437,9441,9447,9450,9458,9460,9474,9483,9487,9530,9546,9553,9568,9574,9578,9600,9615,9625,9658,9668,9681,9693,9709,9735,9751,9757,9778,9790,9809,9893,9907,9914,9916,9918,9960,9961,9965,9966,9979,10011,10036,10043,10045,10072,10084,10088,10116,10117,10121,10123,10146,10148,10151,10169,10187,10191,10194,10247,10263,10266,10299,10304,10323,10346,10353,10367,10368,10396,10398,10413,10426,10436,10488,10504,10505,10506,10525,10533,10552,10560,10628,10657,10704,10707,10711,10731,10741,10771,10775,10796,10801,10811,10828,10887,10916,10964,10982,11017,11020,11032,11065,11077,11080,11091,11111,11117,11122,11159,11170,11177,11180,11231,11252,11257,11268,11279,11288,11306,11307,11314,11351,11356,11374,11377,11388,11422,11443,11451,11457,11475,11542,11552,11583,11584,11591,11608,11622,11625,11646,11651,11666,11669,11676,11689,11709,11779,11809,11811,11820,11841,11849,11866,11869,11908,11938,11940,11977,12004,12025,12102,12135,12168,12170,12180,12190,12196,12217,12232,12234,12286,12299,12303,12316,12322,12329,12380,12422,12432,12435,12445,12475,12478,12486,12513,12604,12654,12675,12708,12719,12757,12779,12898,12910,12914,12965,12984,12985,12989,13025,13030,13044,13052,13069,13072,13096,13110,13136,13167,13171,13172,13205,13217,13227,13231,13244,13257,13269,13306,13312,13328,13340,13380,13395,13464,13481,13484,13515,13530,13556,13581,13583,13636,13668,13674,13686,13701,13717,13750,13773,13782,13810,13826,13829,13852,13863,13886,13893,13912,14005,14006,14011,14035,14093,14116,14117,14133,14193,14200,14204,14215,14216,14269,14286,14288,14347,14382,14404,14426,14430,14436,14451,14467,14468,14481,14485,14530,14531,14537,14550,14563,14573,14577,14607,14637,14704,14739,14784,14791,14824,14847,14866,14869,14870,14908,14912,14913,14927,14948,14964,14971,15024,15101,15103,15114,15142,15163,15177,15197,15224,15238,15269,15335,15348,15350,15417,15424,15448,15511,15586,15654,15676,15703,15727,15729,15731,15732,15784,15807,15860,15884,15934,15975,16011,16025,16046,16094,16111,16154,16170,16176,16189,16194,16202,16237,16250,16256,16269,16292,16322,16329,16332,16347,16389,16408,16413,16440,16470,16508,16520,16544,16563,16583,16622,16657,16660,16689,16713,16774,16777,16790,16792,16821,16843,16847,16891,16952,16970,17041,17083,17106,17118,17147,17168,17190,17215,17235,17284,17295,17297,17366,17367,17396],"14":[36,68,72,73,104,106,142,168,169,191,195,219,263,264,317,324,326,336,342,350,417,439,450,451,458,461,471,478,493,495,523,576,586,595,613,614,618,622,631,646,668,677,694,734,758,760,808,816,833,845,848,871,886,898,903,916,1006,1015,1025,1038,1108,1115,1118,1133,1182,1186,1206,1207,1215,1252,1285,1293,1299,1316,1337,1376,1428,1478,1479,1487,1501,1508,1512,1515,1542,1568,1571,1588,1622,1673,1715,1737,1748,1764,1773,1782,1786,1789,1809,1810,1826,1839,1842,1848,1853,1860,1878,1881,1882,1888,1890,1894,1901,1916,1919,1927,1939,1941,1954,1988,1990,1992,2015,2064,2090,2103,2104,2171,2175,2184,2189,2248,2290,2310,2315,2319,2328,2341,2353,2497,2506,2508,2516,2535,2541,2546,2559,2576,2582,2584,2591,2612,2668,2684,2695,2699,2711,2774,2778,2779,2787,2856,2866,2891,2921,2926,3016,3021,3079,3122,3133,3137,3143,3144,3148,3233,3259,3271,3284,3290,3358,3364,3414,3431,3440,3450,3471,3473,3514,3522,3530,3547,3559,3573,3616,3628,3632,3636,3679,3702,3720,3731,3747,3748,3825,3826,3848,3858,3867,3906,3933,3963,4017,4049,4072,4082,4105,4109,4112,4138,4151,4157,4171,4187,4189,4254,4258,4271,4343,4374,4380,4386,4408,4428,4466,4469,4480,4490,4497,4504,4506,4523,4542,4552,4557,4645,4715,4752,4796,4817,4820,4825,4840,4842,4844,4855,4878,4918,4940,4944,4960,4987,5058,5085,5097,5102,5104,5107,5134,5149,5151,5164,5187,5221,5227,5229,5250,5255,5256,5257,5259,5264,5280,5314,5316,5327,5338,5343,5360,5361,5392,5398,5401,5429,5474,5479,5489,5511,5518,5529,5578,5655,5658,5678,5701,5705,5769,5779,5813,5828,5835,5838,5878,5885,5891,5894,5895,5904,5919,5920,5933,5961,5980,5993,5996,6001,6034,6047,6068,6069,6102,6109,6120,6143,6150,6159,6161,6162,6172,6218,6254,6295,6308,6341,6377,6383,6398,6428,6436,6445,6453,6463,6474,6480,6486,6517,6564,6574,6593,6597,6625,6641,6644,6706,6712,6717,6737,6738,6779,6837,6871,6887,6890,6924,6951,6969,7029,7040,7050,7051,7052,7068,7089,7105,7109,7125,7136,7155,7181,7193,7226,7234,7239,7246,7254,7257,7259,7295,7315,7326,7348,7356,7377,7380,7381,7387,7413,7418,7422,7451,7487,7492,7498,7503,7506,7510,7513,7525,7530,7541,7580,7597,7605,7660,7667,7676,7678,7700,7736,7758,7761,7775,7789,7830,7851,7869,7888,7894,7896,7931,7934,7941,7946,7952,7957,7962,8001,8011,8013,8015,8028,8035,8045,8049,8081,8098,8150,8205,8206,8236,8257,8262,8267,8268,8281,8296,8304,8355,8362,8376,8408,8446,8454,8467,8469,8493,8539,8554,8600,8621,8629,8643,8657,8723,8725,8739,8745,8766,8776,8824,8842,8846,8856,8863,8875,8887,8914,8943,8978,8993,8996,9014,9024,9025,9040,9048,9058,9061,9083,9137,9185,9195,9201,9219,9230,9240,9245,9287,9308,9318,9348,9360,9375,9382,9393,9420,9446,9462,9493,9517,9520,9540,9550,9635,9662,9667,9682,9700,9706,9710,9723,9747,9766,9796,9800,9809,9841,9881,9896,9903,9925,9946,9976,9995,10004,10024,10035,10052,10070,10091,10096,10101,10105,10115,10133,10136,10139,10143,10158,10171,10216,10222,10237,10239,10294,10295,10298,10305,10317,10369,10377,10390,10398,10402,10471,10488,10498,10506,10507,10511,10512,10515,10564,10569,10575,10577,10599,10603,10612,10621,10699,10711,10724,10739,10747,10768,10786,10789,10802,10827,10851,10858,10885,10889,10901,10918,10934,10935,10952,10963,11041,11060,11064,11069,11071,11094,11130,11136,11150,11152,11154,11159,11184,11193,11198,11199,11225,11228,11266,11290,11294,11295,11299,11318,11341,11351,11366,11368,11374,11436,11443,11458,11527,11532,11559,11560,11589,11606,11609,11621,11660,11666,11668,11678,11700,11701,11724,11725,11744,11804,11813,11840,11889,11940,12056,12087,12103,12123,12139,12141,12149,12159,12174,12201,12252,12280,12302,12318,12323,12337,12340,12363,12378,12382,12392,12425,12457,12466,12506,12552,12554,12569,12623,12624,12640,12719,12743,12745,12746,12759,12793,12858,12882,12909,12915,12975,13041,13057,13096,13136,13150,13248,13334,13341,13344,13376,13393,13408,13422,13431,13552,13557,13589,13604,13627,13644,13665,13694,13700,13716,13725,13797,13831,13856,13865,13876,13919,13973,13983,13993,13997,14048,14066,14083,14123,14149,14159,14172,14203,14255,14287,14330,14378,14402,14461,14463,14470,14476,14477,14519,14525,14581,14589,14609,14610,14612,14617,14637,14640,14662,14674,14700,14750,14770,14834,14859,14963,14966,14982,14992,14993,15114,15120,15123,15136,15139,15245,15250,15259,15285,15334,15382,15427,15431,15459,15486,15517,15533,15561,15613,15623,15672,15674,15676,15731,15791,15802,15823,15847,15854,15868,15878,15916,15921,15970,15996,16004,16006,16016,16057,16083,16098,16111,16113,16148,16171,16218,16232,16236,16237,16265,16277,16294,16369,16421,16428,16441,16480,16506,16529,16538,16550,16594,16614,16638,16644,16652,16693,16716,16737,16753,16773,16781,16818,16840,16844,16855,16863,16876,16914,16933,16955,17003,17031,17036,17053,17063,17084,17112,17117,17126,17130,17140,17154,17231,17311,17331,17332,17335,17358,17373,17374,17385],"15":[5,16,29,45,83,88,100,114,138,143,176,182,196,206,239,253,273,280,305,306,319,378,416,423,428,466,467,513,533,550,573,581,593,626,634,643,666,667,668,672,675,694,710,714,734,768,795,805,811,814,829,836,841,880,899,913,922,924,933,957,975,976,985,997,1000,1027,1040,1048,1051,1055,1077,1090,1109,1147,1158,1167,1170,1188,1199,1223,1231,1242,1251,1253,1260,1262,1264,1271,1286,1300,1324,1348,1350,1355,1361,1387,1392,1401,1477,1489,1522,1536,1585,1589,1644,1662,1674,1699,1720,1733,1748,1750,1768,1771,1794,1805,1808,1831,1874,1898,1900,1917,1925,1935,1985,1992,1996,2035,2050,2073,2077,2087,2097,2113,2115,2116,2134,2164,2178,2207,2223,2238,2276,2289,2290,2291,2302,2305,2310,2320,2326,2341,2344,2418,2424,2439,2440,2446,2471,2494,2506,2507,2512,2517,2541,2561,2562,2577,2628,2631,2644,2648,2651,2676,2706,2719,2731,2776,2797,2828,2833,2840,2849,2858,2874,2876,2877,2888,2897,2904,2921,2923,2961,3001,3039,3050,3083,3090,3101,3102,3141,3159,3166,3188,3218,3224,3231,3248,3311,3339,3353,3368,3380,3394,3401,3422,3432,3444,3460,3471,3494,3510,3530,3540,3554,3555,3560,3586,3589,3599,3644,3651,3689,3694,3698,3710,3719,3734,3742,3791,3865,3884,3897,3927,3956,3957,3962,3975,3979,4002,4006,4020,4031,4061,4082,4088,4097,4117,4145,4161,4169,4182,4186,4213,4275,4277,4303,4313,4318,4333,4360,4363,4378,4384,4385,4398,4401,4409,4441,4455,4461,4468,4476,4492,4532,4571,4607,4626,4628,4648,4657,4660,4668,4695,4744,4753,4770,4781,4784,4854,4895,4897,4905,4926,4966,4978,5014,5023,5033,5043,5056,5069,5077,5136,5141,5161,5184,5209,5216,5240,5257,5275,5278,5281,5309,5322,5352,5368,5386,5417,5449,5454,5459,5467,5473,5487,5531,5536,5537,5548,5550,5556,5563,5588,5591,5600,5695,5722,5738,5785,5804,5811,5833,5841,5876,5902,5907,5919,5926,5942,5949,5975,6007,6008,6011,6022,6051,6071,6075,6090,6102,6104,6117,6129,6163,6170,6182,6190,6200,6210,6220,6236,6244,6246,6247,6298,6311,6315,6334,6340,6349,6353,6398,6424,6436,6466,6500,6525,6526,6549,6572,6576,6582,6602,6604,6692,6693,6717,6719,6784,6798,6800,6832,6855,6868,6884,6890,6905,6912,6946,6953,7010,7062,7064,7089,7122,7128,7148,7167,7171,7212,7214,7243,7251,7252,7253,7283,7285,7300,7303,7311,7315,7316,7361,7375,7393,7412,7418,7423,7425,7437,7441,7461,7469,7473,7478,7533,7550,7558,7586,7587,7611,7648,7657,7660,7663,7667,7670,7683,7697,7726,7743,7744,7767,7797,7812,7820,7854,7871,7889,7937,7964,7973,7985,7992,7995,8009,8013,8071,8080,8085,8088,8095,8106,8116,8122,8134,8139,8168,8188,8190,8193,8203,8207,8215,8237,8244,8249,8262,8267,8283,8285,8289,8292,8299,8313,8333,8337,8374,8395,8401,8414,8435,8458,8461,8468,8474,8498,8503,8510,8519,8524,8525,8527,8536,8544,8590,8594,8601,8622,8645,8646,8700,8738,8751,8757,8796,8799,8833,8841,8859,8862,8880,8911,8931,8934,8944,8948,8952,8971,8974,8995,8996,9003,9032,9094,9098,9130,9144,9146,9153,9173,9184,9213,9236,9275,9286,9321,9331,9337,9340,9356,9366,9399,9408,9414,9422,9426,9456,9457,9465,9532,9544,9567,9573,9601,9604,9631,9655,9664,9676,9700,9718,9752,9753,9760,9783,9789,9802,9807,9832,9841,9853,9859,9866,9867,9905,9955,9963,9966,9968,9969,10028,10039,10056,10063,10072,10084,10094,10133,10141,10147,10160,10180,10199,10201,10213,10220,10248,10261,10294,10299,10307,10311,10314,10318,10336,10362,10378,10380,10387,10432,10442,10445,10448,10453,10501,10504,10544,10546,10552,10562,10576,10588,10650,10655,10664,10672,10702,10703,10709,10715,10716,10718,10750,10758,10768,10794,10806,10809,10829,10839,10842,10874,10932,10945,10962,10970,10971,10977,10985,11072,11103,11116,11122,11168,11183,11212,11218,11226,11261,11282,11284,11290,11299,11324,11325,11326,11336,11342,11382,11383,11404,11413,11449,11452,11468,11477,11491,11495,11518,11523,11529,11544,11559,11562,11564,11569,11578,11586,11649,11699,11733,11777,11811,11816,11843,11859,11883,11888,11907,11911,11915,11927,11931,11940,11945,11965,11984,11991,11994,12005,12010,12013,12020,12068,12119,12124,12126,12137,12144,12152,12154,12157,12166,12167,12182,12201,12207,12227,12244,12261,12275,12313,12319,12372,12406,12441,12468,12470,12476,12501,12523,12551,12594,12655,12663,12700,12756,12801,12840,12854,12868,12884,12940,12960,12961,12967,12972,12975,12979,13025,13037,13045,13060,13117,13125,13151,13204,13251,13256,13288,13293,13303,13318,13329,13339,13341,13347,13350,13355,13368,13427,13436,13463,13507,13549,13556,13592,13612,13620,13632,13641,13658,13677,13704,13715,13747,13799,13824,13831,13854,13863,13866,13923,13974,13985,14046,14065,14085,14171,14177,14210,14246,14274,14325,14341,14358,14359,14418,14421,14434,14436,14437,14438,14454,14458,14473,14490,14509,14513,14529,14581,14603,14609,14658,14667,14682,14690,14697,14715,14756,14815,14823,14843,14850,14851,14861,14868,14943,14964,14983,15022,15026,15064,15088,15218,15275,15290,15303,15343,15349,15350,15357,15376,15393,15413,15438,15452,15462,15463,15470,15474,15478,15509,15521,15525,15533,15539,15548,15572,15587,15593,15641,15644,15656,15694,15710,15724,15760,15775,15787,15816,15861,15883,15902,15921,15928,15946,15967,15977,15989,16004,16055,16059,16069,16094,16107,16148,16166,16203,16224,16227,16258,16285,16287,16303,16313,16332,16380,16381,16384,16400,16426,16457,16502,16521,16588,16592,16651,16653,16697,16698,16700,16710,16716,16810,16833,16834,16835,16879,16948,16953,16978,17006,17009,17038,17081,17090,17091,17190,17220,17302,17321,17328,17395,17405],"16":[3,37,46,56,62,85,102,139,140,196,211,244,256,273,322,331,335,355,365,369,377,398,421,424,448,502,509,522,538,540,549,566,567,588,609,614,644,673,690,711,714,733,756,799,800,877,895,900,918,934,941,943,949,968,1006,1122,1152,1185,1204,1210,1230,1233,1258,1288,1302,1317,1335,1336,1352,1361,1386,1387,1413,1416,1436,1442,1445,1490,1502,1529,1540,1553,1561,1596,1633,1635,1659,1702,1715,1722,1723,1726,1730,1735,1743,1747,1762,1833,1857,1881,1896,1908,1912,1913,1949,1952,2028,2040,2043,2056,2063,2072,2077,2086,2095,2104,2123,2134,2153,2216,2219,2220,2223,2232,2300,2345,2365,2368,2373,2375,2387,2398,2457,2461,2462,2516,2545,2602,2609,2619,2636,2680,2713,2715,2716,2738,2790,2845,2852,2857,2876,2894,2897,2904,2919,2923,2941,2963,2965,2983,3071,3072,3113,3131,3149,3165,3199,3204,3252,3279,3299,3301,3388,3390,3399,3403,3411,3421,3441,3465,3482,3505,3511,3519,3530,3579,3580,3587,3644,3690,3708,3723,3730,3751,3752,3800,3807,3830,3836,3838,3873,3876,3929,3930,4009,4011,4016,4026,4031,4034,4063,4064,4068,4073,4100,4133,4138,4162,4208,4221,4231,4268,4347,4369,4377,4387,4388,4391,4400,4418,4419,4423,4432,4433,4436,4446,4463,4467,4472,4475,4492,4493,4501,4629,4645,4646,4648,4657,4717,4742,4754,4768,4784,4786,4854,4863,4875,4878,4904,4915,4950,4951,4954,4958,4959,4963,4996,5003,5048,5099,5107,5109,5110,5120,5129,5160,5186,5205,5221,5225,5230,5231,5284,5315,5320,5336,5340,5344,5406,5433,5439,5447,5494,5499,5519,5520,5543,5549,5578,5584,5587,5624,5629,5637,5661,5662,5685,5690,5712,5723,5729,5746,5768,5771,5778,5826,5832,5852,5871,5873,5914,5921,5925,5927,5955,5962,5964,5969,5982,5984,6028,6038,6041,6090,6123,6125,6126,6142,6162,6197,6221,6229,6256,6257,6277,6289,6292,6302,6331,6336,6344,6346,6349,6350,6357,6364,6436,6437,6441,6465,6492,6514,6518,6552,6573,6578,6581,6605,6648,6679,6705,6714,6790,6812,6819,6849,6874,6876,6923,6924,6931,6943,6968,6975,6990,7023,7043,7062,7065,7067,7082,7083,7087,7096,7160,7165,7192,7202,7203,7219,7226,7227,7229,7231,7284,7297,7317,7331,7342,7368,7376,7397,7438,7455,7463,7496,7512,7514,7522,7556,7562,7566,7570,7572,7602,7623,7629,7645,7709,7715,7757,7787,7819,7832,7835,7837,7850,7955,7993,8001,8016,8034,8087,8138,8152,8154,8162,8163,8183,8193,8199,8207,8225,8227,8229,8249,8317,8325,8372,8398,8453,8508,8515,8524,8570,8571,8610,8619,8627,8632,8636,8661,8683,8745,8772,8792,8793,8796,8801,8805,8817,8839,8846,8858,8868,8914,8952,8961,8984,9017,9077,9100,9126,9149,9166,9188,9208,9224,9232,9237,9246,9261,9271,9276,9279,9283,9314,9333,9372,9391,9392,9406,9410,9419,9424,9436,9454,9459,9473,9476,9501,9514,9532,9545,9547,9556,9579,9581,9594,9603,9607,9624,9629,9636,9639,9660,9677,9688,9694,9697,9698,9708,9742,9760,9789,9792,9796,9861,9875,9889,9897,9905,9908,9912,9961,9979,10013,10015,10026,10045,10085,10120,10124,10134,10135,10136,10153,10194,10204,10222,10228,10244,10255,10257,10280,10366,10382,10419,10438,10459,10474,10516,10543,10544,10550,10558,10565,10610,10619,10635,10649,10652,10666,10678,10689,10700,10702,10708,10714,10726,10733,10759,10763,10770,10797,10805,10814,10835,10856,10862,10892,10919,10929,10940,10970,10973,10984,10997,11001,11014,11029,11052,11072,11076,11097,11115,11131,11145,11159,11161,11169,11174,11200,11211,11228,11229,11260,11268,11278,11298,11300,11325,11326,11331,11352,11358,11372,11378,11385,11398,11437,11443,11476,11479,11480,11482,11500,11503,11504,11529,11547,11550,11562,11571,11608,11632,11637,11641,11649,11661,11730,11734,11740,11764,11776,11780,11808,11823,11841,11853,11856,11876,11884,11891,11909,11947,11967,11992,11997,12084,12103,12122,12161,12187,12190,12208,12231,12262,12269,12327,12345,12378,12436,12485,12499,12501,12509,12511,12515,12598,12631,12632,12643,12649,12686,12687,12705,12733,12736,12776,12816,12827,12838,12864,12877,12898,12960,12967,12985,12987,13060,13088,13120,13130,13170,13172,13203,13234,13258,13284,13285,13326,13335,13357,13358,13364,13366,13435,13439,13440,13456,13470,13473,13497,13500,13527,13536,13538,13575,13590,13599,13628,13634,13643,13688,13691,13714,13724,13736,13746,13760,13765,13776,13798,13808,13841,13862,13873,13890,13936,13961,13962,13998,14006,14019,14041,14049,14059,14081,14095,14098,14113,14121,14128,14143,14149,14153,14210,14258,14282,14313,14338,14344,14367,14388,14397,14420,14427,14453,14456,14479,14507,14526,14528,14533,14611,14671,14694,14704,14730,14733,14740,14817,14892,14917,14953,15025,15038,15058,15085,15089,15090,15098,15115,15122,15124,15142,15165,15178,15202,15207,15234,15271,15272,15284,15326,15351,15407,15428,15442,15457,15463,15480,15534,15544,15548,15567,15575,15631,15641,15646,15695,15730,15748,15804,15822,15841,15853,15854,15863,15868,15881,15938,15939,15959,15972,15980,15982,16014,16065,16080,16100,16132,16140,16143,16197,16239,16245,16262,16266,16286,16302,16360,16384,16404,16421,16431,16450,16461,16478,16527,16535,16538,16545,16546,16569,16618,16639,16699,16707,16715,16722,16733,16771,16785,16839,16843,16846,16863,16867,16869,16879,16881,16883,16907,16933,16954,16996,17012,17026,17032,17041,17062,17085,17097,17167,17197,17241,17268,17325,17347,17383,17385],"17":[2,24,28,35,47,49,65,97,130,167,202,215,234,265,270,299,313,374,418,438,444,454,465,508,541,554,631,646,682,686,752,773,790,806,813,855,858,859,860,979,993,1006,1007,1026,1040,1043,1046,1072,1090,1121,1139,1161,1197,1225,1262,1267,1274,1281,1287,1303,1307,1311,1327,1341,1361,1390,1399,1436,1456,1496,1517,1534,1554,1563,1566,1610,1653,1683,1727,1768,1777,1780,1787,1789,1808,1826,1849,1855,1869,1878,1888,1930,1953,1969,1980,2019,2083,2088,2100,2133,2161,2197,2202,2223,2234,2275,2341,2379,2406,2408,2410,2447,2530,2590,2598,2649,2668,2677,2687,2698,2720,2732,2777,2837,2845,2850,2853,2952,2958,2971,2972,2984,3007,3097,3101,3119,3126,3128,3132,3133,3159,3196,3231,3232,3241,3248,3252,3256,3268,3269,3273,3286,3325,3326,3327,3348,3398,3407,3437,3458,3469,3513,3544,3562,3585,3587,3603,3623,3627,3632,3648,3653,3656,3672,3694,3695,3727,3754,3769,3772,3804,3821,3823,3833,3853,3860,3894,3937,3965,4022,4089,4117,4118,4135,4158,4169,4267,4283,4305,4309,4338,4359,4368,4400,4414,4439,4464,4468,4564,4612,4651,4668,4669,4716,4717,4740,4755,4765,4787,4826,4855,4882,4901,4909,4941,4998,5026,5040,5056,5145,5167,5182,5202,5208,5224,5241,5260,5289,5292,5325,5399,5408,5413,5415,5416,5436,5449,5470,5473,5478,5483,5511,5525,5528,5549,5553,5574,5578,5604,5606,5626,5629,5639,5659,5673,5677,5680,5682,5705,5706,5722,5779,5784,5829,5833,5846,5870,5879,5890,5904,5957,6106,6119,6127,6171,6195,6220,6260,6333,6390,6509,6513,6521,6537,6538,6556,6560,6594,6596,6627,6638,6657,6669,6678,6707,6715,6734,6737,6754,6798,6805,6812,6852,6859,6861,6864,6866,6880,6896,6916,6964,6988,7004,7027,7030,7035,7043,7049,7053,7112,7124,7175,7176,7183,7197,7201,7220,7221,7245,7253,7257,7305,7319,7336,7355,7366,7371,7382,7386,7403,7413,7425,7432,7505,7511,7535,7539,7542,7544,7545,7602,7610,7613,7647,7651,7712,7727,7781,7788,7829,7835,7838,7895,7918,7933,7935,7949,7954,7963,7982,8006,8013,8019,8022,8023,8031,8039,8055,8058,8060,8065,8106,8109,8155,8167,8177,8203,8205,8209,8234,8247,8286,8287,8301,8345,8388,8390,8394,8443,8448,8469,8485,8491,8492,8515,8516,8536,8543,8583,8606,8644,8662,8698,8714,8726,8730,8732,8752,8794,8801,8816,8834,8854,8873,8879,8893,8894,8922,8932,8936,8954,8959,8968,8981,8983,8986,9014,9018,9022,9033,9050,9080,9115,9159,9163,9171,9176,9195,9212,9231,9247,9255,9276,9285,9286,9300,9312,9327,9363,9429,9432,9439,9445,9451,9452,9458,9467,9480,9493,9511,9523,9555,9561,9570,9582,9585,9596,9603,9642,9655,9661,9698,9733,9742,9753,9759,9784,9786,9795,9814,9827,9834,9844,9897,9910,9935,9946,9997,10016,10023,10029,10045,10055,10067,10073,10078,10112,10114,10125,10148,10152,10176,10197,10206,10212,10236,10335,10349,10358,10381,10384,10391,10394,10483,10500,10538,10573,10617,10661,10710,10731,10746,10771,10772,10776,10854,10895,10916,10921,10934,10944,10964,10969,10973,10975,10977,10978,11019,11025,11034,11066,11091,11093,11095,11105,11108,11112,11135,11150,11204,11211,11212,11251,11306,11355,11368,11388,11403,11408,11446,11455,11470,11505,11509,11524,11530,11532,11552,11560,11561,11566,11591,11616,11617,11619,11627,11634,11656,11678,11680,11683,11689,11702,11706,11726,11744,11778,11780,11781,11785,11793,11794,11815,11817,11908,11930,11972,11982,12028,12040,12079,12082,12097,12122,12156,12182,12213,12214,12218,12258,12267,12305,12312,12360,12376,12397,12419,12447,12475,12488,12521,12528,12570,12629,12656,12692,12709,12724,12754,12803,12810,12817,12819,12860,12869,12886,12938,12977,13003,13005,13026,13037,13054,13091,13101,13105,13114,13118,13128,13135,13138,13178,13199,13222,13272,13321,13335,13380,13404,13415,13442,13465,13472,13479,13480,13490,13524,13555,13586,13597,13613,13632,13663,13672,13704,13781,13784,13799,13820,13898,13926,13931,13932,13945,14012,14038,14098,14158,14170,14174,14177,14203,14288,14291,14294,14299,14337,14356,14408,14439,14443,14472,14504,14537,14548,14566,14572,14591,14597,14612,14619,14626,14667,14679,14689,14703,14733,14751,14863,14878,15001,15010,15042,15052,15058,15060,15063,15101,15138,15162,15168,15192,15193,15216,15240,15243,15258,15289,15317,15337,15347,15380,15384,15389,15398,15420,15477,15478,15500,15529,15550,15564,15598,15603,15613,15626,15661,15668,15672,15744,15761,15770,15800,15832,15833,15842,15852,15857,15953,15958,15960,15961,15970,16032,16034,16044,16067,16092,16107,16126,16128,16132,16185,16193,16204,16218,16227,16228,16231,16248,16304,16318,16322,16332,16352,16364,16393,16402,16443,16478,16502,16505,16524,16534,16593,16641,16647,16648,16650,16702,16722,16759,16782,16785,16848,16870,16878,16906,16937,16999,17005,17012,17015,17032,17037,17048,17135,17136,17174,17185,17194,17220,17244,17298,17337],"18":[13,14,55,70,95,98,109,110,192,207,215,233,289,301,344,420,427,479,491,559,576,627,725,738,775,797,868,874,901,907,910,975,982,1040,1053,1071,1082,1125,1190,1217,1244,1255,1273,1276,1288,1316,1366,1374,1385,1418,1430,1441,1458,1491,1499,1516,1549,1587,1598,1614,1632,1646,1725,1751,1758,1845,1853,1892,1911,1929,1998,2029,2039,2054,2080,2125,2135,2151,2403,2437,2535,2559,2585,2678,2695,2706,2762,2766,2792,2798,2808,2876,2882,2998,3023,3050,3072,3102,3146,3164,3235,3245,3252,3267,3271,3281,3353,3379,3390,3421,3453,3463,3466,3497,3531,3625,3666,3707,3720,3744,3754,3773,3785,3815,3830,3839,3842,3865,3888,3903,3906,3945,3961,4016,4043,4066,4068,4093,4096,4098,4117,4119,4231,4241,4333,4373,4389,4398,4460,4473,4475,4510,4573,4579,4589,4611,4625,4669,4691,4706,4753,4759,4764,4768,4770,4819,4906,4918,4962,4986,4990,5026,5153,5172,5183,5235,5255,5355,5409,5411,5423,5455,5492,5533,5566,5583,5593,5597,5613,5626,5646,5682,5729,5755,5767,5867,5904,5908,5926,5942,5948,5964,6024,6058,6079,6109,6132,6141,6196,6241,6272,6290,6307,6342,6436,6595,6633,6672,6695,6705,6724,6840,6868,6919,6963,7023,7065,7082,7153,7168,7191,7201,7205,7215,7240,7283,7289,7297,7303,7307,7373,7384,7410,7413,7414,7429,7463,7475,7494,7547,7552,7609,7638,7645,7713,7723,7756,7864,7916,7948,8106,8110,8113,8129,8149,8168,8175,8248,8267,8281,8307,8326,8344,8353,8372,8374,8409,8422,8462,8488,8521,8549,8633,8672,8677,8821,8824,8877,8915,8935,8946,8971,8976,9123,9164,9194,9236,9247,9289,9291,9314,9396,9446,9486,9531,9540,9585,9596,9671,9704,9711,9719,9743,9787,9831,9842,9843,9875,9885,9891,9894,9930,9968,10036,10055,10070,10095,10125,10153,10218,10233,10238,10258,10328,10339,10342,10350,10353,10354,10355,10370,10408,10419,10429,10469,10481,10507,10594,10595,10625,10660,10680,10686,10696,10700,10723,10741,10751,10762,10828,10839,10852,10878,10882,10889,10891,11012,11039,11054,11082,11128,11156,11176,11233,11245,11306,11329,11347,11368,11376,11410,11439,11471,11478,11505,11529,11536,11554,11561,11580,11640,11641,11648,11659,11673,11737,11739,11751,11790,11792,11797,11810,11837,11845,11861,11871,11888,11902,11907,11912,11928,11963,11981,11984,12017,12032,12050,12058,12062,12070,12081,12117,12327,12366,12448,12465,12522,12590,12628,12695,12702,12736,12754,12760,12765,12788,12831,12871,12875,12884,12905,12913,12963,13070,13075,13134,13177,13219,13288,13313,13413,13438,13485,13511,13526,13536,13542,13543,13580,13655,13690,13694,13761,13772,13848,13860,13909,13939,13976,14005,14007,14043,14046,14133,14141,14191,14192,14268,14305,14335,14391,14414,14550,14631,14658,14711,14734,14741,14751,14778,14791,14819,14834,14852,14873,15168,15231,15233,15256,15285,15334,15341,15348,15387,15390,15397,15414,15441,15496,15564,15625,15634,15679,15717,15725,15729,15752,15829,15845,15864,15956,15959,16059,16087,16098,16144,16175,16201,16294,16330,16367,16379,16397,16450,16470,16509,16520,16597,16601,16621,16787,16794,16801,16831,16840,16890,16939,16943,16967,17013,17040,17048,17061,17094,17163,17176,17180,17192,17200,17214,17230,17232,17318,17331,17347,17354,17363],"19":[42,46,69,272,281,307,463,575,632,671,680,801,900,1066,1163,1206,1305,1407,1528,1654,1689,1700,1779,1847,1957,2002,2041,2088,2222,2343,2438,2735,3307,3400,3461,3531,3679,3713,3740,3900,3958,4117,4165,4365,4425,4483,4683,4716,4815,4835,5022,5071,5223,5296,5344,5678,5692,5699,5701,5733,5756,5854,6110,6128,6130,6166,6186,6281,6383,6983,7292,7330,7361,7425,7430,7475,7538,7620,7720,7802,7869,7874,8061,8079,8114,8142,8258,8334,8410,8441,8719,8722,8727,8805,8949,8971,9042,9156,9164,9225,9448,9664,10089,10103,10335,10388,10467,10639,10748,10803,11044,11095,11334,11389,11576,11671,11769,11894,11970,12051,12119,12312,12338,12404,12427,12569,12585,12595,12710,12784,12794,12920,13050,13093,13121,13354,13402,13491,13546,13582,13803,13882,14008,14021,14067,14178,14210,14889,15003,15044,15163,15289,15390,15459,15536,15589,15623,15657,15662,15714,15729,15789,15863,15869,15962,15967,16028,16152,16230,16390,16453,16458,16546,16776,16802,16875,17004,17018,17168,17222],"20":[272,649,678,768,948,1152,1392,1576,1723,2083,2145,2642,2760,2782,2856,3009,3062,3131,3266,3521,3575,3888,3908,3918,3927,4313,4431,4489,4900,5064,5185,5584,5597,5632,5713,5758,5885,5910,6082,6138,6379,6592,6853,6988,7113,7215,7625,7754,7962,8337,8599,8606,8633,8735,8857,8875,9007,9294,9502,9677,9725,9760,9869,9919,9952,9981,9985,10338,10623,10700,10794,10957,11086,11608,11741,11747,11781,11855,11944,12023,12221,12851,13036,13704,13771,13901,14377,14433,14440,14443,14538,14827,15100,15350,15625,15664,15706,15895,16192,16194,16200,16282,16541,16681,17115,17229],"21":[58,63,82,110,111,132,154,181,246,254,355,360,394,400,448,539,594,639,653,706,710,753,799,830,862,895,921,924,1072,1094,1108,1133,1144,1145,1150,1174,1178,1266,1275,1308,1322,1329,1406,1452,1460,1475,1545,1547,1550,1559,1645,1669,1723,1734,1768,1794,1826,1854,1893,1994,2061,2096,2097,2123,2140,2153,2187,2302,2311,2324,2337,2341,2352,2402,2410,2465,2476,2499,2503,2517,2553,2580,2598,2649,2695,2750,2764,2794,2808,2870,2890,2896,2898,2931,2953,2964,2982,2989,3004,3006,3130,3135,3149,3162,3163,3288,3293,3324,3331,3342,3359,3361,3445,3457,3481,3494,3515,3572,3617,3724,3763,3804,3808,3813,3826,3877,3887,3920,3930,3941,3961,3978,3998,4117,4138,4160,4205,4231,4296,4313,4338,4401,4415,4431,4508,4515,4530,4535,4547,4603,4618,4638,4701,4733,4809,4815,4837,4914,4943,4953,5032,5135,5197,5270,5299,5324,5351,5356,5357,5364,5380,5394,5404,5433,5439,5441,5450,5528,5586,5653,5654,5700,5746,5763,5792,5800,5831,5846,5866,5870,5931,5979,5980,6020,6109,6126,6150,6372,6377,6435,6438,6459,6468,6542,6552,6628,6651,6706,6743,6799,6808,6825,6883,6952,7037,7086,7155,7217,7295,7298,7355,7362,7377,7385,7399,7406,7441,7444,7520,7545,7547,7551,7577,7589,7668,7701,7703,7732,7748,7777,7783,7843,7846,7941,7947,7999,8090,8160,8177,8195,8216,8255,8312,8384,8400,8408,8456,8481,8531,8575,8586,8636,8643,8710,8809,8881,8964,9033,9061,9069,9081,9100,9163,9276,9335,9349,9396,9400,9432,9438,9486,9533,9563,9591,9602,9635,9676,9695,9709,9722,9738,9767,9773,9777,9795,9856,9862,9865,9891,9904,9996,10120,10182,10280,10338,10410,10413,10434,10536,10543,10584,10665,10892,10906,10922,10970,10992,11038,11098,11140,11209,11231,11239,11249,11288,11306,11389,11470,11490,11514,11589,11602,11657,11768,11788,11816,11884,11888,11934,11935,11939,12062,12072,12114,12137,12165,12203,12216,12248,12250,12280,12284,12316,12373,12442,12460,12490,12501,12536,12586,12616,12742,12768,12804,12835,12865,12868,12878,12913,12927,12933,12996,13011,13032,13034,13071,13086,13118,13139,13173,13220,13223,13307,13324,13398,13427,13519,13536,13603,13677,13749,13763,13777,13779,13790,13806,13837,13903,13923,13929,13945,13953,13970,14069,14102,14123,14169,14183,14273,14299,14321,14357,14361,14422,14458,14463,14625,14753,14793,14854,14868,14886,14904,15027,15178,15208,15214,15215,15229,15253,15255,15256,15263,15267,15309,15316,15380,15387,15429,15438,15470,15498,15528,15584,15759,15803,15818,15860,15870,15878,15905,15991,16119,16135,16185,16188,16208,16276,16301,16319,16345,16388,16426,16477,16498,16525,16540,16601,16626,16666,16685,16692,16749,16845,16870,16898,16912,16949,16996,17009,17021,17049,17065,17093,17190,17212,17240,17246,17251,17260,17284,17360],"22":[66,135,184,278,303,318,382,428,444,448,463,501,534,691,711,758,844,854,915,929,972,1119,1120,1122,1154,1165,1312,1320,1405,1430,1473,1481,1576,1586,1613,1645,1682,1743,1754,1765,1824,1919,1921,1937,2128,2247,2266,2318,2369,2370,2376,2382,2494,2566,2596,2708,2728,2996,3051,3092,3218,3273,3322,3326,3330,3392,3397,3402,3425,3484,3516,3573,3621,3660,3716,3729,3757,3918,3944,3990,4000,4102,4144,4149,4174,4378,4417,4451,4493,4497,4583,4648,4745,4758,4775,4919,4922,4941,5107,5111,5166,5185,5220,5286,5288,5444,5458,5466,5467,5469,5548,5562,5582,5593,5680,5802,5823,5870,5907,5914,5924,5973,5975,5988,6029,6052,6143,6231,6375,6386,6486,6489,6549,6589,6626,6642,6678,6749,6771,6880,6894,6912,6952,6994,7017,7108,7181,7191,7266,7279,7283,7285,7354,7416,7433,7509,7563,7592,7625,7634,7671,7756,7800,7858,7873,7889,7890,7928,8000,8021,8091,8110,8146,8168,8191,8320,8572,8760,8919,8951,9186,9247,9282,9297,9314,9326,9386,9397,9414,9418,9548,9621,9700,9775,9905,9935,10049,10078,10222,10275,10311,10357,10364,10415,10423,10433,10461,10470,10516,10571,10641,10659,10670,10802,10868,10883,10959,10965,10967,10976,11049,11056,11094,11140,11148,11173,11189,11298,11319,11351,11377,11393,11410,11452,11509,11523,11534,11579,11637,11661,11771,11777,11887,11899,11939,11967,12054,12071,12226,12271,12278,12325,12351,12383,12409,12423,12466,12472,12485,12525,12574,12864,12921,13020,13045,13088,13116,13182,13306,13368,13382,13467,13564,13604,13623,13710,13828,13911,13935,14062,14101,14160,14270,14354,14416,14432,14455,14467,14490,14498,14535,14554,14660,14668,14739,14752,14958,14969,15032,15043,15085,15163,15185,15270,15316,15339,15341,15355,15393,15396,15407,15438,15502,15515,15606,15689,15701,15703,15708,15713,15731,15737,15807,15850,15917,15921,15947,16017,16046,16138,16160,16199,16231,16289,16450,16570,16574,16663,16705,16768,16771,16795,16814,16832,16879,16930,17015,17063,17169,17191,17207,17314],"23":[33,37,102,108,123,213,227,398,402,565,582,698,749,834,981,1161,1208,1244,1267,1438,1450,1568,1624,1626,1669,1728,1753,1890,1941,2008,2014,2023,2138,2311,2410,2427,2451,2521,2558,2573,2623,2657,2674,2835,2874,2966,3209,3344,3359,3437,3547,3557,3751,3875,3975,4041,4071,4110,4132,4207,4268,4307,4309,4318,4504,4513,4529,4537,4591,4615,4616,4647,4903,4912,4932,5088,5188,5194,5264,5290,5296,5359,5551,5575,5591,5593,5680,5732,5780,5872,6027,6075,6381,6404,6466,6482,6688,6761,6782,6813,6835,6843,6928,6972,7034,7038,7123,7125,7126,7128,7159,7205,7221,7383,7397,7410,7419,7461,7477,7548,7646,7657,7701,7742,8025,8060,8069,8192,8195,8240,8373,8495,8533,8693,8709,8817,8865,8927,9116,9122,9130,9160,9284,9326,9394,9497,9513,9643,9658,9768,9804,9847,9865,9899,9900,9935,10207,10256,10472,10534,10555,10595,10756,10828,10860,10995,11044,11052,11169,11223,11249,11324,11347,11424,11465,11470,11649,11753,11792,11821,11827,11914,11932,11999,12012,12020,12028,12146,12199,12298,12396,12483,12497,12501,12548,12674,12686,12690,12853,12892,13033,13091,13241,13265,13413,13477,13533,13536,13640,13652,13688,13733,13804,13906,13920,13981,14046,14047,14839,14851,15068,15091,15092,15109,15147,15203,15254,15300,15350,15375,15497,15538,15614,15626,15629,15638,15703,15751,15769,15778,15834,15920,15973,16028,16163,16240,16297,16301,16349,16438,16458,16460,16475,16490,16495,16514,16668,16779,16792,16828,16930,16950,17015,17024,17272],"24":[121,1046,1152,1282,1592,1715,2342,3249,3313,3616,3678,3799,4164,4454,5072,5929,6036,6390,6551,7205,8340,8671,8792,8828,8871,8917,8946,9000,9121,9224,10581,11049,11159,11327,11603,11912,11956,12058,12099,12595,12600,12720,12832,12938,13220,13440,13447,13699,14020,14045,14081,15510,16087,16742,16962,16982],"25":[7,24,73,81,89,154,313,423,488,586,625,711,736,752,758,854,888,915,943,1093,1150,1175,1384,1465,1482,1500,1502,1577,1579,1672,1692,1707,1725,1861,1871,1931,1936,1941,2079,2109,2117,2120,2166,2183,2207,2239,2284,2462,2477,2547,2563,2629,2676,2709,2731,2862,2923,3020,3028,3062,3089,3171,3228,3486,3536,3566,3631,3656,3678,3681,3682,3707,3708,3736,3768,3856,3912,4008,4025,4089,4095,4141,4192,4232,4233,4276,4337,4379,4396,4427,4442,4478,4502,4711,4719,4731,4777,4787,4811,4851,4860,4991,4997,5033,5088,5101,5221,5230,5284,5286,5292,5324,5346,5361,5593,5624,5681,5709,5747,5766,5789,5794,5814,5916,6131,6179,6192,6227,6282,6315,6377,6438,6534,6559,6667,6690,6741,6746,6753,6773,6818,6828,6852,6980,6990,7011,7057,7073,7082,7135,7220,7226,7320,7321,7466,7520,7689,7800,7812,7814,7872,8028,8038,8120,8181,8382,8453,8526,8562,8584,8641,8645,8770,8851,8859,8920,9044,9169,9267,9280,9288,9406,9429,9503,9600,9675,9697,9733,9748,9896,9912,9963,10027,10055,10058,10084,10144,10212,10220,10245,10369,10374,10392,10464,10568,10580,10606,10607,10847,10921,10944,10946,10968,11006,11060,11098,11104,11177,11277,11312,11332,11334,11398,11422,11502,11530,11623,11727,11785,11859,11860,11869,11899,12034,12091,12160,12166,12184,12296,12327,12392,12435,12498,12730,12824,12855,12907,13125,13251,13345,13348,13417,13428,13450,13539,13623,13656,13659,13661,13664,13665,13723,13731,13743,13865,13919,13994,14001,14037,14149,14370,14404,14418,14422,14433,14485,14505,14589,14663,14730,14750,14765,14855,14959,14997,15163,15438,15541,15543,15598,15653,15657,15688,15746,15755,15787,15886,15899,15919,15939,15944,15958,15981,16051,16117,16123,16127,16133,16173,16301,16332,16345,16396,16399,16514,16520,16523,16601,16729,16753,16826,16900,16938,16951,16968,16986,16999,17075,17242,17282,17318,17389],"26":[52,98,104,114,132,186,246,253,301,325,415,424,432,433,476,516,536,565,662,686,707,709,716,744,764,792,798,822,846,905,926,941,994,1072,1122,1153,1175,1260,1272,1278,1279,1322,1356,1368,1381,1420,1503,1533,1602,1612,1650,1759,1761,1789,1799,1869,1935,1955,1991,2032,2056,2110,2113,2122,2126,2142,2165,2216,2255,2266,2269,2289,2319,2347,2388,2418,2507,2509,2516,2533,2603,2613,2644,2700,2708,2793,2868,2909,2934,2939,3014,3099,3110,3152,3156,3160,3170,3173,3287,3299,3366,3367,3418,3434,3439,3457,3463,3542,3574,3579,3627,3693,3716,3749,3811,3830,3926,3969,3990,4009,4018,4047,4182,4207,4210,4212,4292,4322,4324,4333,4414,4421,4475,4582,4620,4671,4722,4746,4761,4762,4770,4772,4788,4811,4830,4833,4841,4846,4868,4934,4977,4986,5035,5055,5065,5114,5173,5175,5199,5230,5233,5281,5282,5287,5346,5347,5348,5406,5435,5494,5524,5528,5542,5603,5610,5636,5679,5750,5787,5809,5810,5847,5864,5872,5909,5916,5954,6031,6072,6143,6174,6184,6231,6353,6354,6370,6418,6497,6547,6587,6670,6766,6794,6887,6937,6959,6983,7004,7046,7048,7083,7126,7165,7175,7203,7263,7371,7378,7380,7426,7649,7740,7744,7751,7782,7788,7804,7805,7816,7863,7920,7934,7971,7979,7986,8030,8031,8053,8089,8118,8139,8164,8189,8219,8269,8286,8299,8409,8420,8423,8487,8697,8720,8775,8813,8825,8848,8860,8871,8921,8927,8969,8973,9016,9039,9047,9054,9056,9071,9087,9124,9222,9223,9229,9282,9295,9333,9352,9354,9388,9457,9484,9500,9560,9564,9569,9570,9598,9637,9639,9651,9693,9747,9789,9825,9839,9860,9921,9926,9946,9991,10006,10046,10069,10091,10137,10294,10307,10330,10350,10394,10437,10443,10589,10602,10628,10642,10645,10724,10790,10800,10832,10843,10859,10860,10880,10926,10932,10940,10966,11016,11065,11108,11123,11129,11140,11185,11200,11241,11262,11303,11343,11369,11448,11464,11467,11469,11497,11539,11554,11588,11626,11669,11703,11715,11722,11789,11837,11870,11887,11952,12035,12043,12070,12083,12093,12173,12186,12238,12266,12267,12285,12358,12377,12390,12405,12454,12459,12577,12661,12684,12703,12725,12730,12754,12758,12802,12824,12893,12941,12968,13011,13106,13156,13185,13243,13303,13319,13321,13372,13379,13447,13448,13456,13541,13542,13575,13587,13590,13592,13655,13660,13688,13708,13864,13896,13926,13938,14004,14048,14050,14077,14092,14104,14130,14189,14227,14231,14240,14243,14299,14358,14401,14452,14511,14513,14569,14577,14592,14611,14629,14633,14737,14745,14746,14811,14830,14860,14901,14902,14992,15088,15117,15122,15156,15197,15224,15256,15272,15321,15325,15339,15356,15395,15424,15431,15440,15547,15579,15640,15641,15662,15687,15716,15742,15772,15779,15781,15813,15882,15932,15983,16194,16255,16278,16298,16315,16392,16448,16564,16634,16717,16734,16769,16770,16802,16805,16808,16827,16849,16870,16876,16910,16948,16954,17008,17134,17158,17175,17248,17281,17344,17402],"27":[15,18,31,47,48,68,141,195,198,247,278,308,330,336,376,379,398,410,420,423,430,461,494,526,530,578,586,595,601,640,651,711,734,737,778,797,805,810,879,889,953,992,1001,1031,1050,1071,1076,1097,1124,1137,1152,1157,1177,1180,1210,1219,1224,1278,1305,1310,1343,1359,1370,1381,1384,1403,1429,1453,1499,1508,1525,1551,1559,1596,1607,1614,1627,1636,1642,1688,1692,1765,1801,1823,1827,1845,1857,1873,1954,1956,1981,1987,1995,2024,2041,2095,2096,2126,2188,2245,2254,2285,2298,2308,2323,2341,2343,2353,2359,2403,2416,2434,2459,2466,2488,2501,2537,2547,2548,2557,2573,2613,2649,2657,2810,2838,2847,2853,2857,2864,2885,2912,2932,2934,2969,2978,2999,3079,3086,3111,3119,3120,3136,3143,3148,3227,3252,3253,3271,3330,3343,3357,3368,3378,3440,3512,3515,3580,3610,3613,3639,3672,3723,3745,3812,3869,3935,3988,3989,4010,4014,4015,4020,4051,4066,4109,4126,4170,4200,4224,4251,4261,4339,4375,4485,4486,4524,4573,4580,4592,4593,4612,4634,4674,4688,4691,4699,4735,4739,4744,4749,4763,4782,4787,4820,4833,4850,4869,4900,4914,4929,4940,4967,4973,4989,5010,5091,5115,5125,5134,5159,5176,5196,5246,5258,5267,5275,5289,5295,5303,5322,5398,5435,5458,5465,5472,5521,5537,5593,5608,5667,5718,5722,5733,5741,5753,5832,5843,5868,5872,5887,5891,5900,5917,5921,5972,5980,5990,6016,6043,6068,6109,6129,6138,6182,6215,6221,6234,6237,6240,6254,6273,6286,6293,6308,6331,6335,6362,6386,6545,6592,6642,6647,6649,6668,6681,6689,6706,6728,6791,6806,6808,6825,6832,6848,6861,6884,6892,6895,6907,6917,7027,7030,7042,7084,7091,7093,7103,7142,7149,7241,7377,7380,7385,7393,7398,7406,7417,7447,7449,7500,7521,7550,7562,7581,7611,7615,7622,7632,7645,7665,7782,7814,7829,7849,7876,7879,7887,7943,8012,8015,8027,8030,8034,8052,8056,8062,8074,8084,8116,8218,8223,8320,8346,8351,8368,8377,8433,8445,8472,8492,8503,8504,8530,8557,8573,8585,8643,8651,8673,8706,8708,8711,8715,8728,8733,8746,8747,8752,8766,8841,8874,8879,8886,8906,8964,9008,9015,9054,9166,9181,9202,9205,9230,9261,9383,9385,9414,9451,9452,9545,9586,9606,9707,9753,9759,9776,9805,9829,9864,9893,9895,9955,9963,10032,10049,10070,10079,10125,10173,10178,10179,10200,10213,10244,10267,10274,10276,10285,10295,10305,10325,10331,10340,10343,10350,10364,10418,10438,10447,10519,10522,10545,10601,10618,10621,10633,10637,10644,10647,10671,10676,10709,10725,10786,10790,10803,10818,10873,10891,10903,10912,10917,10922,10931,10940,10946,10968,11022,11027,11097,11099,11139,11241,11257,11293,11337,11341,11372,11404,11424,11434,11483,11492,11560,11587,11622,11624,11665,11716,11732,11764,11786,11796,11804,11827,11846,11855,11879,11883,11905,11931,11974,12007,12025,12043,12078,12104,12138,12139,12145,12182,12203,12219,12247,12283,12286,12297,12321,12324,12356,12361,12362,12444,12448,12470,12475,12483,12487,12490,12523,12527,12552,12588,12605,12678,12684,12708,12763,12781,12792,12848,12873,12897,12900,12946,12948,13007,13011,13033,13057,13094,13095,13106,13141,13174,13210,13231,13246,13259,13289,13294,13306,13377,13416,13417,13436,13468,13473,13481,13517,13547,13557,13572,13632,13664,13674,13695,13717,13746,13770,13793,13813,13817,13847,13848,13893,13915,13931,13998,14045,14048,14059,14092,14096,14102,14148,14150,14165,14177,14211,14231,14236,14249,14262,14333,14391,14394,14464,14472,14496,14505,14517,14577,14585,14593,14677,14691,14702,14723,14775,14811,14828,14842,14852,14853,14898,14968,14984,14993,15001,15050,15060,15078,15098,15115,15117,15135,15142,15144,15145,15152,15168,15179,15221,15225,15232,15251,15270,15287,15399,15465,15488,15511,15533,15550,15568,15580,15591,15593,15602,15612,15639,15640,15645,15658,15663,15666,15669,15672,15728,15760,15769,15774,15781,15784,15788,15811,15813,15862,15869,15887,15901,15932,15940,15943,15964,15973,15975,15992,15997,16019,16046,16086,16089,16097,16133,16154,16206,16234,16273,16356,16397,16419,16484,16486,16516,16619,16632,16667,16690,16691,16699,16738,16747,16799,16803,16812,16830,16840,16849,16862,16912,16918,16945,16962,16976,17023,17033,17063,17078,17116,17186,17202,17205,17206,17211,17216,17224,17247,17259,17260,17310,17344,17374,17375,17383],"28":[6,33,50,56,78,82,93,108,127,138,140,185,203,207,235,243,259,288,321,328,345,365,391,410,424,448,450,518,521,532,546,553,555,558,562,594,681,684,686,718,729,766,783,785,786,787,816,820,866,876,878,880,927,940,975,982,988,1006,1016,1043,1065,1090,1094,1116,1117,1135,1149,1150,1151,1156,1160,1178,1182,1183,1220,1239,1247,1269,1275,1279,1284,1298,1324,1332,1474,1483,1506,1508,1519,1552,1618,1621,1690,1703,1744,1745,1752,1763,1806,1807,1859,1915,1930,1932,1937,1938,1963,1968,1999,2052,2056,2069,2089,2091,2098,2135,2214,2232,2278,2307,2339,2343,2365,2397,2404,2408,2410,2461,2479,2521,2539,2549,2551,2565,2570,2594,2612,2631,2646,2734,2798,2816,2819,2825,2828,2832,2854,2864,2882,2905,2912,2926,2938,2980,3008,3015,3023,3041,3058,3062,3115,3127,3132,3169,3170,3173,3176,3203,3211,3213,3255,3279,3300,3345,3356,3369,3455,3457,3482,3486,3490,3510,3521,3544,3545,3561,3637,3683,3685,3696,3743,3760,3773,3777,3799,3803,3825,3835,3839,3855,3882,3899,3911,3912,3917,3924,3926,3983,4035,4092,4144,4155,4182,4219,4224,4336,4357,4371,4377,4440,4443,4463,4475,4484,4508,4547,4553,4563,4587,4599,4609,4633,4674,4723,4728,4736,4749,4753,4755,4762,4767,4836,4849,4859,4898,4929,4963,4971,4994,5039,5042,5054,5079,5109,5115,5116,5142,5174,5253,5261,5273,5313,5320,5324,5329,5333,5352,5367,5373,5398,5423,5431,5468,5486,5496,5509,5520,5529,5536,5552,5554,5557,5572,5596,5640,5659,5683,5694,5704,5707,5769,5787,5794,5795,5802,5806,5807,5810,5820,5837,5846,5934,5956,5971,5998,6002,6010,6035,6048,6079,6083,6086,6091,6092,6139,6177,6224,6240,6250,6265,6345,6367,6369,6374,6382,6412,6422,6435,6451,6460,6464,6474,6501,6579,6600,6607,6614,6671,6754,6755,6756,6762,6780,6785,6786,6845,6855,6921,6948,7002,7088,7113,7119,7151,7157,7226,7262,7281,7295,7309,7317,7322,7334,7358,7415,7426,7447,7524,7531,7535,7553,7575,7662,7676,7684,7718,7724,7730,7741,7749,7751,7752,7765,7767,7777,7789,7791,7825,7827,7831,7840,7853,7866,7878,7902,7910,7915,7918,7922,7933,7940,7972,7980,7989,8010,8025,8043,8051,8062,8069,8072,8121,8126,8130,8146,8166,8170,8189,8198,8207,8220,8225,8230,8238,8248,8274,8307,8318,8334,8345,8347,8371,8376,8390,8397,8404,8416,8430,8457,8458,8484,8490,8516,8547,8568,8571,8573,8587,8607,8635,8639,8641,8691,8718,8731,8783,8805,8827,8838,8851,8855,8863,8873,8876,8893,8896,8908,8939,8947,8981,9010,9023,9032,9037,9039,9062,9071,9073,9079,9089,9098,9127,9160,9169,9223,9266,9269,9321,9328,9353,9369,9377,9378,9382,9384,9395,9409,9413,9415,9419,9422,9437,9479,9493,9524,9538,9540,9543,9583,9587,9673,9703,9720,9725,9734,9741,9747,9754,9775,9815,9821,9827,9834,9862,9914,9991,10018,10050,10052,10065,10078,10104,10115,10147,10164,10173,10178,10270,10273,10340,10374,10378,10394,10424,10448,10454,10465,10466,10499,10540,10545,10556,10570,10576,10577,10604,10615,10674,10775,10799,10815,10886,10905,10934,10970,11026,11073,11092,11104,11119,11153,11203,11223,11273,11328,11336,11337,11356,11357,11371,11374,11409,11415,11416,11451,11463,11476,11491,11496,11500,11522,11541,11590,11592,11594,11607,11613,11620,11644,11653,11656,11663,11666,11689,11704,11710,11730,11743,11796,11806,11844,11860,11865,11889,11961,11968,11972,11989,11993,12014,12051,12081,12094,12114,12123,12149,12157,12177,12188,12209,12217,12236,12281,12297,12300,12329,12332,12338,12403,12412,12501,12520,12521,12536,12543,12565,12593,12616,12627,12647,12670,12679,12736,12754,12793,12914,12940,12943,12963,12986,13015,13019,13054,13057,13061,13082,13085,13136,13163,13189,13225,13246,13249,13250,13266,13280,13285,13296,13321,13333,13345,13355,13405,13410,13429,13447,13461,13466,13488,13502,13600,13603,13615,13639,13642,13650,13652,13656,13677,13684,13699,13716,13723,13729,13736,13759,13828,13829,13833,13836,13840,13874,13876,13879,13889,13896,13899,13922,13935,13955,14010,14022,14051,14100,14119,14145,14184,14191,14192,14230,14272,14279,14299,14376,14387,14410,14421,14425,14433,14456,14465,14470,14515,14547,14551,14580,14583,14592,14601,14647,14737,14775,14790,14820,14823,14827,14830,14834,14837,14869,14934,14937,14938,14954,14971,15019,15022,15024,15051,15057,15081,15088,15131,15150,15157,15182,15208,15225,15254,15283,15292,15320,15385,15392,15410,15415,15420,15426,15464,15469,15499,15558,15570,15580,15581,15595,15619,15657,15690,15693,15723,15737,15772,15801,15818,15836,15840,15862,15863,15865,15895,15901,15918,15935,15986,15988,15990,16007,16011,16019,16022,16025,16027,16047,16065,16090,16117,16145,16212,16215,16262,16269,16323,16361,16382,16397,16429,16447,16482,16520,16522,16528,16555,16560,16562,16585,16587,16594,16627,16634,16657,16696,16711,16721,16727,16745,16784,16833,16841,16913,16969,16978,16980,16983,17004,17026,17041,17105,17109,17147,17152,17182,17189,17190,17238,17243,17256,17300,17301,17384],"29":[6,7,28,42,43,65,72,73,94,112,113,155,157,225,241,259,286,288,292,304,316,319,352,384,416,448,469,513,560,580,582,590,594,627,660,661,763,765,784,795,823,829,831,847,854,861,863,866,915,928,937,947,955,978,986,989,1004,1061,1084,1089,1095,1099,1105,1116,1145,1146,1177,1184,1249,1257,1267,1305,1312,1328,1351,1361,1365,1383,1390,1393,1408,1414,1417,1426,1427,1448,1450,1458,1460,1461,1477,1493,1518,1548,1587,1608,1621,1632,1637,1648,1715,1748,1750,1776,1787,1797,1816,1824,1846,1859,1864,1869,1875,1886,1924,1928,1932,1933,1948,1953,1961,1992,1997,2030,2047,2077,2084,2103,2106,2147,2158,2173,2228,2233,2283,2296,2302,2305,2319,2337,2362,2392,2419,2441,2445,2581,2615,2654,2662,2713,2739,2766,2773,2786,2792,2808,2812,2819,2833,2841,2863,2871,2878,2897,3032,3042,3065,3104,3111,3115,3123,3127,3160,3238,3245,3290,3296,3312,3380,3388,3398,3424,3433,3441,3447,3453,3465,3485,3491,3520,3528,3549,3580,3604,3608,3617,3619,3676,3677,3692,3701,3712,3714,3765,3766,3769,3783,3787,3800,3816,3835,3859,3874,3879,3892,3901,3935,3988,4001,4042,4046,4050,4055,4063,4069,4072,4138,4139,4167,4183,4184,4190,4223,4226,4232,4241,4255,4274,4395,4398,4441,4458,4460,4463,4464,4472,4487,4506,4546,4561,4564,4577,4582,4615,4637,4655,4658,4692,4757,4773,4774,4784,4804,4808,4895,4921,4938,4987,5017,5036,5046,5050,5061,5089,5136,5139,5153,5164,5171,5192,5193,5215,5218,5221,5246,5252,5263,5264,5268,5311,5350,5368,5372,5399,5401,5412,5418,5426,5432,5439,5445,5447,5454,5474,5482,5489,5499,5506,5514,5529,5551,5557,5561,5589,5592,5599,5659,5669,5707,5722,5724,5729,5730,5735,5752,5754,5756,5767,5768,5769,5801,5820,5854,5865,5910,5977,5979,6012,6026,6029,6038,6042,6074,6083,6098,6100,6105,6119,6121,6146,6149,6153,6182,6185,6213,6216,6255,6298,6320,6322,6331,6371,6374,6388,6415,6445,6477,6478,6486,6505,6513,6516,6570,6604,6606,6613,6623,6630,6650,6655,6669,6738,6747,6808,6817,6882,6910,6920,6942,6985,7011,7021,7052,7058,7063,7075,7095,7099,7144,7163,7186,7187,7210,7239,7249,7279,7290,7333,7344,7349,7391,7399,7418,7448,7454,7473,7508,7545,7546,7551,7552,7555,7558,7575,7609,7620,7764,7837,7840,7859,7907,7950,7957,7973,8067,8071,8090,8115,8134,8153,8195,8225,8243,8252,8259,8262,8276,8330,8335,8393,8424,8432,8448,8469,8517,8574,8588,8600,8611,8634,8642,8666,8667,8675,8686,8692,8693,8740,8763,8774,8782,8798,8812,8822,8851,8859,8869,8886,8888,8889,8891,8903,8908,8913,8921,8922,8934,8944,8970,8988,9006,9036,9048,9087,9126,9145,9152,9165,9182,9195,9247,9252,9283,9286,9326,9360,9373,9379,9438,9465,9514,9611,9644,9650,9656,9670,9714,9737,9743,9747,9751,9756,9761,9783,9796,9818,9820,9858,9889,9913,9918,9939,9947,9958,9961,9989,9997,10018,10024,10040,10068,10074,10095,10125,10128,10130,10170,10180,10198,10220,10235,10263,10304,10372,10390,10395,10426,10448,10499,10501,10505,10517,10529,10537,10600,10601,10604,10605,10608,10612,10616,10624,10649,10673,10680,10683,10692,10711,10737,10743,10750,10762,10836,10842,10864,10883,10903,10908,10932,10947,10964,10966,10980,10991,11027,11108,11111,11119,11179,11182,11187,11190,11216,11231,11238,11250,11259,11299,11344,11356,11362,11368,11377,11384,11400,11432,11451,11460,11486,11504,11560,11594,11598,11603,11605,11610,11630,11633,11640,11646,11647,11676,11684,11698,11702,11706,11723,11732,11766,11809,11846,11863,11866,11894,11907,11914,11922,11933,11936,11997,12041,12042,12059,12100,12108,12122,12124,12135,12150,12180,12185,12196,12200,12217,12285,12374,12384,12427,12432,12442,12445,12446,12465,12479,12506,12507,12510,12513,12514,12517,12542,12545,12546,12557,12583,12607,12625,12629,12638,12648,12653,12678,12679,12722,12737,12748,12749,12825,12832,12836,12881,12917,12929,12935,12963,12975,12978,12979,12981,13045,13051,13062,13064,13072,13084,13087,13089,13126,13135,13140,13154,13156,13173,13188,13203,13211,13219,13227,13230,13252,13267,13283,13292,13331,13356,13361,13404,13416,13447,13448,13465,13474,13484,13487,13502,13511,13542,13543,13561,13570,13578,13618,13621,13624,13668,13671,13678,13705,13721,13743,13801,13823,13835,13843,13847,13867,13900,13952,13973,13975,14072,14073,14085,14130,14155,14206,14233,14239,14252,14259,14266,14280,14321,14414,14426,14427,14437,14438,14506,14508,14511,14525,14528,14531,14532,14547,14577,14590,14611,14616,14644,14649,14693,14707,14739,14756,14760,14775,14798,14808,14812,14819,14821,14827,14832,14841,14842,14847,14857,14870,14873,14895,14943,14955,14966,14971,15002,15014,15083,15099,15103,15111,15196,15234,15237,15239,15283,15288,15296,15334,15353,15372,15408,15421,15422,15433,15461,15509,15520,15526,15527,15534,15544,15545,15575,15597,15599,15611,15612,15618,15621,15634,15652,15666,15725,15744,15789,15806,15854,15881,15892,15945,16044,16050,16052,16111,16113,16183,16189,16206,16209,16211,16220,16224,16254,16266,16286,16322,16345,16372,16376,16385,16397,16398,16408,16420,16462,16533,16548,16563,16567,16573,16576,16606,16617,16619,16632,16644,16653,16660,16667,16668,16686,16714,16731,16743,16747,16775,16790,16814,16823,16853,16868,16871,16905,16929,16936,16981,16995,17009,17017,17069,17073,17114,17131,17195,17201,17237,17252,17284,17288,17303,17381,17385,17407],"30":[0,40,75,81,93,154,164,168,193,244,264,303,323,336,368,460,462,502,527,529,558,560,587,588,620,632,635,636,649,655,668,669,687,696,700,701,710,715,720,729,787,808,872,898,902,904,916,923,937,976,980,989,1007,1047,1056,1061,1074,1086,1099,1120,1143,1164,1168,1186,1213,1241,1298,1399,1448,1461,1478,1485,1493,1554,1576,1655,1669,1673,1682,1695,1697,1739,1747,1764,1803,1848,1855,1873,1881,1911,1921,1980,1983,1985,1993,2017,2028,2048,2064,2094,2131,2137,2148,2197,2199,2204,2212,2218,2225,2258,2267,2272,2311,2330,2333,2334,2365,2389,2405,2408,2440,2490,2502,2507,2526,2534,2540,2551,2595,2606,2631,2657,2675,2689,2701,2710,2712,2718,2748,2759,2780,2808,2815,2832,2848,2907,2918,2927,2930,2939,2947,2963,2983,3006,3015,3038,3109,3133,3143,3165,3192,3222,3239,3256,3274,3281,3303,3323,3342,3355,3357,3403,3417,3420,3426,3454,3464,3478,3492,3494,3502,3509,3522,3536,3551,3566,3567,3639,3657,3701,3716,3722,3725,3761,3768,3779,3791,3795,3860,3904,3918,3955,3972,4009,4043,4102,4105,4107,4222,4223,4256,4284,4285,4290,4296,4321,4326,4327,4350,4386,4400,4421,4422,4438,4449,4472,4480,4495,4518,4525,4547,4550,4571,4631,4632,4639,4645,4651,4665,4712,4837,4851,4858,4860,4869,4897,4917,4937,4955,5018,5024,5040,5043,5047,5072,5074,5102,5144,5156,5164,5168,5176,5196,5221,5264,5314,5316,5322,5349,5397,5471,5534,5578,5583,5616,5633,5642,5673,5679,5722,5740,5767,5775,5810,5811,5875,5878,5886,5888,5906,5946,5947,5976,5992,6019,6044,6060,6097,6116,6150,6246,6256,6303,6320,6340,6382,6419,6433,6447,6486,6504,6509,6511,6541,6545,6550,6572,6603,6624,6625,6638,6672,6674,6698,6712,6736,6741,6766,6789,6795,6821,6833,6839,6862,6901,6925,6934,7018,7048,7085,7109,7155,7186,7199,7207,7234,7236,7249,7253,7257,7271,7272,7280,7307,7309,7340,7347,7383,7413,7419,7438,7443,7444,7445,7454,7464,7471,7485,7495,7513,7551,7552,7553,7606,7612,7623,7625,7632,7635,7654,7678,7683,7690,7701,7730,7736,7773,7784,7835,7860,7907,7933,7938,7952,7976,8011,8013,8029,8037,8040,8045,8053,8080,8110,8121,8125,8157,8194,8201,8205,8208,8242,8245,8267,8268,8275,8318,8324,8347,8364,8378,8411,8421,8429,8497,8523,8570,8575,8577,8583,8584,8609,8630,8651,8659,8698,8713,8740,8746,8846,8885,8941,8944,8950,8974,8984,8999,9001,9007,9012,9013,9134,9138,9142,9149,9195,9203,9221,9230,9238,9246,9300,9303,9307,9311,9343,9356,9361,9380,9408,9418,9439,9462,9499,9511,9520,9564,9596,9609,9623,9626,9656,9698,9710,9714,9723,9780,9791,9805,9809,9830,9841,9885,9929,10013,10030,10064,10091,10095,10110,10115,10142,10143,10150,10165,10169,10174,10181,10202,10213,10227,10234,10259,10265,10274,10281,10335,10425,10527,10599,10602,10612,10651,10699,10725,10752,10783,10790,10810,10819,10825,10827,10848,10852,10864,10872,10884,10901,10939,10944,10945,10948,10956,10975,10979,10982,10997,11004,11008,11028,11033,11077,11095,11102,11110,11114,11123,11131,11156,11163,11176,11184,11203,11236,11246,11250,11267,11275,11299,11319,11340,11351,11353,11395,11397,11427,11440,11459,11465,11471,11475,11484,11494,11512,11518,11536,11538,11556,11565,11567,11570,11589,11612,11616,11620,11622,11638,11664,11678,11679,11681,11694,11716,11733,11752,11763,11810,11842,11899,11912,11938,11990,12064,12075,12113,12163,12236,12238,12276,12297,12311,12367,12412,12414,12434,12480,12489,12518,12522,12568,12594,12619,12624,12628,12641,12642,12671,12675,12706,12746,12751,12783,12800,12820,12824,12852,12859,12876,12882,12908,12933,12946,12977,12982,13002,13022,13035,13041,13047,13070,13094,13103,13139,13144,13152,13162,13164,13183,13256,13274,13286,13290,13318,13321,13362,13390,13400,13413,13445,13466,13472,13490,13503,13513,13559,13582,13627,13635,13650,13658,13667,13686,13687,13694,13703,13706,13728,13736,13756,13779,13788,13877,13935,13974,14011,14048,14052,14097,14132,14145,14167,14169,14171,14197,14198,14322,14326,14336,14340,14352,14363,14373,14382,14387,14389,14425,14439,14442,14516,14555,14573,14614,14622,14676,14684,14699,14709,14714,14715,14722,14766,14772,14792,14808,14823,14839,14880,14886,14920,14931,14955,14963,14975,14998,15017,15030,15038,15042,15092,15130,15131,15133,15175,15185,15211,15241,15272,15281,15285,15293,15385,15387,15390,15400,15406,15417,15424,15431,15433,15447,15451,15453,15523,15526,15550,15564,15594,15619,15637,15640,15684,15702,15747,15790,15803,15856,15866,15877,15880,15888,15892,15916,15918,15936,15955,15983,15986,16001,16007,16008,16017,16022,16036,16048,16055,16059,16067,16076,16089,16113,16201,16216,16225,16233,16251,16266,16291,16335,16339,16354,16370,16425,16467,16489,16505,16513,16517,16546,16561,16572,16614,16624,16652,16655,16664,16670,16674,16717,16774,16809,16813,16820,16848,16888,16920,16982,17054,17066,17080,17105,17144,17150,17159,17186,17200,17261,17262,17292,17294,17313,17316,17366,17369,17373],"31":[26,27,44,52,62,66,68,71,83,93,131,154,174,200,230,232,244,258,266,286,294,320,324,332,349,367,384,387,404,410,421,435,438,440,457,465,547,552,569,582,605,651,664,665,683,685,686,692,712,758,774,779,782,785,817,821,841,846,866,876,889,897,899,906,957,1000,1010,1035,1057,1085,1107,1114,1115,1131,1151,1166,1168,1191,1203,1221,1222,1228,1259,1271,1300,1327,1329,1387,1390,1428,1544,1558,1603,1621,1637,1656,1659,1680,1682,1699,1709,1730,1777,1805,1831,1837,1844,1866,1877,1907,1955,1962,1978,2002,2003,2013,2019,2058,2078,2102,2123,2142,2159,2169,2176,2216,2217,2246,2327,2368,2370,2398,2421,2423,2464,2480,2497,2524,2563,2610,2639,2655,2674,2692,2736,2745,2748,2759,2784,2815,2858,2870,2873,2889,2892,2904,2922,2940,2948,2955,2961,2962,2971,2977,3015,3029,3047,3050,3068,3069,3071,3083,3108,3112,3154,3164,3166,3185,3201,3215,3274,3278,3287,3290,3337,3340,3356,3360,3399,3402,3410,3412,3421,3442,3445,3504,3534,3538,3546,3553,3554,3589,3609,3617,3626,3657,3712,3717,3724,3739,3757,3784,3804,3827,3829,3837,3896,3914,3961,3970,4015,4016,4019,4071,4085,4092,4094,4100,4125,4131,4158,4165,4166,4172,4174,4193,4203,4247,4261,4297,4303,4304,4368,4395,4426,4430,4461,4465,4472,4476,4488,4509,4515,4525,4547,4576,4586,4601,4626,4630,4641,4642,4655,4657,4658,4684,4688,4697,4700,4728,4749,4794,4815,4972,5005,5015,5018,5040,5044,5055,5067,5078,5127,5128,5142,5146,5166,5203,5204,5210,5223,5225,5238,5241,5275,5285,5296,5302,5316,5325,5342,5353,5358,5360,5366,5371,5373,5385,5435,5477,5490,5509,5514,5527,5533,5582,5590,5600,5608,5610,5621,5658,5680,5692,5694,5707,5711,5724,5726,5728,5759,5761,5805,5814,5851,5856,5863,5876,5903,5928,5966,5969,5988,6013,6019,6020,6054,6061,6063,6084,6100,6108,6118,6187,6223,6228,6233,6250,6266,6303,6314,6339,6384,6390,6404,6448,6451,6471,6540,6561,6619,6620,6628,6733,6734,6751,6771,6775,6798,6824,6842,6859,6865,7070,7105,7213,7285,7291,7293,7337,7339,7343,7347,7353,7454,7504,7514,7526,7553,7594,7599,7615,7641,7669,7671,7690,7694,7698,7729,7751,7789,7800,7808,7812,7816,7820,7821,7824,7851,7855,7860,7873,7890,7907,7911,7912,7917,7921,7982,8004,8013,8024,8083,8088,8089,8098,8110,8113,8128,8167,8172,8185,8228,8230,8246,8249,8262,8264,8266,8280,8306,8345,8352,8384,8386,8387,8400,8452,8470,8473,8532,8557,8577,8582,8601,8623,8683,8684,8689,8725,8738,8756,8761,8771,8789,8806,8810,8897,8898,8916,8983,9006,9010,9011,9012,9030,9033,9066,9099,9102,9107,9132,9149,9203,9210,9237,9262,9263,9265,9271,9276,9290,9296,9339,9371,9395,9410,9429,9450,9451,9481,9506,9519,9526,9550,9564,9586,9601,9613,9635,9647,9654,9659,9663,9676,9718,9729,9782,9800,9810,9846,9853,9874,9916,9975,9988,9991,10004,10077,10124,10144,10147,10150,10152,10177,10241,10249,10262,10285,10303,10320,10336,10369,10377,10383,10435,10492,10549,10569,10573,10634,10671,10691,10738,10741,10744,10752,10771,10775,10794,10809,10811,10813,10836,10841,10842,10874,10887,10889,10941,10968,11013,11044,11059,11066,11080,11092,11162,11228,11231,11254,11260,11278,11295,11326,11332,11370,11371,11384,11389,11397,11413,11457,11466,11516,11518,11540,11546,11561,11583,11587,11588,11602,11617,11637,11668,11678,11692,11918,11946,11958,11973,11982,12003,12025,12063,12078,12108,12118,12128,12177,12191,12193,12209,12211,12218,12237,12242,12255,12269,12324,12335,12337,12344,12352,12359,12369,12385,12406,12414,12428,12451,12467,12475,12490,12510,12523,12535,12562,12570,12573,12586,12612,12620,12636,12645,12679,12681,12691,12711,12712,12721,12726,12729,12769,12778,12832,12848,12874,12877,12937,12971,12979,13052,13064,13133,13156,13161,13197,13236,13247,13270,13283,13285,13339,13343,13374,13380,13393,13395,13419,13469,13470,13495,13505,13525,13532,13533,13618,13641,13673,13675,13683,13719,13728,13755,13777,13805,13807,13808,13845,13862,13867,13873,13900,13901,13908,13931,13972,13977,13990,13993,14005,14083,14117,14126,14127,14184,14186,14205,14213,14225,14234,14244,14269,14270,14272,14282,14301,14306,14309,14319,14352,14425,14432,14442,14451,14482,14496,14503,14521,14523,14548,14565,14567,14576,14618,14622,14628,14634,14667,14684,14715,14727,14747,14751,14752,14777,14810,14822,14914,14923,14933,14943,14961,14980,14988,15004,15030,15064,15072,15085,15086,15088,15155,15185,15200,15209,15249,15275,15285,15304,15345,15357,15371,15378,15416,15436,15452,15463,15497,15525,15590,15596,15606,15678,15691,15697,15703,15705,15706,15711,15723,15739,15747,15749,15771,15852,15877,15886,15890,15902,15906,15939,15943,15993,15999,16012,16015,16021,16045,16046,16049,16054,16091,16108,16154,16158,16168,16182,16266,16276,16296,16301,16360,16362,16380,16384,16396,16397,16399,16476,16506,16521,16540,16554,16598,16629,16634,16671,16700,16701,16796,16838,16851,16977,16987,17012,17036,17037,17051,17054,17088,17142,17148,17211,17222,17226,17240,17241,17315,17318,17323,17355,17361,17379,17401],"32":[5,18,30,92,114,137,181,187,202,256,299,315,322,333,336,361,365,435,436,440,454,461,485,497,509,511,514,540,563,571,602,606,608,610,618,625,651,753,769,776,780,800,805,809,812,839,860,878,904,908,952,957,969,977,994,1007,1015,1022,1035,1038,1043,1059,1075,1076,1084,1095,1099,1106,1120,1157,1199,1246,1300,1317,1321,1346,1372,1384,1400,1434,1473,1481,1502,1552,1561,1576,1605,1610,1636,1640,1653,1667,1671,1716,1742,1834,1835,1838,1863,1874,1894,1895,1919,1939,1944,1950,1966,1986,1987,1992,1995,1996,2001,2016,2023,2025,2027,2056,2064,2074,2084,2094,2096,2099,2100,2107,2138,2141,2147,2155,2162,2210,2217,2229,2238,2273,2344,2358,2364,2369,2371,2376,2390,2398,2413,2447,2494,2525,2527,2532,2533,2538,2553,2563,2565,2569,2677,2708,2722,2733,2774,2778,2782,2786,2844,2849,2881,2890,2925,2933,2938,2949,2990,3012,3014,3017,3038,3047,3061,3075,3087,3094,3142,3157,3170,3187,3194,3208,3248,3250,3257,3263,3273,3279,3309,3326,3352,3363,3374,3387,3406,3411,3424,3427,3444,3489,3511,3520,3555,3563,3566,3573,3593,3616,3636,3640,3683,3711,3759,3760,3766,3786,3789,3829,3838,3852,3903,3904,3914,3919,3921,3923,3929,3934,3935,3936,3940,3950,3952,3968,3970,3974,3978,4034,4038,4064,4068,4076,4115,4121,4123,4125,4188,4193,4202,4211,4256,4261,4280,4328,4367,4394,4411,4431,4458,4460,4478,4551,4636,4643,4665,4694,4722,4732,4765,4783,4881,4922,4941,4952,4959,4970,4993,5004,5010,5022,5039,5055,5056,5061,5062,5072,5087,5194,5214,5226,5241,5273,5297,5328,5343,5354,5360,5387,5399,5421,5433,5470,5482,5489,5505,5517,5554,5558,5563,5565,5696,5717,5750,5804,5854,5867,5873,5882,5888,5937,5950,5977,5981,5986,6015,6017,6041,6058,6112,6117,6135,6167,6191,6200,6209,6217,6242,6292,6309,6336,6340,6347,6354,6381,6398,6413,6414,6425,6470,6476,6505,6515,6537,6541,6557,6565,6576,6589,6599,6635,6655,6682,6696,6704,6759,6762,6767,6771,6789,6798,6811,6834,6859,6862,6900,6901,6951,6954,7004,7007,7031,7056,7062,7078,7115,7124,7139,7153,7181,7187,7192,7197,7217,7229,7243,7253,7354,7372,7384,7400,7409,7410,7458,7507,7514,7528,7566,7631,7645,7657,7673,7693,7694,7711,7720,7758,7787,7801,7808,7823,7828,7833,7835,7896,7941,7949,7955,7984,7991,7997,8005,8013,8014,8028,8051,8069,8104,8105,8148,8184,8194,8227,8237,8241,8256,8290,8333,8403,8417,8427,8448,8521,8527,8534,8564,8590,8600,8627,8649,8650,8656,8672,8706,8722,8741,8784,8809,8825,8837,8839,8874,8903,8904,8929,8940,8953,8965,9015,9044,9046,9051,9096,9115,9140,9161,9166,9189,9200,9229,9231,9258,9276,9295,9296,9297,9309,9321,9327,9329,9336,9376,9390,9404,9419,9424,9425,9450,9458,9461,9465,9469,9473,9483,9491,9503,9546,9551,9559,9602,9610,9637,9706,9730,9745,9748,9752,9761,9796,9804,9841,9863,9912,9942,9961,9982,10001,10005,10019,10079,10085,10109,10116,10118,10128,10140,10143,10175,10176,10195,10226,10230,10261,10263,10272,10294,10312,10326,10340,10365,10366,10382,10442,10452,10456,10474,10493,10512,10528,10531,10543,10565,10574,10585,10589,10609,10620,10667,10680,10687,10713,10772,10774,10807,10821,10856,10860,10886,10892,10916,10951,10962,10977,11029,11041,11045,11068,11075,11079,11081,11096,11098,11103,11116,11132,11134,11149,11161,11180,11196,11233,11236,11241,11270,11299,11331,11334,11340,11344,11360,11365,11385,11388,11390,11396,11440,11467,11487,11523,11534,11608,11615,11628,11636,11661,11774,11804,11812,11821,11856,11869,11877,11882,11904,11925,11947,11967,11969,11974,12007,12022,12047,12061,12063,12091,12111,12113,12123,12163,12167,12180,12197,12202,12207,12213,12216,12228,12248,12258,12267,12333,12343,12355,12364,12367,12381,12425,12428,12458,12479,12481,12497,12517,12524,12538,12539,12596,12640,12648,12676,12700,12726,12763,12764,12773,12791,12851,12854,12855,12887,12912,12914,12942,12989,13002,13005,13007,13027,13030,13033,13050,13075,13088,13097,13100,13102,13145,13174,13199,13213,13215,13227,13234,13245,13304,13305,13310,13397,13439,13478,13488,13489,13504,13548,13561,13582,13605,13611,13617,13619,13636,13638,13656,13687,13699,13707,13730,13733,13742,13750,13758,13761,13785,13786,13833,13839,13857,13863,13869,13908,13928,13933,13941,13993,13995,14033,14037,14091,14098,14103,14121,14133,14162,14207,14208,14224,14243,14279,14290,14292,14294,14307,14315,14330,14349,14352,14374,14381,14387,14388,14397,14406,14419,14421,14425,14437,14448,14470,14483,14495,14521,14672,14675,14715,14716,14754,14775,14782,14789,14798,14820,14837,14870,14871,14883,14888,14894,14895,14936,14948,14958,14983,15002,15007,15043,15065,15071,15085,15154,15205,15215,15229,15239,15245,15288,15339,15362,15364,15365,15376,15412,15444,15472,15479,15487,15497,15512,15531,15542,15548,15565,15612,15622,15627,15684,15713,15717,15732,15735,15764,15799,15804,15815,15821,15837,15851,15852,15883,15888,15918,15946,15956,15975,15982,15989,16013,16045,16053,16056,16083,16086,16089,16098,16099,16100,16157,16193,16198,16199,16219,16282,16292,16379,16380,16384,16438,16439,16456,16476,16506,16526,16556,16582,16602,16614,16616,16637,16638,16666,16669,16671,16721,16733,16744,16758,16759,16786,16836,16837,16856,16891,16895,16901,16917,16920,16937,16950,16994,17040,17042,17051,17056,17075,17088,17126,17158,17163,17175,17229,17256,17274,17282,17335,17341,17347,17384],"33":[20,34,39,44,74,161,163,168,175,214,258,276,286,301,323,342,349,361,397,407,438,445,457,477,478,498,503,507,508,514,515,543,547,581,586,587,596,626,661,677,679,714,717,742,755,759,765,777,788,810,815,849,858,883,947,960,1033,1044,1048,1082,1086,1096,1109,1124,1130,1159,1183,1195,1208,1230,1236,1243,1245,1250,1288,1289,1291,1295,1334,1375,1380,1390,1394,1397,1401,1415,1424,1454,1456,1482,1496,1517,1546,1560,1564,1589,1645,1690,1718,1750,1754,1790,1792,1796,1797,1819,1849,1851,1855,1868,1878,1887,1917,1955,1993,2001,2045,2052,2089,2130,2131,2151,2154,2164,2222,2223,2234,2276,2280,2313,2326,2347,2379,2395,2433,2446,2475,2476,2496,2530,2568,2586,2618,2626,2630,2641,2674,2679,2694,2704,2739,2782,2822,2863,2895,2934,2971,2985,3000,3140,3145,3165,3179,3198,3205,3223,3245,3256,3283,3290,3308,3325,3433,3442,3460,3466,3481,3490,3492,3507,3546,3558,3562,3581,3629,3676,3678,3681,3685,3688,3727,3733,3756,3772,3830,3835,3866,3905,3906,3919,3927,3952,3959,3986,4043,4063,4067,4082,4096,4099,4108,4134,4155,4202,4221,4227,4283,4284,4311,4334,4350,4356,4382,4393,4410,4430,4464,4483,4488,4494,4497,4502,4503,4505,4524,4549,4560,4594,4606,4611,4629,4635,4672,4679,4713,4716,4737,4749,4758,4759,4768,4785,4796,4821,4827,4831,4861,4881,4906,4975,4979,4985,4994,5006,5008,5014,5037,5038,5041,5048,5051,5070,5094,5112,5117,5144,5198,5226,5229,5236,5241,5260,5261,5302,5361,5404,5425,5435,5439,5445,5470,5473,5477,5484,5489,5491,5493,5501,5505,5515,5603,5620,5633,5659,5712,5720,5721,5753,5759,5773,5783,5806,5812,5813,5829,5835,5848,5851,5867,5880,5889,5912,5932,5948,5971,5972,5980,5981,6004,6008,6009,6010,6022,6026,6052,6057,6063,6075,6118,6123,6133,6137,6150,6155,6158,6166,6171,6200,6213,6249,6258,6260,6297,6308,6366,6390,6404,6429,6432,6501,6537,6538,6541,6548,6555,6612,6619,6620,6629,6647,6648,6653,6694,6703,6730,6743,6750,6755,6757,6777,6831,6835,6869,6880,6885,6904,6963,6991,6997,6999,7019,7041,7042,7050,7056,7064,7089,7124,7129,7134,7163,7171,7191,7193,7217,7240,7266,7268,7287,7300,7304,7373,7377,7409,7410,7421,7459,7478,7498,7509,7513,7537,7546,7572,7584,7596,7627,7638,7646,7647,7648,7653,7698,7734,7765,7778,7781,7785,7802,7811,7817,7822,7853,7871,7884,7895,7900,7989,7994,8066,8092,8131,8164,8230,8234,8264,8285,8290,8294,8312,8336,8344,8389,8392,8420,8451,8460,8485,8490,8491,8532,8533,8545,8547,8568,8574,8583,8607,8611,8616,8659,8701,8750,8769,8796,8804,8837,8844,8857,8932,8939,8940,8948,8950,8954,8956,8959,9021,9052,9100,9102,9106,9168,9180,9195,9234,9239,9250,9263,9280,9285,9314,9343,9353,9355,9359,9365,9374,9380,9388,9416,9429,9464,9489,9515,9586,9592,9597,9603,9681,9684,9690,9694,9697,9742,9746,9750,9785,9838,9853,9884,9910,9924,9934,9948,9995,10028,10050,10056,10067,10071,10086,10103,10116,10142,10192,10198,10223,10251,10252,10254,10259,10302,10347,10380,10412,10441,10483,10484,10519,10547,10583,10585,10591,10600,10629,10648,10649,10664,10665,10668,10670,10676,10689,10710,10723,10737,10797,10820,10825,10827,10832,10833,10944,10955,11002,11006,11060,11062,11121,11132,11151,11212,11213,11218,11230,11256,11279,11282,11289,11304,11389,11464,11483,11485,11595,11602,11610,11634,11636,11650,11671,11673,11674,11684,11686,11693,11699,11726,11749,11784,11786,11793,11795,11802,11824,11861,11871,11878,11882,11898,11972,11975,11996,12022,12049,12056,12063,12069,12070,12102,12103,12114,12117,12136,12144,12280,12285,12287,12294,12296,12313,12316,12341,12350,12356,12357,12374,12399,12486,12489,12494,12496,12518,12540,12546,12553,12569,12605,12615,12617,12642,12660,12694,12699,12701,12719,12727,12733,12768,12783,12805,12829,12853,12865,12876,12905,12906,12937,12946,12956,12957,12958,12960,12969,12970,12978,12999,13026,13034,13081,13117,13120,13125,13131,13136,13158,13166,13171,13177,13202,13241,13274,13302,13303,13387,13428,13582,13634,13654,13658,13668,13722,13729,13734,13798,13806,13809,13814,13842,13871,13882,13907,13966,13990,14023,14065,14068,14070,14093,14095,14119,14120,14129,14148,14156,14191,14224,14235,14284,14291,14296,14299,14307,14335,14355,14395,14423,14426,14444,14451,14482,14491,14514,14522,14532,14543,14562,14584,14594,14598,14651,14656,14679,14731,14733,14764,14768,14806,14820,14836,14933,14975,14988,14995,15004,15008,15053,15073,15074,15119,15121,15150,15174,15190,15240,15251,15259,15269,15292,15318,15337,15349,15367,15381,15384,15401,15419,15431,15440,15441,15451,15493,15511,15529,15551,15571,15579,15586,15593,15603,15626,15680,15711,15713,15733,15734,15748,15749,15755,15807,15808,15830,15849,15865,15885,15917,15975,15989,16016,16026,16035,16042,16050,16058,16060,16075,16094,16095,16127,16143,16255,16280,16284,16297,16300,16319,16342,16346,16390,16404,16405,16424,16433,16450,16477,16508,16524,16525,16557,16572,16590,16598,16599,16615,16647,16666,16700,16703,16756,16781,16790,16805,16811,16830,16848,16911,16935,16962,17018,17028,17045,17046,17057,17066,17109,17161,17164,17176,17195,17213,17232,17261,17264,17273,17274,17279,17285,17289,17292,17309,17314,17331,17337,17339,17405],"34":[14,29,47,98,114,133,166,223,229,234,270,272,296,322,338,363,399,413,432,440,446,453,458,468,472,488,511,562,596,601,609,627,641,654,666,675,677,703,731,735,853,859,884,934,965,986,988,1005,1023,1048,1051,1063,1118,1142,1149,1153,1209,1214,1298,1321,1324,1339,1355,1388,1405,1433,1484,1492,1506,1508,1585,1594,1617,1651,1666,1689,1694,1725,1746,1758,1765,1766,1793,1811,1836,1841,1882,1898,1925,1927,1928,1929,2054,2060,2064,2068,2072,2079,2103,2121,2138,2180,2185,2217,2219,2232,2238,2250,2258,2268,2280,2354,2369,2382,2393,2398,2406,2413,2421,2490,2507,2529,2539,2603,2610,2618,2619,2637,2675,2698,2765,2775,2811,2824,2841,2882,2886,2889,2892,2920,2928,2963,2965,2986,2989,2991,3003,3017,3023,3038,3060,3061,3083,3085,3091,3111,3137,3150,3164,3263,3264,3272,3274,3302,3331,3346,3354,3374,3393,3406,3412,3416,3447,3466,3548,3565,3576,3645,3681,3709,3723,3725,3846,3852,3861,3876,3882,3954,3971,3984,4016,4025,4048,4097,4106,4120,4123,4132,4153,4205,4285,4333,4338,4342,4343,4351,4355,4368,4429,4430,4434,4435,4445,4477,4488,4507,4510,4543,4567,4569,4585,4591,4606,4640,4665,4675,4678,4713,4742,4766,4784,4801,4812,4823,4828,4834,4862,4886,4894,4905,4926,4961,5049,5059,5109,5110,5117,5122,5162,5172,5177,5235,5241,5255,5272,5298,5310,5353,5355,5387,5413,5423,5453,5457,5481,5487,5531,5536,5583,5598,5611,5614,5626,5642,5649,5670,5696,5700,5704,5757,5767,5777,5802,5814,5817,5863,5885,5917,5926,5958,5976,6067,6097,6115,6165,6166,6170,6185,6247,6256,6278,6361,6382,6397,6398,6425,6442,6486,6490,6535,6557,6565,6592,6638,6647,6652,6670,6700,6703,6739,6746,6795,6800,6802,6808,6814,6828,6881,6889,6890,6903,6928,7047,7088,7093,7106,7153,7164,7171,7176,7213,7257,7283,7289,7307,7345,7360,7374,7397,7403,7438,7488,7494,7496,7500,7553,7576,7579,7592,7603,7609,7624,7642,7664,7674,7676,7732,7760,7762,7766,7771,7805,7810,7812,7822,7915,7922,7933,7951,7957,7962,7967,7994,8005,8008,8016,8030,8110,8112,8174,8198,8199,8215,8218,8222,8227,8332,8337,8340,8344,8350,8357,8374,8387,8399,8414,8415,8422,8424,8467,8487,8509,8524,8541,8563,8602,8611,8640,8667,8677,8704,8717,8722,8734,8762,8772,8780,8830,8842,8854,8958,8960,8971,8972,9003,9026,9043,9060,9062,9091,9096,9098,9164,9186,9202,9214,9219,9258,9295,9311,9317,9356,9372,9404,9406,9413,9422,9427,9443,9450,9454,9464,9502,9503,9507,9515,9526,9566,9576,9593,9664,9666,9682,9715,9718,9730,9735,9753,9776,9796,9801,9817,9859,9871,9879,9898,9929,9956,9960,10031,10052,10061,10086,10114,10116,10127,10129,10155,10169,10171,10174,10202,10235,10237,10244,10328,10342,10350,10390,10402,10436,10462,10487,10518,10535,10548,10566,10595,10638,10660,10662,10685,10687,10688,10692,10711,10751,10793,10803,10810,10828,10871,10875,10885,10899,10909,10968,10972,10988,10991,11009,11036,11048,11053,11055,11099,11123,11140,11153,11155,11158,11179,11182,11298,11303,11318,11334,11345,11352,11391,11408,11418,11422,11525,11545,11568,11580,11673,11685,11689,11714,11721,11730,11739,11744,11751,11761,11823,11828,11842,11844,11857,11902,11918,11931,11942,11949,11951,11981,11986,11989,11997,12023,12034,12073,12074,12094,12098,12102,12161,12169,12196,12217,12241,12284,12313,12317,12326,12338,12344,12360,12372,12398,12414,12440,12465,12482,12528,12532,12542,12568,12569,12576,12601,12602,12610,12615,12648,12649,12709,12720,12728,12752,12753,12767,12812,12827,12841,12842,12889,12905,12916,12947,12954,12958,12968,13015,13093,13116,13130,13149,13192,13213,13218,13250,13307,13321,13357,13361,13378,13379,13386,13439,13456,13502,13507,13574,13578,13613,13623,13645,13664,13688,13774,13781,13784,13788,13800,13828,13888,13898,13908,13941,13996,14010,14026,14043,14046,14051,14060,14104,14121,14141,14147,14177,14191,14199,14213,14215,14271,14283,14294,14324,14325,14340,14361,14373,14378,14382,14440,14462,14566,14642,14731,14747,14778,14810,14854,14877,14887,14902,14911,14920,14929,14931,14959,14973,14986,14992,15017,15025,15092,15099,15122,15123,15222,15223,15250,15266,15267,15268,15293,15334,15341,15379,15399,15416,15473,15481,15495,15544,15552,15571,15630,15639,15642,15661,15681,15699,15707,15760,15848,15858,15901,15917,15954,15960,15966,16010,16028,16032,16110,16138,16140,16151,16157,16231,16260,16303,16309,16316,16376,16388,16462,16463,16526,16541,16548,16591,16599,16606,16612,16639,16656,16661,16707,16739,16740,16775,16789,16808,16831,16833,16852,16857,16935,16943,16977,16996,17021,17044,17056,17077,17112,17129,17151,17159,17160,17179,17212,17219,17252,17254,17290,17304,17325,17352],"35":[4,116,127,144,146,216,258,281,288,297,307,308,336,340,348,353,432,435,505,524,537,614,671,695,757,759,762,766,772,796,801,810,812,860,912,992,1047,1097,1181,1218,1277,1290,1327,1336,1429,1430,1449,1456,1513,1515,1529,1550,1579,1628,1649,1683,1698,1705,1725,1749,1753,1763,1849,1893,1901,1922,1982,2009,2047,2156,2162,2181,2185,2232,2328,2423,2436,2450,2462,2492,2506,2511,2543,2571,2618,2644,2662,2676,2698,2740,2788,2866,2875,2922,3001,3013,3014,3021,3031,3133,3139,3169,3181,3204,3215,3222,3265,3301,3318,3329,3362,3374,3391,3393,3418,3454,3505,3558,3569,3600,3678,3679,3683,3691,3717,3740,3762,3796,3818,3828,3843,3845,3893,3941,3956,4027,4056,4063,4100,4136,4145,4156,4183,4188,4229,4285,4307,4318,4326,4341,4370,4413,4481,4542,4543,4581,4629,4640,4656,4672,4681,4695,4815,4914,4946,5025,5071,5083,5211,5236,5250,5372,5417,5483,5484,5528,5568,5608,5645,5678,5692,5699,5733,5832,5854,5891,5902,5943,5973,6014,6069,6071,6077,6090,6119,6148,6151,6166,6168,6206,6212,6270,6349,6354,6364,6423,6484,6491,6498,6524,6547,6561,6565,6592,6757,6761,6791,6814,6842,6854,6976,7049,7122,7124,7148,7172,7226,7330,7359,7390,7436,7437,7459,7491,7518,7519,7593,7610,7637,7665,7683,7696,7698,7724,7728,7749,7755,7771,7792,7802,7821,7869,7945,7949,7963,7987,8003,8039,8070,8090,8091,8179,8208,8212,8280,8282,8293,8322,8371,8411,8412,8475,8543,8553,8601,8603,8635,8684,8701,8719,8727,8741,8769,8851,8926,8930,8990,9032,9040,9052,9058,9112,9156,9208,9288,9320,9381,9393,9402,9409,9415,9423,9472,9484,9486,9515,9528,9726,9794,9866,9895,9897,9928,9973,10025,10027,10152,10194,10220,10221,10241,10261,10407,10423,10445,10457,10514,10521,10555,10639,10655,10673,10737,10747,10815,10883,10886,10924,10939,10946,10961,10964,10968,11024,11028,11051,11095,11105,11183,11193,11202,11227,11237,11334,11360,11460,11505,11525,11543,11589,11645,11663,11671,11733,11743,11763,11797,11805,11809,11874,11936,11954,11963,11975,12002,12045,12051,12052,12173,12208,12223,12246,12248,12264,12292,12302,12367,12396,12404,12415,12427,12443,12456,12460,12475,12520,12569,12595,12610,12622,12630,12637,12702,12717,12751,12786,12811,12821,12843,12935,12959,12963,12998,13060,13073,13097,13155,13188,13341,13354,13373,13414,13431,13455,13462,13521,13543,13551,13574,13581,13691,13703,13734,13743,13792,13803,13939,13971,13988,14013,14016,14032,14036,14055,14067,14074,14110,14138,14139,14146,14158,14241,14249,14301,14314,14319,14357,14363,14366,14368,14373,14376,14388,14425,14429,14442,14464,14479,14492,14513,14607,14609,14629,14631,14646,14686,14702,14794,14815,14819,14849,14869,14891,14926,14930,14947,14952,14963,15003,15028,15030,15044,15297,15302,15307,15372,15395,15440,15464,15466,15470,15484,15513,15526,15558,15595,15610,15688,15810,15817,15831,15910,16001,16051,16056,16057,16076,16139,16156,16181,16193,16205,16219,16221,16255,16258,16266,16276,16311,16318,16398,16432,16436,16453,16522,16557,16574,16623,16629,16651,16705,16762,16768,16822,16866,16869,16917,16920,16963,17012,17108,17134,17136,17245,17310,17319,17338,17365,17402],"36":[88,95,126,161,184,223,235,272,340,341,355,405,433,452,516,530,537,550,609,649,692,697,705,746,767,768,781,787,790,808,816,942,948,955,1030,1067,1099,1116,1146,1162,1172,1192,1206,1216,1240,1291,1313,1372,1392,1400,1429,1483,1495,1500,1574,1669,1698,1714,1734,1750,1793,1823,1845,1924,1974,1985,1994,2055,2063,2097,2100,2145,2190,2240,2311,2395,2398,2413,2420,2424,2539,2540,2642,2676,2692,2729,2772,2773,2796,2836,2856,2866,2956,2971,2997,3015,3071,3162,3168,3178,3201,3218,3241,3289,3318,3387,3405,3416,3504,3508,3519,3535,3537,3612,3619,3646,3717,3721,3758,3770,3776,3787,3840,3852,3860,3888,3902,3960,4168,4181,4191,4194,4295,4323,4355,4402,4431,4489,4507,4526,4560,4581,4632,4743,4795,4808,4827,4830,4863,4870,4916,5051,5081,5094,5119,5120,5132,5152,5216,5291,5331,5350,5374,5378,5398,5449,5457,5532,5609,5633,5645,5670,5741,5743,5821,5825,5872,5925,5960,5990,6038,6079,6082,6177,6201,6203,6220,6267,6456,6488,6496,6535,6558,6613,6660,6670,6711,6723,6813,6858,6892,6893,6937,6963,6998,7002,7008,7029,7056,7086,7091,7145,7146,7186,7203,7229,7234,7248,7294,7350,7443,7460,7481,7485,7525,7555,7570,7600,7630,7665,7668,7683,7684,7695,7698,7709,7777,7778,7816,7823,7902,7908,7910,7917,7936,7946,7990,8077,8142,8162,8231,8272,8333,8335,8391,8452,8506,8518,8534,8535,8556,8591,8598,8605,8610,8613,8635,8642,8669,8701,8754,8758,8806,8855,8857,8862,8875,8901,8928,8949,8955,8978,9081,9093,9109,9151,9262,9294,9295,9312,9360,9425,9497,9513,9518,9602,9673,9700,9706,9725,9727,9734,9751,9769,9779,9794,9806,9875,9909,9919,9942,10060,10097,10168,10172,10196,10200,10205,10217,10226,10269,10368,10389,10403,10423,10505,10560,10641,10687,10720,10728,10770,10787,10794,10875,10879,10908,10917,10945,10957,10969,11018,11026,11028,11063,11080,11095,11111,11139,11146,11164,11171,11194,11258,11263,11274,11342,11393,11432,11439,11501,11519,11525,11656,11682,11691,11722,11741,11781,11806,11823,11833,11849,11855,11867,11872,11876,11877,11888,11902,11914,11944,11974,12005,12019,12023,12099,12129,12185,12221,12227,12252,12260,12457,12478,12523,12540,12560,12586,12594,12612,12615,12690,12695,12713,12731,12747,12851,12855,12869,12889,12910,12924,12976,12985,13017,13036,13046,13055,13056,13092,13099,13106,13113,13134,13199,13276,13343,13354,13377,13391,13452,13473,13497,13516,13526,13536,13553,13642,13652,13657,13688,13788,13823,13825,13831,13865,13906,13911,13915,13941,14011,14015,14018,14024,14026,14040,14045,14047,14087,14158,14183,14187,14193,14220,14259,14323,14375,14388,14441,14443,14464,14541,14553,14598,14626,14634,14880,14898,14969,15016,15041,15059,15097,15177,15193,15243,15244,15270,15285,15339,15347,15350,15405,15445,15475,15487,15489,15523,15527,15543,15554,15658,15665,15723,15823,15824,15838,15862,15892,15984,16010,16039,16156,16176,16196,16210,16239,16271,16283,16317,16326,16368,16446,16455,16492,16522,16547,16561,16662,16672,16689,16719,16737,16770,16773,16795,16809,16831,16847,16858,16877,16911,16930,16931,16952,16971,16978,17072,17104,17124,17133,17191,17213,17244,17322,17366,17376,17393],"37":[58,62,66,107,140,153,154,185,236,237,260,263,311,322,398,401,402,431,530,541,544,584,605,608,626,644,652,681,710,715,723,747,779,786,798,812,833,855,873,880,886,917,923,932,938,947,960,979,983,1042,1074,1146,1152,1181,1195,1208,1209,1214,1246,1296,1342,1397,1401,1416,1422,1435,1461,1482,1511,1513,1517,1547,1557,1600,1627,1634,1665,1666,1668,1672,1703,1727,1734,1740,1745,1750,1798,1806,1825,1880,1892,1928,1941,1950,2020,2032,2038,2047,2084,2198,2211,2238,2260,2312,2332,2337,2388,2395,2435,2443,2444,2458,2499,2530,2560,2563,2568,2619,2630,2639,2640,2786,2836,2859,2876,2886,2890,2899,2912,2939,2943,2951,3067,3068,3099,3100,3106,3116,3141,3144,3160,3214,3297,3317,3337,3345,3364,3394,3400,3404,3450,3475,3481,3486,3487,3510,3558,3582,3594,3618,3647,3695,3720,3724,3729,3734,3768,3770,3775,3788,3803,3830,3874,3896,3911,3923,3941,3946,3970,4007,4020,4057,4074,4148,4161,4215,4218,4221,4231,4232,4296,4304,4322,4338,4354,4387,4406,4416,4429,4489,4490,4491,4537,4570,4589,4590,4601,4607,4645,4661,4669,4704,4707,4726,4733,4734,4767,4768,4769,4817,4861,4869,4872,4888,4914,4921,4938,4950,4951,4998,5091,5096,5123,5151,5196,5207,5222,5235,5243,5261,5345,5426,5443,5502,5513,5516,5526,5532,5542,5548,5556,5605,5634,5650,5663,5700,5703,5711,5746,5749,5753,5760,5765,5767,5778,5785,5790,5792,5796,5824,5852,5862,5877,5878,5883,5998,6009,6041,6044,6047,6049,6065,6089,6199,6203,6241,6250,6286,6291,6317,6326,6370,6381,6382,6390,6452,6480,6493,6507,6524,6552,6556,6559,6568,6574,6602,6607,6628,6631,6639,6664,6676,6717,6745,6804,6805,6808,6825,6851,6870,6907,7006,7023,7032,7037,7093,7101,7123,7142,7185,7209,7216,7268,7270,7341,7362,7377,7410,7413,7472,7505,7530,7610,7650,7665,7689,7711,7783,7822,7828,7866,7888,7957,7988,8058,8088,8092,8094,8126,8143,8144,8170,8200,8209,8236,8245,8264,8277,8283,8284,8303,8349,8352,8357,8366,8368,8372,8400,8404,8448,8539,8561,8581,8588,8607,8618,8651,8658,8723,8747,8818,8835,8855,8867,8910,8915,8931,8964,8972,9028,9034,9068,9081,9084,9085,9086,9091,9095,9167,9191,9238,9292,9337,9387,9406,9450,9471,9498,9517,9518,9575,9580,9598,9603,9619,9637,9639,9676,9691,9719,9722,9751,9753,9754,9807,9809,9873,9874,9875,9877,9882,9903,9913,9921,9932,9980,10018,10045,10103,10177,10198,10211,10213,10235,10273,10280,10289,10380,10394,10440,10464,10471,10513,10576,10624,10639,10646,10665,10679,10680,10701,10812,10824,10825,10885,10922,10951,10960,10963,10991,11019,11027,11033,11046,11115,11198,11202,11232,11237,11251,11276,11311,11335,11362,11379,11389,11396,11490,11499,11533,11602,11604,11605,11725,11734,11746,11754,11778,11806,11809,11856,11869,11871,11908,11910,11938,11956,12000,12011,12012,12013,12040,12058,12137,12181,12199,12203,12213,12233,12237,12250,12266,12296,12346,12363,12387,12414,12419,12428,12459,12477,12479,12502,12542,12565,12566,12581,12582,12610,12643,12646,12676,12709,12712,12732,12733,12751,12781,12828,12863,12958,12959,12998,13002,13011,13021,13067,13077,13086,13090,13113,13132,13236,13267,13310,13340,13359,13441,13493,13552,13563,13647,13684,13740,13760,13830,13835,13840,13879,13910,13929,13941,13960,13966,13981,13983,13998,14014,14015,14024,14050,14131,14166,14168,14199,14227,14238,14244,14285,14308,14330,14353,14359,14374,14454,14468,14516,14518,14525,14533,14566,14618,14645,14650,14669,14724,14727,14830,14831,14834,14865,14870,14872,14937,14990,15044,15104,15126,15187,15215,15233,15238,15256,15270,15295,15325,15412,15423,15440,15450,15511,15537,15594,15609,15625,15629,15640,15646,15664,15674,15714,15735,15742,15746,15795,15801,15826,15839,15849,15857,15889,15932,15965,15985,15986,15990,16014,16052,16059,16071,16082,16096,16105,16124,16138,16143,16169,16187,16195,16240,16269,16279,16297,16345,16359,16393,16467,16471,16549,16570,16584,16601,16663,16678,16681,16685,16715,16728,16749,16752,16768,16785,16858,16868,16889,16944,16986,17006,17021,17043,17054,17063,17068,17093,17099,17127,17132,17138,17157,17160,17185,17225,17241,17260,17290,17311,17382,17394],"38":[64,103,104,119,131,135,169,266,272,303,313,344,362,533,540,629,692,725,763,776,779,798,859,985,1012,1023,1038,1102,1158,1184,1237,1247,1256,1280,1359,1361,1376,1436,1441,1466,1498,1525,1533,1537,1583,1606,1622,1652,1686,1711,1718,1720,1730,1733,1742,1748,1809,1815,1873,1945,1948,1960,1967,1986,2012,2016,2025,2115,2124,2128,2217,2219,2230,2247,2294,2354,2370,2372,2375,2428,2443,2464,2525,2533,2539,2595,2619,2679,2691,2696,2760,2784,2790,2797,2823,2832,2833,2847,2946,2986,3017,3034,3051,3102,3116,3148,3150,3156,3162,3325,3344,3398,3420,3445,3449,3502,3549,3554,3590,3624,3670,3699,3724,3786,3790,3885,3956,3986,4006,4012,4079,4132,4136,4145,4164,4173,4214,4281,4295,4323,4344,4364,4396,4434,4455,4494,4565,4601,4633,4654,4671,4677,4745,4849,4872,4887,4934,4967,4994,5035,5069,5091,5162,5204,5209,5258,5295,5315,5342,5361,5365,5514,5544,5592,5593,5595,5610,5631,5649,5676,5791,5800,5850,5906,5914,6029,6060,6061,6079,6100,6113,6241,6268,6277,6288,6319,6323,6473,6485,6488,6539,6576,6625,6626,6693,6752,6782,6792,6795,6816,6947,7019,7046,7100,7109,7125,7229,7319,7354,7379,7412,7437,7473,7521,7562,7609,7625,7646,7665,7697,7698,7723,7728,7733,7742,7743,7756,7757,7776,7778,7788,8005,8018,8039,8046,8072,8091,8123,8139,8167,8168,8181,8202,8220,8321,8464,8541,8591,8652,8808,8818,8886,8919,8965,8987,9021,9038,9152,9163,9206,9243,9248,9311,9329,9348,9353,9355,9356,9397,9419,9437,9607,9644,9649,9666,9700,9707,9711,9735,9791,9810,9871,9900,9910,9982,9998,10019,10077,10095,10156,10256,10318,10382,10404,10413,10415,10429,10444,10447,10470,10513,10526,10673,10675,10678,10733,10765,10791,10802,10896,10978,11004,11059,11069,11093,11098,11115,11151,11183,11206,11258,11289,11308,11403,11449,11453,11468,11511,11554,11591,11594,11637,11694,11734,11755,11815,11853,11883,11952,11967,12036,12037,12071,12125,12179,12216,12230,12242,12272,12278,12295,12376,12422,12456,12465,12472,12551,12557,12560,12576,12753,12763,12777,12785,12820,12850,12852,12880,12951,13023,13160,13176,13182,13200,13219,13226,13239,13274,13305,13323,13344,13433,13490,13493,13545,13574,13664,13673,13687,13724,13770,13788,13847,13910,13911,14019,14022,14086,14103,14161,14252,14274,14277,14302,14304,14332,14416,14435,14485,14535,14548,14641,14722,14725,14746,14765,14768,14789,14812,14840,14921,14991,15070,15096,15099,15100,15166,15206,15339,15360,15418,15423,15450,15472,15484,15551,15558,15628,15649,15703,15709,15710,15721,15734,15795,15812,15822,15868,15916,15921,15948,16013,16036,16055,16078,16097,16203,16217,16234,16333,16363,16424,16469,16491,16502,16509,16515,16549,16570,16641,16661,16676,16693,16712,16811,16812,16851,16866,16889,16909,16933,16986,17000,17033,17060,17071,17121,17130,17156,17163,17179,17195,17211,17229,17255,17256,17286,17335,17398],"39":[56,98,108,122,132,202,220,287,291,298,308,335,355,396,398,402,409,411,414,533,571,572,584,597,631,645,646,653,660,662,664,728,730,782,807,826,834,837,838,846,858,949,950,987,993,996,997,1034,1041,1053,1060,1085,1089,1114,1178,1181,1183,1189,1202,1236,1254,1275,1283,1302,1346,1365,1412,1422,1424,1441,1444,1445,1514,1559,1599,1620,1632,1658,1669,1675,1694,1704,1728,1758,1768,1808,1815,1930,1979,1986,1998,2001,2078,2083,2099,2132,2149,2166,2215,2306,2371,2382,2410,2563,2586,2623,2641,2653,2674,2690,2697,2771,2780,2812,2840,2874,2877,2966,3007,3021,3112,3113,3128,3189,3197,3209,3265,3277,3306,3311,3314,3330,3341,3372,3380,3428,3455,3457,3488,3492,3561,3576,3587,3607,3613,3646,3648,3667,3674,3693,3770,3782,3791,3830,3864,4120,4121,4122,4137,4138,4150,4186,4191,4199,4207,4224,4255,4286,4315,4332,4349,4352,4418,4439,4491,4504,4540,4624,4734,4737,4746,4815,4938,4946,4952,4971,4984,5014,5030,5095,5119,5161,5174,5228,5240,5245,5272,5315,5359,5381,5384,5415,5444,5515,5526,5551,5584,5596,5623,5681,5694,5705,5722,5758,5759,5810,5820,5825,5898,5928,5939,5942,5966,5967,6036,6056,6119,6128,6152,6159,6180,6182,6201,6229,6352,6389,6393,6414,6428,6518,6529,6594,6618,6624,6630,6633,6722,6731,6762,6765,6774,6799,6837,6883,6997,7001,7043,7079,7093,7162,7211,7303,7323,7324,7340,7343,7354,7374,7419,7427,7634,7649,7692,7713,7723,7728,7788,7799,7851,7880,7901,7915,7940,7963,8011,8018,8025,8030,8038,8055,8062,8076,8093,8123,8144,8150,8160,8170,8232,8247,8260,8263,8273,8282,8320,8323,8352,8381,8404,8435,8464,8472,8485,8512,8525,8559,8606,8632,8642,8651,8666,8688,8691,8747,8756,8777,8806,8822,8862,8865,8877,8900,8905,8969,8981,8996,9009,9050,9091,9093,9105,9135,9148,9182,9198,9199,9202,9225,9247,9259,9262,9283,9293,9300,9312,9360,9362,9389,9397,9466,9495,9500,9552,9558,9669,9715,9740,9748,9749,9772,9789,9804,9809,9828,9875,9890,9892,9895,9896,9900,9933,9959,9974,9998,10003,10009,10036,10065,10137,10194,10207,10234,10266,10289,10327,10347,10418,10431,10465,10471,10472,10490,10497,10516,10538,10582,10616,10629,10641,10665,10672,10723,10725,10727,10830,10869,10876,10986,11003,11006,11015,11017,11026,11028,11037,11045,11103,11145,11170,11193,11207,11211,11212,11221,11229,11287,11353,11402,11459,11465,11474,11481,11489,11499,11500,11505,11506,11509,11518,11522,11541,11613,11635,11652,11686,11687,11717,11720,11757,11762,11802,11803,11815,11828,11839,11848,11862,11863,11928,11937,11972,11985,12015,12019,12020,12027,12031,12047,12078,12080,12082,12085,12105,12107,12231,12234,12249,12317,12328,12344,12417,12422,12430,12433,12439,12487,12492,12501,12555,12593,12599,12666,12686,12690,12692,12717,12787,12830,12875,12929,12933,12934,12948,12969,12976,12992,13084,13122,13129,13144,13173,13191,13238,13285,13303,13326,13350,13374,13429,13449,13454,13524,13527,13539,13566,13634,13638,13640,13642,13692,13694,13729,13733,13750,13757,13770,13837,13887,13962,13986,14061,14072,14078,14103,14185,14196,14202,14230,14231,14245,14252,14258,14266,14300,14301,14323,14339,14352,14367,14393,14399,14421,14439,14448,14454,14455,14531,14546,14578,14586,14673,14715,14734,14761,14822,14834,14854,14891,14923,14946,14967,14995,15006,15075,15160,15169,15173,15212,15243,15254,15282,15287,15300,15325,15345,15408,15440,15467,15483,15497,15531,15560,15614,15625,15638,15672,15703,15713,15782,15804,15816,15823,15841,15866,15924,15936,15955,16026,16083,16110,16113,16134,16143,16170,16195,16207,16211,16234,16241,16268,16310,16315,16330,16332,16371,16393,16438,16451,16487,16495,16539,16575,16584,16691,16692,16734,16738,16747,16787,16859,16879,16955,16966,16992,17037,17054,17055,17198,17202,17234,17235,17238,17278,17287,17329,17405],"40":[13,62,106,128,163,198,265,269,284,286,411,467,495,507,556,680,683,708,733,846,905,909,932,1036,1083,1092,1098,1152,1179,1189,1250,1301,1342,1347,1354,1371,1388,1400,1465,1531,1548,1559,1592,1603,1733,1741,1847,1871,1883,1893,1920,1934,1945,1982,2010,2036,2052,2118,2119,2202,2209,2238,2246,2304,2325,2327,2342,2355,2448,2458,2479,2492,2538,2559,2562,2568,2612,2638,2640,2678,2691,2728,2738,2744,2745,2756,2779,2816,2817,2830,2852,2884,2907,2911,2990,3029,3036,3042,3058,3061,3116,3119,3136,3161,3214,3222,3250,3304,3326,3355,3373,3404,3410,3521,3529,3535,3564,3569,3616,3678,3689,3723,3729,3736,3799,3804,3821,3841,3884,3895,3988,4020,4097,4104,4129,4145,4164,4202,4244,4260,4265,4267,4348,4349,4362,4405,4420,4432,4517,4533,4554,4555,4560,4613,4620,4659,4708,4738,4814,4847,4938,4971,5014,5019,5048,5072,5087,5102,5157,5244,5251,5294,5331,5339,5340,5346,5347,5352,5367,5371,5399,5416,5428,5434,5468,5477,5596,5628,5650,5721,5737,5787,5818,5846,5880,5891,5929,5943,5953,5978,5989,6000,6010,6023,6028,6036,6054,6061,6100,6131,6156,6181,6189,6210,6219,6272,6276,6332,6361,6371,6390,6408,6414,6435,6443,6446,6501,6551,6604,6643,6646,6734,6746,6747,6755,6801,6872,6904,6962,6999,7001,7010,7047,7049,7057,7070,7102,7105,7155,7170,7205,7241,7263,7315,7365,7374,7396,7432,7436,7462,7478,7491,7492,7500,7502,7679,7706,7718,7723,7749,7785,7798,7855,7867,7946,7955,7960,8021,8188,8322,8326,8343,8391,8416,8432,8495,8505,8548,8572,8576,8586,8602,8611,8644,8705,8728,8862,8871,8887,8924,8934,8946,8949,8959,9029,9040,9085,9106,9113,9224,9346,9412,9448,9464,9497,9514,9564,9565,9612,9617,9686,9763,9783,9801,9825,9859,9871,9876,9913,9922,9931,9963,10046,10050,10088,10197,10234,10295,10314,10349,10364,10403,10419,10437,10581,10584,10590,10630,10689,10866,10868,10888,10891,10892,10896,10957,10960,11085,11192,11319,11327,11342,11343,11372,11385,11386,11447,11454,11480,11567,11584,11587,11622,11679,11692,11697,11735,11806,11866,11877,11901,11956,11981,11986,12019,12026,12027,12057,12058,12103,12196,12294,12295,12303,12320,12322,12329,12370,12454,12468,12488,12490,12506,12559,12587,12647,12680,12683,12703,12704,12721,12749,12769,12794,12816,12833,12852,12886,12942,12982,13055,13087,13220,13328,13397,13458,13490,13523,13573,13626,13639,13690,13733,13772,13777,13819,13870,13880,13891,13922,14004,14005,14081,14099,14152,14162,14209,14237,14276,14341,14359,14361,14377,14463,14507,14508,14568,14594,14600,14613,14623,14640,14655,14671,14687,14698,14730,14756,14816,14819,14897,14904,14935,14993,15006,15018,15025,15077,15079,15149,15156,15254,15316,15361,15389,15410,15479,15506,15525,15554,15558,15562,15599,15631,15684,15765,15811,15918,15934,15943,15960,15988,16039,16087,16110,16116,16174,16192,16214,16233,16278,16445,16473,16482,16508,16534,16607,16717,16724,16742,16758,16777,16805,16874,16974,16991,17022,17081,17129,17142,17223,17301,17340,17350,17354,17390],"41":[19,65,88,89,116,123,154,160,233,270,285,335,373,388,402,405,428,448,459,505,545,547,559,586,666,667,676,678,684,774,818,821,823,830,867,890,919,948,977,1005,1015,1075,1099,1101,1146,1151,1158,1161,1162,1164,1182,1199,1265,1315,1372,1374,1387,1392,1437,1503,1512,1515,1518,1520,1559,1577,1578,1581,1586,1615,1661,1705,1749,1823,1936,1937,1950,1972,2041,2044,2145,2152,2160,2182,2183,2284,2310,2319,2335,2341,2370,2409,2412,2413,2455,2464,2477,2502,2527,2555,2571,2577,2631,2650,2682,2709,2721,2738,2753,2756,2774,2786,2803,2852,2854,2858,2879,2903,2939,2959,3011,3038,3078,3088,3092,3098,3125,3128,3129,3141,3147,3157,3209,3228,3291,3295,3316,3356,3369,3378,3478,3497,3504,3517,3548,3558,3590,3601,3614,3632,3656,3662,3681,3708,3718,3859,3860,3891,3893,3897,3924,3925,4011,4026,4046,4052,4057,4101,4141,4155,4169,4171,4203,4217,4232,4236,4313,4322,4368,4408,4463,4512,4551,4569,4574,4591,4613,4617,4633,4663,4711,4714,4728,4736,4787,4792,4800,4802,4828,4887,4912,4947,4962,4966,4998,5030,5061,5071,5078,5088,5149,5173,5186,5215,5222,5230,5239,5249,5292,5297,5340,5357,5392,5402,5490,5531,5568,5607,5619,5621,5641,5747,5754,5763,5769,5802,5814,5815,5817,5845,5855,5866,5945,5950,5980,6011,6074,6096,6104,6109,6111,6127,6154,6170,6207,6230,6258,6265,6400,6419,6429,6448,6452,6463,6477,6499,6508,6514,6553,6559,6576,6581,6610,6611,6631,6667,6680,6778,6782,6788,6794,6797,6832,6842,6879,6884,6917,6926,6949,6985,6990,7073,7113,7123,7135,7140,7141,7147,7159,7189,7195,7204,7210,7211,7213,7225,7226,7298,7315,7359,7379,7434,7435,7521,7544,7593,7629,7645,7663,7676,7694,7702,7724,7725,7751,7774,7780,7832,7861,7876,7911,7912,7941,7948,7962,8039,8043,8051,8104,8120,8143,8181,8227,8236,8263,8267,8321,8340,8349,8369,8372,8400,8452,8453,8456,8461,8487,8491,8568,8570,8576,8581,8587,8610,8614,8616,8643,8651,8680,8708,8723,8732,8740,8859,8889,8892,8943,8968,8976,9005,9044,9078,9093,9188,9204,9251,9282,9296,9297,9328,9330,9332,9400,9440,9485,9525,9541,9578,9594,9611,9639,9645,9664,9697,9730,9749,9752,9771,9786,9793,9815,9832,9844,9865,9882,9888,9891,9893,9896,9929,9978,10047,10144,10151,10153,10161,10175,10187,10212,10217,10221,10227,10229,10245,10274,10310,10311,10317,10375,10388,10420,10424,10464,10487,10548,10560,10564,10573,10612,10651,10662,10663,10744,10794,10837,10854,10887,11002,11060,11078,11090,11103,11134,11135,11148,11177,11225,11261,11309,11318,11320,11348,11350,11352,11370,11398,11407,11432,11460,11467,11477,11507,11551,11582,11594,11601,11602,11650,11651,11652,11662,11680,11698,11707,11727,11735,11741,11755,11763,11816,11820,11824,11859,11860,11936,11988,11994,12064,12065,12073,12092,12141,12166,12191,12197,12219,12270,12275,12295,12331,12352,12359,12364,12385,12392,12417,12443,12461,12487,12497,12498,12522,12539,12547,12564,12565,12614,12629,12707,12716,12730,12734,12790,12809,12852,12894,12909,12911,12913,12917,12963,13001,13019,13028,13033,13055,13099,13104,13107,13113,13137,13172,13216,13237,13245,13251,13261,13284,13353,13427,13428,13443,13453,13459,13503,13521,13578,13587,13590,13619,13645,13659,13661,13703,13719,13779,13797,13803,13869,13879,13895,13911,13935,13952,14012,14014,14030,14050,14055,14062,14119,14131,14167,14180,14213,14224,14226,14253,14294,14363,14367,14381,14383,14417,14432,14439,14447,14463,14482,14483,14490,14527,14542,14572,14585,14594,14602,14663,14709,14784,14795,14827,14835,14856,14862,14865,14902,14935,14959,14975,15026,15037,15041,15044,15060,15067,15081,15087,15088,15089,15140,15222,15226,15240,15266,15295,15299,15307,15330,15390,15405,15415,15423,15464,15475,15495,15517,15525,15541,15583,15634,15640,15671,15677,15685,15687,15714,15741,15785,15801,15858,15930,15931,15952,15955,15995,16008,16033,16097,16114,16161,16194,16230,16267,16271,16275,16345,16359,16375,16377,16413,16424,16449,16454,16472,16476,16521,16542,16589,16604,16605,16615,16621,16643,16703,16728,16756,16760,16824,16838,16872,16876,16912,16951,16956,16958,16983,16999,17010,17014,17016,17023,17055,17075,17080,17114,17117,17253,17285,17347,17351,17356,17359,17365],"42":[0,13,58,71,95,116,129,133,164,223,275,324,373,399,484,488,509,522,536,544,636,648,651,696,711,716,723,744,772,780,801,837,868,870,873,941,966,1091,1127,1153,1186,1218,1227,1272,1283,1287,1306,1313,1351,1352,1507,1531,1580,1596,1630,1648,1650,1652,1656,1674,1687,1702,1715,1737,1755,1758,1774,1789,1854,1890,1900,1909,1916,1922,2001,2011,2032,2068,2075,2110,2113,2120,2144,2225,2249,2250,2268,2287,2351,2363,2372,2380,2396,2404,2405,2415,2448,2465,2474,2505,2507,2511,2518,2531,2596,2599,2611,2613,2643,2686,2692,2695,2700,2711,2727,2736,2763,2817,2842,2855,2867,2901,2933,2934,2936,2980,3049,3055,3056,3058,3067,3070,3094,3097,3100,3109,3116,3117,3167,3170,3178,3216,3240,3242,3251,3299,3343,3352,3373,3440,3443,3445,3461,3484,3504,3519,3522,3536,3552,3568,3604,3620,3624,3626,3630,3662,3663,3675,3693,3699,3701,3702,3735,3753,3824,3841,3851,3939,3945,4004,4010,4030,4107,4108,4123,4131,4141,4148,4165,4178,4179,4220,4237,4252,4275,4278,4286,4333,4339,4361,4369,4370,4457,4487,4517,4561,4562,4564,4598,4617,4628,4651,4672,4694,4715,4721,4729,4758,4762,4780,4793,4835,4841,4866,4913,4916,4919,4977,5043,5051,5055,5123,5184,5192,5226,5228,5275,5281,5282,5326,5336,5337,5350,5381,5414,5415,5416,5436,5456,5479,5494,5524,5530,5545,5551,5588,5590,5595,5601,5603,5625,5654,5679,5687,5697,5698,5723,5730,5736,5750,5771,5804,5809,5810,5814,5817,5834,5864,5872,5909,5911,5943,5966,6011,6048,6076,6089,6113,6151,6187,6208,6209,6220,6240,6300,6313,6353,6376,6385,6403,6419,6450,6462,6473,6501,6510,6529,6539,6566,6587,6601,6605,6608,6611,6628,6648,6672,6676,6736,6755,6758,6852,6874,6902,6942,6959,6966,7004,7008,7033,7034,7035,7050,7054,7078,7132,7139,7164,7197,7256,7264,7266,7286,7288,7299,7309,7323,7329,7336,7339,7349,7376,7380,7419,7433,7442,7464,7465,7518,7574,7578,7608,7646,7658,7667,7678,7690,7708,7718,7723,7727,7761,7767,7770,7773,7804,7805,7851,7888,7947,7951,7977,8005,8006,8030,8053,8133,8149,8155,8164,8175,8189,8194,8196,8209,8223,8230,8271,8276,8292,8298,8325,8330,8360,8374,8400,8409,8420,8496,8500,8564,8582,8583,8590,8619,8646,8667,8684,8719,8739,8760,8784,8796,8808,8818,8819,8838,8847,8864,8876,8912,8921,8934,8935,8949,8962,9012,9016,9022,9038,9047,9050,9057,9067,9124,9125,9139,9148,9180,9193,9216,9244,9253,9263,9291,9292,9295,9307,9315,9333,9334,9350,9360,9366,9371,9375,9390,9403,9413,9429,9451,9471,9473,9484,9487,9508,9510,9570,9571,9575,9576,9656,9659,9685,9722,9731,9738,9746,9751,9759,9765,9786,9794,9797,9815,9848,9852,9866,9868,9874,9916,9928,9946,10028,10038,10089,10091,10097,10180,10196,10210,10340,10350,10366,10372,10381,10391,10415,10484,10487,10497,10506,10507,10560,10565,10568,10631,10638,10642,10650,10684,10735,10753,10770,10777,10780,10834,10843,10849,10853,10876,10901,10977,11007,11025,11050,11064,11076,11097,11114,11117,11127,11140,11191,11195,11241,11269,11301,11302,11303,11309,11345,11347,11355,11359,11365,11386,11405,11419,11429,11431,11497,11501,11548,11551,11554,11562,11619,11625,11642,11658,11661,11662,11669,11675,11723,11750,11789,11792,11795,11796,11853,11883,11887,11906,11918,11921,11944,11951,11952,11966,12070,12130,12158,12205,12210,12226,12228,12232,12247,12250,12266,12270,12271,12288,12311,12331,12332,12340,12344,12349,12351,12420,12577,12589,12596,12607,12633,12696,12742,12750,12783,12810,12826,12844,12868,12871,12872,12890,12972,12977,13004,13019,13048,13050,13077,13089,13092,13124,13136,13165,13219,13229,13233,13242,13246,13259,13260,13286,13301,13323,13342,13349,13361,13371,13379,13418,13430,13466,13496,13508,13564,13644,13668,13698,13715,13835,13837,13880,13888,13912,13932,13938,13987,13988,14010,14016,14065,14092,14093,14094,14203,14219,14227,14237,14257,14278,14280,14328,14344,14355,14379,14393,14410,14430,14437,14446,14468,14512,14520,14534,14537,14546,14550,14574,14600,14675,14707,14712,14772,14796,14812,14821,14897,14901,14909,14958,14974,14996,15011,15068,15082,15111,15113,15221,15227,15268,15365,15368,15372,15373,15394,15396,15409,15423,15461,15488,15518,15573,15582,15634,15667,15704,15727,15750,15763,15776,15795,15800,15811,15840,15897,15905,15906,15918,15946,15950,15965,15969,15973,15983,16023,16030,16037,16044,16046,16060,16082,16111,16137,16194,16203,16245,16266,16278,16284,16321,16326,16376,16436,16454,16495,16525,16543,16556,16585,16591,16595,16612,16667,16735,16755,16760,16768,16770,16774,16780,16787,16805,16859,16869,16874,16929,16943,16982,17002,17003,17010,17011,17067,17110,17119,17121,17129,17156,17188,17200,17204,17324,17349,17369,17391],"43":[2,33,68,110,119,124,149,151,159,186,189,209,222,240,261,271,288,332,335,360,391,406,413,420,430,434,449,526,623,636,680,686,737,766,767,784,807,821,834,845,864,867,875,888,948,953,958,965,971,1000,1017,1031,1036,1059,1067,1078,1084,1087,1092,1093,1138,1150,1174,1182,1203,1224,1242,1305,1313,1343,1366,1371,1383,1397,1417,1418,1439,1440,1461,1471,1474,1485,1489,1493,1505,1508,1522,1537,1541,1555,1576,1627,1636,1637,1658,1671,1683,1712,1719,1721,1727,1737,1769,1788,1805,1823,1827,1844,1853,1885,1889,1904,1909,1911,1923,1929,1938,1956,1960,1966,1990,2004,2007,2009,2033,2073,2089,2130,2132,2143,2156,2220,2252,2316,2324,2340,2365,2393,2475,2528,2540,2541,2548,2561,2573,2606,2642,2768,2788,2802,2815,2819,2856,2857,2869,2880,2947,2969,2970,2984,2999,3003,3011,3051,3057,3063,3067,3068,3111,3138,3153,3182,3201,3217,3228,3255,3257,3308,3320,3330,3343,3355,3379,3407,3415,3428,3440,3444,3455,3459,3462,3474,3486,3540,3542,3551,3552,3562,3570,3579,3587,3604,3608,3640,3669,3672,3685,3712,3721,3727,3762,3766,3792,3814,3816,3824,3874,3887,3911,3935,3968,3985,4008,4012,4014,4037,4051,4054,4063,4088,4132,4152,4198,4220,4263,4264,4321,4331,4346,4365,4368,4371,4404,4406,4439,4446,4460,4468,4524,4527,4533,4549,4557,4586,4598,4607,4635,4639,4646,4686,4751,4752,4780,4781,4807,4821,4828,4836,4906,4909,4912,4914,4916,4917,4920,4921,4962,4963,5006,5010,5014,5020,5029,5049,5059,5089,5105,5132,5134,5149,5159,5165,5177,5198,5242,5247,5275,5279,5301,5303,5308,5321,5345,5360,5398,5418,5426,5428,5432,5442,5464,5469,5470,5474,5507,5521,5542,5582,5586,5592,5605,5639,5658,5671,5703,5718,5733,5752,5758,5770,5797,5821,5830,5850,5863,5883,5887,5918,5925,5942,5968,6024,6030,6037,6044,6066,6070,6140,6145,6174,6193,6203,6217,6221,6228,6235,6239,6273,6285,6307,6308,6332,6335,6370,6406,6420,6440,6475,6495,6501,6534,6546,6563,6579,6586,6592,6599,6623,6677,6689,6725,6744,6757,6762,6763,6767,6786,6791,6806,6836,6857,6864,6927,6944,6952,6971,6978,6982,7003,7009,7019,7021,7028,7050,7053,7073,7075,7115,7120,7123,7136,7142,7236,7241,7301,7313,7320,7343,7345,7362,7411,7413,7447,7469,7495,7539,7564,7573,7574,7581,7597,7611,7615,7643,7653,7666,7679,7705,7707,7721,7735,7766,7780,7786,7796,7817,7857,7882,7885,7968,7980,7986,8023,8036,8051,8062,8084,8101,8139,8172,8200,8214,8218,8254,8260,8265,8288,8320,8321,8336,8340,8350,8362,8383,8385,8404,8417,8432,8448,8462,8465,8497,8517,8518,8530,8533,8563,8585,8604,8643,8648,8666,8679,8710,8711,8726,8727,8733,8742,8745,8788,8805,8812,8825,8847,8849,8879,8901,8941,8949,8992,8996,9015,9024,9058,9061,9074,9121,9130,9143,9147,9182,9187,9204,9230,9239,9245,9256,9275,9307,9345,9349,9352,9360,9413,9431,9447,9535,9574,9581,9597,9662,9668,9728,9740,9753,9765,9769,9811,9831,9837,9849,9879,9880,9881,9891,9947,9950,9963,10013,10035,10047,10065,10083,10091,10096,10105,10109,10117,10142,10143,10182,10184,10200,10207,10217,10256,10283,10288,10295,10342,10353,10354,10357,10421,10422,10426,10456,10469,10481,10488,10492,10522,10541,10568,10650,10657,10687,10700,10733,10747,10793,10800,10803,10813,10823,10837,10845,10891,10928,10933,10940,10944,10974,10980,11015,11040,11084,11130,11144,11196,11216,11270,11279,11298,11309,11382,11383,11409,11414,11459,11463,11474,11483,11484,11492,11511,11525,11543,11575,11581,11586,11627,11633,11635,11643,11652,11673,11703,11706,11733,11737,11746,11776,11807,11810,11817,11837,11844,11855,11861,11863,11892,11927,11928,11942,11998,12025,12035,12036,12057,12074,12076,12079,12090,12102,12111,12153,12202,12256,12260,12281,12286,12300,12302,12321,12340,12348,12373,12427,12432,12436,12444,12484,12569,12591,12624,12631,12701,12716,12750,12817,12820,12831,12846,12859,12892,12913,12916,12954,12989,13080,13152,13163,13176,13180,13207,13209,13248,13256,13262,13289,13301,13311,13321,13339,13377,13381,13399,13426,13438,13441,13442,13488,13508,13531,13549,13556,13573,13582,13627,13631,13666,13678,13713,13717,13726,13740,13746,13749,13766,13770,13773,13786,13799,13839,13840,13867,13895,13903,13910,13963,13978,13980,13985,14034,14087,14093,14100,14105,14119,14145,14174,14217,14235,14268,14278,14283,14316,14320,14351,14392,14398,14405,14481,14487,14500,14506,14521,14525,14530,14546,14568,14621,14628,14650,14666,14684,14691,14695,14701,14702,14747,14765,14771,14777,14833,14903,14925,14935,14955,15027,15100,15114,15117,15123,15131,15135,15152,15158,15159,15168,15172,15194,15201,15203,15225,15232,15238,15251,15347,15378,15429,15444,15459,15503,15512,15519,15528,15542,15573,15591,15592,15618,15631,15643,15677,15690,15778,15780,15788,15791,15828,15867,15869,15881,15900,15903,15965,15968,15969,15973,15980,16016,16035,16076,16087,16113,16151,16201,16239,16261,16300,16316,16330,16339,16458,16465,16500,16511,16533,16586,16602,16612,16621,16624,16652,16656,16657,16691,16750,16754,16776,16780,16788,16804,16814,16816,16820,16827,16829,16830,16874,16875,16882,16895,16926,16927,17019,17029,17044,17047,17110,17120,17134,17158,17199,17208,17209,17222,17230,17298,17322,17332,17335,17380,17385,17396],"44":[28,32,54,72,127,138,150,163,185,197,230,236,258,274,305,336,360,380,400,428,434,438,448,483,498,515,521,530,532,568,590,594,608,611,630,634,715,717,735,753,785,812,815,833,851,872,904,920,937,939,982,998,1012,1013,1040,1042,1057,1073,1092,1107,1109,1156,1203,1221,1222,1233,1235,1252,1267,1275,1289,1327,1356,1362,1395,1412,1414,1448,1450,1452,1503,1508,1509,1512,1521,1533,1535,1562,1568,1592,1616,1622,1635,1644,1652,1664,1690,1755,1756,1760,1761,1766,1767,1768,1771,1774,1789,1805,1806,1834,1848,1854,1866,1870,1885,1899,1906,1922,1936,1968,1984,2011,2029,2032,2057,2063,2077,2114,2139,2140,2158,2167,2176,2197,2224,2261,2275,2276,2304,2315,2318,2331,2352,2364,2394,2404,2409,2413,2436,2452,2463,2469,2471,2475,2511,2533,2542,2560,2591,2594,2663,2682,2688,2702,2720,2721,2734,2738,2751,2808,2812,2819,2831,2862,2883,2885,2898,2926,2950,2954,2963,2988,2990,3001,3008,3010,3017,3020,3025,3041,3063,3124,3128,3132,3149,3175,3207,3212,3240,3255,3269,3271,3293,3296,3297,3305,3324,3332,3401,3412,3439,3441,3442,3477,3505,3513,3534,3536,3561,3567,3578,3606,3676,3677,3770,3797,3799,3803,3849,3854,3858,3879,3889,3892,3911,3930,3934,3981,3999,4016,4042,4048,4055,4076,4081,4098,4114,4116,4118,4133,4152,4159,4180,4186,4193,4204,4211,4227,4250,4271,4298,4301,4323,4330,4336,4359,4397,4420,4431,4474,4494,4504,4532,4537,4553,4556,4558,4571,4578,4580,4590,4611,4659,4663,4681,4696,4708,4714,4721,4723,4730,4732,4753,4774,4800,4810,4828,4830,4833,4878,4898,4901,4947,4963,5009,5016,5042,5094,5101,5107,5133,5170,5199,5228,5261,5273,5278,5319,5342,5356,5362,5401,5442,5489,5496,5498,5505,5523,5524,5529,5533,5554,5557,5564,5575,5594,5647,5653,5679,5704,5705,5727,5729,5741,5743,5744,5770,5786,5789,5795,5797,5803,5835,5846,5871,5881,5893,5896,5911,5915,5918,5930,5931,5956,5983,6018,6024,6040,6051,6060,6062,6071,6078,6079,6080,6100,6109,6114,6120,6129,6141,6144,6155,6198,6211,6215,6241,6254,6292,6317,6370,6372,6396,6403,6451,6471,6510,6549,6556,6573,6577,6650,6694,6701,6771,6790,6810,6865,6887,6922,6940,6951,6963,6964,6965,6968,6976,6991,7008,7012,7013,7016,7046,7052,7070,7095,7098,7104,7113,7116,7151,7165,7173,7193,7195,7219,7258,7260,7282,7284,7288,7291,7302,7309,7324,7373,7377,7395,7399,7400,7415,7454,7489,7526,7527,7538,7565,7603,7611,7629,7658,7672,7679,7755,7782,7806,7810,7849,7851,7858,7875,7887,7898,7902,7910,7922,7923,7959,7972,8001,8009,8013,8025,8027,8030,8045,8067,8111,8122,8127,8139,8148,8166,8180,8184,8188,8191,8216,8230,8231,8265,8300,8315,8316,8338,8346,8347,8408,8423,8427,8450,8466,8474,8497,8499,8512,8527,8543,8572,8577,8593,8607,8670,8673,8688,8691,8700,8705,8730,8742,8747,8765,8781,8827,8839,8847,8888,8898,8901,8943,8950,8951,8955,8969,8979,8990,9001,9031,9042,9060,9066,9068,9069,9092,9101,9114,9138,9172,9174,9186,9227,9230,9256,9258,9269,9274,9280,9292,9295,9298,9311,9322,9383,9384,9391,9404,9405,9414,9415,9416,9432,9446,9448,9449,9479,9482,9483,9505,9558,9569,9590,9594,9636,9673,9682,9700,9701,9728,9754,9834,9879,9882,9896,9907,9921,9922,9957,9967,9969,9975,10005,10015,10018,10023,10033,10047,10050,10054,10062,10108,10144,10164,10175,10196,10216,10225,10237,10297,10308,10327,10340,10341,10342,10346,10349,10350,10361,10378,10406,10410,10413,10449,10459,10460,10495,10518,10522,10545,10546,10562,10579,10593,10596,10634,10644,10654,10662,10664,10671,10678,10679,10700,10701,10745,10758,10768,10780,10784,10830,10865,10873,10922,10946,11006,11093,11102,11157,11251,11257,11290,11292,11300,11309,11331,11359,11378,11380,11387,11411,11426,11446,11474,11479,11491,11522,11566,11576,11584,11585,11588,11593,11596,11602,11613,11646,11649,11653,11656,11661,11667,11672,11678,11719,11726,11755,11764,11770,11791,11798,11807,11819,11831,11842,11851,11887,11900,11916,11936,11953,11972,12004,12019,12024,12037,12081,12082,12097,12114,12140,12151,12166,12193,12207,12219,12221,12290,12297,12316,12336,12368,12369,12371,12387,12413,12426,12435,12437,12455,12460,12480,12492,12496,12538,12570,12579,12647,12659,12664,12676,12686,12712,12736,12785,12794,12799,12816,12838,12870,12884,12894,12898,12913,12949,12985,13011,13031,13077,13084,13126,13127,13160,13165,13180,13182,13226,13227,13242,13277,13296,13297,13303,13309,13318,13324,13327,13329,13342,13390,13402,13431,13447,13454,13493,13519,13530,13540,13542,13548,13573,13607,13614,13622,13670,13705,13722,13738,13739,13750,13767,13793,13810,13813,13821,13825,13854,13872,13881,13886,13949,13969,13978,13994,14032,14048,14072,14085,14128,14130,14151,14157,14201,14205,14228,14242,14266,14273,14282,14284,14295,14335,14346,14359,14396,14431,14443,14450,14465,14469,14486,14517,14550,14584,14637,14678,14683,14685,14691,14692,14695,14707,14709,14712,14746,14751,14753,14765,14777,14786,14787,14794,14806,14823,14824,14830,14854,14894,14910,14953,14978,14999,15009,15015,15029,15041,15046,15098,15104,15116,15157,15165,15186,15218,15219,15248,15276,15298,15347,15375,15391,15402,15403,15407,15440,15444,15459,15466,15488,15496,15503,15507,15508,15558,15565,15566,15591,15630,15671,15730,15740,15750,15752,15774,15797,15810,15865,15895,15904,15913,15933,15944,15951,15982,15992,15996,15997,16002,16010,16025,16032,16091,16105,16119,16140,16179,16192,16198,16199,16203,16227,16268,16269,16301,16333,16360,16369,16393,16394,16414,16471,16487,16492,16495,16508,16540,16576,16578,16582,16610,16721,16730,16748,16749,16751,16792,16794,16797,16815,16897,16914,16926,16945,16982,16988,16992,16998,17003,17015,17021,17022,17037,17038,17045,17052,17060,17065,17107,17154,17163,17177,17187,17189,17193,17198,17200,17217,17220,17228,17235,17250,17273,17281,17308,17315,17328,17338,17346,17368,17385,17387,17390],"45":[21,53,90,121,147,157,163,164,165,182,195,241,246,260,267,279,330,332,335,388,390,427,431,475,488,495,504,526,610,626,638,660,662,667,675,681,684,693,716,749,757,775,782,793,808,833,837,846,854,855,859,884,895,897,899,903,905,912,930,931,934,935,949,977,991,1031,1063,1078,1094,1097,1107,1136,1158,1198,1200,1203,1224,1232,1259,1322,1335,1351,1371,1379,1381,1424,1434,1436,1438,1467,1469,1473,1476,1481,1502,1510,1534,1537,1598,1619,1625,1635,1688,1694,1703,1705,1716,1718,1752,1755,1780,1799,1818,1819,1820,1824,1831,1852,1867,1909,1916,1918,1928,1934,1940,1943,1952,1970,1975,1997,2019,2025,2039,2043,2050,2056,2066,2092,2122,2199,2211,2228,2233,2281,2305,2308,2320,2362,2368,2370,2373,2407,2488,2492,2506,2511,2550,2611,2620,2625,2684,2689,2693,2706,2720,2728,2753,2792,2793,2796,2821,2822,2828,2834,2864,2880,2899,2920,2921,2929,2951,2953,3006,3013,3033,3057,3065,3090,3093,3122,3151,3160,3178,3191,3239,3287,3292,3302,3337,3341,3366,3394,3395,3401,3447,3511,3512,3523,3549,3559,3560,3597,3616,3619,3623,3689,3713,3715,3757,3765,3769,3772,3788,3790,3807,3812,3839,3851,3865,3868,3875,3885,3901,3903,3925,3949,3984,4006,4041,4051,4052,4056,4057,4104,4135,4146,4156,4161,4194,4197,4215,4222,4232,4237,4262,4269,4276,4291,4300,4314,4350,4374,4398,4418,4437,4510,4552,4554,4563,4586,4613,4637,4640,4647,4655,4692,4717,4734,4735,4740,4748,4842,4843,4847,4852,4879,4890,4897,4921,4932,4953,4958,4959,4965,4991,4992,5010,5054,5065,5113,5141,5192,5203,5204,5218,5229,5262,5272,5278,5297,5308,5311,5322,5323,5328,5368,5388,5406,5427,5473,5488,5489,5498,5546,5554,5574,5611,5653,5680,5694,5699,5708,5717,5722,5729,5798,5806,5811,5836,5839,5854,5891,5896,5902,5922,5937,5940,5944,5949,5966,5969,5972,5983,5984,6026,6027,6105,6116,6131,6149,6160,6173,6189,6197,6233,6280,6287,6289,6299,6305,6317,6331,6354,6364,6365,6376,6386,6389,6397,6399,6407,6426,6445,6467,6514,6521,6525,6529,6555,6560,6567,6610,6631,6636,6642,6661,6666,6672,6702,6714,6727,6748,6749,6754,6767,6770,6774,6782,6828,6940,6961,6978,7001,7010,7037,7045,7114,7135,7138,7150,7159,7163,7191,7192,7200,7203,7233,7293,7294,7310,7346,7350,7353,7355,7369,7390,7395,7411,7418,7472,7473,7475,7484,7496,7523,7528,7529,7539,7545,7549,7551,7560,7562,7569,7583,7616,7629,7649,7676,7678,7686,7687,7696,7720,7723,7757,7780,7788,7798,7821,7837,7848,7882,7889,7914,7929,7953,7956,7974,8023,8046,8070,8094,8102,8106,8126,8158,8192,8198,8200,8255,8262,8263,8302,8318,8333,8383,8460,8468,8496,8528,8530,8534,8564,8568,8579,8580,8655,8660,8662,8663,8675,8720,8727,8757,8768,8776,8781,8782,8804,8805,8812,8827,8830,8834,8857,8862,8863,8874,8884,8908,8963,8970,8998,9004,9009,9013,9064,9081,9087,9096,9108,9121,9128,9173,9182,9197,9213,9220,9226,9227,9228,9244,9260,9266,9271,9273,9286,9287,9299,9325,9341,9342,9368,9369,9373,9388,9404,9418,9424,9429,9433,9442,9447,9464,9465,9479,9482,9522,9551,9553,9560,9597,9605,9607,9621,9623,9651,9658,9672,9676,9707,9769,9786,9793,9795,9815,9840,9847,9887,9904,9906,9917,9924,9934,9938,9955,10007,10029,10047,10060,10069,10072,10088,10090,10121,10123,10134,10139,10140,10143,10180,10181,10190,10191,10192,10206,10252,10258,10273,10278,10304,10310,10331,10334,10350,10370,10406,10427,10440,10467,10483,10490,10502,10512,10529,10536,10539,10541,10560,10597,10600,10608,10618,10622,10629,10642,10726,10744,10814,10853,10881,10885,10887,10908,10920,10938,10969,10981,10999,11007,11024,11028,11036,11043,11050,11061,11067,11111,11122,11142,11171,11177,11186,11202,11211,11220,11226,11244,11257,11277,11321,11328,11364,11384,11386,11394,11411,11434,11440,11443,11464,11501,11505,11519,11526,11532,11557,11558,11565,11573,11589,11607,11676,11706,11710,11716,11717,11739,11770,11804,11817,11836,11868,11869,11872,11904,11907,11908,11921,11944,11962,11979,11986,11999,12009,12026,12042,12074,12076,12150,12170,12207,12218,12255,12272,12276,12280,12297,12299,12323,12348,12358,12360,12374,12432,12433,12451,12475,12494,12529,12550,12577,12580,12627,12634,12715,12728,12736,12737,12746,12753,12778,12781,12792,12798,12823,12877,12890,12897,12913,12914,12916,12919,12927,12933,12960,12969,13048,13091,13126,13137,13151,13152,13162,13184,13227,13233,13237,13265,13284,13286,13287,13318,13358,13387,13388,13404,13405,13429,13457,13495,13513,13532,13588,13619,13630,13636,13668,13684,13686,13694,13706,13713,13724,13766,13773,13778,13785,13802,13806,13824,13825,13853,13854,13886,13901,13914,13928,13957,13970,14011,14037,14048,14062,14076,14093,14106,14141,14164,14188,14192,14197,14208,14213,14252,14256,14267,14275,14276,14277,14283,14316,14359,14363,14390,14410,14426,14462,14466,14475,14554,14575,14582,14602,14607,14609,14686,14702,14716,14759,14821,14841,14855,14865,14871,14873,14881,14887,14899,14926,14981,14987,15050,15051,15079,15093,15101,15116,15130,15135,15142,15158,15165,15168,15177,15195,15250,15276,15292,15301,15303,15307,15314,15336,15351,15377,15387,15398,15406,15407,15415,15452,15458,15461,15464,15488,15491,15509,15544,15564,15575,15618,15633,15638,15657,15665,15667,15686,15689,15728,15744,15778,15779,15803,15817,15837,15861,15864,15890,15893,15932,16099,16147,16148,16237,16245,16247,16269,16271,16288,16317,16345,16353,16357,16412,16424,16431,16444,16471,16499,16513,16525,16526,16530,16541,16543,16549,16556,16573,16581,16594,16608,16675,16686,16712,16716,16740,16782,16822,16839,16840,16899,16901,16910,16927,16959,16963,17013,17027,17066,17071,17100,17130,17140,17197,17203,17210,17241,17243,17253,17258,17263,17271,17275,17276,17284,17307,17308,17340,17351,17360,17385,17401],"46":[6,7,17,53,93,109,117,174,196,206,210,217,240,265,308,336,339,343,345,349,362,382,385,388,410,415,418,449,450,460,461,494,505,567,601,613,617,628,684,686,692,709,770,789,813,824,836,845,891,895,916,955,985,988,1024,1035,1039,1041,1050,1088,1089,1118,1147,1155,1169,1181,1210,1238,1247,1269,1271,1284,1292,1312,1332,1346,1349,1416,1428,1476,1524,1543,1557,1561,1567,1573,1594,1628,1638,1640,1662,1672,1681,1690,1691,1695,1699,1746,1768,1770,1785,1805,1812,1813,1822,1823,1824,1833,1859,1871,1908,1918,1952,1993,2007,2028,2031,2055,2063,2088,2093,2099,2113,2126,2152,2159,2161,2164,2224,2234,2240,2249,2251,2260,2272,2364,2396,2456,2466,2488,2489,2513,2541,2545,2555,2563,2564,2567,2591,2626,2717,2718,2749,2750,2804,2819,2821,2844,2845,2847,2852,2865,2892,2929,2935,2950,2980,2983,2985,2995,3006,3018,3024,3037,3049,3051,3111,3133,3143,3164,3205,3231,3266,3271,3274,3280,3340,3356,3362,3471,3473,3497,3513,3520,3522,3537,3551,3567,3568,3582,3602,3622,3623,3640,3645,3691,3715,3725,3734,3808,3860,3899,3904,3917,3929,3937,3944,3946,3949,3957,3958,3981,4023,4041,4106,4170,4176,4186,4201,4218,4257,4261,4273,4284,4305,4342,4357,4359,4360,4377,4387,4422,4454,4464,4472,4478,4483,4487,4495,4506,4525,4586,4597,4627,4634,4654,4667,4746,4760,4808,4829,4844,4872,4898,4905,4943,4961,4962,5064,5067,5089,5094,5149,5161,5167,5168,5175,5204,5264,5267,5305,5316,5317,5336,5338,5343,5351,5388,5406,5432,5451,5462,5472,5477,5492,5530,5564,5567,5572,5578,5581,5629,5635,5640,5642,5643,5676,5694,5697,5701,5727,5734,5752,5758,5771,5775,5790,5810,5811,5839,5847,5880,5891,5920,5930,5947,5966,5967,5976,5988,5996,6000,6042,6049,6087,6097,6103,6118,6119,6124,6142,6225,6246,6265,6283,6306,6334,6338,6367,6368,6385,6399,6400,6457,6484,6486,6489,6490,6499,6504,6542,6572,6591,6638,6641,6645,6656,6674,6677,6700,6713,6722,6748,6777,6785,6807,6862,6887,6903,6918,6936,6942,6958,6965,6972,6973,7046,7099,7109,7121,7125,7128,7151,7165,7188,7189,7201,7215,7216,7235,7239,7244,7265,7272,7280,7295,7313,7335,7367,7370,7398,7399,7426,7428,7444,7451,7491,7496,7501,7521,7537,7564,7612,7677,7694,7708,7710,7733,7758,7784,7792,7816,7821,7830,7859,7868,7869,7887,7894,7932,7936,7946,7952,7953,7984,7985,7988,8001,8003,8006,8013,8026,8041,8049,8078,8087,8117,8160,8181,8184,8194,8196,8221,8227,8265,8289,8294,8306,8311,8325,8326,8327,8338,8340,8360,8365,8373,8383,8384,8385,8390,8398,8418,8424,8453,8473,8474,8476,8488,8580,8581,8614,8617,8642,8645,8698,8714,8732,8803,8860,8875,8890,8892,8899,8938,8944,8961,8968,8988,8995,9001,9056,9073,9074,9080,9108,9135,9146,9152,9164,9170,9182,9225,9232,9248,9281,9291,9297,9313,9326,9397,9411,9418,9440,9475,9477,9495,9514,9530,9577,9580,9602,9638,9646,9663,9682,9723,9727,9769,9779,9782,9802,9805,9809,9814,9863,9866,9868,9885,9910,9913,9926,9932,9965,9966,9981,9995,10013,10029,10044,10052,10082,10106,10114,10128,10131,10156,10165,10166,10179,10201,10202,10243,10250,10264,10305,10333,10369,10380,10396,10404,10406,10438,10442,10469,10480,10516,10533,10588,10626,10628,10637,10663,10711,10723,10757,10764,10789,10793,10807,10827,10833,10859,10874,10894,10901,10932,10964,10970,10971,10984,10989,10996,11049,11066,11069,11072,11090,11117,11162,11171,11181,11276,11282,11299,11301,11310,11314,11318,11326,11341,11353,11370,11386,11440,11443,11459,11460,11465,11502,11513,11521,11534,11542,11582,11589,11597,11615,11616,11643,11648,11660,11664,11669,11670,11684,11693,11701,11703,11717,11732,11753,11764,11786,11810,11812,11813,11832,11840,11857,11863,11868,11887,11905,11907,11911,11922,11925,11949,11954,11970,11985,12027,12034,12039,12058,12076,12112,12160,12162,12196,12251,12274,12305,12312,12316,12317,12319,12370,12397,12398,12404,12422,12437,12457,12464,12478,12498,12527,12533,12534,12535,12541,12542,12551,12555,12557,12568,12575,12602,12633,12690,12702,12711,12724,12737,12738,12759,12776,12790,12821,12836,12848,12850,12851,12853,12855,12868,12888,12909,12927,12937,12957,12979,13009,13021,13052,13053,13075,13082,13115,13116,13120,13126,13152,13189,13214,13219,13237,13248,13268,13276,13283,13321,13372,13375,13376,13389,13424,13447,13450,13469,13498,13499,13529,13537,13555,13571,13620,13639,13641,13669,13686,13703,13758,13763,13813,13831,13849,13866,13880,13932,13934,13943,13952,13967,13977,13983,14038,14060,14072,14097,14123,14131,14133,14155,14158,14192,14210,14240,14251,14273,14292,14312,14333,14352,14358,14368,14369,14380,14382,14389,14401,14436,14439,14462,14463,14570,14611,14622,14642,14657,14664,14672,14696,14726,14742,14755,14760,14763,14776,14791,14812,14823,14828,14831,14834,14865,14867,14879,14884,14915,14942,14947,14972,15009,15036,15057,15068,15075,15077,15130,15131,15161,15167,15223,15240,15316,15323,15353,15357,15360,15371,15376,15417,15429,15455,15473,15491,15525,15534,15540,15543,15548,15552,15579,15583,15620,15628,15644,15647,15662,15695,15704,15747,15806,15839,15866,15870,15874,15884,15901,15904,15918,15946,15960,15983,15994,15998,16014,16067,16070,16075,16084,16102,16161,16164,16180,16184,16195,16203,16217,16226,16230,16235,16236,16262,16284,16289,16331,16348,16357,16377,16404,16418,16435,16441,16471,16501,16540,16561,16570,16599,16630,16638,16651,16661,16717,16720,16723,16734,16750,16771,16774,16796,16800,16813,16818,16823,16848,16922,16925,16930,16932,16933,16989,16994,17005,17019,17051,17163,17165,17168,17174,17231,17233,17247,17249,17309,17345,17369,17370,17372,17374,17391],"47":[33,43,44,56,84,89,94,98,106,118,164,171,188,210,244,247,248,258,260,263,277,281,283,286,313,355,370,381,395,423,428,430,433,458,468,475,497,502,507,508,523,527,575,587,618,643,653,667,744,751,753,770,777,804,818,836,839,848,875,884,887,899,923,993,995,1000,1006,1013,1029,1048,1083,1097,1133,1174,1207,1210,1242,1268,1302,1316,1330,1345,1370,1375,1420,1437,1447,1467,1476,1515,1531,1537,1563,1597,1606,1625,1654,1660,1669,1717,1762,1764,1794,1805,1822,1830,1831,1887,1910,1948,1962,1968,1988,2003,2029,2049,2060,2103,2163,2181,2196,2202,2211,2223,2246,2260,2296,2297,2309,2316,2378,2405,2423,2438,2453,2485,2497,2499,2516,2529,2535,2541,2570,2585,2609,2610,2650,2660,2668,2672,2682,2695,2720,2732,2733,2761,2764,2785,2797,2804,2838,2850,2898,2909,2922,2932,2943,2961,2965,2991,3010,3032,3035,3071,3072,3096,3115,3126,3150,3156,3195,3197,3204,3209,3219,3229,3287,3339,3384,3388,3419,3424,3442,3448,3454,3455,3487,3489,3497,3578,3600,3612,3615,3617,3631,3643,3651,3667,3687,3689,3690,3692,3725,3746,3763,3770,3822,3823,3828,3888,3910,3911,3949,3992,3994,4025,4062,4077,4092,4093,4094,4106,4109,4120,4150,4165,4172,4193,4240,4249,4303,4335,4353,4368,4374,4399,4408,4420,4433,4438,4444,4445,4498,4504,4510,4521,4550,4564,4585,4589,4612,4618,4627,4630,4657,4718,4727,4755,4758,4776,4781,4792,4814,4818,4840,4843,4867,4893,4899,4925,4927,4940,4951,4966,4987,4990,4995,5006,5017,5059,5078,5105,5106,5119,5128,5155,5183,5219,5241,5250,5252,5278,5303,5309,5377,5386,5432,5468,5507,5513,5514,5522,5627,5632,5748,5757,5785,5791,5808,5821,5822,5860,5905,5907,5914,5966,5989,5997,6004,6007,6022,6031,6039,6044,6074,6161,6182,6205,6244,6308,6310,6335,6341,6345,6363,6367,6373,6374,6390,6398,6404,6424,6435,6481,6491,6495,6518,6546,6553,6565,6576,6619,6634,6638,6653,6687,6694,6729,6735,6739,6741,6792,6802,6835,6853,6856,6861,6876,6886,6890,6903,6921,6945,6975,7012,7050,7077,7125,7127,7137,7144,7157,7170,7217,7242,7247,7250,7281,7285,7289,7291,7299,7300,7311,7324,7325,7339,7361,7378,7416,7444,7445,7485,7505,7528,7538,7549,7555,7563,7569,7581,7615,7704,7741,7778,7782,7807,7820,7828,7837,7846,7865,7877,7887,7910,7974,8002,8022,8044,8055,8060,8064,8073,8077,8084,8143,8157,8167,8172,8203,8206,8212,8229,8232,8236,8265,8276,8282,8283,8285,8289,8291,8294,8297,8299,8335,8352,8353,8374,8378,8422,8429,8448,8453,8461,8483,8491,8499,8527,8544,8640,8647,8649,8671,8683,8700,8713,8716,8719,8728,8766,8788,8797,8813,8827,8835,8887,8907,8944,8970,8978,8979,9003,9006,9010,9029,9031,9049,9102,9112,9124,9146,9152,9169,9177,9192,9201,9233,9248,9255,9256,9272,9291,9292,9293,9301,9322,9328,9342,9350,9351,9365,9374,9386,9406,9410,9419,9422,9436,9440,9449,9458,9465,9488,9525,9556,9608,9644,9655,9659,9677,9681,9685,9747,9755,9756,9783,9785,9789,9815,9832,9844,9863,9864,9865,9907,9910,9952,9957,9986,10022,10028,10030,10039,10059,10085,10087,10108,10127,10129,10144,10150,10154,10170,10206,10209,10211,10229,10236,10237,10241,10250,10261,10281,10288,10311,10332,10336,10338,10371,10400,10423,10424,10428,10440,10445,10451,10464,10466,10499,10512,10536,10542,10549,10551,10576,10579,10605,10625,10651,10665,10673,10678,10724,10743,10748,10783,10804,10856,10887,10928,10930,10937,10950,10972,10984,10990,10995,11015,11026,11033,11048,11081,11089,11136,11148,11177,11214,11215,11243,11274,11290,11329,11349,11351,11362,11376,11380,11384,11395,11445,11454,11463,11466,11471,11498,11539,11546,11561,11564,11565,11585,11590,11621,11627,11661,11668,11676,11689,11698,11710,11723,11732,11740,11741,11744,11762,11769,11799,11801,11824,11856,11886,11906,11932,11969,11972,12033,12036,12038,12053,12057,12062,12070,12079,12131,12236,12293,12349,12351,12355,12371,12382,12395,12416,12459,12484,12488,12490,12502,12503,12526,12570,12584,12609,12618,12623,12632,12633,12637,12645,12666,12673,12675,12678,12696,12709,12744,12763,12776,12788,12806,12807,12810,12813,12824,12840,12844,12845,12869,12937,12948,12984,13029,13039,13052,13058,13065,13086,13154,13171,13173,13204,13227,13232,13268,13275,13276,13280,13298,13331,13336,13352,13361,13367,13374,13389,13399,13406,13415,13442,13459,13466,13467,13480,13491,13514,13571,13620,13650,13656,13659,13713,13740,13759,13762,13796,13807,13852,13883,13891,13912,13921,13942,13948,13962,13972,14006,14015,14021,14050,14052,14065,14074,14129,14146,14149,14154,14161,14212,14242,14251,14263,14303,14307,14320,14344,14349,14375,14424,14460,14465,14509,14535,14561,14565,14573,14591,14596,14597,14598,14610,14623,14627,14630,14633,14640,14650,14667,14668,14671,14679,14682,14686,14687,14729,14732,14737,14762,14786,14787,14814,14830,14831,14859,14864,14886,14897,14924,14951,14974,15008,15018,15021,15037,15045,15065,15066,15108,15138,15149,15154,15161,15165,15195,15200,15218,15249,15280,15324,15403,15503,15529,15547,15560,15569,15571,15622,15630,15635,15655,15673,15688,15700,15720,15760,15768,15773,15787,15793,15816,15820,15828,15855,15857,15877,15891,15895,15897,15913,15963,16006,16015,16038,16063,16093,16097,16101,16116,16126,16151,16163,16176,16196,16197,16217,16285,16289,16298,16327,16329,16330,16345,16366,16385,16403,16404,16482,16494,16517,16533,16543,16567,16641,16649,16662,16693,16730,16767,16779,16801,16811,16834,16837,16854,16857,16871,16872,16877,16920,16939,16943,16959,16969,16980,16981,17012,17022,17071,17099,17103,17143,17168,17176,17203,17218,17234,17254,17268,17277,17292,17304,17305,17322,17325,17355,17391,17401],"48":[7,38,47,92,133,136,137,140,155,166,282,312,323,344,349,374,385,411,415,423,427,430,443,485,488,529,545,551,552,665,708,719,772,792,817,820,827,862,893,919,923,956,1004,1012,1021,1031,1058,1065,1142,1199,1201,1231,1235,1253,1258,1262,1285,1351,1358,1431,1434,1504,1517,1526,1529,1532,1543,1556,1564,1565,1575,1592,1605,1607,1608,1612,1620,1636,1648,1667,1693,1705,1718,1747,1752,1769,1770,1857,1858,1907,1915,1949,1976,2006,2040,2057,2104,2144,2162,2173,2178,2194,2222,2230,2231,2254,2288,2320,2321,2353,2377,2390,2407,2416,2437,2462,2463,2517,2540,2546,2549,2588,2609,2644,2803,2822,2833,2844,2859,2867,2895,2907,2919,2964,3027,3042,3043,3050,3063,3084,3090,3093,3100,3102,3117,3123,3126,3142,3160,3163,3170,3179,3193,3194,3205,3304,3308,3316,3351,3353,3369,3402,3413,3442,3443,3456,3468,3496,3498,3543,3586,3607,3623,3624,3642,3680,3690,3704,3736,3739,3748,3754,3772,3774,3782,3784,3811,3823,3829,3835,3839,3868,3869,3876,3894,3900,3902,3922,3929,3981,4009,4026,4039,4044,4046,4052,4053,4054,4081,4095,4113,4125,4138,4150,4162,4176,4184,4194,4196,4211,4212,4217,4224,4234,4239,4241,4246,4249,4261,4278,4295,4296,4314,4331,4343,4357,4367,4371,4373,4395,4409,4454,4471,4498,4506,4531,4619,4622,4653,4661,4665,4683,4691,4692,4705,4762,4791,4797,4811,4826,4849,4907,4911,4918,4926,4933,4950,4954,4963,4987,5009,5014,5063,5072,5085,5112,5144,5147,5156,5188,5197,5199,5211,5230,5232,5246,5250,5266,5279,5307,5315,5318,5323,5327,5331,5345,5368,5377,5393,5430,5447,5462,5466,5468,5475,5491,5500,5516,5517,5520,5530,5533,5558,5591,5600,5616,5618,5646,5657,5661,5668,5669,5678,5700,5712,5752,5753,5762,5781,5782,5797,5814,5817,5841,5883,5899,5908,5922,5943,5981,5985,5989,5996,6014,6034,6036,6076,6077,6101,6112,6127,6144,6178,6190,6212,6245,6246,6253,6259,6272,6308,6318,6341,6349,6376,6387,6398,6433,6465,6484,6505,6540,6556,6560,6599,6611,6616,6639,6653,6672,6680,6682,6703,6724,6732,6772,6787,6814,6819,6833,6872,6876,6918,6951,6991,6993,6999,7011,7018,7019,7048,7054,7062,7063,7067,7073,7087,7093,7097,7103,7120,7131,7165,7185,7187,7197,7205,7222,7236,7240,7251,7258,7285,7293,7296,7299,7321,7341,7378,7419,7434,7466,7496,7508,7528,7561,7562,7607,7611,7626,7646,7682,7689,7719,7750,7757,7821,7826,7832,7835,7838,7843,7847,7848,7896,7918,7943,7947,7993,8014,8030,8033,8035,8055,8062,8069,8092,8096,8118,8132,8145,8159,8163,8168,8181,8183,8209,8221,8248,8253,8266,8303,8307,8311,8332,8337,8353,8358,8373,8412,8415,8416,8425,8428,8433,8438,8471,8473,8477,8509,8513,8535,8537,8538,8539,8554,8560,8610,8629,8647,8681,8686,8688,8700,8713,8721,8754,8800,8825,8840,8842,8847,8849,8864,8918,8922,8941,8952,8973,8977,8989,9005,9022,9023,9096,9111,9139,9146,9147,9151,9165,9191,9220,9240,9244,9278,9295,9306,9309,9352,9396,9476,9503,9520,9539,9561,9587,9594,9598,9604,9609,9616,9619,9621,9643,9646,9654,9658,9665,9672,9684,9703,9738,9771,9783,9796,9805,9813,9825,9832,9833,9836,9852,9854,9857,9871,9897,9932,9950,9955,9980,9988,9989,9992,9998,10014,10076,10089,10096,10108,10112,10120,10121,10124,10172,10185,10194,10207,10212,10248,10259,10271,10280,10326,10382,10394,10398,10401,10458,10464,10472,10482,10602,10611,10627,10633,10637,10639,10663,10702,10706,10736,10744,10754,10755,10774,10783,10804,10818,10836,10847,10857,10904,10910,10942,10949,10979,10990,11015,11019,11020,11060,11085,11098,11117,11130,11134,11145,11147,11153,11159,11161,11203,11233,11239,11248,11250,11288,11325,11354,11382,11404,11409,11430,11481,11600,11634,11644,11657,11662,11698,11758,11762,11806,11821,11842,11853,11883,11892,11921,11927,11939,11947,11957,11963,11972,12000,12006,12026,12037,12043,12089,12090,12103,12117,12125,12136,12139,12143,12157,12185,12186,12188,12224,12226,12249,12264,12267,12281,12299,12308,12319,12323,12326,12362,12378,12390,12449,12460,12461,12467,12468,12490,12491,12509,12556,12593,12594,12632,12637,12641,12657,12686,12703,12716,12731,12734,12747,12752,12774,12777,12780,12790,12809,12828,12839,12865,12874,12878,12882,12888,12893,12900,12901,12915,12917,12919,12930,12933,12941,12946,12968,12996,13000,13007,13024,13035,13051,13066,13088,13115,13124,13125,13135,13136,13158,13165,13178,13229,13247,13260,13273,13300,13316,13335,13346,13385,13420,13448,13464,13517,13538,13560,13573,13580,13596,13612,13618,13626,13634,13641,13669,13708,13712,13720,13723,13727,13756,13770,13787,13795,13850,13876,13895,13919,13923,13954,13969,13982,13983,13994,14023,14027,14030,14035,14064,14079,14090,14097,14102,14109,14167,14169,14171,14180,14188,14194,14228,14242,14291,14304,14308,14330,14349,14360,14364,14384,14405,14407,14410,14432,14440,14450,14454,14467,14482,14507,14510,14518,14519,14524,14525,14554,14558,14562,14575,14602,14638,14641,14646,14657,14678,14695,14753,14781,14853,14883,14939,14953,14954,14964,14966,14973,14991,14992,15003,15006,15018,15019,15031,15048,15056,15101,15105,15130,15143,15147,15149,15169,15180,15205,15210,15219,15220,15227,15229,15239,15252,15278,15279,15315,15321,15388,15424,15431,15463,15467,15477,15480,15482,15538,15554,15582,15586,15604,15660,15669,15729,15731,15733,15740,15756,15768,15771,15777,15792,15803,15818,15821,15828,15839,15891,15892,15909,15920,15964,15972,15998,16045,16067,16068,16101,16111,16116,16117,16131,16168,16173,16182,16184,16215,16243,16269,16309,16315,16320,16334,16340,16344,16350,16403,16408,16416,16439,16453,16458,16498,16530,16537,16538,16539,16556,16568,16570,16579,16591,16616,16622,16626,16643,16677,16687,16690,16707,16718,16731,16807,16824,16835,16868,16893,16898,16917,16945,16953,16980,16990,17005,17063,17073,17079,17086,17097,17099,17124,17176,17180,17195,17197,17249,17330,17331,17349,17360],"49":[28,32,45,49,68,72,209,215,232,253,255,311,323,324,359,376,411,425,436,438,456,481,499,504,508,514,547,577,581,593,594,600,621,650,656,669,675,678,682,714,718,743,745,747,776,843,857,894,904,911,929,940,965,972,989,992,1039,1050,1073,1085,1088,1102,1109,1154,1156,1183,1205,1229,1269,1303,1328,1341,1390,1422,1478,1494,1500,1505,1517,1534,1543,1554,1559,1564,1573,1582,1589,1609,1613,1621,1674,1760,1770,1777,1780,1862,1895,1953,1957,2042,2080,2096,2104,2109,2111,2113,2124,2135,2142,2167,2175,2211,2228,2242,2297,2385,2433,2435,2456,2474,2482,2504,2505,2575,2611,2619,2658,2678,2700,2701,2720,2759,2773,2810,2836,2845,2861,2893,2952,2958,3031,3048,3049,3080,3083,3137,3143,3178,3202,3219,3231,3235,3238,3250,3262,3316,3325,3384,3409,3417,3434,3498,3507,3523,3539,3542,3550,3553,3567,3568,3575,3583,3593,3595,3601,3634,3638,3639,3685,3693,3701,3710,3743,3782,3789,3804,3807,3812,3860,3905,3907,3915,3917,3932,3979,4015,4031,4059,4074,4128,4152,4154,4231,4267,4274,4305,4318,4332,4344,4349,4362,4428,4448,4471,4495,4503,4530,4532,4535,4553,4569,4593,4649,4689,4691,4702,4716,4755,4760,4810,4860,4861,4868,4872,4906,4961,4964,4981,5002,5006,5038,5043,5063,5072,5102,5113,5129,5161,5166,5169,5199,5206,5221,5260,5290,5302,5379,5382,5425,5431,5435,5444,5446,5479,5488,5491,5503,5511,5536,5544,5566,5567,5573,5637,5638,5653,5689,5700,5727,5751,5754,5824,5833,5851,5860,5873,5889,5906,5929,5939,5946,5950,5968,5992,6004,6037,6065,6091,6111,6164,6171,6176,6240,6243,6295,6297,6311,6330,6365,6384,6401,6515,6527,6531,6537,6539,6542,6543,6565,6643,6650,6682,6687,6711,6723,6732,6742,6755,6831,6859,6864,6866,6900,6907,6911,6912,6987,7027,7071,7091,7103,7112,7114,7124,7175,7209,7217,7237,7260,7261,7329,7358,7366,7371,7373,7387,7415,7430,7442,7470,7472,7480,7507,7537,7566,7573,7584,7627,7629,7654,7662,7683,7698,7707,7718,7760,7789,7803,7862,7880,7881,7886,7893,7895,7909,7912,7913,7945,7991,8027,8034,8067,8112,8119,8158,8162,8171,8173,8192,8198,8206,8269,8270,8293,8308,8341,8342,8353,8363,8388,8450,8456,8462,8484,8506,8547,8549,8568,8570,8580,8591,8615,8624,8628,8643,8686,8691,8693,8701,8708,8733,8785,8837,8852,8853,8854,8855,8990,9019,9037,9071,9081,9082,9103,9121,9151,9161,9178,9196,9204,9263,9345,9353,9362,9429,9434,9439,9445,9451,9473,9480,9495,9520,9524,9528,9534,9565,9575,9592,9611,9623,9643,9645,9655,9673,9680,9706,9776,9784,9785,9818,9820,9853,9876,9891,9916,9922,9927,9936,9972,10005,10013,10109,10110,10132,10135,10141,10142,10189,10229,10260,10271,10278,10281,10293,10296,10311,10319,10330,10346,10364,10387,10402,10408,10428,10434,10486,10487,10506,10548,10559,10574,10584,10611,10622,10629,10640,10659,10705,10718,10739,10740,10788,10812,10816,10825,10848,10891,10900,10932,10944,10983,11000,11011,11087,11112,11134,11143,11144,11149,11240,11246,11274,11279,11281,11304,11348,11355,11365,11404,11495,11518,11543,11544,11566,11567,11592,11600,11614,11636,11650,11663,11689,11721,11722,11723,11749,11753,11763,11784,11802,11815,11838,11842,11848,11860,11887,11929,11978,11991,11997,12000,12017,12029,12038,12041,12056,12063,12083,12098,12100,12117,12155,12160,12164,12236,12260,12271,12280,12325,12336,12346,12364,12366,12369,12439,12451,12494,12502,12537,12577,12582,12598,12641,12689,12748,12773,12802,12848,12864,12894,12921,12928,12938,12963,12965,13007,13031,13033,13039,13043,13047,13088,13131,13143,13157,13185,13188,13216,13230,13259,13272,13276,13316,13362,13374,13413,13428,13449,13493,13498,13532,13539,13557,13603,13614,13620,13641,13660,13666,13696,13724,13751,13771,13784,13871,13887,13897,14001,14065,14098,14143,14212,14222,14269,14274,14311,14330,14356,14418,14423,14427,14434,14452,14461,14477,14562,14595,14612,14669,14672,14694,14709,14717,14721,14739,14750,14762,14770,14862,14865,14892,14896,14899,14917,14929,14950,14972,15008,15047,15053,15077,15092,15137,15140,15154,15165,15190,15217,15246,15310,15317,15327,15410,15448,15511,15514,15528,15537,15544,15560,15578,15585,15639,15676,15691,15724,15751,15797,15814,15840,15850,15858,15863,15928,15956,15981,15982,16026,16030,16031,16049,16058,16066,16132,16152,16168,16243,16283,16297,16336,16345,16361,16398,16416,16422,16426,16430,16440,16474,16477,16497,16530,16544,16564,16573,16592,16606,16658,16659,16740,16793,16796,16809,16812,16814,16872,16878,16892,16926,16937,16962,17004,17026,17084,17114,17178,17179,17230,17258,17259,17267,17269,17281,17336,17343,17349,17351,17381,17389,17397,17404],"50":[31,49,77,109,149,201,208,224,241,254,304,313,316,357,360,376,432,435,445,459,504,505,549,582,595,608,617,621,644,692,703,728,739,748,758,797,820,828,838,840,884,889,896,897,988,994,1053,1065,1068,1072,1082,1109,1143,1206,1239,1255,1288,1318,1348,1367,1424,1430,1436,1472,1515,1545,1578,1581,1621,1652,1730,1758,1836,1845,1864,1868,1890,1903,1939,1944,1990,2096,2129,2157,2182,2195,2229,2242,2252,2255,2276,2287,2292,2303,2314,2337,2356,2397,2421,2468,2497,2502,2508,2509,2511,2521,2535,2539,2543,2550,2573,2584,2602,2605,2618,2628,2642,2660,2695,2712,2719,2723,2817,2836,2841,2847,2851,2852,2903,2908,2909,2925,2928,2934,2946,2971,2979,2990,3016,3070,3085,3111,3123,3134,3164,3185,3187,3207,3300,3354,3355,3365,3385,3397,3399,3411,3473,3503,3523,3538,3541,3546,3551,3565,3581,3593,3619,3625,3639,3666,3682,3706,3740,3774,3789,3792,3827,3838,3858,3886,3892,3908,3984,4012,4015,4048,4066,4070,4098,4099,4130,4163,4168,4223,4287,4307,4333,4353,4372,4373,4379,4467,4480,4510,4520,4562,4583,4599,4623,4656,4713,4732,4772,4807,4833,4839,4854,4886,4888,4903,4922,4930,4931,4933,4949,4951,4971,4998,5059,5074,5085,5101,5110,5160,5172,5189,5209,5231,5254,5280,5310,5312,5337,5345,5405,5438,5466,5500,5501,5510,5536,5538,5551,5629,5653,5660,5661,5672,5677,5682,5720,5721,5744,5745,5755,5757,5762,5790,5845,5850,5867,5870,5880,5885,5895,5909,5913,5917,5925,5940,5961,5966,6032,6088,6132,6134,6138,6164,6170,6182,6185,6188,6209,6216,6233,6236,6250,6279,6292,6293,6364,6406,6408,6411,6428,6431,6499,6565,6570,6593,6613,6630,6652,6667,6674,6678,6699,6701,6723,6787,6791,6814,6850,6854,6856,6884,6886,6909,6927,7010,7011,7013,7036,7106,7138,7153,7205,7217,7234,7260,7271,7280,7283,7308,7345,7434,7435,7458,7469,7475,7503,7523,7528,7609,7618,7623,7638,7641,7672,7676,7712,7739,7766,7796,7798,7800,7802,7810,7820,7833,7864,7872,7909,7919,7923,7927,7946,7962,7991,8003,8014,8015,8057,8104,8110,8149,8156,8207,8237,8242,8258,8281,8306,8332,8344,8374,8380,8398,8407,8429,8438,8439,8440,8459,8539,8566,8570,8593,8599,8641,8657,8749,8789,8790,8834,8840,8843,8860,8871,8874,8877,8882,8931,8975,8987,8994,9007,9019,9062,9096,9121,9130,9162,9175,9236,9247,9264,9269,9306,9333,9335,9344,9483,9507,9511,9519,9523,9577,9591,9603,9611,9623,9624,9628,9639,9659,9669,9721,9735,9737,9780,9787,9801,9808,9826,9850,9853,9869,9882,9890,9932,9941,9980,9998,10020,10035,10042,10115,10155,10175,10199,10202,10209,10233,10235,10261,10267,10280,10324,10326,10327,10328,10331,10386,10454,10496,10538,10549,10564,10566,10610,10615,10723,10727,10752,10771,10777,10845,10863,10870,10885,10895,10896,10912,10935,11006,11030,11042,11064,11067,11075,11095,11096,11140,11154,11167,11241,11289,11310,11330,11331,11343,11351,11366,11374,11376,11381,11397,11403,11411,11436,11439,11440,11470,11516,11525,11536,11538,11565,11647,11670,11673,11708,11733,11739,11745,11751,11765,11768,11774,11810,11818,11823,11825,11828,11836,11904,11920,11941,11966,11975,11989,11995,11997,12004,12023,12050,12059,12062,12077,12082,12129,12131,12143,12152,12194,12208,12285,12289,12302,12305,12327,12338,12346,12362,12365,12379,12395,12455,12493,12494,12522,12588,12611,12671,12720,12757,12789,12851,12883,12889,13019,13028,13029,13045,13046,13100,13102,13109,13110,13115,13148,13158,13168,13177,13181,13184,13228,13276,13370,13416,13424,13442,13484,13497,13511,13513,13514,13536,13573,13574,13614,13636,13667,13721,13745,13746,13777,13790,13812,13852,13883,13900,13910,13956,13980,13992,13996,14007,14045,14052,14072,14112,14116,14156,14170,14192,14215,14437,14591,14597,14623,14634,14663,14695,14711,14724,14730,14778,14787,14819,14826,14863,14946,14965,14982,15001,15009,15015,15050,15071,15093,15094,15102,15116,15121,15131,15165,15186,15223,15268,15311,15317,15330,15338,15344,15402,15415,15448,15470,15494,15498,15538,15588,15595,15663,15696,15704,15740,15741,15759,15769,15797,15863,15879,15909,15912,15928,15964,15965,15971,15989,15994,15996,16061,16075,16087,16106,16107,16126,16127,16130,16137,16174,16176,16191,16214,16226,16229,16233,16246,16294,16308,16332,16352,16358,16364,16405,16425,16429,16453,16463,16470,16483,16493,16496,16514,16520,16573,16583,16615,16620,16621,16625,16653,16668,16682,16694,16695,16696,16703,16732,16744,16765,16780,16812,16843,16845,16861,16867,16885,16943,16964,17054,17073,17079,17095,17104,17128,17137,17150,17161,17196,17216,17225,17232,17251,17259,17326,17341,17347],"51":[106,116,121,124,157,180,189,193,198,231,264,281,297,298,305,307,318,359,362,389,396,437,463,496,498,527,578,610,628,632,684,750,762,790,807,831,832,833,844,846,847,861,886,1048,1059,1066,1068,1076,1144,1212,1221,1280,1322,1323,1360,1371,1373,1377,1389,1406,1421,1448,1488,1500,1508,1515,1529,1531,1540,1628,1641,1668,1698,1700,1710,1737,1751,1766,1780,1847,1852,1869,1874,1878,1903,1958,2003,2006,2009,2056,2064,2088,2154,2202,2254,2259,2274,2306,2329,2343,2358,2375,2389,2416,2433,2575,2588,2619,2660,2733,2807,2813,2839,2872,2929,2931,2954,2957,2979,2991,2995,3065,3066,3068,3084,3087,3111,3116,3133,3148,3262,3291,3365,3372,3407,3411,3412,3501,3505,3518,3557,3590,3622,3651,3678,3682,3709,3740,3761,3784,3798,3824,3830,3864,3956,3957,4061,4101,4141,4168,4170,4179,4258,4401,4410,4420,4437,4464,4510,4518,4550,4566,4581,4658,4668,4820,4835,4837,4853,4870,4879,4883,4956,4968,5094,5133,5137,5148,5193,5196,5203,5215,5281,5318,5379,5384,5385,5388,5477,5481,5488,5520,5535,5540,5608,5623,5699,5711,5725,5727,5729,5740,5756,5776,5783,5810,5815,5854,5904,5913,5916,5921,5941,5943,5954,5972,5995,6031,6032,6036,6069,6166,6168,6204,6248,6289,6315,6342,6354,6372,6386,6478,6496,6502,6521,6557,6586,6689,6690,6694,6706,6731,6752,6757,6774,6790,6795,6874,6881,6903,6911,6916,6934,6944,6958,6983,7068,7118,7135,7172,7203,7216,7217,7219,7250,7256,7272,7278,7286,7321,7330,7333,7374,7448,7475,7510,7525,7529,7559,7564,7654,7656,7709,7720,7727,7742,7755,7771,7811,7842,7847,7924,7940,8022,8052,8091,8103,8120,8128,8135,8142,8171,8186,8208,8210,8212,8280,8288,8320,8322,8334,8346,8352,8355,8361,8366,8369,8415,8432,8444,8453,8473,8493,8512,8536,8553,8558,8750,8754,8781,8782,8804,8814,8820,8851,8975,9032,9042,9058,9131,9134,9141,9156,9208,9213,9229,9232,9244,9351,9366,9384,9484,9509,9525,9531,9556,9571,9630,9702,9774,9777,9878,9880,9896,9903,9928,9956,10013,10035,10058,10061,10062,10089,10134,10166,10194,10200,10242,10245,10273,10275,10276,10280,10299,10351,10358,10372,10378,10379,10407,10411,10416,10449,10513,10614,10668,10670,10693,10696,10735,10763,10792,10799,10860,10946,10964,11002,11037,11042,11052,11095,11146,11178,11193,11322,11347,11389,11396,11409,11490,11555,11583,11589,11663,11670,11684,11745,11767,11775,11810,11870,11893,11903,11913,11925,11971,11987,11997,12016,12017,12043,12063,12096,12108,12121,12146,12151,12153,12171,12182,12185,12193,12194,12208,12214,12223,12229,12230,12234,12253,12318,12386,12404,12445,12473,12498,12508,12595,12599,12691,12704,12716,12717,12721,12770,12786,12833,12886,12926,12949,12998,13014,13075,13090,13110,13117,13212,13236,13354,13391,13416,13494,13593,13624,13627,13665,13736,13740,13741,13744,13778,13801,13820,13835,13865,13869,13998,14013,14023,14067,14082,14087,14135,14146,14208,14210,14280,14403,14432,14457,14580,14607,14646,14653,14709,14711,14719,14747,14753,14786,14834,14853,14867,15029,15038,15068,15226,15233,15299,15307,15377,15408,15444,15464,15588,15634,15673,15699,15715,15727,15748,15750,15789,15791,15839,15840,15896,15906,15913,15934,15939,15954,15966,16028,16131,16133,16188,16282,16360,16418,16436,16438,16463,16527,16558,16581,16596,16648,16705,16717,16742,16745,17010,17057,17106,17115,17122,17123,17144,17158,17245,17304,17331,17348,17355],"52":[8,26,38,43,77,130,150,181,192,272,274,368,370,428,436,445,489,518,563,575,612,624,649,664,687,737,747,760,762,769,783,807,817,827,828,976,993,997,1013,1027,1049,1057,1094,1096,1104,1138,1141,1145,1152,1161,1166,1193,1225,1285,1286,1293,1322,1379,1384,1400,1425,1430,1448,1463,1465,1476,1483,1516,1528,1579,1591,1618,1623,1626,1668,1670,1722,1723,1727,1737,1748,1759,1762,1775,1799,1809,1848,1889,1890,1900,1910,1916,1929,1935,1938,1966,1971,1983,2010,2012,2049,2093,2119,2132,2145,2148,2155,2179,2182,2186,2205,2231,2286,2291,2303,2341,2365,2409,2417,2471,2473,2495,2520,2539,2577,2585,2601,2606,2617,2618,2642,2667,2708,2710,2738,2744,2756,2773,2782,2856,2877,2889,2892,2900,2955,2974,2978,3011,3059,3085,3098,3099,3104,3112,3114,3117,3118,3134,3158,3188,3190,3205,3235,3249,3324,3331,3408,3414,3446,3504,3510,3521,3552,3555,3589,3654,3669,3699,3714,3717,3753,3763,3764,3780,3784,3810,3823,3838,3840,3888,3918,3930,3944,3948,3992,3998,4016,4021,4056,4066,4089,4090,4104,4110,4141,4191,4204,4226,4255,4268,4278,4295,4331,4456,4489,4493,4512,4529,4543,4550,4554,4572,4578,4587,4595,4633,4637,4658,4678,4748,4754,4755,4758,4761,4789,4795,4863,4872,4918,4941,4949,4956,4979,5034,5042,5064,5066,5075,5076,5088,5105,5123,5143,5147,5148,5185,5197,5211,5212,5234,5275,5300,5353,5373,5375,5376,5385,5405,5427,5441,5473,5545,5556,5606,5635,5647,5684,5702,5704,5706,5713,5726,5739,5743,5749,5782,5821,5839,5949,5954,5964,5972,5985,5990,6029,6070,6082,6083,6097,6150,6176,6177,6204,6222,6226,6236,6256,6314,6317,6379,6386,6472,6493,6495,6521,6532,6537,6542,6607,6623,6627,6717,6719,6722,6729,6733,6743,6797,6826,6835,6843,6891,6892,6896,6905,6919,6942,6981,6995,7002,7019,7031,7033,7062,7063,7071,7097,7098,7127,7145,7228,7274,7298,7302,7312,7318,7319,7334,7337,7406,7421,7440,7443,7513,7525,7531,7544,7552,7555,7618,7639,7664,7684,7712,7724,7754,7774,7781,7816,7865,7899,7976,7996,8014,8042,8045,8060,8061,8064,8076,8080,8081,8148,8158,8189,8202,8250,8253,8259,8268,8291,8334,8342,8347,8354,8404,8407,8410,8464,8504,8506,8546,8587,8589,8591,8603,8657,8690,8692,8769,8791,8803,8824,8875,8891,8892,8897,8904,8917,8928,8932,8944,8945,8955,8993,8998,9007,9015,9017,9074,9093,9109,9121,9131,9133,9218,9223,9240,9277,9294,9296,9341,9349,9371,9389,9406,9457,9486,9491,9493,9497,9546,9556,9587,9649,9677,9703,9705,9725,9735,9786,9830,9845,9859,9860,9875,9887,9905,9907,9919,9925,9951,9963,9973,9984,9985,10010,10016,10077,10112,10116,10123,10142,10164,10166,10168,10200,10232,10248,10258,10291,10314,10327,10332,10363,10365,10394,10412,10440,10529,10547,10573,10588,10599,10619,10630,10632,10638,10667,10670,10677,10683,10718,10770,10792,10794,10801,10813,10839,10910,10914,10939,10940,10945,10957,10989,11015,11020,11053,11061,11084,11089,11092,11102,11119,11131,11166,11176,11178,11183,11194,11203,11239,11274,11307,11345,11402,11405,11414,11424,11449,11455,11517,11527,11541,11545,11625,11642,11680,11683,11693,11703,11718,11731,11794,11814,11815,11823,11878,11914,11945,11993,12005,12022,12041,12114,12150,12168,12177,12183,12184,12187,12197,12219,12224,12238,12308,12341,12363,12438,12457,12475,12561,12562,12575,12597,12613,12636,12656,12696,12706,12767,12853,12889,12915,12937,12953,12961,12977,12995,13000,13017,13026,13050,13056,13095,13135,13276,13285,13328,13368,13387,13417,13428,13449,13489,13526,13538,13562,13607,13618,13667,13672,13687,13740,13789,13807,13818,13860,13862,13863,13873,13892,13908,13911,13944,13946,13947,13949,13965,13967,14040,14070,14083,14127,14132,14147,14151,14173,14189,14212,14219,14232,14266,14273,14326,14368,14379,14433,14460,14473,14573,14627,14634,14636,14653,14674,14705,14722,14745,14756,14767,14778,14799,14827,14828,14848,14857,14913,14940,14951,14998,15026,15035,15040,15129,15136,15144,15165,15188,15190,15241,15259,15266,15301,15373,15402,15430,15447,15454,15470,15481,15501,15528,15540,15553,15554,15577,15589,15654,15696,15784,15792,15805,15892,15907,15929,15938,15945,15994,15999,16041,16051,16072,16097,16098,16135,16139,16176,16196,16244,16272,16342,16370,16373,16419,16459,16465,16479,16485,16493,16496,16550,16574,16579,16619,16625,16737,16741,16746,16766,16777,16788,16796,16808,16825,16830,16831,16851,16881,16912,16933,16940,16950,16960,17016,17036,17051,17063,17098,17225,17280,17303,17388,17396],"53":[8,69,156,158,168,171,223,225,232,242,301,304,326,328,359,403,409,423,424,431,454,465,478,532,549,563,569,597,642,652,666,673,684,710,725,737,753,782,812,826,859,862,875,896,926,939,945,949,979,995,1018,1030,1036,1088,1090,1091,1106,1167,1176,1233,1234,1243,1245,1250,1259,1281,1315,1357,1372,1389,1403,1406,1441,1465,1485,1527,1537,1570,1586,1636,1682,1688,1697,1710,1731,1750,1776,1777,1778,1782,1884,1904,1938,1956,1958,2012,2069,2079,2087,2217,2228,2232,2240,2257,2286,2300,2326,2337,2338,2342,2362,2388,2465,2512,2516,2568,2583,2599,2631,2649,2681,2689,2691,2733,2768,2775,2800,2801,2803,2828,2833,2868,2890,2894,2898,2930,2934,2946,2951,2963,3006,3021,3022,3035,3055,3065,3075,3140,3164,3175,3177,3224,3244,3275,3290,3314,3317,3326,3345,3480,3497,3512,3520,3552,3582,3602,3609,3617,3677,3684,3687,3773,3792,3801,3860,3861,3928,3931,3958,4008,4024,4033,4052,4149,4188,4225,4230,4237,4275,4282,4312,4333,4352,4401,4458,4462,4466,4501,4510,4586,4601,4603,4661,4678,4687,4695,4726,4767,4783,4787,4821,4835,4841,4850,4855,4938,4941,4963,4989,5016,5017,5018,5021,5032,5096,5106,5164,5190,5201,5218,5252,5253,5261,5268,5290,5314,5325,5333,5346,5359,5374,5375,5380,5397,5398,5425,5432,5439,5487,5503,5511,5512,5555,5558,5559,5591,5592,5601,5604,5645,5653,5713,5716,5718,5727,5746,5747,5760,5765,5767,5777,5783,5804,5809,5824,5831,5851,5858,5870,5930,5936,5937,5946,5960,5976,5980,6014,6019,6022,6028,6035,6046,6058,6075,6089,6129,6133,6139,6163,6241,6277,6299,6314,6315,6330,6337,6350,6356,6370,6392,6422,6429,6468,6494,6525,6527,6534,6542,6574,6597,6602,6608,6612,6615,6625,6634,6648,6655,6695,6731,6745,6752,6758,6775,6777,6793,6808,6811,6819,6834,6843,6848,6870,6947,6968,7010,7035,7078,7085,7092,7106,7155,7157,7164,7201,7218,7244,7245,7255,7259,7282,7294,7300,7318,7355,7377,7406,7462,7472,7500,7516,7525,7563,7602,7664,7670,7676,7682,7693,7740,7788,7795,7827,7871,7890,7893,7909,7949,7969,7970,7978,7989,8025,8148,8161,8191,8237,8245,8271,8278,8283,8289,8294,8310,8312,8333,8378,8390,8414,8415,8434,8489,8497,8521,8531,8540,8541,8558,8562,8580,8586,8588,8592,8623,8640,8672,8736,8788,8803,8805,8820,8836,8881,8892,8908,8914,8945,9033,9065,9110,9119,9123,9151,9158,9222,9225,9261,9272,9292,9300,9355,9382,9396,9452,9454,9468,9469,9470,9478,9506,9510,9528,9537,9540,9546,9576,9582,9596,9635,9647,9667,9676,9702,9703,9708,9738,9740,9775,9829,9830,9859,9863,9875,9888,9911,9921,9996,10007,10011,10018,10091,10136,10190,10203,10229,10239,10280,10291,10312,10342,10353,10372,10411,10455,10473,10483,10531,10586,10615,10643,10644,10655,10657,10661,10699,10713,10751,10771,10806,10816,10830,10841,10849,10862,10869,10876,10887,10893,10909,10922,10933,10936,10991,11005,11048,11092,11114,11148,11157,11159,11213,11255,11257,11278,11284,11301,11307,11317,11319,11414,11417,11443,11450,11511,11525,11576,11605,11609,11690,11705,11719,11728,11742,11746,11750,11754,11776,11834,11861,11862,11873,11892,11894,11934,11965,11989,11995,11998,12006,12011,12056,12080,12137,12216,12229,12234,12272,12299,12321,12333,12343,12420,12429,12442,12459,12475,12477,12525,12557,12576,12596,12661,12663,12691,12697,12720,12771,12820,12829,12905,12923,12927,12931,12934,12949,12956,12964,12969,12998,13055,13065,13072,13101,13106,13133,13138,13143,13148,13153,13160,13188,13192,13227,13231,13257,13280,13324,13330,13376,13426,13436,13444,13458,13459,13479,13501,13522,13533,13547,13563,13594,13637,13642,13666,13686,13715,13740,13753,13759,13765,13783,13813,13909,13916,13975,13986,13998,14015,14017,14065,14134,14152,14177,14199,14200,14252,14263,14273,14275,14292,14293,14301,14304,14330,14368,14400,14410,14451,14454,14461,14479,14503,14512,14523,14545,14550,14576,14616,14625,14650,14684,14687,14745,14756,14762,14785,14786,14881,14890,14905,14919,14925,14997,15003,15009,15047,15056,15063,15073,15087,15117,15145,15146,15181,15198,15201,15216,15243,15290,15333,15357,15363,15371,15378,15388,15420,15428,15457,15465,15520,15568,15596,15634,15636,15679,15740,15800,15808,15812,15815,15832,15849,15851,15880,15905,15909,15930,15960,15974,15975,15983,16014,16018,16020,16026,16051,16052,16054,16064,16069,16199,16200,16229,16242,16253,16270,16340,16364,16380,16390,16475,16490,16510,16513,16553,16557,16600,16608,16631,16682,16685,16689,16703,16766,16826,16855,16876,16879,16889,16891,16912,16928,16930,16975,16989,17016,17020,17037,17054,17109,17114,17138,17174,17260,17266,17281,17291,17304,17313,17320,17378,17384,17389,17397,17398],"54":[9,17,62,115,117,178,216,236,244,251,253,297,303,332,400,426,430,445,459,497,504,547,553,574,583,616,623,636,643,682,712,780,782,805,814,845,875,885,888,894,899,933,941,965,993,994,996,1008,1046,1094,1149,1160,1210,1212,1264,1265,1275,1349,1391,1411,1448,1461,1500,1555,1556,1567,1633,1657,1660,1686,1712,1718,1734,1741,1752,1758,1760,1827,1837,1848,1936,1937,1955,1956,2001,2013,2014,2016,2060,2071,2118,2133,2140,2142,2200,2202,2214,2232,2247,2279,2290,2306,2329,2367,2390,2397,2437,2477,2487,2504,2546,2571,2583,2601,2623,2748,2761,2775,2777,2857,2890,2949,3011,3045,3051,3096,3106,3138,3208,3271,3288,3292,3298,3302,3355,3362,3389,3394,3420,3425,3505,3516,3523,3524,3529,3613,3633,3651,3660,3699,3719,3739,3764,3766,3771,3774,3783,3788,3809,3814,3838,3874,3883,3892,3901,3981,3984,4001,4019,4120,4154,4175,4224,4243,4253,4262,4279,4312,4318,4331,4332,4345,4361,4381,4384,4437,4440,4445,4450,4490,4509,4510,4524,4600,4604,4626,4634,4641,4647,4648,4671,4694,4716,4770,4782,4820,4849,4861,4870,4919,4923,5020,5056,5063,5117,5152,5216,5231,5255,5259,5270,5278,5289,5297,5330,5337,5347,5364,5395,5400,5429,5455,5470,5477,5517,5530,5537,5544,5556,5612,5632,5634,5635,5649,5660,5669,5672,5673,5676,5683,5715,5737,5740,5752,5815,5841,5864,5875,5906,5914,5930,5948,5956,6005,6011,6016,6018,6069,6070,6073,6077,6093,6107,6115,6144,6145,6163,6167,6254,6256,6258,6260,6268,6329,6346,6363,6367,6373,6382,6392,6400,6411,6418,6421,6482,6492,6501,6517,6522,6542,6587,6589,6643,6673,6681,6711,6719,6730,6748,6771,6787,6797,6811,6835,6838,6844,6845,6870,6902,6919,6943,6961,6994,7015,7042,7066,7098,7117,7146,7170,7178,7212,7230,7237,7272,7277,7340,7342,7357,7372,7377,7379,7393,7421,7433,7445,7465,7473,7521,7535,7540,7553,7565,7573,7579,7593,7603,7613,7629,7644,7679,7731,7761,7770,7778,7783,7788,7805,7825,7833,7835,7839,7889,7894,7901,7937,7963,7968,7969,7982,8026,8031,8091,8117,8122,8123,8124,8144,8147,8172,8206,8238,8270,8278,8301,8342,8379,8381,8410,8414,8421,8444,8449,8469,8482,8495,8515,8517,8542,8551,8565,8606,8617,8627,8637,8764,8770,8775,8836,8852,8869,8878,8910,8919,8922,8925,8941,8951,8956,8961,8965,8967,8973,8974,9010,9027,9087,9095,9106,9110,9118,9165,9206,9221,9228,9244,9283,9300,9327,9339,9348,9353,9371,9387,9392,9444,9456,9476,9479,9523,9526,9538,9539,9554,9618,9649,9666,9667,9732,9741,9744,9748,9755,9779,9799,9831,9863,9865,9871,9876,9899,9918,9920,9923,9934,9961,9988,10041,10060,10090,10098,10132,10152,10157,10158,10185,10236,10246,10321,10329,10332,10370,10371,10401,10413,10415,10418,10452,10453,10488,10489,10521,10535,10553,10572,10577,10584,10632,10654,10683,10723,10730,10740,10747,10758,10781,10791,10802,10805,10813,10821,10847,10884,10885,10914,10916,11018,11041,11058,11074,11106,11114,11132,11176,11188,11189,11200,11224,11256,11258,11261,11268,11278,11302,11321,11325,11336,11362,11403,11409,11430,11439,11463,11506,11536,11540,11549,11550,11562,11578,11599,11647,11655,11662,11666,11669,11699,11706,11743,11763,11777,11787,11793,11799,11800,11803,11821,11828,11832,11846,11864,11886,11889,11894,11914,11926,11935,11952,11954,11967,11977,11980,11985,12019,12036,12037,12045,12060,12061,12105,12106,12107,12122,12129,12143,12156,12162,12166,12185,12197,12210,12242,12253,12257,12276,12284,12310,12312,12348,12403,12411,12437,12443,12466,12473,12498,12528,12591,12605,12620,12627,12680,12689,12744,12762,12803,12805,12819,12821,12835,12866,12891,12917,12945,12964,13072,13091,13100,13109,13124,13133,13145,13148,13182,13223,13249,13272,13279,13292,13300,13312,13318,13338,13409,13443,13552,13559,13570,13604,13625,13635,13647,13648,13657,13663,13668,13679,13688,13694,13726,13772,13786,13807,13808,13814,13838,13845,13856,13887,13892,13909,13948,13953,13971,13974,13987,13992,13993,13995,13997,14003,14040,14050,14062,14092,14233,14251,14254,14274,14298,14359,14404,14428,14471,14474,14483,14516,14531,14535,14537,14637,14641,14718,14725,14729,14733,14765,14767,14784,14810,14901,14924,14943,14947,15007,15015,15036,15040,15052,15060,15067,15098,15131,15142,15163,15173,15193,15237,15289,15327,15339,15374,15426,15430,15474,15477,15528,15541,15557,15559,15576,15590,15601,15605,15611,15645,15674,15708,15812,15833,15871,15874,15884,15897,15948,15963,15965,15976,16047,16059,16067,16087,16116,16133,16157,16179,16197,16203,16219,16225,16249,16254,16272,16290,16333,16384,16390,16407,16413,16442,16459,16482,16515,16579,16587,16602,16607,16620,16623,16649,16703,16704,16705,16718,16722,16748,16754,16762,16812,16853,16875,16914,16931,16936,16939,16975,16998,17006,17046,17055,17067,17120,17144,17168,17173,17174,17198,17207,17221,17242,17269,17318,17405],"55":[59,69,99,136,149,204,206,207,224,231,261,265,289,298,308,373,391,402,440,464,533,545,599,627,645,651,672,686,693,702,748,754,826,834,853,867,907,954,977,1032,1063,1089,1162,1221,1344,1405,1469,1486,1515,1538,1586,1604,1630,1632,1655,1669,1674,1677,1701,1704,1722,1758,1866,1909,1930,1983,1992,2071,2089,2109,2154,2167,2269,2302,2336,2382,2384,2387,2422,2463,2472,2474,2477,2503,2533,2559,2675,2719,2788,2817,2830,2839,2874,2878,2885,2916,2966,3040,3054,3057,3088,3103,3119,3142,3143,3144,3150,3185,3187,3193,3300,3341,3350,3454,3458,3473,3481,3510,3618,3686,3736,3763,3777,3806,3893,3946,3975,3979,3986,3990,4005,4020,4037,4042,4083,4097,4105,4120,4122,4129,4164,4166,4207,4224,4275,4281,4307,4314,4332,4370,4388,4403,4418,4423,4439,4451,4461,4511,4584,4591,4616,4624,4637,4717,4764,4820,4825,4867,4893,4917,4946,4961,4978,5001,5020,5060,5081,5090,5131,5153,5154,5161,5176,5210,5245,5359,5433,5438,5499,5559,5565,5669,5687,5694,5715,5774,5803,5823,5858,5863,5918,5969,5995,5999,6006,6015,6016,6042,6043,6061,6068,6098,6130,6199,6210,6223,6233,6236,6237,6252,6277,6301,6303,6325,6381,6401,6404,6414,6428,6435,6449,6483,6542,6544,6624,6626,6664,6870,6875,6889,6928,6937,7093,7125,7137,7158,7168,7205,7252,7315,7339,7353,7379,7414,7425,7458,7459,7509,7535,7543,7545,7560,7589,7634,7696,7734,7744,7780,7789,7806,7807,7841,7898,7945,8025,8026,8069,8101,8105,8122,8126,8143,8144,8152,8161,8177,8195,8205,8209,8244,8252,8270,8274,8293,8299,8332,8336,8339,8348,8349,8383,8414,8462,8472,8493,8511,8529,8559,8590,8666,8731,8746,8765,8776,8790,8796,8797,8842,8844,8848,8859,8866,8892,8898,8913,8916,8923,8928,8942,8987,9023,9041,9111,9194,9206,9208,9243,9314,9332,9367,9370,9380,9381,9390,9429,9461,9510,9519,9565,9632,9645,9671,9693,9742,9788,9792,9812,9836,9849,9914,9974,9979,9988,9993,10006,10052,10093,10101,10207,10216,10236,10239,10288,10312,10410,10418,10425,10433,10443,10469,10492,10505,10509,10529,10545,10546,10550,10557,10699,10798,10832,10834,10868,10888,10976,11024,11026,11028,11059,11065,11077,11124,11164,11199,11214,11223,11249,11277,11290,11307,11383,11411,11419,11423,11485,11509,11529,11581,11588,11594,11636,11666,11681,11720,11727,11772,11831,11835,11840,11859,11884,11919,11999,12012,12014,12106,12107,12108,12121,12163,12181,12195,12241,12259,12278,12321,12381,12425,12483,12571,12610,12638,12658,12690,12709,12740,12761,12872,12944,12948,12960,13034,13037,13121,13122,13132,13180,13194,13223,13288,13343,13376,13377,13440,13477,13481,13540,13559,13563,13579,13581,13632,13714,13733,13755,13825,13889,13908,14021,14031,14073,14109,14112,14113,14142,14177,14295,14386,14391,14472,14524,14594,14650,14654,14669,14670,14691,14700,14737,14738,14794,14819,14823,14825,14908,14926,14982,15032,15044,15057,15075,15081,15105,15117,15122,15124,15127,15162,15187,15207,15254,15264,15345,15456,15497,15521,15553,15614,15638,15660,15674,15729,15770,15772,15779,15781,16007,16094,16107,16131,16163,16176,16207,16226,16257,16272,16278,16315,16328,16336,16338,16352,16371,16422,16445,16452,16458,16460,16495,16512,16514,16546,16547,16559,16568,16577,16596,16677,16682,16703,16724,16871,16881,16886,16904,16928,17003,17042,17054,17085,17110,17130,17156,17258,17281,17318,17337,17346,17355],"56":[19,37,41,83,119,171,180,188,281,306,320,357,376,394,399,453,463,479,501,534,658,673,735,753,783,792,822,838,918,984,991,1001,1017,1048,1056,1088,1092,1111,1118,1149,1181,1217,1304,1348,1354,1373,1389,1455,1458,1477,1494,1556,1569,1579,1611,1687,1693,1712,1734,1833,1854,1908,1912,1921,1996,2047,2063,2076,2126,2150,2163,2217,2288,2330,2354,2375,2378,2380,2450,2451,2497,2498,2520,2527,2546,2547,2557,2567,2652,2672,2716,2735,2862,2908,2940,3017,3033,3059,3063,3064,3092,3139,3157,3199,3237,3276,3301,3323,3357,3466,3476,3533,3541,3563,3579,3589,3599,3633,3642,3741,3774,3823,3882,3899,3964,3980,3986,3987,4003,4034,4036,4053,4065,4116,4133,4139,4266,4276,4282,4313,4333,4343,4348,4436,4444,4482,4541,4584,4616,4636,4669,4675,4690,4718,4735,4750,4774,4775,4776,4841,4893,4931,4955,5041,5135,5191,5226,5275,5280,5283,5285,5306,5351,5444,5487,5497,5535,5550,5593,5613,5615,5642,5649,5651,5669,5674,5703,5731,5734,5756,5765,5797,5812,5841,5862,5883,5954,5969,6025,6045,6061,6111,6137,6166,6211,6226,6271,6313,6397,6447,6477,6478,6487,6509,6541,6581,6582,6590,6610,6625,6631,6674,6677,6683,6721,6733,6783,6808,6813,6839,6849,6873,6885,6902,6906,6910,6935,6950,6979,6991,6997,7013,7017,7034,7035,7064,7067,7075,7105,7125,7132,7140,7155,7158,7263,7289,7298,7309,7359,7407,7429,7433,7443,7530,7597,7635,7654,7655,7659,7668,7704,7717,7757,7782,7786,7805,7915,7933,7976,7981,7995,8001,8008,8021,8035,8036,8059,8065,8071,8088,8135,8136,8148,8294,8302,8346,8348,8358,8389,8399,8401,8413,8453,8461,8504,8524,8588,8591,8595,8623,8631,8644,8661,8662,8717,8724,8730,8746,8778,8795,8804,8845,8935,8947,8948,8955,8978,9005,9009,9063,9077,9098,9120,9166,9201,9205,9237,9269,9301,9322,9330,9352,9372,9464,9465,9486,9487,9489,9534,9560,9564,9622,9631,9700,9713,9729,9775,9792,9803,9805,9807,9811,9912,9920,9936,9946,9979,9980,9985,9988,10043,10078,10139,10175,10201,10203,10242,10251,10278,10292,10328,10384,10396,10414,10420,10442,10456,10483,10575,10585,10667,10687,10690,10697,10698,10700,10706,10725,10732,10742,10780,10797,10806,10828,10886,10901,10930,10947,10957,10982,11017,11113,11118,11127,11131,11135,11240,11295,11311,11391,11412,11540,11570,11620,11693,11702,11770,11793,11833,11906,11928,11977,12013,12055,12061,12067,12089,12146,12152,12162,12189,12213,12227,12265,12329,12386,12468,12517,12539,12542,12559,12569,12595,12709,12805,12857,12926,12997,13040,13068,13071,13095,13102,13149,13166,13199,13208,13233,13269,13289,13306,13376,13401,13411,13440,13443,13444,13458,13473,13516,13535,13558,13568,13592,13677,13691,13756,13848,13899,13926,13959,13981,13999,14007,14035,14075,14097,14173,14200,14223,14226,14326,14335,14352,14372,14376,14408,14444,14534,14547,14576,14661,14684,14685,14694,14716,14722,14809,14848,14881,14938,14940,14997,15015,15118,15160,15165,15227,15255,15256,15299,15380,15382,15386,15395,15404,15449,15510,15515,15523,15648,15752,15821,15972,15973,16039,16058,16192,16262,16353,16408,16421,16456,16491,16627,16631,16632,16715,16724,16736,16791,16835,16890,16924,16978,16983,16996,17003,17030,17048,17051,17082,17109,17181,17182,17185,17208,17226,17232,17290,17307,17338,17362],"57":[37,57,65,81,85,149,186,207,210,250,276,279,299,331,387,390,505,515,572,575,577,629,631,636,663,672,674,730,745,769,774,794,821,825,836,858,882,890,896,930,936,939,994,1001,1005,1029,1030,1070,1071,1076,1084,1108,1202,1254,1279,1293,1310,1330,1337,1342,1381,1416,1450,1515,1522,1547,1548,1626,1646,1695,1712,1722,1763,1768,1783,1809,1898,1908,1929,1968,2009,2011,2019,2079,2117,2173,2191,2248,2260,2261,2265,2341,2346,2390,2404,2455,2456,2469,2528,2572,2639,2809,2812,2832,2846,2854,2861,2924,2940,2949,2955,3001,3005,3062,3064,3073,3094,3153,3195,3234,3243,3246,3271,3280,3287,3331,3385,3386,3391,3411,3428,3432,3475,3491,3493,3513,3594,3601,3615,3679,3781,3793,3802,3806,3822,3893,3917,3942,4019,4081,4093,4108,4117,4158,4189,4234,4247,4252,4332,4346,4348,4358,4379,4440,4500,4516,4537,4548,4579,4590,4621,4646,4648,4693,4735,4743,4760,4761,4763,4822,4841,4845,4862,4916,4927,4937,4986,5016,5074,5096,5103,5239,5297,5307,5323,5333,5372,5388,5419,5425,5440,5463,5498,5555,5559,5590,5633,5636,5645,5669,5670,5705,5732,5752,5789,5874,5902,5975,5986,6019,6036,6054,6065,6130,6161,6167,6170,6200,6213,6220,6236,6280,6285,6287,6320,6322,6359,6377,6407,6411,6431,6452,6460,6505,6511,6528,6575,6595,6612,6620,6665,6758,6761,6806,6836,6843,6862,6867,6876,6891,6898,6921,6945,6964,7023,7141,7150,7184,7191,7200,7235,7236,7241,7261,7263,7294,7296,7351,7416,7424,7499,7520,7528,7606,7655,7748,7767,7815,7835,7840,7891,7923,7924,7933,8072,8094,8107,8119,8185,8229,8237,8259,8263,8264,8265,8294,8371,8434,8440,8466,8491,8516,8640,8655,8671,8685,8690,8696,8708,8737,8770,8773,8788,8803,8821,8826,8847,8857,8909,8910,8946,8952,8979,9008,9014,9057,9129,9171,9241,9248,9320,9370,9424,9481,9493,9502,9520,9537,9551,9602,9640,9641,9660,9700,9763,9788,9820,9862,9898,9911,9956,9958,9966,9977,9989,10010,10021,10025,10059,10060,10090,10132,10181,10241,10299,10345,10352,10411,10417,10435,10480,10498,10525,10535,10539,10608,10688,10745,10755,10784,10790,10821,10848,10899,10911,10940,11007,11040,11081,11122,11149,11169,11184,11248,11253,11323,11339,11352,11357,11358,11391,11441,11518,11536,11548,11622,11696,11703,11714,11735,11804,11806,11827,11835,11860,11898,11915,11931,12018,12025,12059,12079,12093,12105,12123,12140,12162,12228,12236,12237,12248,12260,12280,12282,12317,12331,12373,12401,12455,12460,12471,12474,12485,12500,12509,12538,12562,12611,12655,12678,12718,12727,12776,12829,12833,12840,12865,12869,12915,12922,12962,13018,13103,13113,13185,13222,13227,13251,13289,13293,13294,13307,13321,13339,13364,13383,13456,13483,13492,13510,13514,13533,13542,13559,13587,13610,13625,13644,13656,13664,13672,13716,13739,13803,13836,13942,13974,13983,14018,14046,14051,14100,14161,14223,14256,14289,14297,14305,14422,14475,14616,14629,14697,14706,14719,14728,14737,14750,14760,14774,14784,14785,14856,14885,14903,14957,15024,15036,15047,15085,15120,15130,15141,15149,15167,15185,15201,15243,15288,15326,15352,15355,15417,15439,15477,15549,15646,15668,15679,15685,15707,15708,15719,15720,15836,15845,15882,15912,16049,16094,16099,16107,16132,16157,16247,16266,16274,16289,16313,16322,16369,16384,16391,16397,16410,16423,16430,16513,16517,16593,16641,16646,16671,16698,16748,16781,16825,16827,16897,16909,16936,16938,16947,16949,17034,17042,17049,17050,17056,17079,17086,17129,17154,17210,17215,17225,17230,17261,17273,17300,17304,17319,17333,17404],"58":[7,15,17,24,27,35,41,49,89,110,117,121,127,183,220,226,234,253,276,351,355,422,430,463,466,477,483,500,514,521,573,581,609,614,616,619,642,653,664,691,692,715,744,753,756,825,836,847,878,891,892,913,917,918,938,949,952,1021,1044,1058,1075,1082,1093,1095,1227,1247,1309,1312,1333,1356,1383,1395,1396,1400,1418,1444,1532,1603,1624,1645,1671,1702,1712,1752,1821,1830,1831,1836,1873,1878,1904,1907,1938,1943,1956,1968,1989,2023,2074,2084,2096,2130,2183,2191,2197,2209,2210,2221,2242,2293,2342,2379,2407,2411,2420,2462,2463,2464,2466,2498,2525,2545,2577,2633,2638,2655,2705,2712,2728,2734,2736,2749,2763,2800,2801,2833,2848,2927,2934,2935,2939,2996,3051,3059,3073,3074,3077,3085,3171,3178,3202,3204,3209,3281,3300,3305,3338,3354,3359,3453,3463,3482,3498,3512,3521,3559,3562,3593,3609,3634,3647,3662,3794,3802,3804,3805,3814,3819,3826,3833,3850,3869,3884,3901,3927,3934,3946,3947,4000,4013,4015,4031,4096,4106,4121,4144,4184,4223,4248,4260,4283,4296,4366,4368,4428,4436,4452,4462,4468,4469,4470,4481,4543,4560,4561,4571,4573,4598,4607,4620,4635,4640,4647,4671,4674,4684,4689,4691,4707,4711,4733,4734,4811,4833,4849,4870,4885,4934,5007,5031,5035,5037,5061,5101,5113,5162,5198,5204,5216,5221,5225,5265,5280,5301,5335,5351,5353,5357,5361,5384,5412,5414,5430,5461,5493,5498,5517,5530,5568,5571,5578,5589,5591,5598,5607,5616,5645,5650,5675,5680,5689,5702,5708,5744,5795,5822,5853,5867,5895,5897,5906,5951,5963,5971,5995,6046,6056,6095,6105,6114,6116,6186,6205,6206,6213,6236,6254,6262,6269,6279,6281,6288,6297,6301,6373,6442,6446,6453,6473,6481,6486,6495,6527,6568,6583,6587,6599,6643,6650,6656,6657,6672,6689,6710,6726,6777,6783,6790,6803,6851,6869,6908,6911,6937,6964,6982,6997,7007,7010,7011,7025,7058,7061,7105,7138,7164,7177,7251,7322,7326,7370,7398,7424,7471,7484,7489,7503,7514,7535,7537,7542,7550,7580,7586,7588,7590,7600,7632,7677,7701,7727,7737,7741,7779,7809,7818,7846,7875,7886,7910,7914,7925,7933,7945,7960,7962,7991,8071,8079,8081,8130,8132,8176,8184,8187,8210,8218,8227,8233,8235,8252,8280,8289,8314,8382,8393,8403,8415,8447,8465,8471,8513,8519,8531,8535,8538,8552,8560,8577,8585,8596,8603,8609,8617,8635,8679,8692,8731,8739,8763,8777,8801,8804,8811,8898,8969,9033,9094,9103,9114,9149,9163,9192,9196,9295,9299,9311,9317,9323,9344,9359,9374,9381,9382,9418,9437,9447,9452,9504,9507,9509,9527,9529,9551,9564,9600,9601,9604,9620,9629,9672,9696,9707,9757,9762,9805,9806,9808,9810,9815,9817,9833,9834,9864,9870,9879,9903,9931,9934,10010,10039,10141,10163,10168,10185,10209,10294,10334,10367,10382,10384,10404,10435,10446,10454,10461,10486,10500,10509,10539,10557,10569,10576,10578,10620,10632,10651,10655,10668,10683,10691,10699,10701,10753,10772,10774,10776,10783,10806,10816,10841,10846,10849,10873,10874,10905,10915,10935,10951,10955,10959,10978,11010,11076,11109,11115,11121,11136,11137,11147,11233,11250,11286,11315,11368,11393,11412,11417,11505,11515,11532,11538,11543,11595,11612,11641,11647,11655,11656,11660,11668,11689,11693,11738,11743,11758,11764,11769,11773,11788,11806,11837,11862,11864,11892,11896,11897,11916,11965,11976,11992,11993,12017,12027,12036,12050,12088,12100,12116,12119,12166,12203,12215,12216,12225,12256,12262,12271,12275,12278,12292,12313,12339,12359,12366,12385,12389,12394,12404,12415,12425,12460,12494,12593,12612,12615,12618,12619,12631,12640,12653,12670,12678,12726,12742,12765,12793,12836,12858,12861,12863,12866,12873,12966,12978,13003,13028,13113,13137,13200,13202,13235,13241,13295,13334,13348,13353,13357,13378,13380,13504,13559,13600,13618,13621,13628,13634,13640,13644,13713,13726,13749,13830,13839,13866,13874,13907,13916,13951,13960,14001,14014,14029,14031,14034,14044,14089,14109,14110,14118,14124,14130,14192,14208,14216,14235,14237,14274,14277,14280,14286,14295,14329,14344,14346,14377,14413,14454,14497,14511,14556,14560,14570,14585,14640,14697,14747,14763,14791,14792,14809,14811,14843,14865,14905,14945,14953,14963,14986,15000,15018,15041,15050,15117,15212,15227,15255,15259,15284,15319,15337,15356,15372,15383,15389,15406,15409,15445,15466,15500,15531,15537,15588,15635,15647,15698,15700,15704,15709,15732,15755,15772,15800,15803,15805,15820,15826,15838,15842,15854,15879,15893,15900,15907,15910,15968,15981,15984,15996,16025,16039,16053,16106,16107,16114,16125,16157,16174,16176,16222,16235,16283,16301,16329,16365,16366,16394,16446,16472,16479,16482,16536,16657,16664,16701,16716,16723,16736,16738,16739,16787,16821,16839,16840,16843,16849,16958,16972,16999,17028,17036,17037,17092,17122,17155,17253,17254,17258,17300,17303,17304,17329,17356,17399,17407],"59":[75,116,165,189,229,239,240,250,261,277,284,306,308,327,342,343,369,436,476,480,511,513,535,557,576,579,592,594,608,623,653,656,707,708,723,727,735,737,753,809,821,856,888,921,925,932,934,964,1001,1022,1027,1054,1122,1123,1212,1213,1222,1239,1253,1298,1319,1329,1341,1343,1378,1412,1435,1473,1505,1531,1546,1587,1600,1657,1664,1674,1675,1707,1806,1836,1861,1879,1883,1912,1949,1982,1992,2007,2043,2072,2083,2091,2093,2108,2113,2130,2155,2231,2270,2274,2288,2294,2326,2346,2362,2365,2381,2382,2426,2429,2444,2503,2505,2538,2549,2561,2576,2590,2607,2720,2755,2757,2762,2789,2820,2854,2876,2882,2890,2908,2920,2932,2963,2981,2985,2995,3022,3034,3048,3107,3117,3126,3136,3163,3212,3252,3259,3276,3306,3308,3322,3380,3389,3410,3428,3430,3500,3520,3528,3578,3667,3788,3848,3893,3898,3933,3950,3993,4015,4031,4071,4097,4120,4225,4234,4239,4241,4267,4327,4352,4373,4391,4476,4516,4519,4539,4592,4632,4642,4648,4651,4656,4658,4659,4668,4672,4687,4709,4728,4732,4740,4752,4814,4820,4909,4922,4945,4964,4979,4984,4998,5008,5015,5044,5064,5079,5083,5095,5115,5130,5166,5183,5209,5222,5251,5252,5333,5337,5344,5377,5432,5442,5507,5514,5516,5518,5548,5573,5591,5593,5596,5609,5637,5642,5644,5674,5703,5730,5786,5792,5802,5804,5808,5811,5838,5846,5847,5850,5866,5884,5888,5902,5914,5918,5920,5941,5950,5970,5975,5978,5986,6004,6042,6045,6056,6086,6088,6099,6102,6115,6140,6195,6232,6272,6297,6332,6335,6345,6358,6363,6396,6407,6422,6434,6438,6456,6490,6504,6506,6528,6529,6534,6572,6609,6650,6670,6675,6774,6775,6779,6788,6794,6809,6813,6840,6850,6878,6900,6916,6936,6944,6951,6956,6984,6987,6999,7010,7049,7058,7118,7120,7163,7218,7222,7236,7271,7315,7332,7340,7344,7391,7396,7431,7456,7482,7489,7528,7537,7556,7570,7594,7601,7648,7670,7671,7690,7694,7710,7737,7748,7765,7779,7787,7800,7805,7807,7811,7830,7862,7864,7875,7914,7916,7949,7963,7989,7995,8030,8048,8051,8066,8118,8137,8207,8246,8247,8256,8295,8347,8357,8385,8432,8441,8451,8458,8470,8498,8537,8550,8555,8557,8578,8581,8582,8619,8630,8636,8648,8655,8679,8684,8728,8766,8777,8798,8875,8876,8879,8976,8977,8980,9000,9012,9035,9057,9060,9091,9197,9214,9215,9251,9265,9286,9291,9341,9343,9365,9402,9403,9419,9424,9436,9448,9472,9481,9482,9499,9528,9529,9531,9534,9546,9562,9588,9647,9680,9694,9719,9736,9740,9753,9762,9771,9772,9784,9794,9801,9822,9834,9848,9854,9857,9863,9864,9884,9897,9900,9933,9936,9955,9983,10013,10046,10082,10100,10167,10214,10229,10258,10291,10295,10345,10352,10447,10491,10509,10512,10521,10531,10556,10590,10594,10624,10695,10698,10736,10738,10780,10798,10807,10811,10831,10885,10978,10982,11007,11012,11019,11021,11040,11044,11108,11225,11266,11274,11303,11307,11323,11332,11339,11359,11361,11374,11379,11381,11384,11457,11460,11461,11479,11486,11495,11537,11547,11552,11578,11579,11609,11622,11635,11643,11653,11660,11666,11668,11686,11695,11700,11717,11724,11730,11749,11815,11830,11855,11862,11872,11884,11891,11904,11930,11939,11955,11962,11973,11994,12021,12042,12055,12098,12127,12149,12163,12210,12217,12222,12242,12265,12274,12280,12284,12336,12362,12378,12408,12417,12420,12485,12528,12534,12607,12608,12613,12630,12683,12695,12713,12777,12792,12793,12823,12827,12838,12844,12891,12898,12907,13017,13023,13025,13051,13057,13065,13096,13107,13175,13220,13249,13250,13252,13270,13286,13292,13296,13307,13323,13405,13410,13423,13525,13527,13544,13550,13570,13652,13723,13760,13866,13869,13875,13888,13919,13932,13933,13937,13953,13956,13987,13995,14005,14023,14044,14049,14151,14167,14171,14219,14225,14247,14256,14293,14305,14335,14370,14409,14425,14478,14485,14525,14558,14577,14590,14595,14619,14634,14670,14671,14715,14717,14728,14735,14743,14792,14837,14878,14895,14923,14958,15037,15039,15097,15107,15142,15145,15147,15158,15294,15315,15339,15414,15442,15499,15503,15540,15560,15564,15594,15628,15638,15653,15664,15670,15692,15704,15746,15766,15806,15821,15861,15866,15887,15916,15917,15956,15963,15988,16018,16035,16127,16157,16197,16207,16250,16354,16431,16445,16527,16540,16543,16622,16626,16633,16637,16661,16673,16706,16807,16837,16855,16873,16901,16940,16946,16982,17027,17095,17096,17102,17168,17251,17371,17383,17386,17399],"60":[3,21,33,39,73,108,109,112,137,138,150,203,207,213,249,266,271,278,297,300,311,314,318,356,376,433,443,454,480,502,543,635,683,706,745,792,804,834,840,906,947,950,961,988,1008,1064,1075,1077,1120,1133,1135,1145,1152,1154,1155,1175,1189,1204,1222,1225,1243,1278,1316,1386,1408,1415,1429,1431,1453,1458,1485,1516,1527,1532,1548,1561,1567,1578,1695,1720,1729,1736,1758,1770,1773,1795,1806,1807,1852,1946,1951,1979,2003,2009,2020,2070,2083,2097,2106,2137,2181,2182,2207,2222,2227,2259,2262,2289,2322,2323,2339,2424,2469,2496,2501,2540,2560,2598,2635,2667,2688,2800,2891,2901,2911,2938,2942,2944,2949,3008,3028,3052,3084,3145,3257,3265,3279,3282,3291,3305,3312,3354,3362,3405,3432,3457,3458,3464,3474,3490,3502,3512,3513,3541,3552,3555,3559,3603,3610,3614,3618,3624,3713,3723,3745,3748,3766,3784,3817,3829,3873,3891,3960,3973,3989,4002,4014,4017,4056,4104,4112,4134,4176,4268,4296,4303,4309,4315,4349,4367,4414,4449,4516,4557,4564,4570,4636,4661,4664,4694,4720,4760,4775,4785,4805,4813,4847,4858,4909,4929,4970,5013,5023,5038,5048,5058,5128,5139,5142,5191,5196,5226,5308,5341,5405,5411,5425,5438,5457,5459,5568,5572,5593,5595,5614,5634,5650,5657,5678,5709,5723,5743,5745,5826,5837,5846,5867,5873,5898,5911,5937,5947,5963,5978,5981,5986,6005,6023,6034,6043,6045,6077,6101,6111,6123,6142,6170,6222,6258,6260,6341,6354,6359,6419,6421,6487,6493,6497,6529,6552,6553,6559,6582,6616,6620,6642,6649,6680,6689,6699,6703,6707,6712,6715,6727,6730,6731,6745,6770,6800,6848,6927,6947,6964,7005,7031,7098,7101,7105,7111,7127,7129,7134,7138,7188,7228,7241,7246,7354,7356,7361,7420,7446,7449,7451,7455,7501,7534,7547,7555,7556,7561,7608,7658,7670,7681,7727,7743,7783,7818,7830,7860,7865,7883,7888,7933,7954,7957,7964,7967,7992,8002,8023,8065,8071,8098,8099,8100,8107,8124,8126,8159,8215,8235,8253,8284,8327,8373,8421,8425,8473,8492,8497,8501,8520,8601,8602,8609,8625,8685,8690,8703,8720,8726,8727,8749,8760,8816,8821,8822,8828,8949,8972,8987,9004,9092,9127,9135,9143,9147,9187,9189,9216,9223,9233,9241,9273,9278,9294,9322,9357,9360,9383,9411,9489,9587,9654,9663,9672,9686,9712,9716,9737,9838,9851,9913,9928,9972,9975,9978,9980,9991,10018,10024,10116,10138,10150,10182,10213,10323,10328,10386,10444,10453,10473,10474,10492,10505,10518,10528,10549,10557,10572,10612,10621,10635,10642,10650,10724,10748,10784,10786,10816,10825,10839,10847,10917,10983,10987,11014,11066,11076,11120,11126,11134,11171,11217,11222,11241,11271,11330,11345,11357,11372,11385,11387,11388,11409,11455,11489,11493,11498,11507,11508,11524,11567,11598,11602,11610,11633,11645,11740,11767,11789,11820,11849,11858,11875,11888,11893,11894,11905,11957,11978,12005,12015,12032,12041,12062,12113,12144,12184,12192,12201,12235,12248,12251,12277,12298,12315,12343,12388,12400,12414,12450,12480,12565,12577,12588,12656,12697,12733,12766,12783,12790,12852,12889,12906,12942,12971,12972,12989,13014,13033,13074,13122,13136,13153,13168,13181,13190,13269,13317,13321,13342,13349,13352,13362,13467,13477,13492,13499,13506,13511,13513,13537,13554,13571,13575,13693,13705,13710,13717,13727,13748,13758,13773,13804,13929,13975,13983,14008,14017,14024,14053,14094,14105,14202,14239,14260,14273,14307,14309,14351,14357,14366,14470,14490,14495,14540,14578,14601,14611,14651,14657,14678,14703,14800,14815,14830,14838,14923,14947,14957,15039,15094,15145,15263,15270,15282,15293,15304,15379,15384,15403,15509,15547,15567,15570,15584,15593,15633,15636,15662,15720,15828,15847,15898,15939,15952,15974,16010,16016,16023,16155,16161,16195,16330,16344,16400,16544,16556,16557,16623,16630,16723,16733,16736,16773,16835,16858,16886,16897,16919,16968,16970,17046,17060,17067,17079,17084,17101,17120,17139,17164,17166,17258,17306,17307,17335,17375],"61":[25,44,81,128,148,162,168,169,173,221,241,249,285,296,297,330,341,354,359,372,379,404,406,422,441,454,457,461,462,463,503,511,535,537,569,573,605,624,629,634,640,649,658,664,682,688,692,718,719,762,783,805,823,829,833,860,872,874,883,929,954,974,983,1051,1054,1087,1102,1134,1150,1171,1197,1200,1241,1263,1265,1311,1318,1361,1407,1411,1441,1446,1457,1464,1528,1646,1691,1715,1730,1732,1735,1738,1742,1756,1766,1812,1826,1829,1849,1855,1870,1891,1910,1912,1913,1920,1929,1932,1945,1957,1976,1997,2020,2026,2039,2041,2100,2112,2135,2152,2190,2255,2278,2295,2297,2300,2319,2348,2351,2357,2375,2378,2396,2397,2407,2411,2420,2429,2437,2444,2454,2466,2483,2497,2523,2559,2563,2569,2618,2637,2648,2673,2674,2698,2740,2766,2798,2802,2806,2818,2822,2842,2844,2885,2891,2918,2926,2944,2987,3010,3035,3073,3090,3107,3111,3124,3125,3162,3163,3183,3187,3189,3212,3234,3240,3260,3263,3270,3285,3286,3287,3291,3331,3357,3365,3376,3387,3407,3432,3463,3473,3493,3547,3558,3565,3573,3578,3579,3701,3703,3727,3732,3738,3780,3831,3849,3857,3915,3939,3946,3974,4006,4021,4082,4087,4097,4113,4138,4145,4191,4211,4220,4247,4252,4260,4287,4294,4306,4315,4336,4344,4375,4388,4446,4474,4485,4541,4636,4665,4681,4698,4703,4723,4749,4769,4798,4881,4911,4999,5030,5076,5077,5093,5096,5159,5186,5193,5215,5238,5249,5273,5278,5302,5303,5304,5319,5323,5338,5369,5385,5390,5406,5410,5435,5466,5483,5521,5524,5545,5551,5573,5616,5671,5704,5711,5733,5743,5758,5762,5778,5791,5798,5812,5830,5832,5833,5841,5849,5856,5857,5867,5869,5872,5874,5881,5895,5918,5942,5945,5947,5965,5973,5975,5992,6058,6062,6084,6085,6093,6118,6138,6141,6198,6232,6277,6293,6310,6318,6386,6391,6394,6397,6405,6437,6438,6439,6440,6463,6487,6513,6526,6609,6611,6628,6646,6655,6703,6707,6713,6771,6778,6780,6802,6850,6860,6896,6900,6915,6922,6934,6959,6967,6974,6980,7000,7005,7035,7036,7054,7074,7085,7089,7120,7134,7137,7140,7151,7159,7168,7170,7203,7208,7236,7248,7293,7296,7301,7310,7314,7343,7382,7415,7438,7445,7500,7534,7565,7570,7574,7576,7594,7633,7650,7657,7691,7720,7722,7808,7812,7851,7872,7890,7899,7932,7961,7966,7979,8018,8025,8026,8064,8069,8076,8080,8086,8091,8102,8115,8133,8140,8150,8166,8174,8177,8191,8193,8197,8213,8257,8268,8269,8299,8306,8393,8429,8430,8449,8456,8468,8475,8530,8549,8562,8567,8613,8671,8680,8695,8732,8760,8767,8769,8786,8816,8825,8841,8851,8860,8895,8915,8932,8947,8956,8968,8971,9017,9021,9023,9031,9034,9037,9098,9116,9182,9187,9232,9244,9256,9259,9261,9271,9321,9355,9367,9389,9401,9421,9431,9434,9491,9500,9543,9571,9597,9604,9631,9632,9639,9684,9688,9695,9724,9733,9745,9802,9818,9837,9845,9851,9868,9869,9877,9900,9935,9995,10000,10002,10069,10124,10154,10159,10184,10185,10198,10199,10213,10220,10229,10231,10254,10261,10301,10341,10353,10357,10403,10436,10441,10460,10500,10516,10531,10532,10548,10550,10561,10588,10602,10634,10635,10646,10650,10677,10684,10687,10695,10698,10706,10707,10716,10730,10733,10734,10743,10773,10788,10801,10802,10864,10879,10908,10971,10985,11006,11011,11036,11055,11059,11099,11111,11135,11137,11142,11164,11178,11181,11182,11188,11190,11273,11291,11307,11309,11317,11342,11345,11353,11359,11365,11386,11407,11420,11457,11494,11564,11572,11579,11591,11637,11649,11654,11665,11667,11689,11690,11731,11748,11786,11795,11809,11813,11820,11861,11875,11912,11918,11926,11950,11956,12034,12060,12069,12070,12106,12124,12135,12148,12150,12152,12214,12257,12274,12313,12319,12331,12332,12382,12436,12450,12477,12490,12520,12547,12651,12654,12680,12681,12717,12742,12773,12914,12916,12937,12943,12952,12965,12970,12979,13035,13057,13058,13071,13081,13096,13111,13117,13146,13171,13196,13233,13283,13330,13431,13451,13452,13529,13535,13552,13564,13574,13645,13655,13684,13701,13855,13901,13919,13941,13942,13949,14002,14026,14036,14050,14088,14117,14137,14140,14144,14158,14169,14200,14220,14233,14296,14308,14322,14344,14369,14404,14460,14467,14486,14487,14505,14543,14562,14566,14572,14597,14698,14699,14703,14708,14729,14732,14742,14803,14836,14857,14858,14951,14954,15028,15086,15096,15106,15117,15124,15128,15132,15134,15135,15146,15156,15157,15161,15216,15228,15232,15287,15301,15317,15318,15398,15403,15455,15475,15489,15492,15513,15526,15547,15551,15553,15574,15672,15686,15704,15744,15746,15755,15761,15782,15847,15853,15858,15881,15933,15954,15960,16020,16075,16090,16119,16132,16137,16149,16169,16238,16239,16252,16262,16283,16310,16368,16370,16374,16396,16440,16455,16471,16481,16532,16626,16642,16655,16662,16667,16678,16682,16746,16865,16887,16890,16903,16906,16992,16994,17011,17042,17133,17167,17209,17285,17304,17333,17355,17401],"62":[10,36,67,76,92,98,116,148,151,159,185,228,232,273,301,307,319,322,332,344,351,370,375,407,420,448,451,466,490,543,562,569,583,591,594,606,608,627,629,639,645,676,677,681,748,749,762,805,847,848,888,922,946,954,960,984,1012,1023,1034,1038,1047,1078,1085,1089,1113,1126,1157,1180,1185,1198,1237,1294,1369,1375,1432,1456,1494,1501,1511,1518,1525,1541,1572,1604,1619,1640,1728,1737,1762,1789,1816,1838,1843,1865,1872,1878,1880,1884,1888,1914,1940,1942,1946,1953,1969,1983,1989,1996,2009,2013,2034,2063,2070,2097,2108,2109,2114,2125,2156,2163,2167,2170,2172,2192,2193,2201,2240,2255,2277,2284,2288,2307,2388,2407,2419,2425,2453,2457,2496,2551,2564,2600,2601,2604,2620,2626,2636,2664,2670,2676,2683,2693,2720,2734,2751,2766,2770,2771,2789,2793,2803,2816,2819,2892,2910,2919,2977,2984,2991,3025,3045,3069,3072,3074,3099,3100,3113,3127,3140,3156,3161,3165,3171,3200,3211,3248,3263,3265,3269,3271,3275,3282,3297,3300,3309,3337,3377,3384,3430,3434,3456,3460,3463,3470,3490,3576,3605,3645,3670,3676,3677,3690,3692,3704,3720,3727,3731,3735,3758,3772,3804,3839,3882,3895,3902,3943,3956,3967,3989,4013,4037,4038,4050,4053,4061,4083,4091,4095,4103,4116,4135,4150,4283,4293,4303,4320,4322,4377,4380,4395,4410,4414,4422,4461,4475,4479,4508,4517,4524,4553,4585,4594,4596,4605,4611,4617,4623,4625,4631,4662,4670,4679,4697,4778,4790,4794,4801,4811,4826,4834,4869,4871,4875,4896,4921,4934,4941,4943,4969,5002,5007,5032,5054,5095,5098,5132,5142,5161,5189,5200,5220,5222,5227,5253,5271,5287,5311,5325,5336,5371,5409,5410,5433,5461,5462,5485,5505,5551,5552,5564,5583,5585,5644,5657,5679,5688,5690,5695,5710,5735,5775,5819,5897,5911,5924,5959,5969,6001,6009,6013,6015,6039,6081,6123,6158,6168,6174,6223,6234,6254,6267,6293,6320,6327,6347,6351,6357,6359,6393,6413,6431,6474,6479,6500,6526,6531,6538,6557,6567,6577,6583,6644,6646,6652,6658,6663,6673,6679,6681,6813,6840,6857,6931,6932,6951,6974,6990,7005,7036,7088,7107,7118,7122,7128,7129,7147,7165,7170,7202,7218,7225,7240,7290,7300,7302,7305,7318,7319,7322,7343,7347,7376,7385,7423,7459,7463,7464,7469,7495,7517,7550,7573,7579,7592,7604,7630,7649,7662,7673,7700,7715,7738,7750,7757,7762,7763,7779,7818,7846,7848,7861,7883,7943,7950,7954,7967,7978,7990,7992,7995,8041,8047,8081,8092,8096,8097,8125,8133,8155,8199,8211,8217,8246,8249,8253,8291,8307,8319,8333,8341,8394,8404,8408,8417,8434,8448,8455,8470,8483,8490,8509,8565,8611,8627,8633,8691,8722,8726,8738,8749,8761,8769,8777,8783,8786,8866,8898,8931,8961,9021,9029,9046,9048,9049,9059,9091,9120,9144,9147,9173,9201,9204,9205,9227,9232,9256,9279,9302,9329,9334,9337,9393,9402,9409,9430,9461,9480,9551,9565,9569,9572,9603,9608,9621,9643,9662,9693,9726,9740,9775,9777,9778,9807,9830,9837,9870,9895,9910,10020,10021,10067,10097,10111,10116,10156,10158,10175,10182,10206,10227,10237,10254,10256,10308,10316,10356,10388,10397,10415,10446,10480,10514,10516,10529,10539,10598,10603,10613,10617,10618,10619,10625,10632,10639,10659,10725,10726,10735,10763,10793,10841,10843,10873,10893,10912,10919,10968,10992,11032,11033,11037,11052,11066,11099,11127,11132,11136,11198,11212,11267,11308,11340,11341,11348,11377,11403,11429,11436,11445,11455,11459,11481,11484,11503,11518,11526,11527,11531,11540,11573,11578,11585,11590,11602,11646,11666,11669,11673,11700,11726,11728,11737,11745,11771,11786,11798,11815,11823,11824,11852,11895,11896,11909,11951,11979,11988,11990,11998,12002,12038,12046,12080,12113,12142,12164,12182,12208,12209,12304,12311,12335,12386,12402,12425,12574,12658,12695,12741,12755,12777,12865,12896,12923,12940,12964,12967,13012,13015,13037,13043,13107,13151,13152,13175,13269,13326,13337,13372,13376,13461,13481,13500,13545,13589,13668,13690,13698,13806,13813,13824,13861,13892,13919,13997,13999,14037,14080,14101,14153,14202,14241,14242,14322,14372,14385,14391,14393,14396,14413,14414,14451,14460,14466,14489,14553,14559,14561,14562,14568,14592,14595,14627,14629,14639,14699,14702,14740,14745,14762,14766,14780,14785,14814,14852,14889,14900,14914,14944,14963,14964,14977,14981,14997,15024,15073,15086,15091,15121,15144,15152,15166,15183,15198,15265,15279,15322,15360,15394,15400,15401,15531,15534,15537,15553,15559,15685,15722,15754,15784,15834,15863,15870,15933,15945,15960,16008,16059,16102,16106,16127,16207,16277,16348,16378,16391,16404,16416,16427,16438,16482,16515,16532,16554,16576,16587,16610,16618,16662,16683,16702,16724,16759,16767,16783,16848,16855,16876,16908,16911,16919,16967,17076,17147,17209,17231,17245,17266,17270,17297,17337,17359,17371,17407],"63":[22,26,76,149,153,155,164,211,244,251,261,306,310,341,399,425,478,492,545,554,646,677,723,734,743,764,838,847,892,922,947,962,964,972,1018,1028,1129,1148,1190,1248,1274,1291,1320,1334,1369,1396,1411,1412,1415,1417,1446,1465,1488,1525,1577,1606,1694,1721,1746,1789,1790,1801,1881,1928,1932,1976,1995,2012,2046,2057,2151,2158,2192,2223,2243,2257,2284,2333,2346,2371,2465,2475,2527,2688,2765,2787,2788,2825,2846,2856,2912,2956,2958,2961,2964,2986,3007,3060,3076,3128,3416,3419,3473,3511,3537,3564,3566,3573,3589,3613,3623,3626,3646,3651,3693,3722,3841,3850,3861,3862,3873,3925,4009,4024,4042,4045,4055,4148,4227,4250,4256,4257,4266,4391,4406,4541,4609,4617,4651,4661,4695,4737,4742,4743,4747,4829,4918,4923,4933,4979,4987,5027,5037,5043,5103,5115,5159,5167,5228,5250,5316,5355,5368,5401,5409,5419,5421,5426,5459,5557,5671,5721,5722,5766,5782,5802,5832,5854,5881,5908,6010,6088,6107,6112,6145,6174,6181,6233,6236,6240,6277,6295,6299,6383,6393,6454,6461,6469,6553,6557,6596,6663,6782,6802,6812,6817,6819,6849,6871,6926,6939,6944,6968,6985,7015,7025,7032,7035,7072,7078,7089,7104,7163,7237,7275,7284,7292,7334,7398,7407,7431,7442,7460,7468,7478,7511,7548,7582,7642,7696,7698,7706,7719,7735,7751,7767,7770,7788,7920,7927,7949,8071,8106,8111,8133,8136,8140,8175,8192,8260,8310,8403,8525,8534,8540,8541,8548,8579,8619,8680,8693,8711,8714,8809,8845,8887,8900,8922,8988,9004,9010,9037,9068,9076,9091,9095,9131,9184,9185,9199,9240,9242,9266,9334,9360,9366,9370,9484,9492,9554,9594,9643,9654,9711,9712,9749,9754,9780,9906,9966,10004,10029,10125,10155,10164,10215,10231,10267,10278,10293,10379,10389,10405,10423,10428,10445,10466,10527,10550,10586,10591,10597,10613,10641,10657,10710,10730,10758,10789,10806,10844,10898,10940,10962,10998,11075,11113,11115,11149,11175,11205,11225,11265,11376,11465,11466,11514,11607,11644,11693,11704,11731,11757,11772,11788,11882,11942,11953,12048,12070,12086,12097,12118,12185,12259,12261,12264,12285,12372,12441,12452,12465,12608,12684,12915,12934,12963,13011,13055,13126,13316,13372,13417,13473,13478,13828,13841,13952,14034,14166,14216,14229,14344,14388,14511,14546,14584,14606,14734,14748,14815,14846,14981,14989,15068,15075,15144,15158,15173,15462,15484,15492,15706,15721,15777,15825,15862,15889,15934,15939,16030,16046,16213,16397,16460,16545,16711,16784,16830,16886,16896,16897,16976,17103,17114,17145,17169,17263,17277,17311,17341,17379,17387,17405]}}

==> anc/reproduce/sets/archetype_the-tipping-point.json <==
{"name":"the tipping point","kind":"archetype","group":"the-tipping-point","n_neurons":43521,"layers":{"0":[17,127,159,164,166,207,240,257,294,325,345,353,393,394,396,403,413,448,451,460,462,490,517,521,563,587,594,635,638,684,720,749,868,874,882,926,939,960,1011,1035,1062,1116,1163,1203,1224,1235,1262,1296,1311,1334,1343,1354,1386,1464,1470,1509,1572,1580,1636,1708,1747,1749,1761,1764,1774,1795,1797,1828,1853,1884,1894,1941,1958,2033,2050,2078,2087,2123,2165,2184,2203,2231,2259,2270,2282,2327,2332,2349,2359,2364,2410,2447,2478,2479,2481,2509,2513,2536,2541,2555,2589,2622,2648,2697,2757,2767,2801,2807,2851,2858,2861,2958,3048,3062,3066,3114,3121,3164,3170,3174,3310,3339,3340,3386,3389,3462,3526,3559,3605,3619,3656,3706,3721,3735,3737,3768,3832,3854,3868,3911,3934,3935,3960,4013,4049,4080,4104,4130,4175,4179,4211,4275,4299,4353,4396,4405,4436,4460,4468,4534,4549,4553,4587,4588,4635,4673,4680,4683,4687,4712,4714,4718,4727,4733,4777,4793,4798,4803,4831,4842,5026,5030,5039,5044,5063,5098,5127,5136,5141,5164,5174,5181,5257,5261,5274,5294,5329,5409,5452,5458,5489,5530,5536,5616,5662,5697,5707,5720,5724,5747,5841,5844,5846,5864,5884,5930,5958,5962,5975,6015,6024,6049,6080,6102,6107,6198,6208,6238,6251,6285,6290,6340,6375,6419,6423,6426,6458,6464,6474,6479,6522,6545,6553,6587,6611,6645,6718,6733,6747,6807,6809,6831,6845,6858,6946,7102,7119,7165,7166,7217,7219,7221,7253,7274,7331,7364,7370,7412,7430,7441,7453,7455,7461,7556,7577,7626,7630,7680,7686,7689,7720,7740,7744,7772,7777,7795,7803,7812,7817,7877,7901,7939,7956,8020,8023,8024,8031,8060,8069,8083,8140,8159,8173,8189,8206,8219,8230,8245,8255,8259,8314,8336,8353,8378,8382,8422,8442,8451,8466,8469,8504,8513,8531,8537,8564,8607,8624,8647,8663,8724,8743,8764,8770,8783,8799,8804,8815,8882,8918,8927,8937,9008,9042,9048,9071,9078,9091,9096,9164,9228,9345,9369,9388,9395,9407,9409,9410,9413,9428,9436,9449,9456,9470,9484,9543,9572,9592,9596,9676,9678,9710,9747,9761,9792,9800,9801,9812,9893,9911,9914,9948,9962,10030,10031,10033,10049,10089,10120,10168,10177,10235,10257,10374,10395,10420,10502,10535,10567,10576,10609,10616,10641,10644,10668,10688,10701,10704,10732,10738,10740,10744,10768,10791,10801,10810,10824,10888,10914,10926,11023,11064,11071,11076,11081,11084,11086,11088,11163,11168,11191,11279,11321,11325,11346,11367,11378,11434,11455,11460,11469,11486,11490,11547,11571,11617,11625,11637,11684,11715,11720,11731,11732,11797,11806,11834,11868,11894,11907,11920,11925,11979,11987,11994,12010,12036,12039,12051,12060,12066,12099,12111,12203,12204,12211,12256,12281,12302,12316,12318,12344,12433,12496,12629,12681,12725,12738,12747,12809,12875,12911,12925,13033,13176,13248,13272,13274,13280,13297,13350,13377,13404,13491,13530,13543,13550,13584,13631,13658,13748,13770,13788,13797,13857,13908,13962,13965,13980,14010,14025,14048,14229,14340,14375,14411,14453,14493,14506,14543,14570,14647,14652,14707,14712,14740,14843,14965,15004,15014,15139,15157,15245,15402,15453,15483,15546,15648,15674,15686,15698,15808,15893,15958,16056,16101,16225,16253,16328,16398,16407,16436,16437,16494,16563,16647,16749,16756,16837,16875,16876,17006,17089,17091,17119,17143,17190,17320,17359],"1":[9,39,94,108,117,118,133,138,157,185,233,250,264,272,284,286,304,307,345,365,372,377,399,414,451,455,513,548,557,566,577,596,646,668,699,708,713,743,781,833,860,870,882,910,917,923,941,957,960,965,968,984,1108,1187,1200,1213,1229,1249,1262,1264,1269,1289,1295,1301,1308,1309,1322,1325,1334,1401,1407,1408,1431,1463,1473,1478,1486,1494,1501,1503,1513,1521,1530,1543,1589,1599,1606,1621,1628,1642,1652,1656,1663,1671,1675,1698,1725,1739,1756,1804,1809,1811,1827,1858,1868,1895,1907,1913,1923,1929,1930,1938,1950,1966,1968,1980,2028,2031,2074,2088,2126,2134,2135,2141,2144,2153,2172,2180,2222,2223,2229,2235,2289,2291,2308,2324,2334,2353,2360,2367,2377,2475,2505,2528,2552,2560,2599,2603,2639,2660,2669,2693,2698,2702,2725,2752,2759,2761,2767,2773,2778,2794,2795,2855,2856,2885,2903,2949,2952,3078,3100,3127,3135,3139,3178,3189,3198,3264,3293,3306,3319,3323,3386,3390,3391,3393,3407,3421,3427,3452,3458,3498,3510,3514,3554,3563,3572,3575,3594,3601,3602,3628,3652,3662,3689,3698,3700,3714,3726,3730,3746,3767,3787,3792,3815,3832,3834,3835,3857,3871,3884,3909,3917,3925,3967,3968,3972,3983,3991,4057,4078,4097,4105,4122,4130,4135,4149,4157,4165,4177,4200,4201,4232,4254,4262,4268,4311,4322,4421,4424,4454,4470,4477,4478,4488,4493,4494,4504,4512,4513,4530,4548,4561,4564,4618,4620,4623,4653,4670,4716,4723,4758,4760,4767,4799,4830,4888,4916,4970,4977,4994,5001,5012,5014,5025,5038,5086,5109,5153,5155,5165,5170,5173,5179,5208,5216,5223,5229,5276,5277,5287,5309,5324,5329,5342,5346,5399,5401,5446,5448,5468,5475,5477,5485,5514,5520,5525,5528,5536,5542,5568,5590,5605,5610,5613,5622,5665,5673,5703,5726,5740,5758,5780,5794,5849,5859,5870,5871,5873,5881,5883,5890,5900,5912,5943,5971,6004,6005,6078,6101,6125,6139,6143,6171,6187,6208,6222,6233,6255,6264,6277,6284,6295,6304,6322,6336,6338,6376,6384,6400,6432,6435,6462,6481,6518,6543,6552,6580,6623,6626,6666,6683,6711,6758,6802,6824,6841,6862,6873,6939,6947,6956,6970,6975,6977,6983,6986,7021,7030,7035,7042,7044,7064,7093,7096,7113,7115,7129,7145,7151,7156,7164,7165,7196,7244,7260,7270,7281,7284,7299,7338,7350,7361,7381,7442,7477,7486,7526,7529,7551,7553,7555,7601,7619,7624,7680,7707,7728,7739,7760,7792,7817,7819,7853,7862,7867,7890,7935,7956,7963,7974,7982,7986,8006,8075,8085,8100,8110,8124,8125,8128,8131,8150,8155,8169,8178,8192,8215,8219,8220,8222,8234,8247,8259,8283,8285,8291,8328,8343,8344,8364,8369,8419,8421,8448,8501,8505,8514,8535,8542,8556,8566,8578,8612,8625,8632,8639,8684,8692,8709,8728,8739,8761,8766,8782,8800,8812,8847,8849,8889,8898,8920,8937,8940,8964,8967,8969,8995,9048,9107,9133,9172,9204,9238,9253,9290,9294,9297,9311,9317,9327,9335,9368,9407,9425,9431,9500,9507,9537,9572,9585,9688,9708,9743,9749,9757,9759,9786,9868,9899,9906,9934,9954,9964,9978,9983,10020,10025,10050,10058,10062,10066,10067,10085,10097,10100,10114,10119,10128,10129,10204,10226,10246,10251,10268,10297,10308,10326,10331,10338,10352,10370,10371,10377,10396,10418,10426,10453,10462,10475,10477,10479,10493,10497,10570,10574,10615,10620,10671,10680,10691,10693,10716,10735,10742,10749,10751,10769,10772,10786,10806,10814,10837,10844,10900,10915,10967,11006,11014,11023,11031,11037,11079,11092,11093,11101,11113,11124,11129,11164,11181,11184,11187,11219,11262,11276,11311,11322,11354,11372,11390,11398,11406,11412,11446,11487,11488,11493,11515,11521,11554,11573,11580,11583,11639,11642,11647,11651,11653,11709,11718,11747,11754,11785,11791,11792,11793,11815,11837,11852,11880,11897,11920,11923,11941,11942,11973,12012,12019,12026,12038,12076,12079,12104,12132,12145,12151,12162,12168,12175,12184,12194,12207,12247,12253,12273,12279,12291,12326,12337,12347,12357,12382,12390,12425,12478,12532,12557,12572,12585,12677,12739,12760,12784,12811,12814,12829,12901,13001,13012,13018,13052,13138,13205,13245,13246,13262,13299,13351,13483,13495,13517,13552,13627,13629,13637,13706,13723,13745,13764,13782,13818,13842,13872,13885,13887,13894,13899,13913,13921,13927,13963,13969,14012,14046,14077,14079,14099,14108,14120,14134,14207,14229,14242,14258,14313,14324,14356,14367,14393,14462,14472,14523,14606,14622,14655,14665,14691,14738,14792,14819,14840,14841,14912,14927,14955,14981,14990,14999,15028,15058,15060,15068,15082,15083,15142,15145,15368,15388,15398,15411,15427,15467,15492,15507,15511,15567,15578,15594,15671,15681,15712,15713,15753,15756,15759,15876,15908,15977,15985,15986,15988,16002,16005,16011,16018,16034,16044,16045,16087,16149,16197,16256,16258,16296,16445,16451,16489,16506,16533,16549,16694,16723,16728,16792,16818,16848,16869,16897,16908,16931,16938,16960,17040,17069,17073,17087,17104,17140,17165,17217,17234,17273,17292,17396,17397],"2":[18,54,213,282,349,352,369,482,533,534,550,563,568,589,729,762,866,867,937,946,970,1076,1084,1104,1118,1129,1157,1170,1181,1193,1271,1338,1396,1428,1451,1476,1479,1501,1531,1547,1549,1603,1604,1616,1687,1724,1763,1933,1934,1982,1997,2010,2030,2049,2061,2080,2151,2175,2228,2327,2349,2406,2418,2449,2462,2480,2555,2558,2633,2648,2783,2792,2812,2866,2875,2909,2915,2927,2928,2979,2991,3033,3056,3063,3079,3116,3153,3180,3296,3339,3349,3350,3352,3369,3417,3434,3435,3436,3490,3507,3519,3545,3559,3567,3572,3575,3605,3659,3738,3773,3819,3859,3882,3901,3989,4025,4035,4072,4086,4128,4138,4243,4259,4377,4422,4460,4476,4484,4526,4536,4546,4622,4640,4707,4716,4732,4828,4879,4921,4971,5052,5060,5064,5072,5083,5130,5136,5179,5238,5250,5319,5391,5399,5404,5411,5515,5526,5548,5578,5590,5612,5723,5735,5766,5778,5806,5829,5834,5847,5953,5960,6007,6099,6108,6199,6200,6201,6254,6312,6347,6348,6401,6405,6408,6448,6479,6495,6561,6566,6580,6584,6602,6603,6629,6652,6662,6668,6685,6718,6732,6747,6780,6797,6799,6861,6912,6919,6932,6956,6959,6975,7087,7098,7125,7150,7172,7238,7321,7326,7361,7371,7378,7385,7390,7485,7568,7580,7584,7628,7738,7778,7832,7847,7864,7892,7907,7945,7965,7986,8013,8025,8045,8108,8131,8165,8202,8208,8232,8310,8349,8354,8392,8437,8446,8461,8488,8614,8616,8623,8704,8725,8743,8753,8773,8777,8925,8937,8968,9002,9068,9071,9073,9105,9129,9166,9220,9228,9258,9260,9263,9360,9400,9438,9440,9452,9535,9584,9604,9614,9643,9657,9686,9706,9743,9763,9862,9877,9935,9936,9984,10050,10070,10081,10100,10215,10217,10243,10267,10309,10339,10340,10358,10359,10418,10441,10467,10478,10487,10501,10520,10523,10528,10532,10577,10585,10618,10690,10693,10710,10744,10781,10784,10817,10827,10834,10864,10877,10884,10912,10957,10999,11025,11106,11108,11121,11136,11150,11170,11174,11194,11215,11232,11254,11327,11361,11426,11448,11451,11515,11540,11576,11600,11668,11669,11727,11763,11799,11825,11853,11861,11901,11902,11950,12026,12035,12114,12123,12147,12176,12179,12216,12275,12419,12427,12637,12664,12707,12895,12971,13025,13481,13572,13684,13708,13837,13892,14060,14071,14111,14145,14337,14366,14395,14516,14545,14609,14694,14750,14795,14916,14997,15087,15189,15289,15363,15383,15651,15657,15675,15721,15770,15795,15947,16157,16471,16742,16889,16919,16931,16950,17116,17178,17209,17337,17371,17374],"3":[16,101,200,272,329,335,358,368,372,383,389,398,399,427,473,514,541,558,610,626,720,721,731,764,806,809,821,822,827,834,866,938,995,1204,1234,1244,1312,1324,1351,1353,1371,1435,1450,1481,1482,1516,1519,1530,1569,1588,1603,1623,1643,1644,1738,1754,1777,1794,1806,1828,1835,1909,1912,1971,2013,2025,2029,2065,2081,2082,2088,2093,2123,2179,2182,2191,2234,2289,2311,2313,2320,2340,2357,2384,2403,2410,2425,2498,2524,2567,2572,2586,2614,2621,2642,2645,2689,2696,2703,2712,2780,2785,2789,2803,2859,2866,2883,2900,2916,2922,2954,2984,2999,3016,3028,3032,3046,3067,3069,3082,3129,3134,3141,3145,3146,3161,3191,3219,3250,3289,3356,3363,3430,3542,3561,3570,3597,3611,3612,3631,3652,3690,3753,3781,3787,3802,3854,3880,3899,3917,3941,3949,4002,4008,4094,4098,4104,4105,4137,4186,4221,4280,4344,4354,4387,4446,4453,4469,4493,4508,4520,4525,4675,4752,4757,4812,4827,4856,4966,5004,5062,5089,5146,5180,5190,5228,5232,5306,5416,5471,5476,5552,5553,5589,5597,5633,5639,5647,5654,5657,5660,5671,5675,5679,5698,5703,5709,5716,5723,5765,5777,5789,5824,5841,5851,5859,5869,5891,5919,5951,5993,6034,6036,6095,6138,6163,6234,6261,6264,6283,6301,6332,6340,6349,6351,6434,6435,6459,6463,6487,6496,6503,6541,6556,6582,6614,6620,6644,6673,6679,6686,6723,6738,6751,6774,6816,6826,6837,6842,6850,6864,6865,6914,6919,6937,6957,6958,6994,6995,7025,7089,7119,7120,7149,7152,7172,7174,7177,7178,7202,7232,7264,7273,7274,7276,7299,7311,7325,7364,7384,7396,7409,7433,7441,7447,7486,7494,7499,7504,7532,7540,7580,7672,7679,7681,7703,7713,7719,7783,7787,7804,7809,7817,7847,7899,7909,7923,8028,8032,8037,8041,8062,8112,8172,8182,8187,8190,8217,8225,8259,8273,8310,8323,8327,8332,8375,8409,8412,8440,8455,8469,8484,8500,8508,8515,8525,8544,8587,8599,8617,8629,8677,8687,8697,8711,8753,8765,8803,8818,8899,8902,8928,8930,8937,8979,9044,9057,9059,9062,9070,9071,9080,9107,9144,9159,9167,9176,9184,9186,9187,9195,9208,9210,9235,9281,9316,9318,9320,9332,9364,9381,9393,9430,9463,9464,9479,9513,9528,9543,9558,9603,9604,9667,9668,9671,9678,9686,9691,9694,9698,9701,9711,9734,9789,9806,9810,9817,9870,9876,9896,9911,9978,10003,10023,10029,10031,10036,10039,10053,10068,10088,10100,10103,10118,10131,10217,10221,10233,10245,10246,10253,10269,10272,10287,10292,10346,10405,10411,10443,10508,10569,10582,10598,10610,10651,10667,10670,10688,10726,10732,10757,10775,10868,10888,10897,10899,10937,10948,10967,10969,10984,11020,11029,11072,11079,11150,11155,11190,11198,11221,11248,11271,11280,11404,11405,11419,11439,11446,11461,11470,11517,11527,11534,11559,11563,11567,11590,11607,11609,11625,11690,11747,11761,11792,11826,11963,12008,12070,12101,12121,12160,12174,12211,12245,12253,12277,12332,12393,12401,12404,12416,12504,12555,12561,12594,12653,12704,12777,12814,12824,12853,12884,12892,12919,13036,13107,13255,13265,13314,13384,13399,13439,13509,13529,13579,13642,13644,13664,13721,13794,13844,13896,13928,13988,14015,14055,14114,14116,14211,14252,14259,14301,14370,14451,14470,14480,14496,14505,14522,14535,14608,14611,14672,14719,14930,14983,14991,15143,15166,15194,15210,15218,15257,15316,15370,15422,15424,15444,15452,15478,15492,15557,15614,15625,15673,15685,15703,15836,15858,15901,15937,16029,16043,16197,16212,16235,16256,16257,16272,16274,16317,16334,16409,16509,16566,16581,16741,16763,16781,16790,16828,16830,16854,16875,16957,16970,17031,17044,17045,17049,17063,17080,17124,17126,17139,17185,17193,17264,17377],"4":[19,87,93,120,123,151,181,227,247,257,266,279,288,339,349,381,385,395,410,413,424,465,486,500,503,511,513,570,578,596,602,604,605,610,622,627,632,696,747,783,785,825,838,860,880,910,940,983,993,1012,1019,1053,1058,1067,1078,1093,1109,1122,1138,1196,1261,1269,1270,1274,1295,1300,1330,1347,1352,1353,1366,1375,1382,1387,1402,1426,1439,1441,1446,1482,1486,1514,1534,1567,1573,1616,1633,1665,1695,1726,1732,1739,1748,1751,1802,1818,1861,1886,1889,1895,1902,1953,1965,1973,1984,1999,2005,2017,2052,2065,2078,2091,2095,2110,2121,2130,2151,2173,2190,2211,2229,2233,2237,2268,2269,2277,2284,2294,2296,2372,2383,2417,2456,2462,2505,2513,2519,2533,2534,2553,2554,2574,2657,2660,2713,2747,2781,2830,2866,2874,2915,2926,2949,2997,3018,3028,3036,3040,3071,3092,3110,3134,3229,3251,3252,3272,3276,3277,3281,3297,3308,3332,3358,3370,3410,3479,3509,3553,3616,3642,3666,3677,3693,3699,3702,3706,3708,3717,3720,3723,3726,3748,3753,3764,3778,3804,3807,3820,3845,3846,3858,3880,3896,3899,3913,3922,3963,3968,3986,4024,4042,4067,4089,4161,4198,4232,4238,4274,4280,4291,4332,4342,4344,4354,4369,4370,4406,4421,4470,4495,4497,4510,4539,4555,4583,4588,4591,4600,4603,4628,4640,4669,4691,4726,4793,4811,4820,4874,4888,4891,4907,4921,4928,4943,4970,5049,5096,5104,5130,5166,5188,5207,5217,5247,5257,5269,5279,5301,5314,5334,5385,5392,5406,5445,5469,5506,5525,5534,5537,5543,5565,5566,5591,5602,5607,5628,5651,5655,5657,5661,5691,5699,5721,5740,5791,5820,5823,5842,5875,5898,5910,5922,5958,5972,5973,5981,5997,6022,6026,6042,6064,6072,6074,6154,6181,6193,6220,6240,6249,6251,6302,6320,6346,6408,6422,6443,6457,6466,6475,6481,6488,6499,6504,6523,6534,6551,6558,6599,6611,6630,6644,6653,6654,6657,6667,6669,6690,6697,6732,6737,6739,6742,6745,6751,6767,6782,6793,6797,6800,6812,6814,6824,6828,6841,6877,6944,6957,6965,6991,7036,7047,7077,7104,7105,7113,7117,7146,7151,7163,7177,7183,7203,7236,7282,7289,7305,7347,7369,7377,7399,7408,7437,7447,7470,7484,7486,7576,7588,7611,7612,7622,7664,7716,7719,7740,7745,7755,7757,7788,7811,7814,7817,7868,7886,7893,7897,7904,7914,7918,7919,7930,7936,7945,7947,7957,7970,7976,7982,7992,8013,8052,8070,8090,8095,8108,8112,8214,8217,8220,8246,8264,8278,8285,8291,8357,8364,8380,8386,8387,8410,8411,8412,8451,8470,8482,8497,8516,8522,8531,8540,8550,8562,8572,8587,8595,8601,8608,8609,8632,8642,8644,8647,8656,8661,8686,8694,8709,8710,8712,8716,8736,8752,8760,8799,8812,8824,8833,8891,8925,8931,8952,8965,9000,9014,9026,9043,9057,9061,9116,9120,9125,9131,9180,9223,9236,9304,9310,9338,9360,9365,9397,9418,9447,9457,9471,9475,9489,9496,9542,9544,9547,9583,9588,9601,9604,9619,9631,9636,9645,9680,9683,9696,9698,9712,9740,9746,9769,9789,9797,9851,9891,9901,9946,9958,10022,10047,10075,10076,10101,10118,10132,10153,10155,10158,10169,10179,10205,10219,10248,10252,10259,10279,10282,10326,10340,10349,10362,10386,10412,10423,10458,10463,10475,10479,10506,10538,10569,10573,10579,10585,10587,10590,10594,10610,10615,10635,10658,10718,10733,10774,10786,10805,10808,10847,10873,10879,10926,10930,10950,10953,10997,11060,11082,11096,11103,11106,11136,11140,11170,11172,11181,11192,11202,11239,11295,11296,11309,11323,11328,11384,11401,11436,11443,11445,11452,11503,11514,11517,11519,11579,11612,11620,11656,11666,11685,11700,11733,11752,11770,11808,11842,11846,11851,11876,11906,11925,11944,11949,11950,11970,12005,12011,12016,12047,12059,12063,12064,12067,12097,12101,12107,12159,12160,12167,12175,12206,12210,12230,12239,12269,12277,12301,12327,12329,12372,12476,12485,12505,12510,12576,12597,12614,12619,12625,12648,12698,12731,12768,12826,12836,12843,12877,12878,12890,12905,12911,12928,12963,12966,12979,12988,13065,13083,13113,13148,13207,13214,13280,13281,13292,13295,13313,13341,13377,13410,13469,13470,13493,13497,13505,13510,13526,13598,13622,13656,13690,13701,13758,13822,13914,13922,13957,13976,13992,14025,14033,14061,14196,14303,14305,14309,14311,14348,14351,14371,14386,14415,14455,14576,14603,14614,14633,14644,14645,14671,14678,14770,14774,14802,14807,14817,14822,14871,14873,14874,14876,14922,14953,14960,15005,15014,15020,15071,15150,15286,15304,15323,15380,15423,15450,15459,15465,15515,15527,15540,15550,15565,15572,15592,15625,15631,15690,15766,15875,15881,15895,15964,16014,16029,16097,16105,16127,16175,16280,16320,16327,16403,16452,16486,16490,16626,16653,16658,16659,16686,16734,16742,16807,16834,16853,16865,16871,16879,16916,16970,17018,17051,17058,17065,17177,17202,17240,17260,17308,17318],"5":[7,12,31,53,62,87,96,109,115,120,128,149,173,187,203,245,277,286,308,329,391,412,424,466,469,471,493,510,558,566,568,583,607,626,638,683,691,705,726,736,790,799,815,833,834,875,907,940,952,967,982,990,1023,1031,1034,1040,1091,1110,1115,1128,1134,1166,1187,1204,1221,1241,1246,1266,1274,1339,1355,1388,1390,1392,1424,1427,1509,1513,1518,1527,1547,1565,1573,1593,1605,1611,1637,1674,1749,1759,1788,1805,1833,1841,1853,1859,1864,1873,1882,1883,1896,1911,1945,1975,1976,1982,1997,2024,2036,2039,2048,2059,2070,2072,2087,2091,2116,2130,2163,2164,2173,2185,2227,2240,2248,2342,2400,2462,2474,2480,2481,2490,2505,2551,2561,2563,2606,2613,2632,2634,2642,2667,2678,2701,2718,2796,2828,2834,2852,2861,2870,2913,2951,2989,2997,3020,3050,3055,3120,3124,3196,3200,3207,3208,3242,3257,3265,3273,3311,3348,3360,3368,3369,3392,3411,3413,3422,3425,3493,3500,3505,3516,3521,3522,3532,3541,3545,3550,3591,3603,3608,3626,3629,3662,3663,3672,3680,3684,3689,3737,3741,3754,3782,3784,3815,3817,3832,3841,3892,3893,3905,3963,3977,4027,4038,4044,4079,4098,4112,4113,4130,4134,4143,4147,4150,4162,4174,4180,4200,4229,4254,4256,4291,4305,4312,4319,4336,4341,4362,4427,4439,4459,4477,4494,4520,4579,4583,4592,4594,4603,4620,4631,4651,4692,4722,4732,4751,4756,4768,4811,4815,4816,4822,4827,4833,4860,4897,4915,4966,4975,4996,5021,5025,5050,5083,5099,5109,5148,5158,5163,5254,5255,5349,5381,5389,5402,5425,5451,5486,5487,5495,5506,5518,5542,5551,5553,5572,5592,5647,5650,5670,5677,5704,5737,5757,5783,5789,5798,5837,5845,5853,5906,5917,5918,5931,5951,5991,5992,6004,6041,6048,6065,6072,6078,6093,6101,6110,6119,6144,6148,6207,6225,6232,6239,6242,6243,6248,6251,6298,6321,6326,6390,6405,6451,6467,6496,6519,6566,6572,6589,6604,6617,6623,6634,6636,6648,6670,6677,6688,6698,6715,6720,6775,6776,6785,6787,6807,6864,6882,6908,6918,6928,6945,6953,6965,7039,7065,7078,7125,7129,7137,7156,7158,7163,7171,7182,7224,7233,7258,7260,7274,7287,7293,7299,7334,7356,7372,7392,7403,7407,7427,7450,7500,7501,7557,7560,7571,7596,7601,7628,7639,7655,7693,7709,7711,7713,7735,7742,7747,7748,7765,7871,7919,7935,7936,7940,7946,7947,7970,7974,7982,8021,8031,8033,8035,8036,8073,8078,8098,8099,8120,8135,8157,8205,8207,8210,8227,8237,8262,8268,8312,8349,8402,8434,8445,8472,8474,8482,8513,8523,8531,8557,8566,8593,8594,8599,8600,8624,8633,8662,8664,8667,8673,8685,8717,8725,8732,8745,8747,8769,8778,8781,8783,8795,8797,8798,8817,8818,8865,8870,8873,8897,8914,8915,8941,8959,8966,8978,9005,9049,9064,9081,9082,9085,9097,9105,9148,9159,9168,9212,9223,9239,9242,9280,9318,9350,9352,9373,9402,9409,9424,9435,9461,9518,9535,9539,9576,9579,9599,9604,9656,9658,9675,9679,9770,9777,9788,9794,9819,9826,9827,9849,9900,9954,9967,9969,9985,10003,10006,10026,10061,10062,10107,10112,10127,10134,10152,10190,10235,10293,10305,10329,10360,10396,10412,10421,10437,10441,10447,10458,10471,10498,10517,10536,10542,10580,10583,10588,10594,10645,10699,10710,10776,10789,10813,10828,10838,10848,10858,10860,10877,10906,10942,10946,10950,10956,10960,10971,11009,11018,11061,11076,11085,11086,11109,11117,11121,11148,11151,11166,11169,11187,11211,11219,11221,11239,11242,11245,11264,11265,11266,11278,11282,11290,11292,11316,11332,11339,11366,11402,11416,11454,11483,11504,11522,11549,11606,11610,11612,11627,11632,11635,11664,11671,11693,11704,11734,11794,11802,11833,11854,11877,11880,11909,11940,12012,12014,12017,12062,12078,12090,12101,12103,12107,12134,12156,12160,12172,12182,12195,12198,12208,12286,12313,12338,12349,12350,12537,12558,12637,12757,12846,12868,12980,13026,13084,13087,13141,13180,13267,13385,13398,13422,13534,13710,13776,13840,13863,13886,13895,13905,13981,14012,14034,14047,14089,14116,14152,14173,14180,14188,14189,14239,14264,14270,14287,14297,14326,14351,14360,14410,14412,14519,14527,14537,14630,14635,14650,14688,14703,14806,14867,14873,14883,14894,14901,14955,14967,15099,15106,15130,15285,15288,15293,15380,15495,15514,15538,15556,15561,15648,15662,15668,15699,15709,15778,15782,15804,15821,15875,15879,15896,15941,15972,16016,16102,16125,16150,16212,16243,16251,16310,16315,16367,16394,16449,16470,16556,16605,16640,16674,16697,16737,16747,16749,16760,16765,16779,16782,16812,16832,16882,16905,16911,16931,16939,17024,17110,17115,17129,17194,17200,17203,17213,17226,17263,17336,17397],"6":[13,21,74,76,161,172,196,218,231,288,317,320,324,357,359,424,438,446,452,460,466,552,563,571,586,611,676,711,712,730,777,787,891,933,948,965,981,1018,1022,1053,1093,1126,1174,1186,1198,1216,1221,1284,1316,1368,1404,1416,1429,1497,1543,1545,1612,1622,1666,1670,1707,1726,1733,1750,1753,1780,1793,1805,1886,1894,1919,1956,2003,2036,2078,2085,2091,2114,2150,2310,2337,2341,2391,2396,2461,2506,2510,2538,2549,2567,2568,2572,2598,2605,2616,2636,2646,2654,2698,2726,2763,2767,2789,2803,2843,2920,2960,3021,3031,3080,3168,3180,3228,3264,3267,3329,3344,3345,3434,3439,3476,3478,3534,3538,3635,3659,3670,3722,3741,3784,3812,3826,3848,3894,3919,3952,3992,3994,3998,4011,4071,4084,4198,4249,4284,4292,4318,4352,4386,4431,4478,4487,4520,4529,4534,4566,4578,4670,4673,4686,4732,4763,4817,4852,4896,4905,4915,5052,5100,5115,5162,5203,5242,5244,5250,5265,5356,5368,5373,5389,5394,5399,5420,5423,5435,5517,5521,5543,5630,5659,5675,5713,5795,5809,5837,5841,5937,5993,5995,6050,6065,6073,6116,6129,6147,6174,6180,6219,6237,6252,6312,6318,6380,6397,6410,6412,6431,6446,6457,6492,6511,6565,6646,6669,6677,6723,6782,6807,6828,6830,6938,6994,6999,7013,7100,7102,7109,7147,7188,7213,7247,7254,7261,7288,7319,7366,7371,7394,7395,7402,7403,7410,7424,7449,7467,7485,7493,7500,7514,7524,7534,7546,7564,7584,7625,7636,7668,7697,7717,7725,7747,7750,7783,7788,7823,7874,7875,7906,7907,7912,7929,8004,8012,8026,8064,8082,8087,8199,8203,8204,8255,8294,8305,8310,8334,8338,8355,8374,8395,8414,8423,8440,8472,8484,8533,8536,8537,8551,8578,8589,8594,8626,8640,8641,8671,8683,8685,8724,8738,8759,8797,8799,8824,8897,8980,9010,9063,9129,9149,9154,9177,9179,9208,9228,9230,9252,9254,9266,9285,9298,9325,9348,9398,9447,9452,9475,9503,9594,9616,9624,9651,9682,9699,9735,9741,9796,9801,9802,9807,9836,9849,9885,9926,9934,9942,9978,9991,10006,10008,10036,10062,10067,10073,10086,10090,10101,10113,10127,10180,10255,10280,10285,10291,10305,10336,10429,10430,10457,10486,10505,10537,10628,10649,10710,10724,10737,10813,10815,10848,10868,10889,10948,10951,10966,10982,11008,11035,11110,11119,11140,11147,11169,11180,11196,11258,11272,11294,11295,11361,11382,11386,11401,11404,11434,11481,11561,11576,11597,11620,11625,11644,11654,11681,11688,11697,11732,11769,11770,11777,11847,11849,11917,11971,11993,12019,12055,12056,12095,12098,12151,12221,12276,12309,12315,12362,12416,12423,12580,12585,12620,12691,12716,12804,12851,12874,12931,12934,12960,12963,13023,13033,13053,13106,13141,13144,13289,13306,13414,13435,13449,13473,13496,13524,13548,13831,13859,13868,13910,13916,14027,14038,14069,14116,14146,14262,14366,14438,14498,14508,14517,14603,14610,14625,14719,14759,14850,14921,14922,14942,14981,14983,14991,15019,15047,15101,15168,15185,15223,15309,15347,15350,15405,15423,15476,15552,15555,15578,15617,15633,15747,15792,15822,15826,15859,15894,15895,16128,16131,16148,16162,16175,16253,16297,16335,16382,16383,16429,16463,16499,16517,16537,16604,16707,16730,16776,16851,16958,17033,17083,17140,17151,17389],"7":[3,56,101,128,214,244,283,313,362,371,409,443,445,509,521,569,629,632,661,703,744,784,796,825,887,904,942,949,957,966,1012,1038,1136,1139,1175,1207,1212,1225,1227,1235,1261,1270,1276,1334,1346,1401,1413,1473,1481,1514,1607,1635,1645,1652,1708,1719,1726,1760,1770,1871,1898,1909,1935,1939,1946,1972,1974,1975,1976,1981,1988,1990,1993,2056,2059,2065,2098,2144,2168,2209,2223,2237,2258,2314,2316,2320,2336,2354,2371,2377,2404,2413,2429,2431,2504,2522,2589,2657,2659,2680,2684,2737,2756,2760,2819,2846,2860,2891,2907,2929,2985,3035,3040,3099,3126,3128,3156,3203,3217,3273,3327,3406,3421,3423,3432,3459,3464,3490,3504,3505,3590,3604,3616,3634,3642,3709,3718,3752,3759,3825,3913,3914,3947,3955,3987,4023,4034,4070,4082,4117,4160,4197,4207,4263,4333,4346,4356,4365,4391,4415,4435,4458,4546,4561,4567,4575,4610,4666,4713,4790,4796,4797,4805,4831,4917,4966,4975,5063,5070,5076,5124,5168,5178,5179,5193,5270,5272,5321,5328,5367,5369,5384,5395,5404,5421,5453,5487,5513,5520,5544,5548,5562,5610,5614,5615,5635,5644,5662,5691,5708,5740,5766,5772,5782,5801,5817,5868,5889,5900,5910,5914,5937,5947,5955,5986,6028,6050,6063,6078,6095,6101,6105,6129,6133,6149,6175,6221,6241,6244,6246,6346,6356,6424,6485,6506,6515,6518,6523,6541,6555,6571,6609,6614,6626,6631,6665,6676,6677,6690,6846,6867,6896,6915,7002,7038,7067,7077,7103,7108,7122,7160,7165,7167,7169,7198,7220,7236,7245,7247,7262,7281,7310,7320,7325,7329,7352,7381,7389,7415,7512,7519,7530,7552,7567,7590,7591,7619,7723,7730,7754,7778,7794,7810,7872,7881,7890,7940,7950,7972,7973,7981,8001,8002,8004,8006,8063,8113,8125,8139,8166,8177,8180,8212,8228,8231,8288,8320,8342,8350,8369,8448,8461,8462,8487,8501,8546,8552,8582,8594,8616,8621,8650,8714,8741,8745,8750,8762,8766,8827,8921,8940,8953,8955,8985,9002,9033,9051,9069,9085,9104,9116,9149,9181,9182,9266,9289,9321,9335,9348,9363,9373,9378,9396,9403,9443,9451,9474,9488,9529,9546,9597,9636,9663,9702,9709,9714,9771,9782,9792,9797,9817,9835,9866,9878,9921,9937,10047,10048,10058,10088,10112,10125,10177,10228,10247,10252,10268,10272,10289,10292,10330,10342,10374,10380,10385,10437,10441,10478,10545,10555,10571,10613,10616,10691,10778,10828,10832,10875,10881,10905,10956,10993,11053,11071,11185,11190,11200,11203,11206,11223,11260,11272,11274,11287,11329,11335,11347,11355,11413,11420,11421,11424,11454,11461,11492,11551,11589,11645,11697,11725,11776,11811,11832,11833,11841,11847,11856,11860,11918,11971,11973,11985,12017,12032,12041,12068,12117,12133,12236,12247,12257,12261,12266,12289,12292,12361,12377,12440,12513,12619,12817,12831,12896,12915,12920,12948,12954,12992,13040,13051,13125,13182,13219,13254,13299,13302,13351,13362,13386,13410,13415,13425,13514,13539,13564,13743,13747,13752,13813,13895,13923,13962,13977,14007,14014,14018,14142,14154,14161,14289,14290,14374,14386,14418,14505,14567,14573,14635,14701,14702,14749,14768,14792,14813,14846,14882,14888,14909,14945,14977,14978,15021,15137,15164,15205,15221,15226,15243,15272,15297,15328,15367,15402,15416,15456,15474,15491,15542,15588,15622,15649,15716,15808,15844,15869,15876,15878,15895,15947,15958,16026,16029,16035,16165,16177,16202,16232,16275,16349,16723,16833,16861,16892,16977,17006,17055,17103,17116,17141,17180,17208,17263,17318,17386],"8":[19,33,56,81,138,180,182,218,276,302,325,372,414,419,450,454,473,489,490,543,585,612,666,764,767,812,828,832,869,887,939,969,983,1016,1075,1086,1111,1123,1146,1149,1152,1179,1181,1202,1206,1239,1396,1412,1418,1421,1423,1437,1462,1511,1526,1531,1591,1604,1676,1714,1763,1770,1789,1818,1870,1911,1932,1975,1988,1994,2006,2066,2080,2089,2113,2122,2131,2132,2161,2184,2194,2204,2257,2284,2310,2337,2430,2585,2597,2609,2632,2741,2812,2828,2845,2910,2918,2946,3009,3037,3054,3064,3074,3089,3092,3098,3132,3203,3210,3286,3303,3313,3326,3348,3411,3472,3482,3504,3542,3569,3613,3738,3748,3756,3787,3838,3847,3852,3880,3887,3895,3906,3940,3955,3967,4093,4110,4217,4259,4283,4294,4313,4404,4435,4496,4526,4605,4627,4645,4659,4763,4765,4818,4959,4974,4975,5011,5031,5068,5080,5141,5271,5481,5482,5527,5538,5567,5592,5594,5606,5616,5637,5691,5702,5730,5749,5799,5823,5895,5957,5959,5970,6022,6036,6058,6084,6124,6158,6225,6253,6262,6288,6289,6380,6388,6393,6422,6466,6522,6526,6570,6582,6598,6616,6670,6731,6759,6782,6874,6918,6919,6981,6988,7064,7081,7114,7119,7123,7213,7256,7262,7263,7286,7304,7317,7329,7421,7436,7471,7473,7499,7549,7578,7581,7623,7638,7639,7668,7669,7671,7703,7719,7746,7762,7776,7817,7860,7875,7886,7927,7947,8024,8064,8081,8140,8170,8195,8196,8225,8247,8249,8268,8358,8389,8416,8429,8434,8440,8506,8519,8563,8574,8609,8615,8650,8670,8671,8710,8740,8803,8846,8899,8946,8959,8982,9011,9015,9060,9070,9085,9096,9105,9169,9283,9292,9373,9467,9472,9520,9524,9538,9542,9610,9624,9634,9661,9672,9710,9715,9753,9771,9934,10020,10023,10054,10095,10142,10175,10197,10276,10301,10324,10325,10343,10355,10361,10455,10497,10506,10547,10577,10679,10698,10739,10756,10759,10766,10798,10866,10874,10901,10947,10968,10988,10995,11001,11067,11080,11100,11107,11151,11175,11186,11191,11246,11270,11272,11334,11345,11377,11392,11395,11402,11410,11419,11475,11490,11547,11582,11621,11686,11695,11840,11865,11906,11957,11992,12017,12047,12109,12139,12243,12259,12273,12275,12280,12344,12353,12369,12386,12394,12448,12470,12478,12554,12557,12568,12616,12628,12738,12813,12862,12866,12876,12881,12920,12972,13052,13118,13175,13195,13220,13271,13477,13586,13608,13652,13672,13684,13693,13759,13779,13808,13819,13922,13987,14006,14058,14077,14106,14199,14319,14377,14392,14418,14616,14643,14682,14709,14718,14740,15068,15182,15242,15288,15290,15323,15332,15388,15511,15574,15575,15585,15639,15662,15682,15732,15845,15881,15930,15956,16019,16026,16028,16054,16135,16154,16166,16170,16206,16311,16343,16352,16364,16455,16586,16649,16661,16669,16707,16784,16797,16804,16933,16980,16993,17050,17068,17114,17276,17337],"9":[49,78,94,99,114,118,164,210,244,260,314,369,418,448,533,537,598,628,640,641,669,748,805,825,865,877,917,926,929,972,993,1000,1011,1016,1024,1032,1041,1117,1120,1130,1184,1203,1225,1235,1256,1275,1302,1309,1365,1399,1418,1427,1429,1445,1455,1465,1480,1505,1510,1571,1578,1618,1629,1636,1665,1685,1727,1823,1837,1850,1858,1862,1879,1889,1899,2005,2010,2043,2064,2075,2151,2154,2172,2197,2205,2213,2277,2299,2366,2370,2381,2387,2416,2423,2445,2454,2538,2547,2630,2668,2678,2687,2718,2731,2769,2822,2824,2827,2903,2909,2923,2937,2946,2993,3055,3065,3068,3078,3216,3257,3358,3404,3426,3437,3456,3476,3491,3495,3544,3562,3564,3630,3720,3724,3748,3758,3766,3775,3865,3871,3904,3911,3923,3945,3956,4074,4115,4140,4146,4191,4200,4226,4230,4232,4279,4325,4377,4479,4485,4489,4592,4634,4636,4663,4698,4709,4784,4792,4840,4896,4901,4918,4929,4936,4958,5151,5155,5162,5163,5197,5271,5292,5337,5346,5350,5368,5375,5384,5396,5399,5421,5478,5489,5589,5621,5650,5658,5662,5695,5707,5715,5729,5730,5733,5754,5857,5866,5869,5882,5915,5943,5994,6036,6050,6053,6065,6098,6129,6156,6164,6180,6198,6210,6238,6250,6260,6265,6278,6382,6439,6458,6547,6558,6569,6635,6638,6652,6699,6704,6712,6737,6743,6774,6816,6847,6932,6940,6990,7011,7053,7065,7076,7079,7105,7148,7210,7268,7334,7369,7427,7456,7461,7466,7481,7518,7593,7602,7641,7664,7669,7673,7675,7686,7691,7700,7702,7708,7741,7742,7775,7780,7790,7812,7850,7871,7907,7926,7935,7940,7943,7969,7985,7986,7995,8017,8020,8032,8039,8046,8069,8080,8087,8131,8149,8170,8173,8180,8182,8285,8302,8327,8350,8433,8466,8469,8485,8486,8537,8553,8557,8592,8734,8753,8767,8860,8884,8896,8897,8918,8937,8974,8976,8983,9020,9031,9065,9080,9092,9105,9176,9199,9238,9261,9270,9324,9334,9336,9375,9377,9378,9409,9449,9464,9470,9505,9616,9620,9693,9698,9747,9779,9824,9829,9834,9865,9906,9935,9954,10006,10029,10066,10096,10097,10174,10187,10194,10201,10255,10260,10301,10381,10386,10388,10453,10454,10545,10599,10604,10606,10608,10612,10624,10634,10635,10642,10654,10680,10715,10747,10760,10801,10816,10837,10895,10904,10923,10926,10995,11011,11088,11203,11224,11258,11263,11318,11326,11367,11382,11399,11420,11444,11505,11525,11527,11622,11713,11719,11725,11780,11795,11806,11807,11818,11839,11915,11918,11980,12047,12119,12121,12190,12216,12252,12312,12405,12407,12426,12495,12518,12548,12550,12563,12706,12716,12748,12838,12848,12877,12916,12929,12940,12960,13020,13022,13104,13134,13165,13205,13238,13251,13498,13511,13668,13687,13688,13717,13765,13833,13859,13906,13941,13979,14093,14111,14119,14129,14150,14253,14317,14331,14363,14483,14501,14508,14553,14586,14635,14657,14666,14699,14729,14731,14776,14798,14826,14859,14873,14889,14894,14997,15009,15019,15062,15151,15218,15366,15456,15608,15851,15886,15912,16244,16283,16289,16299,16396,16417,16434,16487,16551,16634,16730,16773,16826,16997,17043,17086,17131,17183,17198,17266,17311,17312,17335,17402,17405],"10":[54,66,108,115,155,196,202,252,277,348,362,388,427,470,486,565,601,614,651,713,744,751,765,776,794,795,817,849,854,859,864,866,874,883,979,985,996,1067,1085,1147,1165,1166,1176,1195,1211,1286,1290,1304,1347,1362,1363,1476,1507,1513,1525,1584,1638,1732,1748,1751,1827,1859,1871,1904,1933,1959,1963,1968,1974,2095,2110,2122,2134,2136,2163,2262,2301,2311,2316,2334,2338,2357,2364,2404,2407,2481,2578,2593,2611,2624,2625,2665,2674,2751,2758,2803,2900,2924,2948,2968,2999,3011,3077,3079,3106,3136,3137,3139,3154,3228,3267,3311,3312,3317,3353,3389,3432,3495,3517,3540,3547,3550,3553,3565,3581,3647,3659,3721,3741,3788,3945,4008,4010,4037,4072,4094,4100,4142,4143,4189,4207,4253,4270,4355,4400,4403,4404,4426,4430,4448,4471,4489,4492,4520,4530,4574,4682,4789,4810,4815,4833,4843,4868,4890,4953,4986,4993,5006,5048,5068,5087,5091,5099,5108,5109,5129,5141,5142,5149,5160,5230,5253,5272,5275,5290,5303,5306,5365,5409,5416,5421,5444,5450,5498,5515,5546,5547,5564,5579,5604,5647,5687,5697,5709,5737,5753,5760,5771,5816,5848,5929,5960,6027,6036,6104,6106,6164,6177,6235,6267,6299,6324,6334,6340,6346,6348,6376,6385,6405,6416,6508,6550,6578,6591,6597,6601,6628,6629,6651,6691,6751,6808,6815,6821,6861,6892,6904,6908,6924,6931,6964,6991,7016,7022,7089,7108,7171,7181,7210,7238,7246,7286,7298,7317,7318,7340,7433,7471,7473,7476,7513,7522,7588,7596,7614,7630,7636,7653,7679,7683,7694,7696,7717,7746,7760,7769,7874,7902,7908,7932,7938,7944,7946,7957,7962,7971,8007,8010,8022,8072,8086,8095,8130,8137,8142,8224,8278,8289,8313,8334,8352,8367,8378,8403,8427,8500,8511,8543,8552,8558,8621,8629,8631,8638,8643,8654,8657,8667,8674,8694,8737,8789,8790,8814,8830,8874,8877,8901,8905,8911,8929,8941,8948,8968,9029,9072,9176,9185,9194,9239,9249,9259,9263,9272,9275,9289,9333,9352,9402,9408,9445,9457,9476,9477,9498,9542,9543,9553,9575,9577,9635,9668,9716,9719,9759,9786,9796,9798,9851,9864,9865,9866,9896,9903,9934,9946,10010,10014,10038,10050,10063,10077,10082,10086,10091,10107,10147,10152,10160,10162,10182,10197,10216,10242,10294,10304,10336,10370,10384,10390,10398,10418,10436,10449,10461,10464,10490,10532,10535,10544,10548,10571,10653,10667,10678,10755,10771,10778,10790,10808,10812,10828,10846,10849,10871,10883,10892,10910,10921,10940,10964,10973,10984,11026,11131,11150,11168,11173,11182,11199,11242,11244,11253,11262,11264,11296,11422,11448,11468,11490,11500,11509,11529,11539,11554,11568,11573,11578,11612,11656,11674,11691,11707,11745,11750,11764,11784,11847,11865,11915,11918,11941,11951,11982,12000,12017,12097,12102,12140,12182,12211,12220,12229,12247,12277,12309,12356,12373,12452,12603,12642,12650,12728,12916,13001,13013,13029,13072,13092,13118,13188,13257,13273,13282,13303,13371,13442,13557,13575,13605,13653,13780,13825,13886,13927,13988,14020,14033,14074,14105,14214,14351,14374,14375,14449,14469,14480,14508,14512,14530,14599,14651,14695,14707,14710,14765,14770,14861,14881,14913,15022,15024,15101,15188,15270,15292,15339,15356,15394,15410,15414,15436,15509,15524,15530,15532,15547,15556,15570,15582,15644,15671,15678,15780,15832,15862,15869,15935,16010,16073,16076,16083,16088,16099,16107,16134,16233,16246,16282,16298,16360,16372,16375,16377,16458,16470,16495,16537,16546,16567,16643,16672,16691,16730,16758,16850,16865,16871,16946,16970,17131,17152,17170,17174,17371],"11":[21,29,75,87,98,114,116,132,144,151,178,197,242,266,269,297,312,325,346,438,512,545,563,594,620,654,658,672,683,715,731,735,751,752,786,825,887,894,904,967,1016,1036,1067,1069,1099,1106,1114,1156,1161,1184,1205,1210,1213,1319,1337,1369,1435,1491,1504,1542,1543,1556,1672,1676,1709,1857,1873,1901,1948,1978,1985,2008,2064,2074,2257,2269,2372,2384,2457,2475,2524,2527,2529,2539,2544,2595,2660,2681,2701,2729,2754,2840,2847,2857,2893,2932,2934,2946,2958,3006,3016,3037,3044,3099,3100,3128,3177,3178,3192,3199,3228,3259,3298,3307,3309,3329,3343,3365,3395,3408,3422,3437,3446,3464,3467,3481,3485,3492,3500,3539,3540,3544,3545,3566,3616,3634,3647,3648,3670,3674,3716,3767,3783,3788,3798,3830,3832,3872,3889,3891,3969,4024,4067,4085,4114,4181,4190,4293,4324,4329,4367,4383,4405,4440,4449,4493,4539,4545,4546,4563,4589,4599,4656,4674,4705,4749,4753,4795,4821,4828,4843,4859,4864,4893,4895,4904,4917,4923,4939,4945,4964,4969,4973,4985,5034,5066,5078,5088,5107,5165,5185,5204,5244,5252,5256,5267,5272,5279,5286,5302,5377,5383,5392,5413,5477,5495,5499,5550,5582,5587,5594,5621,5640,5683,5728,5729,5738,5740,5776,5827,5860,5885,5915,5955,5963,5979,5991,6095,6114,6115,6122,6137,6144,6171,6184,6237,6246,6267,6294,6308,6379,6419,6423,6462,6465,6466,6494,6527,6572,6579,6628,6704,6734,6736,6743,6821,6835,6858,6870,6874,6883,6884,6898,6955,6982,6997,7003,7009,7023,7028,7040,7043,7053,7061,7111,7176,7177,7182,7195,7243,7256,7271,7298,7314,7320,7331,7399,7469,7528,7538,7550,7558,7565,7578,7584,7592,7600,7668,7726,7730,7776,7779,7835,7868,7870,7905,7970,7975,7981,7983,8012,8017,8111,8162,8211,8232,8263,8288,8304,8323,8345,8347,8365,8483,8493,8499,8502,8535,8546,8549,8628,8643,8652,8668,8690,8710,8786,8788,8823,8874,8925,8953,8961,9008,9069,9141,9172,9180,9257,9283,9303,9412,9452,9470,9502,9515,9530,9545,9548,9581,9584,9645,9651,9674,9723,9729,9740,9776,9791,9804,9845,9847,9873,9874,9885,9894,9908,9917,9927,9983,10003,10023,10036,10065,10070,10086,10133,10147,10183,10221,10225,10236,10261,10273,10289,10336,10360,10380,10420,10460,10537,10547,10549,10595,10645,10676,10684,10688,10690,10715,10729,10793,10806,10810,10811,10813,10834,10836,10837,10866,10884,10939,10940,10968,10993,11022,11044,11082,11084,11087,11096,11111,11147,11155,11199,11245,11246,11275,11316,11337,11382,11389,11395,11423,11458,11490,11523,11556,11569,11582,11587,11589,11605,11621,11624,11627,11635,11671,11673,11694,11709,11711,11745,11759,11770,11780,11836,11863,11878,11881,11889,11899,11903,11955,12002,12041,12055,12096,12156,12165,12166,12172,12187,12222,12227,12267,12342,12376,12385,12446,12485,12500,12505,12523,12565,12585,12622,12719,12855,12911,12935,12942,13006,13083,13094,13099,13121,13146,13153,13192,13218,13232,13245,13355,13359,13377,13454,13461,13470,13487,13518,13581,13598,13609,13727,13807,13824,13836,13880,13902,13910,13956,13979,14032,14076,14096,14105,14135,14210,14284,14300,14317,14322,14527,14537,14576,14587,14590,14672,14683,14686,14755,14756,14833,14837,14838,14885,14911,14930,14939,14993,15020,15067,15079,15144,15168,15189,15212,15227,15297,15336,15340,15356,15383,15408,15410,15421,15465,15480,15597,15640,15785,15824,15845,15864,15873,15907,15912,15956,16020,16041,16073,16086,16159,16177,16243,16373,16374,16501,16604,16612,16654,16735,16799,16824,16961,16972,17003,17012,17083,17142,17172,17227,17253,17296,17366,17381],"12":[6,12,50,51,57,80,84,87,90,153,167,172,183,225,275,354,390,443,543,603,615,654,703,707,717,721,730,740,750,755,789,816,823,833,855,857,862,864,897,938,956,957,980,986,990,1012,1090,1108,1154,1170,1177,1221,1222,1234,1237,1255,1327,1380,1384,1428,1437,1443,1466,1479,1498,1501,1508,1513,1514,1522,1556,1564,1572,1662,1670,1690,1705,1731,1739,1788,1814,1825,1842,1899,1900,1912,1918,1968,1976,1979,1993,2017,2057,2068,2106,2188,2212,2222,2223,2239,2269,2270,2308,2354,2357,2401,2482,2524,2541,2542,2543,2584,2610,2730,2740,2745,2752,2772,2792,2813,2851,2874,2884,2887,2966,2981,2996,2997,3011,3014,3061,3063,3071,3080,3083,3093,3097,3106,3123,3128,3138,3147,3160,3176,3230,3252,3295,3330,3387,3421,3444,3453,3472,3476,3479,3487,3577,3579,3589,3605,3642,3650,3663,3669,3699,3720,3723,3759,3769,3817,3844,3861,3864,3941,3947,4040,4073,4114,4131,4135,4147,4153,4171,4203,4291,4353,4410,4421,4459,4466,4525,4553,4555,4646,4671,4698,4749,4841,4880,4898,4901,4903,4912,4936,4947,4960,4979,4998,5005,5013,5014,5037,5054,5082,5109,5117,5142,5174,5183,5195,5199,5216,5223,5227,5242,5276,5279,5291,5328,5330,5358,5362,5397,5406,5445,5450,5485,5496,5498,5507,5522,5524,5526,5557,5564,5583,5594,5595,5599,5699,5702,5705,5720,5731,5764,5781,5806,5814,5820,5862,5878,5895,5912,5913,6011,6016,6022,6051,6122,6139,6148,6154,6155,6167,6172,6187,6238,6247,6307,6321,6344,6351,6360,6363,6366,6378,6390,6392,6400,6411,6417,6424,6430,6463,6468,6499,6507,6509,6518,6565,6568,6603,6630,6675,6721,6731,6734,6740,6796,6805,6808,6859,6915,6933,6944,6960,6966,7019,7023,7045,7062,7089,7093,7112,7116,7145,7146,7228,7247,7261,7277,7296,7312,7316,7329,7336,7347,7360,7363,7371,7382,7385,7392,7403,7419,7424,7429,7460,7462,7466,7493,7596,7661,7707,7732,7733,7738,7760,7784,7841,7878,7899,7931,7955,7958,8033,8054,8065,8069,8073,8182,8200,8204,8219,8285,8315,8317,8340,8343,8430,8444,8450,8451,8460,8469,8475,8479,8482,8494,8540,8553,8589,8622,8624,8626,8628,8633,8638,8651,8658,8669,8670,8717,8726,8738,8744,8745,8749,8768,8783,8805,8836,8840,8846,8850,8851,8883,8905,8907,8950,8983,8993,9001,9025,9027,9030,9031,9059,9065,9079,9177,9182,9313,9378,9413,9424,9425,9429,9463,9515,9516,9524,9529,9576,9669,9679,9687,9710,9732,9794,9819,9848,9862,9893,9939,9947,9950,10041,10052,10063,10070,10074,10130,10137,10142,10154,10158,10163,10185,10189,10191,10212,10220,10226,10234,10271,10272,10301,10310,10327,10337,10340,10350,10365,10382,10407,10425,10436,10440,10446,10475,10481,10492,10493,10564,10574,10606,10623,10628,10662,10676,10687,10709,10718,10733,10754,10770,10797,10816,10826,10876,10881,10941,10981,11010,11027,11070,11088,11119,11125,11150,11187,11197,11220,11227,11232,11233,11262,11277,11279,11356,11360,11381,11388,11390,11397,11400,11408,11417,11435,11453,11467,11490,11526,11532,11552,11562,11578,11586,11595,11620,11631,11639,11640,11661,11667,11688,11698,11706,11708,11727,11807,11819,11857,11875,11914,11922,11925,11934,11943,11981,11982,11992,12004,12032,12057,12093,12108,12169,12175,12204,12217,12233,12268,12269,12327,12342,12351,12387,12391,12392,12462,12483,12625,12629,12684,12691,12737,12749,12761,12764,12768,12772,12809,12891,12958,13007,13010,13071,13083,13111,13148,13174,13210,13226,13234,13273,13278,13334,13382,13386,13389,13425,13505,13506,13507,13524,13557,13649,13653,13691,13737,13739,13810,13844,13859,13881,13940,13950,14004,14021,14076,14167,14181,14191,14222,14256,14323,14332,14368,14527,14564,14596,14617,14819,14849,14881,14898,14903,14934,14939,15038,15080,15098,15128,15184,15218,15251,15254,15308,15311,15312,15330,15383,15481,15485,15512,15554,15566,15584,15591,15690,15781,15787,15791,15865,15935,15997,16057,16101,16105,16131,16132,16210,16223,16229,16286,16291,16303,16385,16443,16483,16522,16695,16698,16704,16738,16750,16752,16769,16777,16897,16988,17008,17038,17088,17093,17123,17161,17166,17186,17215,17227,17249,17365,17370,17376],"13":[15,17,25,38,53,90,93,122,131,133,137,144,180,187,192,193,221,225,240,242,254,283,286,303,307,311,338,357,358,360,377,409,418,517,539,540,552,554,593,594,596,597,612,647,655,676,685,689,692,700,734,746,801,805,811,865,879,912,921,961,970,982,985,994,997,999,1019,1038,1049,1060,1076,1082,1097,1134,1180,1182,1195,1259,1261,1309,1311,1351,1365,1383,1384,1414,1434,1456,1458,1465,1467,1469,1519,1534,1570,1586,1589,1606,1633,1647,1652,1669,1670,1768,1769,1789,1794,1801,1808,1824,1838,1839,1866,1886,1887,1898,1915,1941,1966,1970,1984,1987,1992,2004,2006,2028,2090,2174,2183,2198,2201,2210,2220,2233,2330,2335,2361,2370,2389,2414,2591,2595,2617,2620,2668,2710,2732,2772,2773,2786,2793,2829,2867,2870,2877,2885,2908,2911,2928,2939,2960,2971,2975,2994,3020,3042,3052,3056,3061,3118,3160,3199,3212,3220,3226,3252,3286,3308,3317,3361,3398,3422,3443,3479,3493,3497,3568,3612,3618,3624,3660,3672,3790,3803,3830,3837,3906,3952,3968,3985,4044,4049,4057,4088,4120,4167,4190,4195,4196,4205,4212,4222,4229,4247,4261,4285,4289,4297,4306,4336,4374,4402,4456,4523,4530,4568,4577,4581,4603,4678,4688,4709,4711,4769,4771,4773,4780,4805,4807,4846,4856,4869,4898,4906,4913,4955,4983,4987,5020,5071,5091,5106,5231,5236,5257,5285,5286,5290,5311,5367,5383,5436,5461,5466,5485,5514,5527,5543,5548,5565,5590,5594,5601,5615,5699,5719,5735,5737,5770,5781,5791,5794,5795,5840,5844,5859,5890,5929,6019,6026,6076,6080,6105,6133,6149,6175,6188,6201,6206,6214,6256,6262,6342,6349,6380,6391,6437,6440,6500,6509,6514,6520,6536,6539,6550,6559,6565,6619,6633,6643,6648,6665,6680,6688,6724,6732,6735,6795,6798,6819,6828,6852,6879,6898,6905,6915,6930,7002,7008,7011,7021,7033,7038,7080,7092,7105,7112,7150,7155,7158,7165,7166,7187,7190,7199,7204,7212,7255,7303,7310,7320,7352,7362,7391,7393,7443,7455,7473,7526,7537,7545,7558,7602,7635,7645,7660,7696,7703,7707,7734,7748,7760,7812,7823,7830,7867,7869,7876,7896,7933,7942,7949,7961,7993,8008,8038,8060,8152,8164,8171,8211,8229,8266,8269,8282,8311,8334,8335,8348,8395,8397,8420,8441,8458,8468,8469,8474,8507,8508,8520,8531,8558,8572,8579,8595,8609,8638,8640,8655,8683,8730,8751,8765,8779,8789,8806,8848,8880,8922,8957,9009,9036,9053,9060,9093,9153,9165,9185,9207,9250,9269,9300,9304,9338,9348,9357,9374,9443,9470,9483,9525,9533,9535,9548,9551,9561,9566,9588,9591,9601,9642,9668,9672,9679,9735,9739,9763,9775,9802,9805,9809,9845,9854,9862,9872,9874,9887,9903,9914,9918,9936,9944,9952,9957,9968,9981,10011,10039,10057,10084,10092,10140,10148,10195,10209,10253,10269,10298,10318,10324,10366,10383,10390,10406,10505,10514,10517,10554,10563,10583,10636,10646,10674,10688,10692,10707,10710,10724,10740,10749,10761,10771,10810,10821,10838,10847,10867,10878,10883,10894,10895,10896,10900,10942,10959,10962,10964,10988,11005,11010,11065,11092,11126,11180,11190,11214,11262,11263,11297,11302,11306,11361,11372,11374,11376,11419,11435,11440,11457,11480,11495,11520,11526,11561,11562,11566,11578,11607,11609,11625,11663,11669,11726,11738,11746,11766,11811,11815,11842,11849,11864,11866,11867,11972,11973,11993,12034,12039,12046,12060,12077,12099,12100,12111,12114,12172,12200,12213,12241,12243,12258,12284,12294,12298,12303,12311,12322,12339,12350,12358,12381,12438,12468,12495,12544,12561,12567,12622,12663,12681,12688,12690,12697,12719,12744,12757,12758,12766,12778,13002,13032,13044,13072,13083,13089,13153,13167,13223,13224,13371,13380,13425,13437,13446,13500,13503,13610,13616,13636,13646,13663,13708,13745,13750,13753,13765,13836,13837,13886,13903,14035,14054,14087,14166,14174,14221,14223,14271,14295,14363,14365,14373,14382,14416,14451,14457,14522,14590,14607,14611,14619,14673,14674,14677,14836,14873,14975,14982,14997,14998,15053,15114,15126,15177,15196,15239,15240,15246,15275,15320,15330,15331,15389,15401,15480,15505,15514,15521,15574,15595,15703,15721,15731,15736,15754,15853,15875,15945,15975,15982,16040,16084,16168,16194,16253,16265,16304,16314,16318,16413,16427,16434,16462,16478,16542,16573,16691,16778,16788,16801,16842,16874,16883,16913,16930,16985,16991,16999,17005,17029,17057,17059,17061,17079,17107,17118,17135,17168,17228,17282,17327,17341,17380],"14":[2,4,10,30,58,61,88,100,112,120,130,146,178,210,247,263,281,352,381,389,408,439,443,450,463,513,534,544,551,566,592,649,743,765,800,844,882,916,923,974,988,1012,1057,1072,1082,1083,1104,1108,1115,1120,1130,1158,1172,1174,1261,1329,1342,1350,1351,1382,1399,1415,1416,1422,1450,1482,1487,1559,1577,1602,1634,1641,1669,1687,1695,1699,1731,1845,1852,1868,1877,1909,1911,1920,1969,1999,2036,2043,2055,2062,2064,2151,2189,2196,2208,2211,2223,2240,2306,2341,2345,2349,2361,2369,2381,2390,2395,2436,2449,2466,2496,2507,2520,2554,2558,2584,2609,2612,2624,2712,2728,2755,2786,2807,2808,2832,2845,2870,2875,2881,2985,3016,3020,3058,3074,3077,3088,3099,3121,3131,3151,3187,3239,3245,3264,3284,3290,3292,3304,3315,3325,3335,3363,3432,3448,3515,3520,3542,3642,3651,3657,3682,3720,3739,3789,3814,3837,3880,3950,3961,3982,3984,3990,4005,4071,4109,4118,4131,4141,4156,4206,4217,4228,4233,4244,4257,4303,4311,4323,4337,4360,4378,4380,4387,4424,4457,4458,4493,4502,4525,4530,4556,4561,4564,4578,4663,4671,4675,4690,4720,4754,4759,4762,4763,4785,4787,4795,4820,4823,4843,4844,4856,4857,4859,4868,5031,5046,5049,5073,5080,5083,5085,5104,5121,5142,5155,5165,5169,5184,5257,5271,5284,5316,5324,5337,5345,5368,5399,5401,5407,5437,5446,5448,5456,5462,5467,5474,5497,5499,5526,5540,5543,5560,5570,5571,5573,5587,5613,5619,5657,5678,5699,5717,5748,5750,5772,5826,5838,5871,5918,5932,5960,5974,5980,5981,6001,6076,6090,6116,6159,6217,6250,6253,6295,6302,6312,6389,6393,6409,6435,6440,6442,6453,6454,6459,6471,6520,6527,6547,6560,6579,6625,6644,6647,6650,6655,6679,6681,6684,6689,6704,6709,6712,6747,6779,6780,6789,6799,6812,6838,6871,6876,6887,6915,6930,6969,6983,7026,7051,7062,7068,7118,7130,7143,7173,7187,7190,7198,7210,7213,7249,7257,7261,7292,7334,7348,7349,7369,7378,7394,7420,7424,7426,7429,7434,7445,7457,7459,7489,7517,7530,7531,7554,7556,7565,7584,7598,7608,7618,7672,7675,7694,7698,7700,7714,7734,7739,7765,7818,7830,7838,7851,7889,7902,7917,7923,7941,7960,7970,7987,8001,8013,8045,8048,8107,8202,8208,8224,8280,8291,8294,8299,8301,8302,8303,8311,8358,8362,8363,8376,8395,8397,8404,8421,8423,8464,8467,8488,8508,8512,8532,8568,8571,8582,8600,8602,8633,8638,8647,8649,8715,8725,8728,8742,8747,8751,8782,8786,8798,8811,8817,8847,8944,8961,8972,8979,9025,9036,9051,9058,9070,9078,9079,9090,9123,9150,9155,9164,9171,9172,9181,9217,9230,9238,9246,9274,9300,9303,9335,9339,9343,9352,9365,9366,9378,9421,9470,9527,9559,9582,9596,9644,9673,9674,9682,9697,9729,9732,9758,9782,9822,9848,9854,9859,9863,9866,9881,9882,9901,9919,9933,9937,9965,9983,9997,10021,10022,10028,10057,10068,10086,10115,10155,10158,10169,10203,10206,10229,10252,10275,10294,10306,10309,10332,10333,10335,10350,10356,10361,10363,10369,10373,10405,10415,10418,10422,10445,10450,10454,10457,10513,10514,10576,10580,10593,10602,10616,10624,10639,10673,10683,10694,10717,10747,10763,10808,10826,10827,10839,10855,10908,10948,10954,10955,10958,11020,11034,11050,11064,11065,11091,11095,11097,11109,11115,11144,11213,11218,11237,11250,11263,11275,11279,11298,11303,11305,11309,11314,11332,11358,11368,11374,11444,11448,11463,11493,11530,11559,11604,11613,11618,11678,11694,11777,11789,11835,11846,11867,11877,11881,11904,11905,11908,11909,11923,11932,11944,11955,11958,11959,11986,12012,12040,12056,12059,12067,12103,12135,12158,12197,12207,12226,12231,12242,12276,12305,12338,12349,12363,12392,12400,12443,12449,12455,12466,12486,12532,12594,12613,12635,12637,12695,12732,12747,12757,12768,12809,12812,12828,12885,12946,13055,13062,13165,13170,13243,13265,13293,13313,13349,13368,13408,13415,13471,13505,13514,13529,13537,13593,13699,13700,13702,13725,13726,13730,13767,13793,13802,13827,13866,13937,13963,13980,13982,13989,14056,14133,14152,14160,14180,14232,14235,14246,14259,14265,14274,14287,14353,14378,14399,14414,14416,14422,14496,14572,14617,14618,14629,14630,14643,14660,14687,14761,14766,14778,14795,14832,14871,14886,14968,14969,14993,15000,15029,15117,15133,15177,15201,15240,15299,15346,15366,15391,15437,15474,15516,15530,15542,15565,15578,15639,15644,15668,15719,15770,15791,15798,15804,15865,15873,15883,15899,15939,15949,15996,15999,16000,16006,16008,16085,16092,16102,16139,16279,16340,16381,16412,16484,16568,16582,16599,16617,16670,16682,16779,16806,16818,16824,16826,16881,16917,16927,16933,16939,16951,16978,17018,17026,17042,17046,17047,17103,17109,17124,17157,17196,17212,17219,17328,17380],"15":[5,18,28,47,54,88,114,119,134,160,165,168,195,196,232,236,254,258,279,295,306,307,315,330,350,378,409,471,474,501,515,535,543,569,594,686,703,723,738,764,831,832,841,843,848,864,871,899,913,918,925,963,989,1000,1001,1014,1028,1036,1047,1090,1098,1107,1127,1157,1170,1171,1173,1179,1198,1275,1289,1300,1304,1308,1312,1317,1345,1350,1370,1378,1380,1397,1414,1437,1445,1490,1491,1492,1541,1546,1573,1593,1647,1715,1720,1743,1748,1757,1775,1785,1819,1833,1883,1887,1900,1908,1929,1972,1995,2016,2020,2035,2086,2090,2106,2115,2118,2119,2121,2126,2156,2177,2185,2192,2203,2204,2225,2229,2279,2308,2344,2371,2380,2396,2455,2489,2493,2512,2515,2532,2540,2543,2562,2567,2577,2586,2596,2646,2657,2665,2666,2676,2677,2680,2687,2693,2734,2787,2788,2809,2814,2849,2851,2865,2866,2882,2904,2917,2929,2940,2946,2976,3043,3046,3048,3050,3062,3077,3082,3094,3102,3221,3302,3303,3316,3329,3347,3373,3377,3419,3420,3431,3459,3471,3506,3517,3518,3523,3533,3563,3570,3615,3628,3651,3659,3698,3721,3734,3735,3738,3794,3844,3872,3884,3894,3900,3907,3910,3982,4013,4025,4029,4039,4065,4075,4096,4138,4158,4194,4221,4226,4232,4282,4284,4303,4329,4330,4363,4378,4380,4396,4404,4441,4451,4454,4462,4476,4485,4492,4528,4535,4544,4548,4550,4552,4645,4748,4784,4803,4827,4854,4879,4890,4903,4950,4958,4962,4963,4975,5015,5023,5038,5044,5066,5079,5092,5096,5101,5107,5112,5121,5150,5152,5192,5200,5221,5236,5295,5302,5303,5305,5307,5327,5330,5362,5387,5435,5439,5471,5487,5489,5495,5504,5550,5566,5593,5627,5638,5645,5647,5657,5686,5714,5719,5723,5755,5775,5789,5803,5915,5918,5930,5942,5943,5949,5953,5962,5967,5996,5998,6012,6013,6036,6062,6068,6074,6075,6076,6077,6099,6100,6115,6116,6122,6133,6168,6169,6187,6253,6281,6283,6294,6311,6313,6314,6341,6426,6430,6434,6435,6441,6502,6519,6563,6576,6579,6586,6604,6620,6635,6652,6661,6698,6710,6763,6796,6800,6817,6874,6905,6921,6975,6978,6992,7026,7032,7057,7088,7103,7136,7165,7170,7175,7185,7248,7281,7299,7343,7344,7349,7365,7384,7412,7417,7425,7444,7462,7463,7481,7488,7543,7550,7556,7567,7625,7642,7667,7676,7678,7683,7730,7746,7752,7765,7767,7786,7816,7827,7841,7849,7877,7880,7884,7933,7936,7953,8005,8020,8025,8044,8085,8098,8107,8117,8149,8191,8202,8244,8253,8267,8268,8289,8296,8298,8300,8309,8313,8339,8387,8413,8414,8443,8453,8468,8479,8481,8483,8520,8530,8534,8558,8559,8567,8590,8594,8599,8606,8617,8628,8649,8661,8691,8698,8763,8768,8771,8780,8781,8787,8808,8820,8826,8831,8853,8878,8898,8911,8914,8929,8942,8985,9010,9031,9112,9125,9130,9131,9136,9137,9154,9183,9189,9190,9196,9230,9271,9281,9286,9371,9385,9420,9426,9432,9489,9505,9508,9528,9535,9578,9589,9596,9611,9614,9634,9652,9659,9664,9666,9676,9714,9720,9722,9735,9740,9742,9751,9792,9811,9844,9850,9853,9872,9883,9890,9894,9912,9916,9929,9939,9947,9948,9960,9989,10049,10057,10066,10104,10144,10156,10172,10189,10200,10214,10268,10269,10309,10333,10337,10349,10362,10382,10404,10405,10471,10473,10481,10517,10556,10575,10578,10650,10670,10693,10707,10713,10714,10718,10719,10750,10768,10788,10794,10807,10817,10833,10837,10839,10878,10927,10951,10979,10981,10983,10991,10995,11002,11031,11056,11095,11098,11159,11177,11217,11237,11284,11340,11377,11386,11405,11406,11426,11432,11446,11449,11450,11456,11507,11522,11532,11539,11543,11564,11577,11583,11587,11595,11608,11625,11626,11631,11633,11649,11685,11694,11723,11731,11747,11760,11769,11772,11779,11782,11788,11800,11803,11836,11837,11839,11890,11907,11910,11913,11919,11921,11961,11962,11963,11978,12025,12037,12053,12071,12072,12076,12085,12098,12100,12105,12176,12178,12182,12186,12193,12227,12242,12258,12270,12273,12274,12305,12336,12349,12369,12376,12402,12414,12472,12480,12500,12516,12523,12527,12554,12563,12600,12664,12665,12684,12699,12723,12732,12755,12785,12795,12801,12834,12838,12870,12915,12941,12950,12972,13025,13047,13077,13134,13176,13187,13230,13242,13258,13280,13324,13334,13356,13413,13511,13598,13620,13627,13632,13643,13703,13712,13750,13805,13842,13846,13866,13886,13898,13928,13942,13949,13971,13975,13977,14005,14023,14063,14120,14121,14126,14136,14166,14171,14175,14184,14199,14210,14239,14279,14315,14359,14431,14488,14490,14522,14529,14535,14555,14576,14619,14658,14684,14688,14691,14711,14726,14742,14758,14772,14792,14808,14824,14834,14838,14854,14875,14898,14906,14908,14955,14969,14991,15044,15084,15106,15139,15143,15145,15211,15214,15216,15231,15256,15279,15290,15298,15303,15343,15344,15350,15393,15432,15452,15463,15496,15513,15523,15542,15578,15587,15609,15624,15653,15703,15708,15726,15743,15776,15800,15801,15824,15839,15854,15866,15887,15903,15916,15947,15952,15967,16001,16012,16018,16019,16069,16097,16132,16239,16248,16258,16261,16266,16282,16286,16306,16352,16353,16371,16376,16422,16449,16484,16485,16492,16501,16564,16623,16653,16690,16692,16698,16769,16790,16846,16865,16867,16883,16907,16918,16924,16926,16929,16977,17011,17051,17072,17084,17232,17250,17283,17345,17373,17384,17389],"16":[6,37,70,92,102,117,140,141,185,200,204,244,267,270,275,332,375,405,448,501,540,556,592,608,647,670,747,766,777,805,809,837,858,861,867,879,899,913,922,928,937,943,965,972,1058,1093,1137,1142,1223,1228,1251,1292,1305,1309,1343,1367,1374,1414,1416,1417,1432,1439,1440,1492,1556,1563,1586,1641,1645,1675,1677,1683,1699,1800,1804,1812,1919,1922,1939,1943,1952,1960,1970,2073,2154,2205,2220,2223,2234,2240,2254,2329,2333,2336,2350,2352,2378,2390,2422,2428,2433,2467,2508,2518,2532,2533,2605,2624,2635,2647,2656,2700,2704,2728,2733,2738,2743,2761,2776,2822,2835,2837,2849,2866,2897,2903,2921,2923,2929,2939,2945,2953,2978,3026,3027,3053,3122,3139,3142,3163,3221,3260,3267,3271,3273,3303,3347,3382,3386,3426,3453,3477,3489,3505,3514,3525,3578,3670,3702,3707,3723,3784,3798,3816,3825,3863,3879,3951,3989,4046,4123,4125,4146,4168,4251,4253,4290,4321,4323,4377,4407,4415,4427,4455,4464,4468,4518,4520,4529,4561,4566,4598,4618,4650,4657,4688,4705,4715,4740,4769,4782,4816,4863,4910,4925,5015,5032,5061,5091,5113,5154,5161,5176,5280,5285,5287,5289,5298,5315,5356,5394,5418,5470,5483,5485,5491,5494,5527,5534,5538,5546,5577,5586,5587,5594,5617,5684,5726,5729,5743,5760,5761,5762,5782,5792,5818,5838,5843,5922,5932,5944,5964,5982,5992,5999,6003,6032,6055,6089,6092,6100,6140,6149,6199,6221,6238,6267,6271,6275,6285,6302,6303,6324,6339,6346,6348,6359,6364,6375,6398,6414,6423,6453,6492,6553,6574,6596,6629,6707,6760,6780,6798,6826,6833,6874,6879,6883,6946,6947,6990,6999,7028,7030,7050,7064,7078,7080,7083,7090,7135,7186,7197,7211,7213,7227,7273,7295,7314,7331,7354,7397,7421,7456,7458,7467,7471,7482,7495,7522,7551,7558,7566,7605,7610,7622,7660,7662,7683,7712,7731,7751,7760,7766,7835,7848,7850,7908,7928,7993,7999,8023,8026,8036,8060,8124,8136,8143,8144,8170,8225,8262,8263,8300,8303,8305,8327,8374,8392,8434,8437,8453,8456,8464,8468,8484,8487,8508,8509,8523,8525,8557,8570,8577,8693,8727,8772,8792,8825,8836,8854,8861,8868,8913,8925,8928,8942,8961,8965,8984,8997,9017,9022,9074,9133,9148,9161,9176,9183,9184,9261,9266,9269,9283,9290,9304,9336,9354,9359,9361,9364,9438,9454,9480,9503,9507,9527,9562,9565,9572,9594,9636,9658,9697,9719,9731,9734,9748,9754,9760,9767,9792,9796,9799,9804,9805,9849,9872,9889,9900,9927,9950,9973,10010,10021,10036,10039,10058,10063,10065,10106,10120,10129,10135,10161,10167,10194,10199,10204,10205,10264,10271,10315,10321,10326,10350,10366,10369,10418,10432,10458,10459,10469,10476,10486,10497,10538,10546,10574,10605,10610,10615,10666,10677,10680,10735,10748,10753,10781,10814,10868,10879,10892,10928,10939,10954,11000,11003,11021,11026,11032,11065,11074,11122,11138,11159,11175,11179,11181,11216,11228,11230,11252,11270,11279,11316,11365,11367,11373,11387,11418,11461,11476,11509,11523,11527,11558,11607,11636,11638,11647,11703,11733,11736,11793,11794,11819,11852,11863,11877,11889,11895,11928,11952,11969,11994,12018,12070,12104,12155,12161,12181,12208,12263,12268,12269,12275,12293,12343,12344,12373,12417,12421,12423,12428,12472,12477,12480,12481,12501,12509,12512,12539,12563,12623,12649,12667,12701,12732,12736,12759,12791,12828,12836,12838,12853,12860,12873,12902,12911,13045,13065,13072,13088,13117,13135,13173,13183,13205,13225,13228,13234,13249,13275,13279,13282,13313,13336,13355,13366,13384,13418,13463,13477,13503,13511,13516,13540,13580,13648,13666,13668,13693,13714,13737,13741,13751,13777,13789,13811,13816,13864,13866,13888,13936,13946,13999,14052,14080,14098,14111,14156,14170,14187,14205,14208,14210,14218,14219,14258,14271,14324,14379,14397,14499,14545,14551,14579,14589,14611,14617,14636,14678,14684,14694,14723,14731,14732,14734,14740,14800,14806,14811,14812,14830,14845,14861,14870,14909,14912,14918,14947,14953,14958,14998,15006,15022,15023,15133,15202,15209,15220,15233,15242,15251,15266,15267,15276,15296,15312,15326,15334,15351,15467,15483,15487,15507,15543,15555,15574,15582,15584,15587,15625,15632,15674,15683,15768,15804,15808,15810,15827,15850,15855,15860,15861,15953,15962,15963,15982,15988,15995,16003,16011,16016,16021,16065,16073,16156,16239,16251,16253,16386,16436,16469,16522,16530,16577,16597,16707,16715,16729,16776,16804,16817,16844,16859,16915,16930,16943,16969,16987,16994,17011,17018,17023,17042,17053,17055,17062,17075,17104,17110,17137,17143,17154,17163,17192,17203,17206,17224,17237,17241,17252],"17":[21,26,28,92,108,130,185,201,217,218,265,340,349,438,465,488,581,632,650,659,663,686,718,737,773,785,803,809,813,816,830,860,891,904,914,979,1072,1170,1193,1231,1266,1267,1279,1300,1304,1310,1320,1341,1378,1394,1508,1516,1566,1570,1584,1589,1593,1625,1635,1659,1660,1683,1866,1890,1953,2011,2107,2140,2161,2228,2279,2284,2309,2378,2415,2424,2457,2509,2531,2538,2541,2544,2556,2568,2590,2606,2617,2637,2638,2686,2739,2812,2831,2833,2853,2916,2944,2979,3119,3132,3157,3159,3168,3193,3197,3207,3228,3237,3326,3336,3411,3428,3429,3465,3481,3529,3537,3554,3557,3564,3616,3617,3656,3674,3679,3738,3792,3845,3858,3894,3915,3918,3984,3992,4004,4014,4024,4054,4065,4070,4089,4093,4123,4128,4132,4143,4150,4180,4192,4207,4214,4254,4268,4298,4308,4309,4323,4330,4331,4355,4377,4381,4409,4464,4499,4533,4543,4643,4651,4677,4695,4752,4855,4925,4934,5021,5045,5088,5147,5156,5173,5189,5224,5240,5253,5305,5339,5369,5380,5409,5410,5415,5436,5449,5486,5488,5553,5580,5668,5672,5679,5692,5705,5755,5775,5858,5861,5878,5909,5919,5928,5941,5942,6066,6070,6088,6089,6171,6182,6232,6269,6270,6277,6285,6299,6308,6363,6380,6398,6402,6438,6440,6460,6509,6521,6546,6596,6605,6611,6689,6711,6770,6789,6805,6835,6855,6866,6885,6886,6913,6972,6973,7027,7035,7047,7049,7067,7086,7139,7158,7221,7236,7295,7312,7320,7331,7340,7413,7437,7455,7468,7539,7550,7559,7603,7611,7642,7647,7665,7681,7716,7734,7742,7749,7751,7773,7830,7891,7893,7934,7952,7966,7981,7994,8055,8057,8065,8084,8099,8127,8129,8148,8207,8239,8243,8277,8331,8334,8389,8399,8401,8402,8439,8443,8445,8453,8457,8484,8515,8567,8572,8575,8589,8623,8639,8730,8773,8774,8801,8814,8841,8854,8885,8898,8900,8931,8956,8959,8983,9007,9039,9082,9084,9176,9194,9208,9230,9264,9281,9283,9284,9298,9330,9373,9391,9431,9435,9445,9447,9480,9509,9583,9628,9655,9660,9667,9699,9725,9738,9741,9742,9793,9826,9827,9829,9848,9861,9867,9870,9872,9896,9901,9909,9933,9934,9952,9959,9963,9969,9988,9991,9995,10007,10032,10041,10048,10052,10070,10074,10082,10091,10139,10173,10231,10278,10293,10308,10315,10316,10334,10351,10358,10371,10423,10424,10478,10506,10539,10555,10556,10615,10655,10668,10680,10695,10734,10792,10793,10877,10895,10915,10926,10963,10978,10987,10993,11017,11107,11110,11119,11126,11172,11187,11189,11211,11225,11234,11249,11283,11291,11298,11315,11385,11395,11403,11407,11419,11424,11474,11495,11514,11618,11619,11623,11644,11702,11704,11718,11726,11728,11730,11738,11763,11765,11791,11794,11809,11815,11826,11830,11832,11866,11877,11894,11915,11928,11945,11962,11982,11990,11995,12012,12029,12052,12058,12093,12097,12137,12138,12144,12156,12160,12164,12225,12233,12236,12291,12297,12316,12322,12408,12418,12449,12454,12489,12515,12528,12531,12546,12548,12599,12661,12731,12773,12827,12854,12927,12953,12965,12981,13006,13021,13042,13091,13101,13198,13214,13244,13304,13314,13380,13392,13408,13409,13410,13419,13425,13511,13531,13535,13574,13583,13605,13617,13634,13641,13660,13666,13682,13770,13774,13818,13826,13827,13857,13881,13932,13933,13971,14003,14006,14046,14065,14098,14103,14150,14165,14166,14167,14174,14188,14199,14223,14241,14258,14307,14308,14319,14337,14371,14386,14399,14409,14426,14439,14465,14472,14489,14508,14516,14537,14567,14650,14664,14708,14713,14722,14747,14768,14770,14822,14827,14854,14880,14911,14912,14925,14971,14990,15006,15065,15096,15118,15121,15151,15188,15189,15229,15240,15251,15267,15362,15363,15405,15415,15416,15422,15445,15494,15497,15516,15530,15538,15565,15613,15677,15728,15744,15784,15825,15827,15851,15891,16003,16107,16124,16144,16170,16193,16200,16220,16222,16240,16241,16340,16364,16373,16389,16411,16416,16420,16429,16431,16463,16510,16518,16520,16538,16542,16550,16563,16573,16586,16598,16613,16620,16625,16647,16648,16669,16701,16708,16718,16734,16747,16787,16831,16842,16880,16906,16924,16944,16959,16999,17024,17064,17080,17109,17113,17118,17156,17159,17164,17203,17209,17222,17337],"18":[14,45,50,98,106,138,207,233,420,475,591,614,636,645,683,787,825,841,850,877,921,931,951,983,1013,1067,1098,1124,1147,1237,1276,1366,1367,1448,1505,1532,1533,1570,1602,1612,1632,1650,1669,1704,1716,1726,1744,1849,1911,1951,1965,1975,1987,1991,2031,2042,2063,2064,2070,2095,2123,2142,2213,2255,2264,2282,2305,2486,2513,2528,2587,2590,2633,2667,2678,2700,2718,2760,2766,2801,2834,2841,2902,2912,2943,2953,2963,2977,2992,3003,3046,3059,3126,3137,3138,3193,3291,3376,3385,3408,3421,3428,3429,3458,3500,3504,3540,3684,3691,3722,3829,3840,3844,3870,3964,4096,4097,4098,4132,4136,4197,4203,4220,4231,4257,4300,4343,4363,4386,4405,4413,4418,4513,4523,4565,4566,4635,4645,4707,4717,4807,4832,4843,4882,4886,4891,4944,4975,4978,4982,5000,5022,5026,5071,5090,5165,5205,5211,5213,5239,5249,5294,5306,5387,5418,5425,5455,5499,5520,5543,5597,5603,5614,5633,5669,5697,5746,5773,5802,5869,5890,5901,5915,5929,6004,6008,6028,6074,6109,6112,6130,6148,6183,6189,6208,6218,6219,6335,6353,6366,6387,6428,6445,6456,6518,6519,6531,6619,6623,6655,6666,6672,6675,6712,6724,6743,6775,6787,6807,6814,6842,6870,6886,6904,6908,6951,6992,7057,7094,7180,7187,7242,7289,7311,7339,7376,7377,7395,7409,7457,7493,7524,7557,7565,7618,7638,7652,7681,7699,7713,7779,7796,7842,7873,7962,7992,8046,8103,8120,8126,8135,8150,8161,8163,8178,8184,8191,8232,8374,8386,8407,8422,8449,8456,8458,8483,8491,8501,8527,8530,8599,8616,8664,8673,8677,8720,8793,8833,8858,8877,8902,8956,8976,9014,9020,9025,9035,9067,9095,9141,9154,9185,9190,9220,9250,9253,9262,9271,9286,9305,9313,9333,9345,9370,9405,9429,9462,9484,9534,9585,9598,9632,9678,9704,9711,9792,9805,9811,9818,9893,9895,9961,9966,9971,10022,10031,10038,10155,10229,10230,10241,10339,10353,10370,10396,10487,10529,10576,10630,10657,10686,10727,10774,10856,10883,10891,10909,10917,10940,11000,11014,11101,11102,11128,11204,11205,11206,11254,11293,11304,11361,11368,11386,11407,11427,11439,11444,11469,11475,11497,11502,11508,11648,11659,11697,11714,11725,11797,11837,11861,11871,11888,11970,11981,11997,12045,12050,12086,12091,12188,12194,12210,12223,12224,12276,12349,12366,12369,12384,12395,12413,12415,12437,12457,12474,12564,12599,12605,12687,12702,12748,12753,12775,12867,12869,12884,12910,12913,12945,13016,13024,13027,13075,13144,13165,13190,13209,13219,13237,13317,13327,13347,13438,13511,13551,13622,13633,13675,13688,13736,13770,13806,13835,13861,13880,13909,13938,14036,14043,14089,14096,14223,14230,14242,14258,14271,14330,14427,14649,14656,14711,14749,14795,14807,14818,14873,14899,14948,14959,15006,15052,15115,15116,15147,15163,15172,15251,15270,15287,15311,15402,15434,15450,15492,15548,15603,15638,15679,15761,15867,15933,15940,15972,15974,16043,16098,16103,16147,16152,16175,16176,16278,16346,16360,16574,16654,16678,16679,16798,16830,16855,16865,16928,16946,16953,17005,17047,17167,17174,17192,17197,17254,17263,17310,17321,17326,17347,17389],"19":[46,139,231,277,281,307,337,349,422,432,490,520,620,631,643,647,671,704,772,775,829,844,948,965,1030,1040,1044,1071,1232,1251,1259,1275,1281,1341,1499,1544,1550,1551,1639,1695,1748,1787,1796,1801,1807,1813,1870,1926,1958,2019,2115,2116,2121,2132,2136,2153,2177,2238,2239,2272,2336,2346,2457,2498,2506,2691,2766,2829,2902,2977,3037,3046,3085,3214,3246,3256,3291,3313,3383,3435,3452,3548,3561,3569,3571,3633,3634,3682,3761,3770,3860,3924,3938,3956,4012,4043,4061,4174,4313,4323,4337,4359,4365,4397,4432,4514,4772,4803,4811,4884,4917,4946,5015,5022,5034,5100,5121,5137,5164,5223,5265,5289,5358,5366,5417,5423,5483,5524,5606,5635,5747,5756,5839,6028,6167,6234,6245,6250,6285,6333,6350,6354,6387,6494,6513,6535,6557,6632,6677,6706,6721,6735,6738,6757,6783,6834,6883,6892,6913,6968,6990,7018,7043,7078,7085,7104,7124,7209,7397,7437,7475,7538,7555,7643,7653,7696,7709,7738,7755,7765,7842,7867,7870,7882,7888,7915,7987,8002,8022,8107,8166,8181,8213,8280,8362,8455,8511,8582,8677,8711,8722,8723,8750,8764,8813,8838,8845,8864,8908,8909,8961,8995,9038,9058,9085,9123,9141,9145,9156,9189,9208,9218,9285,9330,9350,9448,9529,9541,9658,9677,9706,9752,9819,9830,10099,10170,10200,10202,10276,10334,10351,10359,10407,10416,10428,10467,10480,10482,10493,10495,10546,10550,10609,10673,10675,10731,10803,10847,10863,11053,11086,11268,11392,11506,11536,11537,11562,11569,11573,11610,11635,11683,11779,11783,11802,11814,11822,11866,11884,11913,11919,12105,12186,12208,12210,12227,12248,12295,12351,12367,12417,12466,12569,12574,12642,12663,12698,12710,12768,12778,12781,12836,12935,12970,13028,13031,13037,13058,13060,13132,13251,13318,13349,13371,13377,13412,13415,13428,13431,13434,13435,13443,13496,13563,13578,13803,13839,13856,13885,13957,13987,14013,14051,14075,14114,14283,14290,14316,14345,14407,14439,14453,14490,14495,14527,14555,14600,14609,14631,14730,14736,14746,14786,14808,14906,14931,14943,14999,15020,15051,15054,15057,15117,15128,15161,15184,15217,15286,15323,15413,15502,15526,15577,15587,15618,15649,15657,15694,15723,15857,15903,15912,15971,15972,15987,15995,16005,16041,16074,16168,16185,16216,16228,16250,16326,16416,16489,16507,16611,16625,16668,16706,16742,16754,16759,16853,17049,17076,17091,17151,17185,17291,17303],"20":[86,132,183,184,359,388,454,486,490,601,637,642,692,870,1040,1041,1104,1322,1442,1488,1535,1851,1900,1918,1931,2169,2186,2224,2310,2540,2676,2706,2792,2795,2804,2816,2836,2849,3011,3102,3130,3131,3148,3405,3516,3533,3601,3663,3868,3876,3890,3899,3927,3998,4023,4117,4133,4244,4281,4282,4359,4526,4563,4732,4752,5052,5281,5353,5411,5481,5502,5524,5532,5628,5684,5756,5906,5965,5977,5984,6018,6087,6178,6288,6377,6403,6560,6589,6592,6594,6607,6746,6784,6846,6915,7063,7157,7240,7242,7519,7547,7569,7600,7623,7625,7647,7664,7684,7831,7868,7908,7941,7996,8046,8052,8373,8384,8453,8481,8486,8533,8636,8639,8679,8684,8685,8735,8814,8828,8843,8864,9007,9017,9041,9228,9326,9389,9495,9539,9550,9560,9583,9708,9709,9737,9760,9763,9775,9848,9902,9905,9973,10066,10142,10292,10389,10394,10592,10662,10801,10850,10909,10970,10986,10993,11139,11171,11254,11296,11303,11326,11335,11403,11608,11611,11626,11632,11646,11648,11655,11718,11815,11837,11933,11935,11992,12079,12109,12129,12163,12185,12186,12217,12219,12277,12361,12414,12472,12537,12641,12672,12676,12678,12707,12774,12945,12963,12975,13029,13072,13076,13160,13230,13315,13350,13392,13717,13802,13823,13921,13944,13963,14112,14150,14188,14219,14232,14246,14265,14456,14537,14538,14707,14797,14816,14865,14869,14964,14969,15015,15049,15165,15193,15195,15259,15419,15787,15821,15867,15880,15982,15983,16114,16153,16164,16165,16203,16206,16215,16286,16291,16341,16387,16421,16541,16562,16683,16710,16777,16968,17020,17115,17211],"21":[18,19,112,137,152,224,229,282,349,359,432,477,552,570,639,863,900,904,929,955,977,1114,1132,1224,1259,1282,1321,1461,1499,1533,1547,1581,1653,1711,1740,1830,1993,2013,2022,2061,2086,2087,2123,2134,2173,2216,2252,2328,2368,2386,2396,2560,2635,2648,2649,2674,2675,2724,2744,2759,2895,2929,3057,3093,3108,3149,3174,3234,3288,3293,3306,3331,3346,3355,3373,3409,3438,3616,3617,3626,3662,3667,3765,3767,3774,3811,4050,4052,4076,4095,4098,4117,4147,4190,4285,4296,4332,4354,4427,4443,4446,4461,4484,4527,4529,4533,4535,4542,4544,4549,4589,4608,4668,4834,4872,4989,5079,5116,5135,5164,5167,5196,5247,5252,5287,5301,5344,5367,5402,5406,5413,5421,5490,5529,5562,5609,5652,5746,5763,5774,5786,5833,5923,5926,5992,6005,6014,6033,6073,6077,6107,6108,6229,6240,6391,6405,6422,6434,6443,6486,6493,6546,6555,6560,6616,6627,6660,6681,6708,6717,6719,6752,6814,6963,7139,7171,7190,7220,7247,7341,7417,7444,7509,7530,7631,7686,7711,7714,7741,7752,7768,7787,7831,7835,7876,7933,7939,7981,7993,8041,8140,8144,8160,8255,8274,8312,8361,8511,8513,8588,8621,8637,8648,8672,8674,8759,8782,8808,8809,8816,8826,8851,8896,8915,8964,8990,8999,9063,9082,9084,9101,9107,9155,9217,9254,9264,9280,9364,9497,9534,9541,9567,9587,9607,9687,9721,9723,9858,9860,9861,9878,9891,9920,9921,9994,10018,10057,10058,10069,10182,10229,10269,10344,10364,10442,10471,10478,10493,10639,10663,10700,10709,10727,10834,10849,10851,10910,10968,11013,11081,11227,11265,11291,11301,11390,11441,11463,11465,11470,11705,11734,11798,11870,11885,11935,11959,11962,11971,11986,12001,12094,12097,12110,12173,12181,12199,12225,12229,12249,12296,12338,12362,12394,12408,12618,12656,12705,12729,12805,12818,12819,12825,12828,12829,12837,12840,12883,12927,12944,12965,13059,13120,13183,13217,13236,13298,13368,13451,13536,13676,13762,13780,13823,13862,13897,13901,13916,14095,14111,14121,14139,14194,14218,14245,14253,14288,14302,14331,14377,14380,14383,14411,14532,14542,14698,14708,14780,14839,14851,14890,14937,14976,14979,15023,15073,15122,15203,15222,15228,15241,15316,15346,15356,15378,15454,15466,15479,15497,15577,15645,15718,15728,15808,15823,15861,15866,15873,15922,15952,15959,15978,15981,16012,16013,16026,16030,16050,16218,16227,16229,16242,16245,16342,16396,16418,16563,16569,16626,16651,16656,16660,16715,16796,16810,16875,16887,16966,17110,17207,17215,17242,17256,17280,17367,17394],"22":[4,18,80,106,134,161,189,197,263,303,310,342,398,508,576,639,678,684,748,801,841,851,894,900,914,946,953,954,978,1016,1120,1131,1165,1219,1231,1278,1363,1480,1498,1523,1545,1580,1645,1689,1716,1730,1754,1793,1847,1954,1979,2003,2011,2072,2090,2148,2171,2177,2267,2276,2321,2369,2390,2462,2535,2567,2570,2630,2638,2691,2747,2760,2817,2854,2856,2937,2940,3007,3051,3083,3165,3167,3219,3236,3332,3348,3430,3448,3477,3562,3568,3663,3687,3719,3756,3764,3800,3807,3830,3831,4068,4093,4103,4156,4195,4223,4281,4282,4309,4321,4349,4450,4458,4483,4495,4568,4623,4627,4770,4895,5032,5091,5140,5166,5176,5294,5342,5387,5397,5434,5468,5483,5548,5608,5652,5689,5775,5880,5948,5991,6004,6006,6077,6083,6131,6315,6416,6418,6454,6476,6568,6620,6702,6712,6726,6734,6758,6779,6879,6931,6948,6985,6991,7060,7068,7148,7234,7290,7370,7449,7466,7483,7513,7562,7566,7583,7656,7744,7758,7807,7818,7846,7988,8032,8082,8110,8155,8160,8223,8283,8337,8347,8357,8360,8388,8390,8467,8476,8514,8535,8541,8554,8580,8581,8650,8726,8794,8802,8880,8927,8964,9010,9024,9036,9050,9183,9212,9218,9254,9403,9444,9492,9526,9560,9595,9650,9700,9711,9730,9735,9817,9845,9862,9921,9935,9948,9970,10003,10024,10157,10288,10352,10367,10405,10452,10633,10684,10719,10727,10802,10808,10827,10925,10934,10976,11050,11106,11130,11187,11268,11281,11325,11379,11398,11442,11449,11463,11471,11497,11586,11632,11660,11727,11783,11798,11819,11831,11921,11956,12010,12011,12032,12095,12141,12161,12190,12278,12312,12334,12371,12422,12437,12454,12485,12503,12551,12610,12630,12661,12740,12796,12814,12905,12919,12972,13015,13025,13089,13122,13150,13182,13191,13224,13235,13274,13311,13501,13507,13583,13620,13623,13660,13695,13724,13837,13857,13962,14036,14108,14182,14189,14256,14378,14380,14459,14465,14503,14535,14551,14657,14660,14719,14795,14919,14921,14926,14958,14979,15017,15035,15105,15142,15339,15459,15467,15492,15528,15556,15579,15628,15648,15650,15739,15755,15783,15804,15811,15878,15972,16165,16169,16255,16332,16365,16503,16504,16511,16528,16553,16560,16570,16623,16637,16663,16704,16771,16891,16892,16915,16976,17025,17041,17060,17067,17118,17225,17300,17374,17406],"23":[18,33,51,55,90,99,122,134,163,173,230,316,497,647,692,706,734,834,838,846,873,889,971,1046,1150,1179,1192,1271,1274,1416,1437,1562,1586,1605,1643,1656,1741,1815,1957,1983,2007,2070,2114,2121,2166,2175,2206,2356,2399,2404,2456,2515,2531,2559,2570,2617,2619,2638,2719,2741,2835,2841,2893,2897,2966,3005,3163,3213,3238,3302,3324,3334,3399,3468,3469,3633,3657,3697,3732,3812,3827,3951,4014,4025,4038,4042,4145,4246,4309,4317,4332,4337,4454,4473,4513,4522,4552,4599,4603,4640,4780,4831,4843,4848,4872,4928,4984,5088,5103,5155,5306,5322,5383,5404,5455,5475,5477,5523,5610,5648,5680,5710,5721,5728,5811,5928,5939,5949,5953,6027,6042,6063,6087,6229,6288,6299,6301,6317,6412,6429,6487,6544,6837,6896,6932,7006,7030,7038,7047,7087,7098,7222,7249,7282,7307,7378,7453,7479,7485,7672,7742,7794,7819,7832,7873,7891,7915,7949,7962,8022,8030,8033,8149,8162,8195,8341,8373,8376,8413,8481,8539,8598,8615,8642,8659,8682,8695,8723,8879,8933,8943,9009,9096,9116,9172,9257,9305,9315,9326,9343,9408,9412,9443,9482,9530,9536,9710,9879,9980,10029,10054,10138,10144,10191,10242,10263,10294,10324,10385,10398,10401,10479,10532,10538,10613,10756,10813,10871,10987,10997,11008,11076,11100,11116,11254,11290,11300,11313,11333,11359,11385,11451,11544,11616,11634,11636,11649,11657,11757,11793,11795,11797,11819,11918,11935,11975,11991,12003,12028,12124,12188,12231,12283,12303,12321,12397,12419,12440,12475,12501,12505,12511,12520,12523,12604,12639,12725,12806,12860,12882,13022,13042,13143,13156,13166,13181,13206,13216,13259,13265,13269,13334,13402,13450,13477,13497,13513,13543,13564,13595,13661,13685,13687,13708,13732,13924,13931,13937,13974,14009,14017,14120,14140,14156,14182,14206,14216,14219,14295,14305,14366,14476,14503,14515,14684,14798,14802,14827,14929,14963,15002,15058,15122,15165,15265,15354,15423,15536,15584,15598,15697,15711,15733,15772,15783,15797,15805,15816,15863,15904,16209,16212,16253,16264,16316,16335,16451,16495,16534,16597,16714,16784,16838,16899,17050,17069,17128,17146,17162,17197,17199,17287],"24":[75,94,138,330,536,582,708,717,812,939,959,1206,1239,1396,1418,1437,1531,1592,1600,2116,2122,2201,2430,2639,2690,3081,3098,3194,3303,3361,3553,3611,3624,3738,3748,3780,3788,3847,3862,3894,3998,4040,4083,4273,4361,4435,4560,4636,4763,4856,5033,5183,5340,5429,5527,5592,5616,5717,6011,6315,6388,6422,6519,6646,6750,6899,7072,7241,7344,7581,7610,7685,7790,7828,8140,8144,8170,8556,8671,8732,8871,8884,9085,9288,9292,9407,9686,9841,9883,10262,10325,10343,10403,10479,10552,10751,10757,10759,10901,10968,10980,10998,11225,11246,11298,11695,11873,11886,11956,11957,12099,12108,12167,12202,12367,12608,12616,12618,12738,12831,12911,13052,13179,13183,13217,13227,13372,13399,13467,13489,13672,13684,13993,14051,14199,14222,14294,14392,14410,14492,14609,14718,14804,15188,15231,15242,15244,15346,15574,15591,15594,15801,15864,15921,15945,16026,16036,16425,16503,16531,16723,16736,16893,17102,17243],"25":[4,43,76,129,174,191,258,262,275,287,341,361,373,434,435,454,514,585,598,628,654,669,672,690,732,748,817,912,917,919,929,949,963,969,974,1074,1188,1218,1227,1244,1246,1305,1377,1391,1402,1429,1465,1471,1502,1510,1515,1533,1557,1571,1576,1578,1702,1837,1921,1931,1936,1945,2009,2010,2107,2125,2139,2218,2221,2229,2369,2597,2631,2678,2687,2717,2731,2747,2797,2879,2993,3028,3065,3069,3078,3130,3147,3149,3228,3273,3295,3382,3445,3456,3480,3495,3507,3564,3602,3624,3672,3889,3987,4001,4074,4075,4144,4204,4250,4266,4369,4399,4415,4427,4460,4469,4487,4557,4580,4617,4623,4634,4649,4663,4675,4709,4722,4780,4784,4913,4936,5072,5213,5214,5221,5241,5366,5400,5428,5623,5639,5647,5650,5685,5730,5733,5737,5753,5786,5795,5827,5849,5881,5903,5962,5994,6021,6048,6065,6091,6227,6265,6268,6291,6337,6410,6446,6448,6457,6639,6674,6787,6881,6883,6897,6921,6950,6990,7011,7077,7105,7119,7138,7162,7187,7220,7244,7245,7252,7258,7334,7365,7377,7390,7448,7466,7505,7518,7533,7546,7568,7576,7649,7664,7723,7814,7838,7917,7969,8051,8080,8082,8144,8156,8165,8202,8205,8232,8319,8398,8437,8513,8522,8572,8576,8592,8700,8711,8732,8753,8842,8901,8923,8939,8943,8983,8993,9003,9044,9045,9117,9147,9304,9449,9459,9512,9524,9614,9616,9624,9834,9857,9975,10001,10002,10072,10092,10097,10117,10153,10161,10181,10184,10192,10215,10220,10311,10396,10463,10493,10509,10552,10556,10562,10566,10604,10606,10608,10612,10739,10744,10770,10926,10972,11006,11199,11357,11391,11420,11429,11453,11457,11502,11594,11668,11675,11886,11986,11994,12033,12047,12048,12065,12124,12131,12139,12147,12237,12240,12251,12355,12395,12414,12446,12507,12535,12603,12605,12623,12625,12633,12730,12737,12769,12776,12791,12822,12825,12877,12886,12917,12929,13020,13036,13128,13134,13140,13273,13371,13439,13451,13453,13463,13503,13530,13617,13658,13753,13778,13803,13856,13911,13913,13952,13967,13979,14125,14147,14278,14341,14384,14397,14407,14427,14506,14542,14576,14586,14591,14635,14681,14699,14738,14742,14747,14775,14805,14820,14835,14843,14848,14922,14928,14950,14960,14979,15018,15115,15167,15234,15282,15291,15336,15343,15353,15354,15475,15476,15498,15531,15549,15609,15703,15756,15757,15771,15792,16008,16016,16036,16058,16167,16239,16244,16255,16362,16417,16495,16531,16552,16570,16588,16621,16673,16689,16723,16841,16951,16995,17010,17064,17072,17179,17188,17204,17224,17262,17312,17323,17352,17371],"26":[1,52,66,310,362,409,486,548,550,649,704,708,716,743,776,808,898,946,950,1023,1119,1211,1317,1367,1385,1420,1476,1537,1547,1598,1647,1709,1871,1894,1901,1904,2010,2030,2052,2063,2079,2137,2152,2206,2207,2230,2255,2283,2320,2347,2406,2407,2420,2483,2595,2618,2625,2631,2652,2735,2758,2793,2813,2856,2868,2992,3036,3086,3140,3159,3172,3189,3219,3235,3244,3296,3354,3359,3366,3422,3432,3443,3543,3547,3581,3586,3593,3645,3647,3655,3662,3680,3722,3830,3868,3888,3945,3947,3955,3964,4037,4047,4072,4182,4187,4204,4207,4215,4354,4356,4358,4403,4432,4450,4489,4577,4585,4602,4660,4688,4758,4781,4788,4789,4796,4801,4802,4833,4840,4844,4870,4887,4928,5003,5055,5095,5116,5128,5145,5155,5158,5160,5173,5199,5233,5275,5303,5332,5348,5351,5407,5421,5422,5480,5502,5515,5524,5551,5553,5654,5658,5678,5687,5709,5713,5719,5816,5871,5956,6008,6061,6104,6129,6158,6177,6233,6253,6282,6323,6348,6353,6418,6463,6490,6513,6659,6686,6702,6799,6800,6821,6833,6858,6861,6888,6924,6944,6954,6958,7006,7039,7070,7108,7133,7252,7298,7365,7472,7474,7476,7590,7604,7627,7628,7661,7679,7693,7717,7722,7750,7768,7794,7861,7920,7957,8021,8022,8124,8129,8137,8164,8170,8257,8277,8286,8329,8383,8430,8490,8504,8543,8595,8596,8621,8628,8634,8697,8735,8756,8789,8843,8847,8901,8911,8917,8951,8957,8968,8982,9016,9022,9047,9088,9091,9102,9104,9106,9132,9173,9334,9385,9389,9403,9408,9445,9457,9471,9479,9528,9542,9569,9604,9649,9672,9693,9734,9752,9757,9825,9852,9863,9903,9921,10006,10014,10048,10063,10139,10160,10163,10182,10199,10201,10202,10251,10294,10336,10398,10434,10436,10543,10611,10677,10739,10755,10846,10860,10876,10921,10940,10966,10973,11117,11150,11242,11262,11269,11294,11296,11324,11338,11359,11427,11448,11478,11505,11517,11535,11539,11542,11543,11554,11567,11573,11575,11619,11620,11674,11774,11852,11918,11922,11931,11941,11995,12001,12024,12056,12083,12085,12146,12191,12225,12251,12256,12271,12309,12362,12372,12420,12650,12703,12745,12824,12922,13023,13072,13162,13168,13243,13259,13274,13282,13303,13309,13486,13562,13575,13623,13655,13660,13727,13753,13847,13864,13870,13886,13934,13935,13944,14045,14147,14202,14223,14274,14279,14286,14308,14327,14328,14351,14398,14562,14596,14598,14611,14618,14695,14699,14707,14709,14744,14767,14770,14779,14789,14792,14822,14831,14855,14913,15039,15101,15123,15156,15294,15367,15384,15412,15424,15451,15456,15479,15532,15584,15602,15617,15673,15716,15805,15882,15935,15950,15991,16076,16088,16157,16214,16226,16230,16278,16325,16353,16360,16400,16470,16491,16495,16510,16553,16598,16628,16643,16674,16691,16740,16777,16818,16865,16870,16917,16946,16949,17048,17067,17142,17181,17352],"27":[44,68,106,185,197,222,227,297,342,343,366,369,392,415,527,577,617,623,627,633,647,654,692,698,701,705,711,714,723,787,799,818,821,822,856,895,904,917,957,967,977,1018,1056,1069,1071,1100,1102,1103,1117,1138,1150,1156,1180,1184,1198,1210,1230,1264,1265,1284,1343,1346,1351,1400,1519,1574,1609,1757,1763,1827,1829,1849,1956,2010,2012,2025,2050,2072,2121,2148,2192,2226,2243,2248,2259,2322,2353,2412,2496,2516,2524,2541,2609,2623,2662,2663,2722,2738,2795,2798,2856,2862,2865,2943,2956,2970,2989,2995,3005,3017,3054,3057,3138,3170,3184,3205,3221,3249,3253,3273,3277,3289,3313,3357,3481,3489,3492,3506,3511,3518,3523,3542,3560,3578,3608,3641,3649,3660,3665,3672,3694,3731,3747,3752,3763,3794,3798,3822,3862,3876,3878,3881,3908,3929,4013,4039,4098,4110,4139,4142,4145,4161,4198,4202,4221,4231,4279,4288,4324,4330,4432,4481,4523,4530,4550,4588,4604,4615,4658,4664,4669,4674,4715,4748,4761,4763,4780,4832,4833,4836,4856,4885,4929,4930,4936,4973,4982,5030,5049,5080,5151,5155,5159,5160,5165,5177,5178,5217,5237,5239,5262,5266,5267,5275,5278,5280,5302,5308,5319,5345,5352,5375,5377,5380,5440,5443,5495,5497,5521,5568,5569,5615,5628,5634,5649,5657,5701,5740,5747,5801,5807,5830,5833,5840,5845,5847,5855,5858,5868,5876,5906,5941,5942,5943,6036,6064,6073,6116,6132,6153,6173,6204,6206,6217,6223,6224,6239,6267,6293,6297,6335,6344,6379,6444,6464,6465,6484,6494,6516,6525,6552,6560,6563,6586,6589,6612,6613,6632,6641,6688,6695,6726,6743,6765,6775,6786,6819,6839,6864,6899,6921,6973,6974,6982,6983,7009,7044,7053,7096,7106,7151,7154,7188,7250,7271,7309,7316,7320,7370,7403,7429,7443,7455,7469,7509,7533,7600,7665,7668,7750,7773,7783,7803,7860,7870,7928,7959,7969,7981,7987,7989,7990,8000,8041,8056,8076,8096,8111,8138,8139,8150,8183,8233,8241,8281,8328,8330,8347,8380,8478,8492,8502,8503,8509,8518,8530,8556,8571,8585,8589,8592,8639,8652,8686,8730,8731,8788,8826,8828,8854,8860,8892,8895,8924,8937,9076,9080,9136,9150,9200,9201,9207,9208,9219,9220,9286,9303,9325,9330,9337,9384,9399,9452,9466,9486,9512,9515,9523,9544,9548,9615,9645,9674,9693,9707,9777,9784,9881,9891,9913,9921,9966,9971,9972,9988,9998,10005,10035,10036,10037,10069,10070,10137,10281,10285,10292,10332,10367,10380,10436,10543,10567,10581,10595,10606,10611,10612,10618,10632,10643,10647,10688,10690,10708,10732,10777,10855,10877,10906,10974,11087,11097,11117,11122,11167,11178,11183,11241,11246,11266,11287,11404,11431,11456,11478,11490,11495,11539,11551,11571,11587,11611,11663,11671,11687,11696,11711,11719,11746,11758,11787,11832,11836,11878,11887,11900,11938,11963,12001,12006,12041,12046,12058,12152,12153,12156,12165,12186,12190,12232,12255,12267,12315,12343,12345,12348,12360,12364,12419,12430,12439,12448,12452,12464,12470,12476,12501,12510,12562,12582,12585,12592,12613,12615,12635,12669,12683,12756,12769,12801,12824,12893,12897,12900,12902,12924,13007,13011,13030,13037,13054,13061,13084,13087,13088,13139,13142,13163,13176,13192,13206,13271,13304,13359,13377,13381,13394,13430,13445,13472,13482,13511,13657,13667,13701,13730,13732,13734,13743,13828,13833,13867,13915,13944,14021,14034,14106,14134,14155,14159,14189,14210,14246,14253,14362,14372,14387,14394,14409,14434,14438,14496,14505,14506,14534,14579,14594,14644,14646,14673,14702,14706,14727,14743,14756,14789,14800,14806,14812,14836,14845,14853,14884,14890,14897,14918,15007,15042,15049,15082,15142,15144,15152,15207,15210,15217,15231,15272,15296,15350,15377,15387,15393,15429,15453,15541,15586,15594,15599,15613,15638,15645,15655,15675,15685,15696,15751,15761,15824,15827,15830,15856,15879,15957,15972,16020,16171,16192,16316,16335,16352,16368,16374,16388,16406,16411,16431,16441,16473,16486,16498,16502,16509,16512,16524,16548,16612,16621,16664,16667,16684,16699,16722,16749,16823,16862,16886,16907,16917,16948,16996,17036,17067,17083,17177,17213,17223,17225,17227,17252,17262,17275,17290,17298,17318,17319,17385,17396,17404,17406],"28":[11,53,100,108,126,141,146,163,164,167,174,197,247,253,270,278,280,297,301,333,336,370,410,420,457,499,540,556,581,583,654,681,685,686,688,693,737,760,766,832,855,927,939,956,963,984,1013,1018,1020,1084,1098,1106,1149,1156,1211,1232,1240,1250,1269,1270,1275,1279,1313,1365,1380,1388,1401,1427,1451,1460,1473,1491,1515,1526,1601,1614,1621,1662,1681,1690,1734,1760,1778,1819,1820,1827,1829,1867,1890,1899,1912,1918,1948,1968,1970,1980,1997,2005,2040,2054,2080,2088,2093,2153,2183,2191,2214,2231,2258,2269,2286,2328,2329,2333,2339,2353,2365,2414,2439,2482,2491,2509,2525,2528,2604,2637,2669,2689,2714,2732,2749,2756,2783,2790,2798,2806,2807,2818,2825,2851,2954,2963,2966,2980,2984,2985,2991,3003,3017,3045,3064,3066,3080,3102,3106,3115,3183,3190,3192,3197,3230,3269,3274,3361,3371,3379,3391,3401,3468,3492,3494,3517,3527,3575,3594,3595,3607,3629,3650,3698,3704,3721,3723,3731,3748,3760,3775,3799,3844,3852,3888,3924,3948,3958,3966,4018,4074,4131,4155,4166,4184,4229,4231,4253,4295,4330,4360,4376,4410,4413,4418,4424,4426,4429,4480,4493,4499,4500,4545,4565,4575,4609,4633,4656,4674,4680,4684,4686,4712,4726,4740,4744,4752,4783,4791,4800,4805,4824,4840,4879,4911,4936,4984,4989,5002,5007,5020,5028,5037,5038,5040,5051,5054,5059,5068,5088,5109,5133,5142,5174,5218,5300,5301,5325,5361,5362,5386,5396,5403,5425,5426,5428,5451,5495,5507,5531,5538,5539,5595,5599,5604,5644,5686,5694,5705,5709,5757,5777,5795,5827,5852,5913,5930,5936,5983,6019,6022,6122,6144,6154,6240,6243,6262,6272,6286,6316,6323,6403,6405,6406,6435,6483,6549,6557,6565,6585,6592,6634,6671,6681,6682,6686,6694,6808,6816,6828,6865,6879,6880,6895,6909,6915,6918,6931,6935,6955,6975,6977,6995,7017,7128,7145,7146,7151,7178,7193,7195,7230,7292,7357,7388,7401,7415,7424,7465,7535,7537,7553,7563,7569,7579,7589,7596,7620,7651,7684,7724,7733,7747,7794,7796,7868,7887,7922,8025,8048,8051,8061,8068,8086,8104,8110,8149,8236,8237,8245,8288,8299,8301,8398,8423,8430,8485,8490,8493,8505,8523,8531,8561,8562,8575,8589,8614,8616,8628,8650,8700,8703,8726,8746,8802,8818,8820,8823,8838,8840,8850,8855,8860,8874,8883,8887,8893,8933,8956,8975,8993,9001,9004,9133,9165,9168,9196,9203,9209,9227,9235,9241,9276,9308,9330,9352,9373,9393,9405,9415,9430,9431,9521,9534,9546,9553,9604,9613,9647,9673,9699,9709,9721,9744,9805,9807,9819,9825,9914,9987,10043,10114,10126,10149,10159,10181,10212,10267,10282,10290,10300,10314,10320,10340,10353,10371,10375,10400,10470,10474,10497,10516,10521,10542,10556,10564,10566,10584,10594,10620,10625,10630,10687,10698,10713,10770,10816,10819,10823,10855,10859,10875,10889,10925,10929,10969,10970,10980,10983,10987,10995,11001,11005,11034,11040,11051,11119,11122,11132,11136,11149,11154,11161,11172,11176,11192,11223,11245,11249,11262,11275,11284,11309,11356,11369,11397,11459,11463,11475,11481,11484,11502,11566,11571,11602,11644,11734,11804,11819,11824,11864,11875,11879,11890,11893,11895,11933,11937,11939,11953,11977,11992,12024,12032,12037,12129,12141,12174,12198,12221,12266,12269,12284,12285,12294,12300,12334,12344,12368,12404,12475,12490,12492,12537,12546,12564,12649,12654,12663,12708,12760,12790,12816,12872,12891,12898,12932,12952,12959,12971,12991,12995,13010,13079,13131,13140,13143,13182,13203,13245,13249,13319,13347,13371,13404,13417,13429,13441,13490,13491,13502,13514,13544,13549,13557,13567,13605,13647,13650,13693,13721,13737,13746,13767,13779,13792,13813,13844,13852,13876,13909,13928,13935,13938,13949,13954,13965,13977,14032,14068,14076,14121,14180,14182,14187,14247,14257,14263,14272,14279,14295,14303,14309,14324,14376,14389,14410,14430,14465,14498,14551,14555,14600,14633,14636,14648,14662,14692,14728,14733,14736,14755,14765,14811,14812,14821,14828,14830,14831,14890,14892,14916,14941,14947,15018,15036,15120,15139,15148,15188,15209,15233,15251,15254,15268,15293,15311,15350,15431,15469,15470,15485,15495,15501,15515,15522,15568,15584,15657,15694,15727,15777,15793,15815,15835,15839,15841,15874,15875,15888,15907,15951,15953,15978,15997,15999,16002,16024,16025,16038,16044,16047,16105,16109,16158,16168,16170,16215,16221,16254,16257,16267,16272,16286,16365,16383,16525,16592,16605,16606,16675,16689,16698,16709,16715,16717,16720,16749,16751,16752,16788,16794,16798,16806,16821,16835,16898,16940,16968,16995,17003,17026,17054,17064,17103,17139,17157,17158,17189,17235,17242,17265,17327,17334,17365,17407],"29":[8,24,37,43,44,48,51,90,91,93,106,111,134,158,187,192,218,236,251,254,261,290,295,317,330,349,373,379,433,441,461,462,508,526,560,570,596,610,656,661,664,665,700,713,718,725,735,739,748,758,769,773,774,780,805,815,821,865,868,898,912,917,921,925,929,935,964,981,990,1012,1025,1091,1113,1125,1134,1145,1185,1195,1229,1261,1290,1298,1347,1351,1377,1390,1392,1411,1412,1418,1437,1438,1448,1458,1498,1508,1520,1526,1559,1560,1570,1580,1625,1669,1678,1705,1709,1755,1821,1824,1829,1830,1839,1867,1875,1886,1893,1923,1932,1934,1935,1962,1974,1993,2012,2035,2037,2063,2078,2123,2128,2172,2174,2208,2211,2218,2228,2238,2239,2240,2268,2278,2291,2296,2299,2305,2319,2336,2348,2358,2419,2428,2450,2483,2493,2535,2550,2553,2570,2598,2624,2753,2757,2762,2767,2789,2791,2806,2819,2867,2897,2907,2937,2958,2983,2987,3000,3050,3062,3127,3132,3158,3176,3184,3199,3212,3215,3226,3231,3236,3256,3264,3286,3314,3318,3328,3356,3361,3398,3406,3408,3422,3470,3491,3492,3500,3502,3511,3513,3522,3528,3534,3546,3571,3598,3618,3620,3644,3666,3670,3680,3687,3713,3715,3721,3792,3796,3802,3835,3838,3861,3873,3879,3884,3890,3929,3997,4009,4013,4021,4023,4032,4046,4058,4063,4078,4100,4113,4122,4155,4182,4213,4214,4239,4250,4255,4269,4309,4331,4378,4402,4417,4458,4499,4521,4541,4544,4568,4586,4671,4688,4689,4696,4698,4723,4736,4738,4753,4769,4774,4777,4785,4798,4804,4822,4824,4862,4875,4890,4896,4906,4947,4960,5019,5024,5069,5071,5080,5093,5094,5119,5135,5136,5154,5182,5190,5214,5305,5365,5369,5385,5410,5417,5421,5430,5438,5489,5521,5526,5543,5580,5605,5611,5629,5716,5729,5757,5817,5839,5865,5874,5894,5908,5909,5911,5935,5960,5974,5985,6000,6004,6122,6130,6133,6151,6182,6197,6201,6208,6221,6237,6245,6297,6304,6313,6331,6336,6340,6367,6376,6381,6388,6391,6450,6521,6544,6565,6575,6593,6627,6643,6715,6733,6777,6784,6790,6796,6812,6823,6828,6829,6845,6852,6882,6929,6962,6978,6982,7014,7021,7030,7063,7077,7108,7166,7184,7212,7239,7244,7266,7300,7310,7331,7346,7348,7369,7393,7403,7440,7484,7515,7565,7595,7619,7626,7655,7679,7720,7738,7754,7783,7799,7809,7830,7867,7869,7895,7927,7942,7943,7950,7953,7958,7959,7961,7981,8008,8015,8048,8051,8089,8091,8168,8200,8211,8215,8217,8252,8282,8289,8300,8317,8321,8325,8362,8364,8366,8372,8374,8381,8388,8407,8414,8434,8444,8475,8488,8528,8539,8567,8568,8634,8638,8642,8645,8657,8700,8708,8819,8835,8838,8839,8840,8856,8857,8864,8880,8884,8907,8909,8912,8950,8952,8958,8974,8989,8997,9006,9008,9031,9036,9062,9093,9120,9123,9146,9153,9165,9228,9250,9277,9297,9338,9376,9382,9384,9412,9416,9457,9519,9562,9571,9588,9613,9635,9639,9643,9650,9687,9761,9762,9777,9779,9793,9809,9818,9832,9854,9897,9909,9912,9914,9920,9954,9974,9997,10024,10034,10039,10091,10100,10146,10147,10158,10164,10171,10194,10242,10249,10257,10258,10282,10314,10328,10350,10390,10396,10428,10442,10463,10470,10474,10486,10507,10563,10572,10577,10590,10601,10608,10630,10636,10637,10654,10692,10761,10801,10809,10841,10842,10861,10866,10895,10896,10964,10966,10980,10983,10992,11007,11022,11034,11099,11100,11104,11108,11125,11169,11190,11213,11216,11254,11263,11280,11299,11333,11336,11380,11382,11399,11400,11401,11439,11464,11477,11511,11514,11530,11540,11542,11568,11571,11577,11581,11607,11608,11642,11673,11694,11719,11728,11767,11807,11808,11809,11822,11825,11873,11887,11921,11972,11988,11994,12022,12037,12060,12071,12122,12137,12167,12180,12200,12203,12213,12247,12250,12252,12279,12285,12336,12341,12346,12351,12363,12373,12378,12389,12458,12460,12468,12511,12524,12534,12542,12627,12630,12632,12639,12642,12646,12652,12830,12832,12837,12865,12884,12921,12963,12975,12976,12984,13000,13009,13034,13044,13059,13064,13090,13139,13140,13149,13173,13175,13189,13215,13225,13231,13232,13238,13251,13272,13304,13315,13318,13326,13343,13405,13414,13474,13476,13483,13490,13515,13531,13542,13543,13556,13575,13578,13579,13614,13616,13649,13660,13671,13676,13683,13690,13724,13726,13736,13743,13757,13820,13822,13824,13836,13847,13850,13873,13877,13884,13886,13903,13912,13923,13958,13993,13995,14001,14003,14006,14016,14037,14051,14071,14102,14111,14112,14116,14132,14155,14163,14174,14181,14207,14208,14217,14221,14275,14364,14385,14402,14404,14411,14424,14455,14471,14510,14528,14532,14533,14568,14569,14612,14619,14640,14672,14677,14681,14684,14707,14719,14739,14756,14764,14805,14808,14836,14845,14861,14877,14889,14901,14936,15010,15011,15053,15065,15119,15123,15147,15161,15167,15177,15181,15187,15197,15218,15244,15275,15313,15319,15330,15332,15350,15357,15374,15377,15403,15407,15420,15481,15514,15537,15538,15560,15577,15583,15584,15594,15615,15621,15654,15671,15678,15693,15731,15732,15778,15849,15880,15935,15964,15968,15970,15975,16011,16040,16052,16066,16075,16101,16120,16127,16147,16151,16168,16184,16200,16219,16242,16260,16270,16271,16277,16293,16297,16311,16330,16338,16351,16377,16431,16440,16462,16472,16489,16508,16565,16603,16628,16662,16683,16741,16743,16745,16761,16768,16769,16825,16843,16850,16853,16856,16865,16878,16944,16959,16999,17004,17011,17057,17061,17068,17069,17085,17111,17150,17168,17176,17216,17248,17252,17255,17258,17297,17317,17344,17367],"30":[12,63,118,146,281,379,421,439,441,446,460,502,517,528,530,560,587,604,611,633,650,663,669,694,729,738,816,907,911,937,947,949,961,974,976,980,988,1000,1016,1063,1103,1143,1228,1326,1336,1347,1381,1419,1426,1443,1451,1472,1481,1519,1546,1632,1643,1646,1680,1739,1742,1750,1762,1826,1828,1845,1848,1909,1958,1999,2016,2025,2028,2035,2043,2141,2143,2147,2167,2208,2213,2228,2255,2258,2269,2291,2304,2308,2329,2330,2349,2381,2408,2443,2460,2540,2551,2552,2585,2628,2631,2637,2667,2712,2720,2772,2808,2837,2914,2920,2933,2938,2939,2949,3030,3058,3069,3085,3099,3114,3120,3132,3144,3149,3152,3165,3211,3214,3228,3256,3274,3348,3358,3368,3380,3390,3458,3523,3535,3551,3606,3642,3644,3661,3723,3789,3837,3861,3865,3881,3904,3940,3974,3987,3990,4033,4091,4093,4095,4098,4189,4192,4196,4198,4233,4251,4263,4280,4286,4291,4295,4308,4324,4328,4350,4410,4462,4493,4500,4506,4515,4649,4714,4779,4813,4859,4885,4932,4947,5018,5040,5061,5063,5068,5092,5112,5144,5147,5165,5169,5174,5200,5239,5304,5307,5314,5316,5322,5391,5403,5456,5508,5532,5560,5589,5613,5693,5722,5732,5742,5771,5801,5827,5837,5840,5845,5858,5874,5932,5943,5960,5971,5982,5991,6015,6025,6040,6068,6100,6101,6116,6196,6202,6228,6253,6262,6286,6310,6377,6383,6409,6438,6484,6492,6504,6505,6510,6522,6553,6589,6643,6650,6670,6674,6678,6679,6714,6747,6762,6766,6778,6794,6799,6811,6817,6826,6852,6862,6881,6887,6897,6905,6907,6915,6938,6972,6989,6997,7000,7021,7035,7046,7124,7169,7192,7195,7215,7236,7257,7261,7299,7303,7319,7336,7341,7501,7510,7600,7604,7619,7682,7701,7739,7774,7784,7813,7816,7830,7868,7903,7922,7931,8013,8015,8053,8074,8081,8084,8107,8112,8116,8125,8130,8131,8224,8263,8279,8286,8292,8299,8307,8317,8319,8340,8347,8369,8408,8417,8421,8439,8446,8465,8502,8504,8532,8545,8566,8577,8584,8638,8647,8649,8651,8656,8742,8798,8817,8915,8925,8944,8979,8994,8996,8999,9067,9069,9078,9079,9111,9192,9226,9246,9278,9303,9366,9378,9396,9408,9418,9443,9470,9477,9500,9576,9585,9597,9605,9617,9620,9626,9627,9642,9653,9656,9672,9686,9734,9779,9799,9877,9882,9904,9973,9988,10007,10021,10030,10041,10050,10064,10136,10152,10179,10180,10181,10182,10192,10243,10272,10291,10356,10380,10418,10435,10471,10472,10651,10657,10682,10712,10717,10748,10749,10769,10785,10803,10807,10809,10816,10818,10826,10830,10848,10862,10871,10874,10897,10899,10926,10936,10948,11008,11033,11050,11057,11062,11085,11094,11095,11115,11133,11134,11138,11141,11144,11145,11149,11162,11210,11252,11340,11398,11446,11447,11458,11460,11508,11516,11537,11538,11540,11553,11577,11589,11591,11605,11619,11625,11648,11655,11668,11710,11713,11773,11779,11798,11807,11828,11840,11844,11877,11881,11913,11959,11972,11988,11989,12012,12077,12090,12099,12115,12144,12210,12235,12242,12264,12274,12279,12288,12328,12371,12386,12398,12425,12462,12477,12506,12530,12578,12598,12669,12671,12709,12801,12802,12831,12900,12901,12921,12929,12930,12944,12984,13039,13067,13085,13087,13093,13103,13139,13172,13186,13189,13201,13242,13276,13314,13329,13338,13349,13409,13441,13466,13479,13498,13543,13564,13590,13630,13670,13675,13710,13726,13769,13798,13805,13821,13862,13933,14000,14011,14015,14019,14036,14068,14072,14093,14105,14146,14162,14231,14251,14287,14322,14367,14368,14400,14457,14505,14528,14555,14620,14627,14657,14664,14681,14684,14685,14703,14710,14727,14733,14772,14776,14815,14826,14837,14838,14912,14942,14955,14968,14987,15032,15042,15047,15101,15104,15131,15183,15189,15230,15235,15241,15255,15263,15308,15325,15346,15388,15408,15422,15454,15466,15501,15517,15535,15539,15544,15550,15605,15607,15639,15640,15644,15697,15704,15733,15747,15775,15805,15812,15927,15947,15959,15966,15967,15970,16021,16024,16042,16063,16103,16137,16171,16241,16252,16262,16280,16292,16359,16395,16470,16475,16484,16490,16512,16570,16644,16712,16723,16745,16765,16773,16803,16834,16844,16848,16867,16889,16900,16906,16931,16955,16971,16978,16996,17009,17040,17042,17048,17067,17078,17087,17179,17268,17273,17316,17319,17335,17385,17390,17395],"31":[1,14,68,74,104,127,153,164,178,189,226,239,292,325,337,364,375,390,401,411,465,466,471,475,479,481,501,510,517,552,562,623,650,651,657,683,688,697,700,710,714,718,744,753,755,792,793,815,817,829,840,888,892,906,938,947,948,990,996,1022,1045,1090,1092,1168,1171,1199,1216,1218,1220,1227,1258,1274,1287,1312,1321,1327,1332,1333,1404,1425,1493,1509,1525,1529,1544,1546,1554,1568,1571,1573,1577,1619,1657,1672,1688,1763,1785,1828,1830,1831,1904,1915,1939,1947,1953,1965,1975,1988,2027,2054,2085,2100,2105,2111,2113,2123,2135,2207,2209,2250,2264,2267,2281,2292,2310,2312,2334,2344,2348,2356,2371,2429,2431,2439,2458,2464,2468,2512,2514,2525,2550,2574,2589,2596,2615,2652,2709,2710,2736,2785,2807,2808,2826,2836,2853,2868,2892,2905,2922,2923,3029,3036,3048,3069,3071,3106,3115,3142,3156,3263,3266,3270,3274,3308,3370,3399,3417,3428,3476,3486,3534,3554,3572,3585,3589,3619,3622,3628,3682,3685,3692,3712,3717,3732,3734,3757,3764,3803,3814,3821,3835,3851,3871,3902,3909,3926,3934,3949,3955,3978,3989,4004,4015,4020,4033,4060,4071,4073,4075,4085,4100,4114,4117,4123,4127,4138,4139,4152,4165,4183,4189,4221,4228,4248,4249,4251,4252,4313,4328,4334,4350,4368,4370,4383,4384,4414,4441,4459,4509,4513,4522,4525,4532,4591,4605,4612,4641,4651,4688,4695,4731,4732,4745,4746,4789,4793,4811,4816,4830,4839,4857,4876,4879,4943,4963,4972,4976,4979,4991,5005,5057,5059,5128,5139,5179,5200,5202,5223,5230,5237,5241,5254,5267,5287,5300,5325,5333,5351,5360,5455,5488,5489,5491,5533,5555,5556,5566,5576,5605,5629,5638,5655,5665,5678,5691,5706,5734,5810,5851,5873,5876,5885,5899,5910,5934,5940,5956,5965,6003,6013,6020,6041,6062,6076,6104,6131,6143,6160,6206,6217,6228,6254,6261,6262,6266,6285,6330,6356,6364,6372,6376,6379,6412,6435,6451,6454,6480,6495,6529,6542,6552,6577,6592,6595,6619,6625,6630,6638,6640,6657,6679,6698,6707,6717,6719,6754,6755,6770,6806,6826,6832,6838,6841,6891,6896,6898,6918,6925,6956,6989,7019,7025,7067,7071,7103,7124,7144,7147,7155,7162,7166,7184,7198,7204,7228,7248,7269,7274,7284,7285,7299,7301,7318,7325,7328,7342,7361,7366,7381,7400,7406,7418,7452,7482,7498,7525,7537,7544,7567,7571,7587,7599,7632,7647,7655,7683,7687,7736,7779,7781,7793,7807,7813,7844,7871,7936,7961,7974,8033,8037,8039,8073,8098,8125,8148,8169,8175,8195,8205,8245,8284,8286,8289,8292,8298,8300,8309,8315,8329,8369,8384,8387,8397,8412,8413,8437,8443,8462,8493,8500,8519,8531,8554,8570,8580,8586,8597,8598,8599,8625,8639,8660,8661,8694,8709,8713,8835,8881,8892,8905,8913,8967,8976,8986,8989,9009,9031,9033,9173,9210,9219,9262,9271,9305,9336,9337,9405,9428,9456,9460,9477,9496,9507,9534,9557,9570,9578,9584,9597,9616,9652,9654,9657,9681,9718,9782,9788,9792,9799,9800,9864,9872,9880,9922,9923,9928,9937,9946,9954,9956,9994,10006,10021,10093,10132,10135,10172,10238,10277,10293,10304,10306,10309,10326,10397,10407,10409,10412,10446,10486,10504,10516,10553,10569,10573,10616,10621,10647,10669,10670,10671,10672,10674,10694,10705,10729,10733,10734,10737,10767,10783,10788,10794,10809,10841,10860,10911,10928,10929,10979,10983,10995,10996,11003,11017,11018,11026,11030,11047,11056,11066,11072,11129,11132,11146,11183,11194,11224,11228,11269,11288,11290,11294,11309,11311,11321,11330,11394,11397,11402,11438,11450,11461,11466,11472,11484,11488,11491,11543,11550,11562,11569,11590,11608,11629,11662,11670,11726,11762,11877,11890,11903,11949,11973,12054,12071,12099,12116,12127,12147,12169,12193,12209,12219,12229,12236,12242,12251,12281,12334,12340,12402,12412,12422,12431,12445,12453,12477,12479,12490,12508,12516,12523,12531,12558,12567,12601,12606,12610,12614,12647,12655,12658,12671,12677,12679,12711,12731,12744,12755,12759,12763,12765,12773,12846,12854,12930,12935,12966,12982,13005,13020,13056,13058,13065,13068,13098,13123,13124,13130,13131,13174,13181,13238,13258,13259,13273,13307,13339,13345,13348,13350,13355,13363,13380,13402,13415,13422,13428,13459,13467,13528,13531,13532,13547,13548,13565,13582,13598,13599,13623,13632,13652,13683,13689,13755,13776,13786,13788,13791,13808,13816,13826,13839,13860,13870,13895,13898,13901,13931,14008,14010,14028,14031,14111,14115,14117,14121,14126,14132,14144,14156,14169,14173,14186,14192,14224,14225,14233,14258,14260,14265,14304,14315,14319,14323,14356,14357,14359,14381,14388,14399,14409,14426,14439,14444,14513,14527,14552,14553,14561,14577,14634,14648,14656,14670,14681,14779,14793,14827,14829,14850,14858,14872,14883,14939,14951,14952,14961,14964,14975,14995,14997,15029,15034,15059,15060,15064,15085,15093,15096,15121,15127,15174,15178,15200,15232,15249,15281,15334,15335,15357,15371,15389,15401,15407,15438,15444,15466,15479,15538,15559,15585,15586,15611,15655,15673,15692,15716,15728,15739,15791,15813,15848,15852,15860,15870,15875,15903,15916,15953,15962,15964,15989,16001,16018,16034,16045,16051,16054,16062,16082,16112,16129,16159,16168,16189,16227,16239,16286,16310,16323,16325,16330,16348,16363,16387,16394,16426,16431,16437,16442,16446,16455,16456,16459,16466,16506,16544,16546,16552,16569,16619,16624,16635,16640,16641,16651,16667,16683,16740,16762,16772,16779,16822,16836,16851,16869,16876,16929,17012,17013,17026,17039,17057,17135,17140,17154,17156,17172,17178,17197,17204,17225,17243,17261,17267,17314,17333,17355,17363,17380],"32":[17,46,72,76,87,106,122,128,130,137,163,165,174,189,195,217,225,229,236,251,256,310,319,329,337,347,360,361,389,395,404,430,435,436,438,440,461,470,494,519,521,532,555,563,564,571,575,602,607,627,670,674,684,697,772,779,817,824,843,859,891,920,922,934,944,1014,1067,1071,1101,1106,1107,1113,1129,1193,1227,1233,1244,1250,1258,1285,1292,1296,1321,1337,1371,1387,1424,1464,1473,1475,1492,1525,1541,1552,1576,1583,1593,1597,1630,1714,1750,1764,1767,1804,1831,1839,1867,1878,1891,1895,1900,1908,1911,1912,1917,1922,1939,1945,2001,2025,2027,2031,2033,2047,2059,2092,2116,2159,2162,2182,2204,2208,2234,2238,2260,2284,2324,2354,2379,2396,2415,2423,2469,2477,2495,2512,2529,2575,2583,2628,2665,2667,2670,2710,2733,2736,2770,2785,2810,2892,2911,2934,2955,3011,3025,3027,3038,3057,3063,3166,3228,3233,3253,3271,3273,3392,3393,3416,3446,3447,3448,3464,3477,3480,3490,3492,3518,3553,3561,3565,3586,3588,3603,3621,3627,3664,3671,3689,3700,3701,3705,3706,3712,3724,3734,3746,3757,3759,3795,3892,3935,3950,3972,3974,3979,3982,3988,3997,4007,4043,4047,4055,4060,4064,4092,4108,4118,4146,4175,4185,4197,4203,4236,4251,4307,4366,4377,4378,4400,4401,4415,4419,4474,4478,4494,4527,4585,4600,4620,4625,4635,4650,4671,4707,4821,4824,4827,4835,4839,4873,4893,4933,4942,4943,4989,4998,5001,5025,5032,5055,5056,5075,5087,5117,5132,5148,5174,5182,5188,5229,5232,5265,5344,5360,5366,5370,5390,5394,5413,5466,5479,5555,5577,5586,5593,5610,5617,5627,5635,5643,5682,5694,5726,5750,5765,5781,5783,5794,5801,5818,5840,5856,5891,5924,5956,5960,5968,5981,5989,5998,6007,6025,6029,6034,6052,6058,6069,6080,6087,6155,6215,6248,6249,6260,6266,6270,6271,6282,6302,6344,6347,6398,6401,6414,6429,6456,6471,6480,6498,6505,6510,6522,6527,6535,6553,6558,6559,6573,6583,6596,6678,6693,6702,6719,6748,6762,6785,6789,6798,6820,6859,6873,6874,6879,6909,6918,6920,6973,6977,6979,7014,7064,7109,7156,7191,7200,7213,7216,7219,7238,7264,7269,7318,7328,7338,7364,7368,7385,7400,7429,7458,7460,7463,7471,7542,7547,7556,7595,7631,7646,7647,7651,7662,7697,7699,7712,7780,7787,7797,7834,7843,7858,7865,7915,7920,7933,7970,7993,8014,8085,8090,8109,8119,8145,8151,8163,8181,8194,8203,8211,8212,8233,8246,8251,8273,8294,8327,8350,8388,8393,8396,8438,8448,8476,8538,8539,8566,8573,8589,8590,8610,8612,8619,8625,8636,8647,8671,8673,8739,8756,8761,8778,8883,8898,8906,8942,9015,9043,9073,9075,9108,9140,9179,9185,9189,9200,9217,9265,9267,9280,9290,9317,9363,9418,9419,9424,9425,9433,9496,9503,9504,9532,9535,9536,9537,9552,9583,9610,9640,9645,9686,9713,9719,9748,9751,9771,9796,9826,9832,9862,9863,9875,9882,9923,9928,9949,10014,10026,10038,10051,10075,10083,10092,10116,10118,10123,10153,10154,10162,10194,10226,10238,10271,10295,10301,10305,10316,10326,10330,10336,10337,10353,10382,10427,10436,10438,10494,10521,10531,10537,10543,10548,10574,10581,10667,10685,10717,10720,10769,10773,10786,10805,10811,10892,10901,10945,10961,10969,10970,11020,11025,11051,11059,11061,11103,11126,11137,11142,11176,11177,11185,11187,11218,11255,11269,11274,11296,11298,11327,11338,11344,11350,11367,11402,11419,11423,11445,11490,11521,11523,11546,11558,11565,11571,11587,11590,11596,11599,11714,11715,11731,11748,11774,11853,11858,11869,11877,11881,11890,11902,11938,11957,11974,11982,11990,12011,12020,12022,12028,12032,12047,12052,12084,12113,12132,12147,12167,12185,12202,12211,12213,12239,12258,12271,12282,12288,12307,12320,12335,12352,12364,12375,12385,12397,12410,12417,12424,12428,12454,12462,12475,12492,12531,12539,12543,12562,12568,12603,12620,12622,12661,12683,12696,12697,12726,12730,12753,12760,12777,12779,12781,12801,12895,12896,12978,12990,13017,13020,13048,13079,13088,13093,13094,13096,13128,13167,13174,13186,13244,13307,13364,13371,13387,13395,13400,13411,13429,13454,13492,13499,13516,13517,13537,13577,13578,13591,13605,13615,13625,13644,13677,13687,13727,13789,13792,13795,13798,13801,13884,13885,13888,13946,13948,13964,13991,14004,14031,14048,14059,14088,14091,14098,14110,14129,14131,14144,14148,14162,14207,14208,14231,14244,14257,14262,14265,14266,14281,14313,14319,14333,14352,14374,14390,14399,14406,14439,14440,14441,14452,14461,14498,14511,14537,14557,14573,14619,14626,14660,14716,14719,14749,14756,14760,14765,14769,14773,14777,14798,14818,14842,14863,14867,14873,14882,14893,14921,14942,14957,14978,14989,14992,14994,14999,15001,15035,15040,15071,15072,15084,15089,15117,15125,15154,15159,15166,15171,15182,15190,15223,15233,15274,15283,15299,15315,15326,15363,15369,15387,15400,15404,15435,15439,15444,15466,15497,15540,15555,15557,15581,15606,15611,15613,15622,15625,15641,15676,15691,15694,15705,15715,15745,15753,15764,15821,15823,15831,15859,15860,15874,15875,15895,15927,15935,15988,15995,16007,16042,16052,16071,16072,16080,16086,16127,16139,16173,16182,16199,16205,16213,16214,16238,16253,16297,16315,16339,16348,16355,16407,16411,16437,16438,16457,16460,16478,16539,16586,16590,16604,16606,16614,16636,16675,16703,16705,16733,16777,16833,16852,16889,16900,16907,16913,16914,16924,16953,17006,17018,17025,17057,17071,17098,17100,17105,17108,17155,17158,17184,17248,17256,17329,17331,17355,17356,17359,17388],"33":[13,40,74,78,130,152,177,183,211,216,239,254,265,267,276,298,301,305,349,371,376,387,388,406,426,495,539,560,584,588,597,648,665,738,743,813,816,832,833,860,878,890,969,970,977,996,1001,1021,1044,1062,1100,1109,1157,1188,1204,1233,1248,1253,1271,1305,1308,1309,1313,1315,1343,1362,1429,1452,1506,1521,1528,1593,1607,1608,1632,1662,1676,1683,1698,1722,1725,1726,1753,1798,1825,1826,1870,1905,1919,1937,1959,2011,2037,2040,2081,2115,2131,2148,2151,2152,2194,2204,2222,2234,2240,2263,2266,2280,2309,2312,2324,2336,2400,2420,2429,2450,2452,2502,2504,2530,2550,2556,2562,2616,2619,2656,2674,2686,2698,2778,2798,2799,2808,2817,2833,2864,2916,2966,2979,3005,3049,3051,3087,3088,3119,3127,3128,3157,3159,3161,3179,3209,3219,3242,3245,3246,3288,3309,3371,3404,3409,3411,3428,3461,3479,3496,3514,3534,3535,3542,3557,3562,3579,3621,3636,3639,3642,3645,3674,3681,3712,3714,3730,3741,3797,3817,3819,3833,3835,3843,3845,3856,3869,3871,3899,3905,3926,3957,3961,3991,4089,4104,4116,4158,4160,4189,4230,4242,4254,4286,4296,4315,4326,4329,4349,4354,4358,4405,4499,4503,4520,4522,4568,4570,4616,4651,4657,4673,4675,4687,4702,4716,4742,4810,4831,4832,4837,4878,4881,4895,4914,4921,4923,4934,4945,4999,5003,5039,5045,5051,5094,5117,5134,5156,5158,5164,5186,5211,5212,5275,5285,5405,5409,5418,5425,5427,5433,5435,5436,5448,5453,5481,5488,5497,5596,5598,5629,5655,5681,5702,5705,5706,5724,5775,5804,5819,5834,5835,5848,5854,5887,5891,5896,5898,5906,5972,5974,5992,5999,6031,6035,6055,6061,6070,6091,6096,6097,6110,6164,6165,6171,6179,6230,6249,6254,6258,6271,6285,6308,6324,6394,6403,6414,6432,6479,6492,6495,6530,6602,6619,6624,6629,6631,6644,6670,6770,6789,6805,6830,6847,6851,6857,6859,6895,6911,6965,6989,6995,6996,7016,7027,7071,7087,7089,7101,7102,7119,7145,7226,7232,7236,7273,7279,7300,7330,7369,7384,7466,7468,7478,7505,7550,7571,7579,7585,7596,7646,7681,7704,7708,7734,7751,7776,7791,7801,7802,7838,7849,7861,7871,7895,7900,7934,7956,8025,8057,8069,8112,8146,8178,8185,8191,8204,8315,8344,8358,8389,8392,8398,8412,8434,8441,8455,8465,8484,8488,8491,8505,8515,8538,8539,8540,8547,8559,8582,8590,8607,8623,8645,8649,8670,8725,8747,8789,8809,8825,8837,8857,8874,8883,8891,8906,8932,8937,8942,9007,9059,9075,9084,9090,9122,9176,9250,9292,9320,9330,9337,9365,9370,9396,9444,9458,9469,9480,9523,9600,9607,9628,9669,9684,9729,9737,9740,9746,9797,9810,9833,9852,9872,9874,9889,9897,9904,9943,9969,9988,9991,10000,10023,10032,10070,10138,10192,10226,10238,10239,10243,10263,10281,10287,10344,10347,10351,10353,10356,10368,10378,10425,10435,10467,10478,10483,10513,10541,10546,10619,10640,10649,10659,10668,10687,10714,10752,10760,10796,10797,10825,10873,10904,10912,10940,10951,10955,10963,11018,11028,11039,11077,11090,11103,11155,11162,11189,11203,11220,11222,11249,11262,11279,11314,11363,11395,11425,11437,11442,11450,11464,11470,11477,11482,11493,11500,11532,11551,11566,11572,11573,11587,11590,11618,11634,11636,11639,11644,11657,11674,11699,11720,11726,11728,11775,11776,11779,11783,11795,11820,11822,11826,11851,11872,11950,12008,12045,12052,12058,12081,12102,12137,12148,12156,12162,12176,12178,12198,12227,12245,12294,12316,12331,12368,12396,12416,12418,12442,12459,12474,12517,12529,12542,12553,12555,12558,12564,12573,12592,12605,12615,12620,12648,12662,12753,12761,12781,12801,12863,12920,12921,12953,12969,13006,13043,13054,13067,13068,13101,13106,13123,13177,13227,13244,13254,13289,13312,13348,13356,13384,13393,13415,13428,13442,13493,13495,13582,13598,13602,13629,13678,13711,13721,13731,13771,13796,13804,13806,13814,13822,13854,13872,13881,13882,13959,13971,14003,14014,14024,14034,14099,14136,14148,14150,14164,14165,14176,14184,14241,14250,14254,14326,14354,14401,14404,14410,14436,14477,14494,14496,14529,14542,14584,14594,14607,14628,14629,14630,14642,14651,14679,14695,14723,14738,14760,14789,14798,14836,14838,14869,14882,14898,14933,14953,14974,14980,14992,14994,15009,15062,15078,15084,15150,15151,15168,15237,15245,15256,15273,15284,15310,15317,15337,15339,15441,15445,15451,15452,15462,15478,15492,15508,15528,15547,15551,15579,15597,15658,15665,15669,15678,15686,15703,15730,15749,15763,15777,15783,15784,15804,15808,15881,15886,15905,15917,15927,16000,16016,16040,16049,16050,16103,16115,16133,16172,16183,16187,16197,16215,16227,16247,16253,16302,16305,16331,16366,16372,16440,16468,16477,16492,16493,16496,16534,16542,16564,16567,16582,16588,16599,16638,16657,16677,16703,16706,16726,16730,16736,16747,16748,16780,16793,16808,16827,16843,16907,16937,16944,16948,16969,16999,17034,17057,17066,17156,17164,17173,17193,17213,17225,17264,17271,17297,17321,17339,17359,17378,17383,17404,17406],"34":[23,39,45,107,110,186,189,304,403,461,538,558,578,581,591,623,645,683,751,781,819,820,859,996,1011,1045,1051,1099,1103,1107,1124,1128,1194,1216,1250,1258,1266,1298,1371,1383,1390,1462,1478,1484,1507,1563,1588,1652,1658,1725,1742,1745,1752,1755,1816,1819,1830,1833,1839,1883,1897,1899,1954,1970,1980,2020,2025,2060,2070,2157,2168,2203,2280,2302,2303,2342,2355,2381,2408,2428,2477,2522,2624,2625,2707,2712,2718,2719,2725,2747,2750,2809,2827,2834,2835,2838,2840,2841,2912,2920,2943,2959,2962,2982,2983,2999,3007,3008,3017,3023,3066,3100,3114,3169,3192,3205,3216,3264,3307,3346,3381,3391,3477,3502,3645,3666,3703,3704,3844,3876,3910,3958,3972,4012,4064,4069,4100,4134,4351,4383,4395,4431,4435,4477,4501,4510,4547,4589,4623,4637,4652,4737,4742,4752,4754,4768,4776,4784,4844,4891,4892,4898,4931,4961,4984,5031,5054,5059,5078,5084,5125,5152,5162,5177,5195,5205,5257,5297,5335,5342,5365,5386,5390,5391,5393,5408,5413,5417,5426,5455,5457,5488,5499,5506,5549,5597,5629,5640,5649,5696,5755,5767,5786,5802,5888,5921,5929,5975,6030,6032,6174,6215,6219,6285,6366,6385,6390,6442,6491,6502,6553,6563,6565,6620,6658,6659,6666,6667,6672,6735,6797,6812,6829,6849,6854,7018,7032,7047,7106,7109,7224,7227,7242,7270,7292,7311,7333,7338,7372,7380,7428,7463,7472,7475,7504,7514,7525,7544,7545,7565,7566,7627,7629,7652,7681,7699,7708,7726,7777,7806,7812,7824,7915,7962,7987,8102,8126,8148,8172,8177,8178,8200,8215,8221,8227,8233,8303,8348,8372,8374,8376,8393,8409,8483,8535,8570,8573,8587,8646,8766,8795,8843,8872,8896,8939,8967,9008,9022,9023,9043,9051,9083,9121,9190,9247,9251,9253,9317,9331,9333,9368,9399,9420,9467,9526,9531,9541,9630,9639,9665,9699,9705,9727,9730,9735,9759,9801,9809,9843,9873,9950,10015,10031,10060,10078,10086,10129,10237,10241,10244,10267,10289,10396,10406,10462,10472,10493,10501,10560,10565,10630,10650,10657,10761,10769,10865,10903,10956,11000,11016,11081,11116,11127,11153,11158,11191,11198,11241,11258,11334,11350,11364,11374,11387,11427,11471,11480,11502,11541,11594,11596,11673,11689,11711,11739,11857,11861,11873,11907,11970,12033,12045,12086,12091,12094,12100,12102,12132,12164,12169,12170,12193,12197,12223,12276,12320,12394,12459,12488,12498,12534,12636,12681,12694,12702,12716,12752,12786,12814,12817,12882,12893,12907,12910,12911,12916,13001,13026,13093,13147,13189,13209,13221,13228,13238,13324,13325,13362,13415,13426,13431,13515,13583,13585,13607,13645,13648,13656,13741,13805,13814,13833,13846,13855,13890,13898,13951,13971,14026,14036,14043,14141,14176,14197,14239,14254,14275,14276,14309,14319,14361,14453,14493,14507,14524,14525,14552,14591,14624,14629,14638,14733,14734,14756,14796,14835,14838,14883,14905,14907,14948,14972,14996,15017,15062,15116,15122,15143,15163,15251,15266,15268,15286,15318,15329,15359,15388,15413,15430,15495,15552,15603,15605,15642,15665,15701,15706,15725,15746,15812,15820,15854,15917,15964,15972,15976,15989,16075,16079,16084,16117,16152,16191,16196,16198,16323,16384,16408,16418,16472,16480,16517,16531,16537,16606,16631,16640,16691,16723,16732,16789,16798,16802,16986,17033,17034,17056,17081,17091,17103,17127,17134,17160,17174,17191,17193,17254,17282,17297,17326,17347],"35":[68,277,281,307,351,353,512,643,647,674,694,709,731,740,763,767,775,799,810,844,858,860,965,997,1067,1071,1102,1229,1259,1424,1432,1551,1596,1597,1619,1644,1649,1743,1748,1798,1799,1841,1941,1966,2061,2072,2319,2336,2448,2451,2464,2479,2520,2543,2606,2662,2664,2667,2684,2766,2815,2875,3039,3041,3113,3208,3233,3255,3256,3262,3271,3330,3383,3505,3554,3569,3571,3634,3667,3671,3678,3679,3689,3705,3893,3924,3928,3940,3986,4038,4100,4119,4123,4130,4296,4323,4425,4439,4510,4571,4722,4773,4811,4819,4843,5041,5121,5130,5199,5217,5223,5236,5265,5329,5381,5444,5449,5463,5568,5574,5613,5619,5629,5663,5699,5747,5764,5839,5862,5891,5902,5905,6028,6079,6111,6216,6245,6403,6484,6544,6557,6626,6681,6701,6706,6721,6757,6785,6926,6938,6990,7020,7090,7177,7186,7274,7280,7518,7524,7553,7755,7811,7915,7921,7987,8022,8028,8051,8107,8119,8134,8170,8208,8226,8269,8280,8357,8411,8650,8711,8864,8909,8926,8961,8962,8965,8988,9032,9034,9070,9156,9160,9204,9208,9224,9285,9338,9340,9351,9377,9409,9422,9449,9529,9541,9677,9750,9752,9819,9824,9830,10023,10103,10125,10128,10149,10201,10277,10326,10351,10400,10416,10428,10480,10535,10550,10675,10676,10688,10695,10720,10810,10946,10971,11167,11353,11399,11543,11610,11706,11743,11894,11913,11920,12105,12115,12119,12146,12269,12485,12532,12550,12591,12687,12734,12762,12829,12852,12875,12931,12935,12966,13028,13042,13087,13236,13318,13347,13365,13369,13377,13395,13472,13624,13722,13726,13822,13864,13893,13904,13993,14051,14137,14158,14365,14403,14444,14474,14513,14646,14744,14786,14794,14859,14921,15015,15018,15093,15117,15323,15325,15378,15398,15403,15436,15497,15523,15652,15688,15723,15740,15779,15836,15916,15949,15959,15966,15971,16193,16305,16331,16357,16370,16424,16427,16463,16538,16564,16616,16631,16719,16798,16802,16804,16805,16841,16890,16947,16967,17008,17018,17056,17097,17225,17239,17267,17330,17339,17365],"36":[7,39,293,304,319,359,367,388,564,574,642,690,718,741,775,902,961,979,1104,1132,1291,1341,1353,1429,1535,1560,1618,1638,1656,1727,1839,1851,1900,1901,1928,1931,1958,1983,2111,2186,2190,2195,2224,2298,2384,2419,2488,2540,2581,2651,2678,2720,2735,2742,2743,2785,2792,2849,2905,2934,2974,3085,3098,3104,3266,3474,3497,3579,3694,3784,3818,3835,3838,3865,3899,3927,3975,3985,4003,4112,4133,4371,4422,4489,4517,4568,4755,4987,5003,5026,5081,5172,5175,5281,5332,5376,5424,5473,5542,5566,5621,5687,5827,5839,5859,5927,5965,5981,5984,6063,6067,6177,6223,6323,6333,6385,6500,6547,6560,6589,6594,6718,6782,6839,6898,7045,7063,7072,7097,7182,7199,7242,7280,7322,7373,7391,7461,7485,7600,7611,7625,7639,7648,7664,7684,7825,7831,7868,7902,7934,7950,7962,7979,7991,8013,8052,8163,8295,8384,8386,8451,8486,8601,8636,8719,8735,8768,8770,8824,8828,8853,8873,8955,9000,9026,9136,9157,9228,9262,9366,9389,9411,9560,9570,9680,9696,9735,9760,9855,9900,9905,9910,9923,9973,10025,10064,10290,10309,10326,10389,10394,10429,10481,10492,10505,10531,10562,10592,10611,10618,10631,10912,10927,10986,11057,11113,11171,11228,11254,11518,11608,11611,11615,11643,11646,11655,11693,11706,11718,11757,11774,11815,11846,11911,11924,11932,11933,11935,11941,11943,11944,11998,12043,12090,12098,12185,12198,12200,12233,12234,12277,12449,12519,12540,12604,12612,12676,12678,12707,12711,12721,12743,12774,12904,12930,13093,13103,13104,13144,13187,13199,13215,13231,13347,13355,13452,13457,13470,13478,13480,13499,13511,13516,13572,13638,13823,13870,14070,14178,14188,14246,14248,14316,14349,14456,14512,14533,14541,14573,14621,14623,14707,14712,14796,14875,14913,15025,15080,15081,15097,15129,15193,15249,15259,15311,15330,15333,15347,15352,15367,15418,15419,15520,15536,15542,15762,15787,15867,15905,15962,16010,16088,16106,16147,16148,16172,16206,16300,16370,16421,16445,16459,16479,16563,16716,16740,16788,16796,16888,16898,16902,16971,17072,17115,17211,17224,17268],"37":[18,170,185,189,192,244,461,465,470,530,552,561,584,604,621,646,714,722,887,895,923,929,995,1036,1042,1060,1062,1063,1069,1160,1197,1203,1219,1237,1282,1325,1333,1349,1411,1439,1464,1488,1514,1639,1653,1734,1753,1814,1823,1858,1893,1904,1921,1933,1957,1971,2003,2013,2023,2043,2044,2067,2123,2152,2173,2185,2186,2242,2310,2314,2344,2368,2372,2398,2451,2460,2465,2625,2635,2649,2734,2828,2836,2854,2858,2872,2899,2920,2967,2968,3047,3059,3120,3135,3182,3194,3217,3329,3340,3355,3399,3420,3442,3468,3501,3505,3510,3520,3529,3587,3595,3617,3622,3686,3701,3718,3723,3744,3752,3775,3810,3868,3871,3885,3930,3944,3991,4059,4061,4093,4101,4218,4245,4249,4263,4296,4338,4376,4394,4431,4455,4537,4542,4587,4682,4743,4747,4767,4809,4810,4816,4893,4919,4989,5003,5012,5061,5065,5135,5139,5167,5221,5223,5299,5301,5312,5313,5344,5485,5487,5545,5552,5592,5652,5657,5685,5746,5773,5780,5811,5877,5976,5990,6016,6018,6023,6034,6078,6121,6136,6143,6183,6186,6224,6229,6241,6274,6311,6370,6419,6480,6558,6616,6631,6636,6655,6664,6665,6675,6678,6702,6706,6717,6734,6777,6814,6822,6825,6828,6896,6925,6970,6980,7024,7034,7069,7093,7099,7101,7103,7104,7114,7181,7185,7213,7290,7292,7295,7306,7340,7341,7368,7371,7375,7379,7416,7417,7422,7430,7444,7509,7527,7600,7685,7686,7714,7718,7753,7772,7854,7869,7870,7879,7909,7923,7933,7936,7949,8041,8045,8046,8087,8129,8144,8170,8172,8195,8199,8312,8315,8347,8350,8366,8386,8395,8412,8424,8486,8487,8562,8598,8617,8621,8623,8665,8756,8816,8823,8851,8871,8881,8896,8897,8935,8938,8964,8982,8998,9019,9038,9090,9164,9168,9195,9217,9218,9250,9294,9399,9400,9454,9458,9482,9510,9576,9599,9601,9640,9656,9686,9694,9740,9813,9861,9903,9905,9920,9954,10009,10028,10034,10040,10049,10064,10101,10111,10177,10189,10196,10229,10309,10342,10357,10440,10442,10463,10501,10514,10607,10612,10629,10715,10734,10849,10853,10873,10885,10917,10927,10999,11040,11052,11234,11257,11298,11301,11313,11354,11357,11404,11420,11424,11437,11477,11478,11545,11677,11705,11734,11788,11820,11869,11956,11962,11983,12013,12056,12073,12080,12094,12102,12181,12182,12229,12258,12260,12262,12316,12330,12336,12382,12452,12459,12477,12553,12580,12686,12688,12717,12742,12787,12825,12840,12893,12900,12958,12968,12983,13005,13021,13055,13120,13153,13188,13214,13217,13266,13271,13312,13323,13324,13331,13359,13392,13441,13465,13470,13484,13570,13616,13689,13701,13730,13743,13779,13823,13835,13879,13899,13948,13974,14008,14035,14150,14206,14218,14248,14262,14271,14286,14310,14316,14358,14363,14373,14397,14398,14411,14461,14514,14530,14542,14560,14612,14618,14626,14681,14711,14712,14739,14820,14867,14881,14937,14940,14947,14998,15045,15049,15166,15173,15206,15210,15234,15243,15274,15296,15339,15417,15423,15566,15576,15609,15616,15617,15651,15668,15679,15684,15697,15782,15793,15805,15817,15823,15848,15904,15964,15978,16010,16052,16072,16077,16202,16233,16260,16272,16294,16314,16345,16370,16384,16403,16404,16407,16419,16436,16466,16475,16478,16521,16563,16569,16581,16642,16690,16699,16710,16715,16731,16768,16829,16832,16851,16932,16990,17028,17043,17047,17074,17093,17094,17108,17118,17127,17152,17256,17290,17313,17334,17338,17339,17369],"38":[34,46,83,95,139,179,190,198,224,228,263,291,294,303,342,355,358,430,461,508,531,639,713,727,765,801,802,808,845,860,862,864,896,946,974,993,1016,1027,1032,1038,1058,1068,1087,1098,1120,1134,1162,1168,1170,1195,1213,1214,1219,1224,1255,1278,1280,1292,1296,1323,1351,1397,1407,1411,1431,1436,1441,1449,1466,1517,1537,1562,1743,1748,1804,1820,1825,1837,1857,1940,1946,1950,1967,1976,2023,2024,2026,2057,2076,2148,2264,2282,2283,2294,2349,2369,2390,2436,2451,2458,2486,2590,2630,2696,2732,2749,2790,2817,2854,2914,2938,2998,3029,3051,3056,3092,3178,3194,3276,3314,3326,3330,3397,3451,3455,3467,3483,3502,3503,3516,3549,3550,3617,3628,3629,3637,3663,3679,3699,3739,3740,3742,3800,3807,3831,3868,3890,3895,3924,3955,3984,4069,4111,4161,4223,4282,4317,4323,4366,4416,4450,4466,4489,4496,4520,4580,4590,4611,4643,4648,4721,4763,4779,4850,4903,4904,4957,5015,5032,5086,5091,5100,5178,5184,5185,5286,5346,5360,5363,5413,5415,5638,5658,5691,5709,5756,5774,5819,5842,5857,5860,5914,5926,5945,5948,5973,6055,6083,6093,6098,6107,6133,6143,6148,6166,6177,6185,6242,6260,6267,6296,6298,6317,6373,6382,6386,6410,6416,6418,6427,6488,6495,6497,6548,6625,6626,6648,6665,6697,6700,6726,6743,6753,6837,6869,6872,6873,6885,6938,6991,6998,7075,7079,7100,7131,7135,7213,7233,7273,7289,7300,7307,7346,7426,7434,7461,7464,7466,7484,7490,7506,7514,7551,7562,7563,7578,7723,7733,7788,7816,7875,7907,7909,7931,7935,8006,8018,8051,8082,8110,8139,8157,8161,8211,8224,8283,8312,8418,8456,8467,8498,8565,8627,8643,8650,8662,8680,8716,8726,8768,8769,8770,8802,8852,8855,8862,8920,8941,8947,8957,8990,9002,9049,9063,9103,9180,9192,9205,9210,9212,9218,9221,9229,9272,9284,9300,9355,9387,9394,9403,9428,9443,9522,9532,9533,9544,9560,9613,9633,9643,9644,9649,9696,9735,9807,9817,9921,9934,9947,9948,9965,9979,9982,10028,10157,10172,10192,10197,10222,10254,10276,10404,10415,10418,10454,10459,10483,10509,10561,10573,10633,10664,10683,10741,10744,10753,10759,10774,10837,10924,10965,10996,11010,11035,11050,11055,11072,11104,11122,11141,11156,11177,11182,11223,11252,11298,11354,11361,11449,11461,11509,11525,11568,11586,11623,11632,11667,11711,11744,11752,11777,11782,11783,11788,11816,11819,11849,11853,11935,11946,11956,11987,12030,12054,12061,12080,12084,12109,12129,12130,12141,12161,12197,12259,12265,12270,12278,12295,12302,12310,12334,12338,12365,12376,12393,12422,12441,12450,12466,12473,12485,12519,12610,12618,12630,12754,12772,12794,12796,12830,12834,12872,12909,12978,13081,13091,13092,13124,13131,13138,13159,13171,13182,13195,13322,13394,13401,13423,13470,13528,13554,13604,13710,13726,13748,13776,13785,13786,13797,13815,13874,13890,13896,13907,13962,14063,14075,14078,14116,14138,14162,14163,14189,14228,14250,14267,14298,14305,14343,14367,14371,14419,14465,14466,14469,14537,14570,14572,14637,14678,14682,14720,14728,14762,14858,14884,14918,14955,15014,15048,15105,15142,15197,15225,15226,15229,15246,15324,15339,15367,15368,15376,15421,15433,15516,15533,15558,15567,15591,15592,15683,15685,15706,15727,15755,15811,15846,15938,15940,15967,15989,16085,16088,16114,16285,16305,16321,16377,16442,16471,16491,16541,16570,16642,16683,16688,16690,16781,16793,16833,16888,16901,16919,16924,17009,17035,17067,17072,17123,17131,17139,17241,17245,17269,17272,17289,17295,17308,17330,17336,17348,17386],"39":[24,33,48,90,108,129,139,140,204,206,207,213,217,222,227,232,241,286,298,372,397,399,409,410,439,458,485,525,534,563,571,648,753,797,801,824,838,868,901,950,961,971,1046,1071,1075,1083,1148,1170,1189,1227,1259,1271,1275,1284,1385,1387,1415,1418,1427,1443,1455,1456,1492,1496,1580,1598,1616,1625,1644,1707,1764,1775,1778,1832,1868,1893,1902,1942,1969,1998,2007,2027,2040,2051,2077,2117,2121,2140,2159,2175,2220,2295,2355,2371,2406,2411,2427,2438,2450,2456,2469,2476,2531,2558,2570,2623,2630,2675,2680,2738,2804,2840,2852,2864,2873,2881,2892,2900,2904,2972,2973,2983,3020,3034,3051,3052,3112,3113,3146,3153,3155,3170,3175,3221,3226,3260,3275,3281,3301,3345,3400,3402,3415,3455,3577,3616,3665,3683,3686,3693,3727,3743,3788,3797,3808,3812,3814,3849,3867,3922,3976,4022,4051,4056,4096,4112,4123,4139,4146,4231,4301,4318,4361,4459,4491,4588,4618,4630,4659,4755,4822,4833,4847,4898,4955,4999,5009,5039,5047,5055,5079,5083,5088,5103,5134,5143,5151,5152,5170,5175,5180,5210,5215,5220,5261,5305,5381,5388,5417,5437,5453,5477,5484,5485,5494,5517,5610,5690,5710,5713,5721,5758,5759,5828,5839,5868,5874,5883,5898,5964,6019,6029,6036,6063,6107,6110,6122,6202,6216,6229,6289,6358,6394,6401,6422,6487,6493,6544,6575,6577,6620,6622,6677,6690,6793,6803,6814,6852,6863,6884,6895,6901,6907,6924,6932,6935,6943,7049,7060,7079,7093,7094,7121,7169,7175,7213,7239,7268,7269,7297,7374,7443,7479,7508,7533,7536,7543,7556,7565,7583,7589,7595,7605,7611,7622,7686,7713,7740,7822,7864,7903,7907,7937,7942,7961,7962,7977,7988,8007,8022,8053,8062,8073,8082,8102,8116,8131,8136,8142,8149,8152,8162,8169,8212,8215,8292,8313,8326,8334,8354,8378,8506,8529,8533,8538,8570,8587,8608,8625,8631,8642,8660,8682,8695,8729,8731,8768,8839,8845,8847,8855,8879,8896,8909,8970,8990,9012,9027,9064,9070,9085,9091,9093,9096,9098,9100,9103,9113,9115,9210,9225,9246,9257,9284,9293,9295,9298,9305,9315,9397,9409,9437,9449,9497,9498,9548,9609,9803,9980,9996,9999,10002,10057,10058,10070,10085,10112,10166,10179,10319,10329,10374,10398,10403,10434,10435,10438,10452,10466,10485,10503,10528,10532,10605,10664,10727,10731,10760,10765,10773,10848,10879,10894,10897,10929,11004,11026,11044,11072,11074,11086,11131,11134,11166,11190,11203,11207,11237,11254,11268,11323,11345,11360,11407,11427,11440,11488,11507,11527,11544,11557,11639,11686,11688,11690,11757,11788,11847,11879,11899,11903,11911,11968,11969,12003,12041,12078,12132,12160,12182,12209,12216,12240,12251,12269,12321,12343,12352,12356,12373,12378,12387,12403,12413,12465,12488,12507,12524,12527,12556,12600,12682,12725,12744,12746,12758,12809,12814,12816,12875,12901,12906,12936,12987,12994,13031,13076,13154,13156,13181,13197,13203,13206,13249,13254,13259,13292,13299,13300,13314,13383,13419,13477,13498,13524,13548,13562,13571,13587,13592,13595,13644,13676,13692,13706,13708,13749,13796,13836,13847,13859,13904,13928,13931,13992,14007,14029,14066,14102,14216,14241,14274,14300,14305,14329,14332,14366,14374,14393,14395,14410,14418,14496,14505,14546,14581,14633,14735,14741,14819,14823,14834,14839,14861,14923,14975,14990,14994,15082,15097,15122,15134,15148,15155,15169,15186,15239,15257,15266,15322,15340,15344,15404,15440,15454,15531,15551,15557,15582,15606,15608,15622,15628,15662,15663,15687,15697,15741,15758,15794,15843,15863,15875,15921,15984,16001,16002,16058,16065,16095,16108,16116,16133,16202,16207,16241,16264,16291,16325,16335,16353,16356,16386,16388,16398,16424,16467,16469,16475,16476,16479,16514,16605,16672,16684,16719,16787,16878,16892,16929,16944,16973,17033,17050,17104,17123,17161,17177,17180,17214,17228,17243,17257,17315,17319,17329,17353,17356,17367,17386,17390,17391],"40":[86,138,160,258,261,320,336,413,450,481,543,616,636,650,670,720,764,932,939,1033,1131,1179,1201,1301,1363,1371,1457,1531,1592,1686,1759,1774,1815,1869,1883,1892,1896,2052,2201,2284,2355,2430,2494,2582,2603,2624,2645,2690,2703,2741,2961,2987,3002,3036,3081,3096,3099,3104,3133,3222,3228,3295,3313,3412,3464,3516,3534,3551,3748,3847,3907,3955,3977,3993,3999,4012,4186,4342,4360,4402,4435,4570,4627,4628,4710,4734,4939,5139,5183,5188,5198,5204,5252,5311,5331,5395,5464,5468,5506,5518,5527,5592,5616,5647,5717,5815,5953,6038,6039,6061,6084,6106,6117,6196,6315,6338,6388,6401,6451,6598,6674,6777,6830,6909,6941,6984,7060,7064,7170,7224,7262,7263,7415,7517,7581,7828,7875,7947,8071,8140,8170,8208,8438,8485,8556,8566,8582,8671,8696,8740,8884,9029,9169,9288,9370,9464,9541,9565,9570,9589,9636,9708,9784,9806,9840,9970,10054,10234,10319,10343,10349,10479,10648,10699,10759,10771,10780,10901,10968,10998,11047,11084,11128,11270,11343,11386,11568,11695,11777,11784,11863,11884,11886,11922,11957,11960,12012,12076,12087,12098,12109,12128,12239,12303,12403,12426,12469,12580,12618,12718,12721,12738,12758,12852,12859,12953,13052,13166,13212,13235,13356,13511,13526,13672,13776,13798,13819,13849,14081,14199,14225,14372,14392,14410,14445,14489,14681,14687,14838,14990,15043,15082,15086,15135,15138,15217,15323,15380,15569,15574,15601,15656,15692,15701,15731,15779,15798,15881,15916,15964,16076,16087,16116,16206,16278,16455,16508,16650,16666,16877,16893,16976,17051,17083,17102,17114,17185,17243,17302],"41":[3,9,16,44,55,67,105,129,146,154,157,160,170,183,185,218,275,300,315,343,370,378,424,443,446,459,474,507,537,560,655,667,700,716,724,735,748,808,811,827,846,877,890,902,911,917,931,932,946,952,1001,1013,1016,1024,1069,1091,1136,1163,1206,1237,1339,1358,1363,1364,1376,1401,1425,1429,1453,1456,1465,1495,1510,1514,1556,1558,1614,1618,1642,1648,1668,1679,1688,1695,1766,1772,1837,1841,1846,1852,1854,1862,1879,1911,1945,1977,1988,1993,2005,2025,2092,2139,2156,2157,2177,2183,2194,2208,2249,2284,2324,2335,2340,2347,2407,2411,2423,2433,2445,2481,2531,2533,2602,2615,2627,2631,2634,2640,2647,2653,2708,2709,2710,2714,2717,2719,2731,2757,2760,2797,2798,2828,2879,2898,2916,2930,2932,2934,2937,2978,2993,3011,3065,3078,3114,3147,3158,3205,3223,3248,3257,3274,3313,3322,3335,3363,3367,3401,3434,3445,3446,3464,3475,3495,3498,3522,3523,3526,3538,3550,3555,3564,3602,3616,3624,3692,3703,3707,3748,3803,3836,3853,3866,3895,3910,3912,3914,3931,3983,4005,4027,4029,4045,4074,4082,4125,4155,4178,4233,4239,4266,4274,4287,4332,4345,4393,4400,4405,4410,4415,4469,4502,4514,4545,4551,4562,4599,4608,4628,4632,4636,4663,4684,4709,4721,4735,4736,4740,4753,4784,4792,4802,4897,4903,4910,5018,5030,5063,5095,5123,5133,5156,5158,5200,5234,5241,5254,5275,5307,5368,5421,5487,5492,5517,5531,5549,5583,5650,5662,5663,5719,5749,5754,5766,5775,5795,5827,5833,5849,5855,5862,5864,5869,5888,5916,5956,5994,6020,6046,6060,6065,6109,6116,6129,6169,6192,6195,6227,6229,6234,6236,6256,6265,6274,6315,6344,6376,6387,6417,6418,6448,6451,6452,6458,6459,6547,6581,6661,6663,6674,6678,6722,6747,6764,6794,6808,6826,6859,6889,6897,6916,6917,6933,6937,6943,6966,6984,6990,6992,7039,7075,7076,7105,7119,7181,7264,7295,7304,7332,7334,7359,7367,7372,7380,7420,7430,7461,7463,7464,7504,7533,7544,7587,7607,7608,7648,7700,7702,7723,7730,7749,7759,7768,7782,7813,7838,7897,7926,7927,7962,7970,7980,8039,8055,8064,8085,8108,8135,8182,8196,8207,8233,8237,8285,8311,8358,8375,8422,8468,8469,8478,8490,8537,8549,8579,8581,8598,8615,8628,8732,8750,8816,8817,8856,8928,8952,8976,8980,8983,9003,9019,9044,9059,9064,9082,9092,9109,9128,9176,9206,9221,9229,9238,9306,9332,9333,9406,9418,9420,9423,9431,9434,9449,9460,9463,9464,9467,9493,9512,9554,9559,9569,9578,9586,9599,9616,9624,9641,9642,9708,9786,9793,9825,9829,9857,9888,9909,10001,10017,10025,10035,10044,10073,10096,10097,10153,10169,10174,10194,10201,10212,10273,10295,10300,10309,10326,10341,10372,10457,10490,10493,10562,10609,10626,10634,10642,10651,10700,10727,10774,10834,10843,10899,10930,10935,11017,11037,11067,11079,11093,11132,11143,11157,11201,11269,11270,11274,11276,11297,11317,11329,11333,11402,11420,11467,11485,11498,11515,11517,11565,11577,11610,11630,11632,11647,11674,11699,11701,11816,11843,11886,11901,11913,11932,11956,11959,11994,12000,12005,12027,12065,12067,12084,12094,12139,12141,12147,12159,12161,12168,12206,12239,12283,12295,12305,12354,12392,12444,12477,12576,12593,12603,12636,12638,12706,12707,12751,12771,12781,12812,12821,12823,12873,12909,12944,12957,12960,13098,13105,13107,13153,13169,13174,13176,13210,13240,13243,13251,13312,13347,13358,13362,13371,13374,13378,13380,13403,13425,13474,13520,13531,13549,13570,13584,13588,13692,13711,13717,13748,13753,13793,13794,13800,13803,13809,13865,13894,13932,13963,13967,13981,13986,13996,14037,14043,14125,14166,14167,14186,14201,14222,14283,14285,14319,14336,14338,14357,14363,14490,14506,14528,14543,14567,14572,14586,14635,14636,14656,14680,14699,14700,14720,14728,14812,14835,14838,14841,14848,14891,14895,14921,14950,14951,14956,14966,14979,14982,15043,15081,15088,15090,15097,15120,15122,15146,15148,15195,15199,15206,15213,15225,15263,15289,15299,15303,15327,15329,15366,15372,15380,15381,15384,15395,15399,15402,15427,15449,15476,15521,15545,15590,15603,15621,15653,15695,15722,15742,15761,15765,15831,15843,15902,15906,15908,15930,15955,15961,15970,15971,15999,16008,16020,16048,16063,16082,16088,16095,16116,16176,16183,16210,16220,16266,16275,16290,16293,16344,16362,16393,16460,16478,16520,16530,16583,16621,16626,16641,16643,16711,16788,16791,16826,16876,16898,16918,16951,16954,16972,16977,16992,17008,17020,17023,17061,17072,17143,17159,17184,17188,17201,17241,17274,17289,17318,17328,17330,17345,17357,17360,17382,17384],"42":[21,72,92,100,130,131,133,141,230,259,283,284,291,354,362,412,434,441,528,529,544,586,589,590,609,610,654,702,713,737,751,783,793,849,863,868,874,889,891,935,960,985,1014,1019,1044,1067,1103,1116,1117,1157,1186,1190,1193,1229,1271,1272,1274,1277,1278,1290,1295,1304,1306,1367,1372,1375,1412,1414,1437,1446,1484,1514,1522,1541,1551,1652,1707,1714,1716,1718,1748,1760,1790,1814,1830,1878,1880,1908,1909,1915,1921,1935,1937,2046,2060,2063,2076,2095,2109,2110,2124,2144,2218,2224,2229,2255,2280,2285,2330,2380,2394,2397,2407,2411,2415,2428,2432,2446,2491,2537,2576,2591,2604,2616,2627,2643,2647,2684,2692,2720,2738,2758,2776,2793,2794,2814,2837,2892,2934,2956,3067,3102,3109,3114,3243,3244,3275,3358,3360,3382,3404,3430,3443,3461,3514,3517,3519,3532,3534,3544,3578,3581,3602,3624,3627,3647,3655,3657,3662,3678,3692,3693,3735,3819,3820,3825,3904,3945,3981,4004,4054,4061,4072,4086,4097,4124,4131,4148,4182,4204,4205,4207,4224,4260,4268,4269,4280,4291,4304,4311,4343,4356,4358,4403,4520,4531,4540,4568,4577,4585,4629,4633,4651,4695,4711,4774,4778,4779,4785,4810,4822,4852,4887,4996,4998,5038,5055,5061,5065,5072,5083,5097,5129,5149,5154,5160,5275,5303,5332,5351,5361,5389,5421,5422,5439,5453,5459,5480,5493,5509,5513,5514,5551,5555,5579,5679,5709,5712,5736,5758,5859,5920,5945,5982,5994,6043,6107,6124,6133,6148,6165,6166,6171,6186,6199,6203,6213,6218,6253,6267,6282,6301,6305,6313,6348,6353,6377,6388,6402,6413,6444,6464,6495,6510,6513,6571,6572,6611,6673,6690,6696,6739,6770,6793,6794,6800,6813,6828,6849,6852,6869,6887,6891,6942,6952,6954,6968,6996,7055,7105,7112,7118,7132,7143,7181,7182,7208,7210,7235,7247,7249,7269,7283,7299,7312,7314,7337,7360,7380,7420,7442,7467,7476,7487,7523,7556,7650,7679,7699,7749,7768,7771,7773,7780,7787,7806,7815,7897,7901,7962,7967,8011,8022,8025,8031,8064,8080,8091,8118,8119,8135,8137,8170,8179,8183,8208,8218,8277,8297,8333,8378,8395,8504,8513,8515,8570,8593,8621,8622,8626,8631,8634,8647,8738,8755,8756,8766,8789,8816,8843,8847,8854,8901,8957,8958,8982,9002,9005,9016,9029,9038,9082,9091,9106,9139,9154,9184,9200,9216,9235,9249,9269,9275,9280,9282,9295,9297,9304,9306,9307,9309,9334,9370,9380,9385,9389,9395,9408,9455,9457,9464,9484,9501,9521,9536,9542,9569,9618,9634,9658,9667,9674,9682,9685,9711,9715,9735,9757,9774,9780,9852,9868,9895,9912,9913,9941,9971,10002,10014,10080,10081,10082,10160,10182,10201,10202,10263,10300,10305,10307,10315,10317,10321,10336,10342,10360,10365,10371,10380,10385,10415,10426,10467,10504,10506,10507,10524,10607,10616,10617,10620,10647,10659,10664,10677,10702,10704,10717,10724,10755,10797,10823,10846,10850,10875,10921,10943,10974,11008,11038,11045,11047,11117,11135,11146,11148,11177,11210,11227,11237,11262,11285,11295,11301,11343,11348,11356,11357,11368,11379,11383,11448,11478,11491,11496,11499,11505,11534,11539,11548,11558,11642,11674,11714,11728,11770,11785,11799,11812,11818,11845,11870,11887,11904,11909,11918,11921,11971,12008,12009,12023,12050,12059,12064,12109,12139,12168,12191,12256,12271,12278,12339,12344,12354,12423,12426,12454,12472,12480,12485,12528,12559,12563,12573,12607,12610,12636,12650,12754,12808,12814,12895,12924,12937,12978,12996,13032,13071,13162,13195,13239,13265,13368,13378,13459,13492,13503,13523,13543,13561,13574,13575,13605,13650,13655,13660,13673,13712,13768,13793,13820,13825,13835,13839,13840,13874,13888,13902,13931,13977,13995,14003,14026,14033,14048,14058,14065,14070,14118,14159,14169,14179,14271,14273,14281,14351,14377,14391,14400,14454,14512,14522,14528,14543,14547,14550,14583,14655,14659,14695,14697,14704,14706,14711,14730,14760,14765,14770,14772,14788,14804,14845,14859,14913,14923,14924,15050,15057,15105,15123,15180,15186,15203,15204,15217,15249,15295,15323,15367,15368,15409,15420,15432,15460,15479,15527,15532,15547,15571,15642,15647,15674,15677,15720,15750,15753,15771,15783,15784,15873,15888,15906,15935,15946,15949,15950,15963,15966,16032,16111,16138,16142,16192,16200,16201,16249,16269,16316,16325,16351,16352,16358,16360,16399,16403,16413,16426,16431,16449,16495,16509,16517,16522,16525,16568,16587,16631,16632,16638,16661,16739,16755,16781,16787,16848,16870,16900,16922,16939,16960,17007,17042,17059,17072,17077,17096,17099,17134,17142,17151,17161,17164,17197,17220,17247,17256,17262,17293,17328,17343,17356,17388],"43":[8,16,18,21,52,68,73,76,128,142,159,166,194,207,229,248,262,280,283,297,332,335,346,361,381,398,427,431,467,487,495,497,500,524,527,550,551,563,576,577,585,593,633,714,737,741,755,762,797,800,832,834,865,868,888,893,895,898,913,946,950,1036,1040,1054,1071,1081,1089,1113,1116,1137,1156,1177,1181,1189,1223,1243,1254,1269,1286,1293,1365,1402,1424,1462,1467,1494,1497,1528,1546,1561,1572,1578,1612,1637,1640,1660,1683,1695,1696,1704,1716,1733,1739,1746,1762,1778,1788,1815,1817,1829,1860,1885,1896,1911,1912,1913,1946,2012,2073,2077,2090,2092,2109,2125,2130,2131,2147,2289,2338,2342,2353,2356,2359,2384,2401,2404,2410,2421,2482,2488,2497,2504,2505,2524,2527,2528,2576,2606,2642,2666,2668,2675,2685,2694,2697,2724,2727,2745,2747,2760,2778,2796,2814,2858,2881,2914,2920,2922,2939,2970,2981,3119,3123,3138,3165,3270,3279,3338,3352,3379,3390,3400,3408,3420,3460,3474,3486,3489,3492,3498,3529,3536,3562,3570,3575,3604,3608,3611,3631,3632,3640,3669,3672,3675,3720,3735,3763,3766,3783,3785,3788,3790,3792,3798,3816,3849,3904,3906,3924,3925,3949,3978,4024,4053,4059,4063,4081,4082,4089,4092,4117,4152,4155,4157,4171,4198,4200,4231,4281,4330,4337,4376,4414,4416,4425,4428,4447,4464,4471,4472,4479,4493,4551,4563,4574,4577,4612,4634,4637,4656,4659,4674,4728,4729,4748,4752,4799,4830,4861,4863,4892,4896,4909,4917,4937,4939,4973,4985,5034,5065,5100,5101,5109,5114,5146,5159,5165,5235,5270,5278,5302,5318,5336,5345,5348,5354,5359,5385,5387,5399,5449,5468,5475,5481,5519,5520,5521,5543,5561,5571,5582,5583,5628,5629,5672,5674,5680,5717,5718,5734,5735,5740,5747,5754,5800,5834,5835,5851,5875,5876,5880,5882,5888,5923,5929,5943,5980,6074,6076,6085,6092,6098,6120,6153,6156,6166,6174,6190,6196,6208,6219,6232,6237,6263,6399,6420,6424,6435,6446,6462,6475,6510,6516,6527,6533,6552,6554,6557,6599,6614,6627,6632,6672,6682,6683,6685,6712,6733,6737,6744,6749,6763,6796,6806,6811,6815,6874,6882,6884,6892,6921,6944,6976,6982,7003,7009,7042,7043,7053,7087,7099,7144,7147,7151,7165,7196,7377,7382,7409,7410,7415,7421,7459,7469,7528,7547,7550,7571,7573,7607,7616,7627,7698,7734,7772,7775,7805,7813,7835,7847,7848,7857,7874,7999,8005,8049,8056,8077,8099,8114,8154,8174,8194,8236,8241,8255,8263,8305,8345,8352,8364,8374,8386,8399,8416,8434,8439,8443,8525,8535,8537,8591,8642,8652,8680,8691,8695,8700,8705,8770,8786,8787,8788,8796,8799,8801,8826,8860,8878,8879,8901,8953,8973,8980,9001,9016,9031,9078,9100,9147,9263,9265,9277,9309,9331,9345,9371,9382,9442,9453,9469,9470,9523,9575,9584,9643,9651,9669,9702,9712,9716,9737,9751,9816,9837,9877,9885,9936,9952,9970,9977,9991,10005,10020,10035,10049,10070,10085,10103,10109,10110,10113,10123,10137,10144,10147,10170,10178,10183,10191,10199,10202,10208,10230,10287,10348,10387,10388,10389,10409,10431,10436,10456,10479,10520,10537,10559,10565,10621,10633,10646,10660,10700,10721,10728,10745,10785,10803,10821,10835,10837,10878,10886,10887,10908,10922,10925,10940,11022,11057,11199,11204,11212,11250,11253,11258,11297,11301,11314,11344,11350,11360,11410,11450,11452,11453,11458,11459,11472,11473,11477,11478,11485,11496,11505,11532,11539,11611,11616,11653,11664,11669,11674,11696,11706,11732,11740,11778,11798,11819,11836,11854,11864,11879,11887,11900,11957,11962,12008,12037,12041,12054,12072,12090,12114,12120,12122,12124,12129,12153,12156,12159,12168,12177,12202,12206,12248,12250,12286,12303,12352,12356,12373,12421,12430,12432,12473,12478,12480,12505,12520,12531,12539,12575,12585,12659,12680,12698,12711,12718,12746,12773,12788,12801,12831,12839,12846,12922,12924,12939,12942,12943,12953,12955,12967,12970,12980,13043,13079,13136,13151,13152,13157,13162,13169,13181,13184,13190,13192,13223,13243,13248,13253,13261,13301,13320,13324,13330,13338,13346,13362,13377,13395,13408,13436,13455,13611,13644,13682,13688,13709,13727,13755,13772,13785,13786,13796,13809,13821,13836,13918,13938,13939,13989,14004,14005,14018,14078,14079,14104,14116,14143,14159,14161,14175,14177,14205,14209,14229,14257,14266,14332,14333,14335,14387,14394,14400,14401,14421,14422,14433,14440,14470,14475,14486,14493,14496,14505,14506,14539,14541,14543,14548,14550,14556,14557,14571,14573,14578,14594,14627,14631,14670,14693,14733,14753,14784,14818,14847,14849,14901,14931,14953,14955,14964,14978,15081,15085,15106,15126,15131,15135,15144,15150,15152,15172,15227,15266,15305,15350,15360,15380,15390,15405,15416,15420,15427,15458,15463,15465,15478,15515,15520,15550,15551,15563,15565,15573,15588,15642,15643,15676,15677,15691,15696,15721,15770,15780,15790,15791,15829,15830,15833,15836,15843,15844,15845,15879,15920,15937,16003,16033,16048,16055,16061,16079,16135,16145,16155,16178,16196,16300,16357,16361,16370,16391,16397,16413,16433,16484,16504,16506,16517,16519,16533,16543,16569,16576,16581,16667,16676,16754,16785,16827,16834,16855,16892,16902,16905,16917,16962,16994,17027,17037,17044,17067,17070,17074,17083,17095,17131,17157,17208,17212,17213,17229,17253,17308,17322,17328,17366,17373,17374,17385],"44":[2,66,87,97,108,111,184,187,227,229,247,256,262,291,308,372,403,456,505,518,583,601,630,631,689,722,729,735,761,825,871,881,903,928,933,954,955,963,1027,1106,1132,1227,1239,1252,1259,1281,1293,1327,1338,1343,1363,1470,1480,1482,1544,1576,1676,1690,1710,1711,1721,1723,1731,1744,1745,1773,1805,1847,1857,1861,1873,1876,1879,1880,1886,1912,1926,1948,1978,1983,1984,1995,2018,2036,2069,2082,2087,2100,2106,2150,2151,2165,2197,2202,2237,2246,2260,2267,2291,2297,2306,2307,2333,2339,2358,2381,2409,2424,2430,2448,2482,2490,2515,2522,2525,2528,2531,2555,2572,2600,2603,2610,2634,2667,2689,2697,2701,2722,2740,2745,2754,2773,2781,2790,2793,2825,2842,2846,2855,2876,2887,2913,2923,2932,2954,2963,2966,2968,2973,2979,3008,3011,3013,3020,3037,3039,3040,3080,3104,3116,3117,3130,3137,3150,3154,3155,3172,3176,3183,3198,3236,3258,3269,3296,3305,3334,3336,3360,3379,3387,3390,3401,3408,3425,3441,3477,3508,3509,3515,3534,3553,3559,3562,3587,3603,3605,3612,3619,3628,3645,3650,3678,3712,3719,3721,3740,3758,3784,3797,3843,3852,3861,3864,3927,3941,3942,3975,3978,3990,3999,4008,4014,4037,4070,4082,4100,4124,4132,4134,4150,4180,4199,4204,4221,4226,4263,4271,4286,4316,4326,4329,4332,4386,4389,4410,4459,4470,4557,4611,4619,4651,4700,4704,4721,4728,4743,4751,4752,4755,4791,4800,4814,4836,4839,4866,4930,4953,4971,4981,5012,5023,5057,5068,5077,5090,5098,5138,5142,5183,5196,5214,5218,5219,5238,5279,5280,5282,5283,5294,5306,5309,5391,5406,5420,5456,5457,5468,5481,5503,5507,5529,5554,5566,5591,5595,5621,5628,5641,5642,5669,5679,5682,5686,5702,5705,5746,5763,5778,5780,5788,5813,5814,5848,5852,5880,5908,5913,5955,5961,5972,5983,5995,6010,6011,6016,6022,6037,6038,6068,6079,6122,6128,6144,6151,6154,6168,6180,6193,6240,6270,6307,6323,6355,6356,6362,6387,6388,6435,6438,6449,6467,6472,6483,6506,6514,6525,6534,6557,6565,6575,6592,6593,6604,6622,6671,6691,6701,6714,6722,6723,6732,6733,6739,6768,6785,6790,6793,6808,6809,6813,6820,6828,6846,6851,6866,6872,6893,6910,6963,6964,6972,6983,6990,7002,7009,7012,7019,7021,7027,7033,7046,7052,7065,7067,7069,7107,7132,7151,7159,7163,7193,7195,7207,7216,7230,7232,7250,7254,7258,7260,7334,7371,7373,7385,7386,7389,7394,7409,7424,7427,7466,7513,7529,7552,7553,7562,7589,7591,7596,7606,7630,7632,7636,7657,7669,7703,7717,7727,7752,7755,7774,7787,7806,7835,7872,7878,7887,7988,8001,8004,8027,8041,8042,8060,8066,8086,8121,8122,8149,8175,8176,8196,8209,8236,8260,8272,8308,8326,8329,8413,8428,8435,8451,8460,8466,8474,8483,8484,8497,8540,8546,8548,8551,8564,8584,8587,8589,8595,8605,8610,8628,8650,8656,8685,8692,8726,8754,8764,8798,8817,8819,8874,8915,8917,8933,8940,8950,8975,8998,9004,9028,9038,9047,9050,9067,9083,9088,9118,9137,9141,9148,9182,9209,9227,9244,9254,9277,9294,9303,9310,9322,9383,9384,9415,9430,9446,9490,9515,9532,9543,9547,9552,9604,9637,9658,9665,9680,9692,9696,9701,9704,9726,9727,9737,9743,9745,9791,9823,9831,9839,9844,9883,9891,9937,9941,9944,9950,9956,9959,10054,10057,10058,10059,10080,10114,10137,10178,10209,10239,10245,10269,10311,10327,10331,10340,10345,10371,10375,10405,10423,10425,10466,10509,10516,10519,10523,10528,10538,10548,10564,10566,10570,10586,10596,10615,10641,10663,10687,10699,10705,10711,10752,10759,10798,10836,10863,10873,10881,10910,10925,10946,10963,10978,10980,10998,11010,11022,11044,11047,11051,11083,11118,11124,11153,11187,11192,11195,11210,11238,11246,11251,11254,11274,11300,11341,11342,11349,11359,11368,11369,11385,11387,11397,11407,11426,11446,11469,11474,11497,11552,11570,11584,11635,11640,11644,11645,11646,11648,11654,11657,11660,11694,11719,11736,11751,11823,11858,11879,11890,11900,11912,11930,11936,11937,11940,11955,11995,11996,12056,12062,12068,12080,12091,12100,12134,12137,12144,12169,12184,12197,12204,12218,12249,12268,12297,12333,12350,12355,12366,12401,12407,12409,12411,12427,12433,12461,12467,12480,12499,12535,12538,12553,12562,12565,12578,12585,12623,12673,12676,12717,12726,12740,12756,12761,12762,12826,12828,12842,12851,12876,12906,12908,12942,12958,12990,13011,13014,13033,13104,13127,13152,13157,13158,13162,13179,13261,13283,13303,13304,13308,13319,13322,13346,13347,13413,13487,13493,13502,13519,13524,13525,13542,13567,13607,13647,13657,13672,13684,13687,13689,13701,13702,13722,13725,13733,13738,13739,13749,13753,13757,13783,13795,13809,13817,13826,13828,13856,13864,13875,13901,13909,13922,13950,13978,13987,13990,14006,14009,14032,14048,14053,14056,14090,14094,14095,14105,14166,14187,14200,14214,14256,14358,14359,14365,14402,14421,14434,14453,14485,14524,14560,14568,14611,14626,14648,14661,14673,14714,14719,14724,14726,14730,14733,14736,14764,14778,14799,14822,14830,14876,14891,14932,14954,14980,14994,15025,15077,15095,15145,15150,15206,15247,15254,15263,15314,15332,15349,15377,15393,15453,15485,15487,15502,15518,15521,15527,15548,15557,15648,15657,15672,15687,15697,15755,15778,15780,15797,15857,15888,15893,15897,15913,15920,15934,15951,15955,16008,16031,16035,16058,16064,16088,16097,16105,16123,16131,16186,16223,16224,16226,16229,16263,16270,16273,16283,16292,16300,16323,16331,16351,16376,16393,16399,16415,16443,16445,16462,16465,16482,16515,16519,16538,16543,16550,16562,16601,16608,16615,16636,16640,16684,16701,16721,16723,16735,16745,16781,16788,16790,16794,16834,16902,16912,16989,17017,17033,17042,17054,17065,17067,17068,17080,17092,17120,17145,17162,17164,17172,17173,17186,17208,17238,17258,17261,17274,17292,17315,17392,17403],"45":[0,2,48,90,93,99,119,140,153,165,172,182,187,214,228,258,312,313,316,362,364,369,375,379,411,439,440,443,448,454,486,509,522,542,544,546,551,554,647,656,660,663,666,691,716,734,748,755,787,789,790,793,801,808,813,853,855,859,877,898,913,921,931,935,941,951,952,981,985,988,992,1038,1060,1083,1092,1102,1123,1124,1127,1160,1195,1205,1246,1259,1261,1278,1310,1327,1351,1367,1412,1414,1434,1464,1465,1478,1500,1521,1532,1548,1556,1559,1577,1598,1603,1608,1623,1625,1639,1641,1668,1688,1703,1726,1745,1755,1780,1791,1792,1811,1821,1823,1831,1847,1885,1900,1925,1943,1954,1963,1965,1971,1987,1995,2032,2036,2053,2060,2077,2085,2095,2101,2158,2174,2179,2185,2217,2218,2224,2226,2228,2237,2274,2275,2281,2299,2301,2336,2362,2389,2402,2411,2421,2454,2497,2506,2518,2545,2548,2568,2569,2571,2575,2577,2588,2620,2641,2650,2661,2708,2724,2730,2739,2749,2795,2796,2820,2822,2833,2838,2877,2907,2908,2919,2998,3008,3015,3019,3029,3059,3064,3090,3101,3127,3149,3162,3185,3187,3196,3236,3243,3264,3278,3279,3295,3310,3354,3368,3417,3421,3443,3449,3476,3478,3479,3497,3515,3552,3575,3622,3670,3680,3687,3706,3720,3737,3768,3772,3785,3796,3801,3817,3821,3862,3886,3952,3997,4014,4015,4026,4044,4055,4062,4063,4065,4093,4151,4160,4169,4174,4263,4277,4289,4302,4306,4314,4360,4397,4401,4406,4428,4459,4492,4516,4520,4563,4577,4585,4622,4623,4633,4637,4641,4664,4685,4701,4775,4782,4787,4832,4847,4848,4856,4859,4871,4875,4885,4894,4917,4947,4955,5013,5029,5035,5046,5051,5059,5063,5064,5071,5078,5161,5173,5186,5191,5207,5246,5247,5284,5300,5306,5322,5339,5340,5351,5368,5376,5383,5397,5416,5424,5451,5469,5473,5488,5501,5502,5507,5521,5547,5556,5609,5614,5618,5633,5653,5680,5687,5696,5719,5724,5734,5739,5773,5781,5784,5786,5836,5848,5855,5911,5935,5942,5966,5987,6058,6069,6087,6133,6168,6179,6188,6209,6213,6233,6262,6296,6312,6321,6326,6327,6342,6365,6385,6399,6401,6409,6413,6465,6509,6514,6521,6525,6528,6539,6557,6587,6589,6616,6623,6626,6631,6635,6636,6643,6672,6680,6688,6699,6721,6722,6727,6730,6740,6764,6796,6797,6804,6807,6808,6815,6828,6840,6850,6859,6864,6881,6887,6891,6907,6927,6933,6946,6962,6970,6978,6994,6998,7026,7075,7080,7081,7100,7114,7134,7146,7166,7219,7272,7294,7298,7380,7393,7401,7411,7428,7435,7439,7440,7475,7498,7531,7553,7565,7566,7569,7603,7604,7607,7625,7648,7659,7660,7674,7687,7704,7737,7738,7750,7766,7776,7786,7798,7830,7862,7869,7875,7888,7911,7914,7927,7936,7941,7944,7948,7961,7968,7969,7999,8002,8008,8012,8019,8025,8038,8100,8152,8156,8176,8195,8216,8221,8243,8253,8324,8330,8346,8353,8355,8358,8407,8425,8459,8470,8501,8520,8545,8579,8584,8602,8628,8636,8638,8640,8667,8675,8678,8685,8697,8706,8780,8811,8817,8827,8838,8846,8853,8866,8871,8877,8885,8894,8908,8911,8932,8940,8960,8963,8978,8985,9000,9016,9021,9031,9060,9087,9093,9096,9102,9105,9128,9149,9153,9163,9179,9182,9183,9199,9220,9228,9232,9286,9296,9322,9338,9347,9357,9361,9373,9378,9422,9433,9453,9482,9495,9497,9509,9513,9518,9553,9557,9580,9594,9599,9610,9634,9676,9699,9700,9708,9729,9767,9775,9778,9783,9790,9792,9793,9809,9822,9854,9855,9881,9945,9965,10005,10039,10047,10052,10057,10084,10088,10090,10100,10129,10131,10133,10181,10188,10202,10206,10212,10288,10308,10367,10379,10390,10436,10447,10490,10496,10534,10574,10611,10622,10685,10689,10692,10743,10765,10788,10810,10834,10838,10849,10861,10865,10878,10886,10896,10909,10920,10964,10969,10978,11043,11067,11122,11125,11139,11142,11145,11193,11197,11216,11225,11237,11242,11251,11314,11354,11384,11412,11422,11462,11494,11524,11533,11543,11548,11577,11598,11606,11609,11625,11658,11662,11681,11684,11693,11738,11749,11756,11759,11770,11789,11880,11912,11914,11944,11951,11966,12006,12024,12056,12073,12074,12103,12131,12143,12167,12203,12253,12259,12277,12299,12307,12321,12386,12400,12416,12421,12433,12434,12474,12484,12487,12500,12535,12546,12564,12573,12578,12632,12647,12653,12663,12698,12704,12710,12730,12746,12752,12767,12774,12778,12789,12797,12803,12804,12814,12817,12864,12866,12887,12895,12918,12927,12977,12979,12980,12993,13004,13044,13053,13083,13093,13100,13102,13116,13137,13174,13192,13209,13219,13230,13278,13363,13483,13539,13548,13551,13559,13565,13638,13639,13644,13675,13678,13700,13716,13726,13748,13769,13783,13785,13836,13844,13847,13851,13853,13884,13905,13956,13981,13997,14011,14075,14094,14133,14135,14153,14166,14177,14182,14183,14206,14217,14221,14230,14240,14323,14375,14381,14399,14403,14407,14410,14417,14420,14449,14462,14471,14482,14524,14525,14575,14580,14607,14629,14635,14637,14644,14669,14686,14695,14699,14700,14701,14715,14738,14763,14764,14789,14802,14811,14820,14840,14857,14859,14894,14903,14976,14987,14998,15013,15040,15091,15096,15103,15107,15117,15124,15168,15169,15191,15201,15216,15256,15281,15303,15324,15327,15336,15369,15389,15415,15416,15428,15441,15444,15455,15482,15485,15487,15499,15508,15514,15520,15526,15532,15537,15544,15562,15568,15574,15592,15594,15608,15618,15622,15629,15646,15664,15665,15667,15677,15692,15700,15728,15743,15749,15756,15778,15787,15790,15833,15861,15871,15912,15913,15938,15953,15954,15982,16036,16053,16054,16070,16084,16121,16148,16212,16215,16217,16220,16223,16234,16257,16258,16270,16277,16302,16311,16313,16356,16357,16384,16398,16432,16449,16458,16470,16513,16537,16544,16549,16559,16567,16609,16612,16641,16712,16729,16737,16740,16745,16754,16779,16788,16791,16801,16812,16826,16833,16848,16912,16936,16949,16999,17017,17047,17051,17088,17095,17111,17125,17159,17181,17192,17197,17199,17210,17258,17262,17267,17276,17283,17288,17315,17366],"46":[6,22,30,52,57,68,70,83,96,116,130,144,166,189,210,219,225,228,236,241,260,344,354,362,387,391,408,412,417,422,441,450,452,455,458,491,497,528,530,542,551,552,590,601,639,651,662,664,670,684,712,749,767,791,809,857,880,905,912,915,930,965,979,983,988,996,1019,1033,1039,1041,1044,1074,1088,1089,1090,1099,1103,1108,1125,1133,1196,1208,1212,1213,1233,1251,1342,1345,1373,1388,1402,1410,1428,1439,1459,1481,1501,1507,1542,1543,1544,1553,1576,1577,1605,1638,1662,1707,1715,1718,1727,1729,1762,1768,1780,1782,1795,1810,1812,1824,1892,1895,1908,1939,1963,2002,2022,2041,2056,2065,2084,2090,2113,2126,2128,2142,2164,2199,2200,2208,2212,2288,2293,2320,2326,2333,2334,2345,2383,2417,2437,2439,2466,2483,2532,2535,2538,2550,2554,2567,2580,2591,2609,2610,2619,2627,2633,2666,2712,2722,2726,2735,2743,2749,2752,2756,2777,2786,2808,2851,2880,2888,2923,2924,2941,2943,3003,3049,3051,3058,3074,3099,3100,3111,3127,3155,3173,3180,3207,3258,3275,3284,3295,3303,3304,3308,3312,3319,3330,3335,3336,3376,3395,3405,3449,3475,3478,3500,3506,3513,3533,3622,3642,3643,3648,3661,3663,3688,3747,3765,3796,3814,3822,3848,3850,3882,3891,3901,3906,3930,3953,3964,3966,3996,4016,4097,4165,4168,4182,4205,4230,4247,4248,4271,4289,4308,4328,4349,4356,4357,4366,4376,4456,4477,4483,4484,4488,4516,4546,4552,4567,4574,4576,4590,4637,4643,4655,4690,4708,4712,4713,4756,4806,4811,4813,4821,4869,4872,4889,4929,4932,4951,4981,4985,5020,5029,5032,5049,5056,5061,5079,5090,5092,5112,5127,5149,5160,5174,5175,5177,5208,5210,5267,5274,5283,5294,5306,5316,5323,5326,5344,5362,5366,5370,5407,5446,5456,5460,5472,5477,5501,5503,5504,5552,5571,5574,5604,5686,5693,5703,5725,5762,5769,5790,5807,5816,5840,5853,5874,5891,5931,5934,5943,5964,5967,5998,6027,6039,6042,6090,6097,6109,6110,6149,6150,6153,6158,6169,6186,6238,6247,6249,6253,6259,6261,6302,6338,6361,6373,6385,6386,6403,6415,6424,6427,6431,6438,6447,6453,6457,6460,6477,6483,6504,6584,6588,6593,6604,6622,6650,6666,6672,6715,6723,6726,6742,6745,6747,6748,6758,6778,6794,6799,6807,6838,6849,6862,6880,6887,6890,6905,6906,6926,6939,6940,6956,6972,6983,6996,7016,7027,7035,7036,7053,7060,7063,7064,7108,7117,7152,7155,7188,7199,7233,7252,7269,7273,7279,7317,7326,7327,7390,7414,7436,7510,7516,7533,7547,7550,7560,7604,7605,7628,7671,7676,7686,7691,7739,7774,7806,7816,7853,7860,7873,7926,7952,7971,7983,7998,8013,8017,8030,8079,8107,8110,8154,8249,8254,8293,8299,8337,8340,8349,8438,8448,8469,8473,8489,8492,8494,8495,8505,8507,8530,8564,8566,8581,8584,8595,8647,8648,8662,8698,8714,8726,8732,8742,8768,8781,8784,8794,8817,8841,8851,8890,8892,8921,8940,8982,8994,8999,9005,9012,9037,9079,9115,9117,9156,9201,9203,9217,9225,9230,9232,9246,9289,9297,9346,9356,9416,9446,9477,9488,9500,9536,9544,9559,9615,9626,9633,9663,9668,9739,9746,9751,9779,9788,9792,9798,9802,9810,9856,9859,9866,9925,9947,9951,9970,9974,9985,10002,10021,10028,10070,10076,10081,10088,10111,10119,10136,10155,10181,10192,10211,10245,10251,10272,10291,10305,10335,10342,10345,10349,10355,10359,10368,10406,10415,10514,10516,10548,10559,10572,10578,10608,10626,10648,10717,10818,10874,10892,10907,10913,10937,10952,10961,10979,10996,11056,11095,11097,11120,11123,11134,11140,11144,11160,11165,11168,11192,11226,11252,11254,11255,11322,11324,11327,11343,11354,11370,11398,11411,11458,11471,11482,11491,11494,11502,11504,11542,11551,11563,11565,11576,11577,11581,11583,11589,11591,11652,11661,11662,11674,11678,11687,11697,11706,11768,11771,11781,11804,11807,11810,11823,11829,11849,11855,11870,11886,11958,11959,11980,12012,12018,12063,12077,12080,12112,12118,12123,12124,12156,12203,12226,12235,12242,12262,12263,12273,12290,12298,12305,12306,12342,12388,12392,12394,12430,12438,12441,12442,12462,12486,12541,12555,12584,12611,12623,12653,12662,12663,12667,12669,12672,12675,12684,12738,12796,12848,12859,12901,12923,12927,12928,12945,12957,12984,12990,12996,12997,13040,13053,13062,13116,13170,13177,13186,13223,13227,13234,13257,13259,13266,13280,13284,13311,13321,13329,13336,13358,13367,13371,13405,13407,13420,13424,13430,13431,13469,13491,13492,13520,13525,13529,13539,13542,13559,13572,13585,13615,13620,13630,13650,13670,13692,13731,13746,13758,13770,13775,13805,13811,13863,13874,13890,13894,13912,13933,13952,13972,14032,14038,14056,14069,14116,14117,14121,14130,14136,14137,14153,14168,14170,14188,14242,14275,14296,14329,14332,14379,14452,14476,14489,14490,14496,14500,14533,14537,14568,14594,14608,14611,14636,14642,14643,14720,14727,14740,14763,14779,14782,14897,14915,15057,15120,15174,15178,15201,15205,15235,15238,15244,15248,15255,15286,15308,15314,15329,15346,15347,15357,15388,15418,15442,15449,15468,15482,15486,15497,15515,15540,15542,15576,15579,15597,15611,15623,15634,15696,15697,15716,15718,15740,15745,15769,15777,15793,15796,15797,15800,15806,15836,15839,15841,15919,15930,15931,15942,15964,15970,15986,15992,16026,16090,16110,16130,16190,16220,16241,16254,16289,16311,16313,16333,16405,16451,16471,16486,16533,16551,16566,16569,16573,16609,16619,16638,16681,16683,16755,16765,16773,16779,16785,16825,16837,16841,16859,16889,16890,16906,16915,16916,16925,16927,16938,16968,17005,17060,17084,17097,17101,17108,17111,17135,17136,17146,17147,17148,17162,17184,17220,17240,17284,17310,17335,17344,17345,17391],"47":[19,28,39,44,46,57,64,89,94,119,123,142,152,155,158,175,178,190,195,280,313,327,336,338,350,378,410,415,427,428,435,438,441,445,471,488,501,508,524,543,576,581,584,594,617,627,671,674,675,678,710,721,728,744,777,789,793,818,832,836,851,871,873,878,899,909,917,926,935,943,950,963,974,998,1005,1006,1017,1030,1073,1101,1130,1143,1163,1180,1210,1229,1275,1283,1292,1293,1323,1345,1362,1370,1383,1399,1402,1500,1506,1519,1524,1528,1531,1554,1565,1640,1661,1698,1720,1745,1773,1787,1788,1809,1811,1852,1887,1898,1915,1947,1962,1968,1979,2021,2029,2031,2077,2097,2099,2143,2181,2183,2211,2217,2221,2226,2241,2275,2296,2306,2316,2323,2334,2367,2371,2372,2385,2394,2397,2404,2452,2499,2541,2547,2551,2575,2586,2587,2609,2636,2649,2663,2672,2679,2706,2716,2721,2733,2750,2754,2778,2808,2826,2855,2866,2921,2924,2932,2963,2990,3035,3044,3048,3063,3066,3070,3072,3095,3159,3162,3166,3167,3174,3197,3213,3215,3223,3243,3251,3269,3288,3294,3387,3390,3394,3395,3413,3423,3455,3485,3487,3489,3517,3530,3560,3565,3570,3576,3584,3602,3612,3636,3644,3659,3668,3688,3690,3718,3730,3734,3736,3770,3804,3828,3838,3849,3878,3933,3948,3949,3967,3969,4014,4036,4050,4068,4078,4093,4103,4105,4109,4114,4125,4129,4138,4152,4179,4220,4245,4261,4271,4290,4291,4316,4335,4345,4368,4374,4377,4388,4403,4413,4466,4486,4493,4497,4502,4520,4538,4562,4564,4584,4602,4617,4631,4641,4678,4701,4720,4721,4739,4779,4792,4805,4818,4838,4855,4873,4879,4899,4923,4938,4965,4987,5013,5024,5029,5069,5074,5085,5089,5113,5122,5129,5140,5156,5172,5180,5197,5217,5227,5228,5232,5238,5242,5245,5261,5287,5289,5295,5303,5349,5367,5375,5376,5426,5444,5454,5456,5480,5506,5513,5530,5533,5535,5558,5577,5654,5661,5682,5719,5797,5799,5801,5821,5826,5845,5890,5906,5907,5921,5944,5947,5977,5979,5989,6025,6035,6045,6073,6100,6118,6139,6156,6161,6162,6174,6182,6210,6223,6243,6260,6317,6340,6344,6348,6356,6373,6390,6406,6444,6447,6475,6478,6487,6505,6507,6518,6532,6541,6544,6567,6576,6606,6628,6652,6667,6681,6730,6732,6752,6774,6804,6813,6857,6869,6881,6886,6893,6920,6923,6924,6927,6943,7013,7025,7050,7071,7116,7125,7127,7140,7155,7163,7169,7194,7198,7239,7252,7255,7269,7285,7301,7309,7313,7329,7342,7361,7378,7381,7485,7505,7525,7542,7555,7566,7583,7624,7637,7642,7648,7667,7694,7728,7735,7741,7767,7788,7792,7793,7802,7840,7846,7853,7878,7887,7912,7954,7989,8006,8035,8044,8079,8086,8094,8117,8158,8167,8183,8189,8190,8202,8212,8243,8251,8282,8319,8338,8373,8391,8438,8441,8442,8447,8491,8506,8523,8546,8569,8570,8581,8586,8612,8628,8645,8682,8704,8729,8742,8767,8794,8805,8808,8834,8835,8861,8875,8933,8946,8951,8961,8962,8973,8985,9010,9027,9031,9048,9058,9069,9077,9097,9111,9112,9119,9130,9153,9164,9194,9218,9225,9233,9256,9373,9396,9403,9438,9465,9470,9475,9490,9508,9512,9528,9532,9539,9546,9553,9608,9612,9618,9641,9644,9671,9692,9695,9715,9734,9765,9809,9816,9821,9848,9853,9902,9911,9926,9932,9954,9986,9996,10004,10011,10014,10022,10053,10057,10085,10104,10143,10151,10169,10175,10185,10214,10308,10352,10357,10366,10436,10437,10444,10498,10520,10540,10542,10575,10578,10583,10595,10605,10624,10633,10660,10663,10665,10686,10689,10694,10704,10766,10772,10780,10794,10834,10839,10889,10920,10927,10937,10950,10956,10967,10980,10983,10987,11026,11066,11089,11129,11132,11137,11139,11146,11148,11149,11151,11169,11188,11207,11218,11227,11241,11249,11259,11266,11267,11275,11283,11293,11305,11306,11314,11323,11380,11386,11394,11395,11410,11425,11450,11493,11494,11503,11521,11528,11529,11573,11580,11604,11611,11621,11639,11641,11656,11668,11676,11687,11689,11691,11706,11710,11719,11728,11751,11755,11781,11783,11786,11791,11803,11820,11824,11830,11837,11852,11882,11885,11889,11925,11946,11972,11998,12009,12012,12014,12026,12054,12067,12083,12101,12108,12110,12118,12121,12129,12131,12137,12160,12206,12232,12237,12239,12242,12264,12269,12270,12285,12291,12306,12327,12344,12349,12351,12363,12380,12383,12390,12408,12414,12415,12423,12426,12445,12452,12454,12469,12483,12484,12486,12491,12520,12548,12560,12562,12567,12578,12580,12588,12618,12620,12623,12626,12646,12663,12665,12679,12712,12716,12726,12756,12762,12763,12781,12783,12787,12789,12793,12806,12819,12824,12829,12844,12874,12891,12906,12915,12942,12949,12973,12977,12983,13003,13034,13051,13065,13074,13109,13118,13126,13139,13140,13148,13164,13167,13181,13192,13201,13232,13259,13269,13308,13321,13370,13376,13386,13413,13428,13444,13460,13473,13492,13495,13501,13502,13505,13513,13519,13600,13609,13625,13660,13671,13686,13690,13713,13719,13755,13757,13759,13765,13772,13776,13788,13802,13813,13818,13842,13848,13855,13867,13922,13953,13967,13975,13997,14014,14015,14027,14052,14088,14135,14212,14278,14283,14303,14312,14334,14342,14348,14349,14364,14403,14406,14438,14456,14507,14543,14568,14578,14613,14631,14645,14649,14654,14655,14663,14670,14671,14740,14761,14775,14789,14793,14820,14830,14873,14874,14913,14929,14932,14943,14951,14953,14990,14998,15018,15031,15049,15051,15066,15088,15107,15119,15130,15134,15139,15149,15155,15157,15168,15197,15204,15215,15217,15237,15249,15282,15303,15330,15355,15392,15419,15462,15493,15505,15537,15561,15570,15624,15634,15640,15646,15669,15683,15697,15706,15709,15736,15759,15767,15779,15788,15795,15816,15821,15826,15842,15846,15895,15896,15900,15903,15907,15916,15924,16016,16022,16024,16027,16039,16044,16054,16057,16061,16063,16081,16093,16096,16101,16126,16151,16181,16186,16196,16223,16239,16240,16262,16285,16294,16307,16363,16366,16381,16436,16446,16449,16452,16453,16489,16498,16502,16506,16528,16539,16560,16568,16577,16584,16629,16633,16725,16788,16793,16811,16858,16859,16863,16876,16889,16960,17027,17035,17060,17070,17076,17090,17115,17118,17123,17166,17176,17215,17270,17286,17289,17291,17322,17325,17338,17345,17358,17362,17367,17368,17401],"48":[21,34,39,44,55,116,155,172,175,177,194,218,251,256,257,262,266,275,278,310,355,361,390,395,405,436,461,464,467,485,502,504,507,516,552,567,591,633,683,698,724,726,728,768,784,797,809,820,863,867,880,895,913,914,931,965,967,983,987,1012,1031,1036,1053,1058,1071,1083,1090,1124,1133,1142,1173,1200,1217,1226,1233,1280,1285,1288,1292,1296,1306,1325,1326,1331,1358,1371,1417,1487,1501,1507,1550,1560,1578,1596,1597,1619,1658,1704,1720,1731,1741,1753,1757,1778,1790,1817,1830,1841,1854,1863,1881,1889,1906,1915,1920,1925,2031,2038,2101,2121,2191,2205,2239,2257,2280,2289,2297,2324,2377,2379,2422,2433,2438,2448,2458,2459,2464,2526,2546,2554,2596,2614,2619,2620,2624,2734,2752,2756,2760,2817,2851,2873,2876,2895,2904,2919,2935,2945,2949,2971,2995,3001,3006,3012,3016,3040,3047,3050,3069,3081,3092,3131,3146,3160,3163,3182,3189,3205,3221,3223,3276,3279,3288,3302,3341,3351,3426,3442,3451,3477,3498,3517,3519,3559,3586,3588,3591,3627,3651,3671,3690,3700,3702,3734,3736,3744,3753,3848,3857,3862,3927,3938,3973,3983,4012,4039,4052,4092,4141,4144,4190,4203,4207,4227,4248,4251,4271,4280,4316,4339,4343,4356,4358,4370,4417,4419,4431,4471,4506,4521,4559,4573,4592,4594,4597,4607,4643,4648,4660,4665,4714,4730,4733,4739,4746,4785,4828,4838,4845,4913,4933,4937,4957,4981,4989,4990,5026,5052,5070,5078,5090,5106,5134,5177,5189,5195,5199,5230,5265,5274,5288,5327,5347,5364,5370,5390,5397,5411,5464,5468,5469,5492,5546,5551,5576,5587,5606,5614,5700,5709,5740,5752,5768,5793,5799,5801,5814,5818,5836,5843,5885,5902,5910,5911,5943,5953,5981,5982,5997,5999,6000,6014,6023,6049,6061,6065,6109,6121,6140,6149,6163,6182,6193,6205,6212,6220,6255,6269,6271,6301,6302,6305,6320,6336,6340,6371,6385,6387,6393,6398,6414,6433,6453,6465,6471,6556,6559,6573,6600,6616,6628,6632,6653,6655,6660,6685,6705,6737,6741,6770,6782,6784,6785,6791,6821,6883,6903,6918,6936,6948,6952,6965,7011,7043,7064,7096,7115,7120,7127,7138,7188,7219,7226,7241,7253,7258,7278,7283,7296,7301,7321,7366,7378,7381,7398,7413,7429,7430,7431,7437,7458,7462,7490,7514,7519,7557,7559,7561,7571,7579,7596,7622,7662,7668,7766,7772,7773,7781,7791,7825,7838,7841,7847,7868,7903,7911,7959,7961,7968,7992,7993,8011,8014,8023,8038,8048,8057,8075,8088,8115,8126,8134,8193,8210,8213,8214,8231,8237,8243,8249,8258,8296,8315,8342,8344,8368,8373,8376,8410,8433,8438,8476,8489,8496,8507,8520,8538,8563,8569,8577,8582,8585,8602,8612,8647,8671,8675,8680,8686,8697,8701,8713,8727,8733,8742,8746,8756,8760,8771,8778,8792,8800,8812,8826,8841,8860,8905,8912,8927,8959,8960,8965,8982,8991,9012,9015,9017,9019,9022,9030,9039,9041,9069,9071,9081,9093,9103,9145,9152,9186,9207,9229,9267,9296,9313,9336,9337,9367,9382,9402,9422,9430,9457,9466,9479,9532,9543,9572,9584,9589,9594,9612,9621,9656,9659,9665,9705,9725,9734,9746,9748,9753,9754,9806,9810,9854,9868,9889,9901,9946,9952,9954,9955,9991,10000,10029,10068,10074,10081,10110,10119,10121,10138,10159,10172,10186,10203,10215,10230,10234,10236,10255,10263,10284,10287,10290,10326,10336,10343,10365,10366,10407,10476,10483,10512,10536,10562,10610,10666,10678,10732,10762,10767,10782,10783,10873,10877,10942,11000,11010,11015,11016,11044,11049,11074,11085,11086,11094,11095,11115,11116,11141,11176,11228,11233,11241,11264,11282,11288,11298,11325,11355,11367,11388,11409,11421,11423,11442,11446,11462,11573,11577,11618,11679,11694,11695,11741,11748,11752,11756,11762,11803,11806,11848,11853,11858,11865,11895,11916,11920,11928,11929,11932,11939,11963,11974,12012,12027,12041,12139,12187,12196,12201,12202,12206,12218,12224,12252,12277,12315,12333,12343,12395,12423,12428,12434,12441,12462,12467,12492,12493,12509,12528,12537,12539,12544,12550,12556,12563,12594,12646,12651,12677,12678,12690,12696,12702,12709,12792,12802,12806,12824,12867,12870,12871,12878,12890,12903,12907,12942,12964,12971,12995,13001,13019,13025,13040,13070,13097,13115,13124,13142,13172,13185,13199,13216,13224,13243,13259,13292,13355,13358,13388,13393,13395,13402,13450,13465,13489,13523,13559,13601,13616,13617,13626,13657,13680,13681,13777,13804,13805,13874,13897,13904,13933,13941,13968,13977,13994,14011,14015,14045,14091,14093,14096,14171,14180,14220,14266,14267,14308,14326,14329,14344,14392,14447,14467,14484,14507,14520,14523,14524,14570,14583,14588,14594,14600,14616,14636,14658,14680,14706,14736,14767,14822,14824,14851,14871,14879,14904,14953,15000,15021,15025,15042,15048,15056,15110,15113,15127,15171,15202,15207,15230,15233,15254,15274,15291,15298,15321,15343,15391,15397,15406,15417,15449,15480,15484,15518,15538,15555,15582,15600,15601,15622,15626,15627,15643,15660,15675,15696,15714,15725,15741,15765,15772,15821,15828,15836,15899,15915,15924,15931,15935,15945,15951,15964,15970,15992,16007,16022,16032,16041,16066,16087,16116,16141,16144,16173,16213,16240,16294,16328,16332,16371,16376,16424,16429,16530,16532,16564,16579,16583,16609,16616,16634,16655,16671,16702,16757,16762,16767,16792,16867,16880,16920,16937,16962,16972,16988,16990,16991,16997,17005,17018,17019,17021,17054,17062,17082,17091,17102,17114,17121,17147,17168,17176,17177,17186,17295,17314,17315,17372,17386,17397,17401],"49":[23,52,81,92,167,178,191,199,206,220,255,264,302,323,359,391,411,451,479,481,485,486,491,513,517,519,523,536,650,670,723,748,753,796,798,822,829,831,848,870,934,961,971,997,998,1018,1025,1049,1050,1064,1067,1077,1084,1087,1102,1111,1117,1127,1208,1231,1319,1339,1344,1345,1348,1353,1357,1401,1425,1457,1494,1504,1510,1538,1542,1544,1566,1569,1593,1608,1609,1619,1621,1625,1641,1654,1683,1717,1778,1781,1811,1814,1837,1892,1925,1931,1974,2009,2011,2028,2031,2039,2040,2052,2109,2150,2202,2234,2252,2256,2274,2276,2279,2295,2315,2324,2326,2335,2433,2434,2444,2456,2457,2473,2560,2583,2585,2642,2652,2656,2677,2719,2720,2733,2750,2768,2790,2804,2833,2877,2898,2905,2918,2919,2924,2926,2933,2942,2955,2961,2979,2993,3017,3019,3049,3124,3127,3160,3170,3183,3185,3187,3197,3206,3219,3238,3244,3256,3263,3284,3295,3298,3300,3342,3359,3371,3376,3405,3412,3433,3477,3485,3503,3512,3513,3539,3545,3548,3552,3555,3593,3610,3613,3620,3629,3670,3743,3747,3782,3807,3844,3845,3867,3874,3884,3904,3930,3939,3942,3952,3979,3984,3995,4002,4054,4070,4072,4095,4100,4106,4140,4143,4163,4192,4210,4222,4229,4230,4260,4264,4274,4298,4333,4362,4388,4401,4408,4448,4456,4486,4494,4503,4551,4553,4601,4615,4620,4672,4676,4683,4700,4750,4755,4791,4793,4802,4824,4832,4860,4909,4912,4928,4939,4962,4972,4978,5036,5039,5046,5048,5066,5085,5087,5128,5145,5162,5182,5208,5221,5232,5241,5253,5275,5276,5287,5302,5305,5363,5372,5396,5406,5415,5444,5447,5467,5503,5519,5544,5548,5582,5668,5676,5697,5705,5727,5754,5758,5776,5793,5810,5819,5841,5875,5889,5891,5924,5948,5949,5980,5999,6003,6013,6035,6119,6120,6127,6131,6150,6171,6184,6196,6197,6249,6285,6309,6310,6348,6356,6358,6371,6377,6409,6460,6470,6479,6531,6534,6541,6542,6544,6564,6566,6599,6634,6655,6664,6710,6717,6847,6852,6855,6866,6884,6896,6903,6904,6920,6942,6944,6962,7011,7016,7053,7062,7093,7095,7105,7109,7119,7143,7181,7186,7198,7209,7214,7215,7224,7251,7257,7261,7264,7283,7310,7312,7319,7342,7344,7359,7366,7370,7371,7372,7387,7398,7409,7414,7434,7452,7480,7518,7534,7573,7596,7600,7624,7631,7652,7664,7732,7735,7742,7751,7763,7770,7773,7791,7805,7827,7838,7899,7913,7914,7925,7932,8013,8020,8060,8102,8111,8127,8144,8151,8153,8154,8184,8191,8204,8207,8218,8288,8293,8295,8314,8315,8341,8342,8344,8345,8358,8374,8388,8407,8423,8462,8466,8484,8485,8506,8530,8539,8556,8590,8591,8628,8633,8643,8652,8677,8681,8692,8718,8730,8771,8787,8802,8804,8814,8820,8852,8883,8886,8898,8911,8919,8935,8937,8949,8956,9005,9007,9020,9021,9044,9050,9051,9058,9087,9135,9150,9151,9176,9177,9179,9187,9197,9202,9274,9282,9311,9401,9417,9460,9466,9480,9483,9487,9508,9565,9570,9581,9593,9613,9645,9655,9668,9703,9722,9727,9752,9800,9801,9804,9833,9861,9869,9872,9877,9879,9881,9888,9924,9933,9946,9960,9968,9969,9989,10003,10020,10032,10048,10057,10067,10070,10076,10086,10087,10105,10177,10182,10229,10233,10248,10268,10278,10287,10288,10315,10337,10342,10344,10395,10420,10435,10444,10451,10457,10467,10478,10479,10487,10489,10506,10510,10552,10568,10572,10583,10584,10634,10638,10653,10674,10689,10700,10718,10719,10727,10746,10768,10803,10844,10880,10932,10933,10971,10981,10987,10993,11017,11033,11038,11066,11067,11087,11091,11093,11149,11170,11230,11231,11246,11287,11293,11300,11348,11362,11365,11367,11384,11393,11409,11413,11441,11472,11500,11513,11532,11537,11556,11558,11590,11602,11628,11658,11680,11686,11702,11741,11764,11771,11786,11790,11893,11913,11945,11962,11967,12052,12059,12062,12098,12115,12117,12137,12176,12178,12179,12184,12193,12219,12220,12261,12299,12333,12362,12377,12389,12393,12441,12488,12490,12508,12514,12526,12553,12564,12664,12694,12699,12700,12746,12753,12756,12760,12767,12794,12803,12806,12831,12848,12857,12867,12897,12898,12971,12987,13020,13073,13108,13222,13232,13235,13238,13248,13252,13267,13272,13295,13306,13308,13314,13368,13373,13375,13398,13419,13426,13427,13442,13446,13448,13461,13478,13479,13497,13498,13522,13533,13542,13544,13553,13582,13603,13653,13657,13682,13722,13724,13738,13751,13760,13768,13852,13854,13857,13864,13885,13910,13932,13939,13965,14052,14058,14092,14113,14114,14117,14148,14157,14207,14211,14229,14289,14325,14330,14332,14345,14351,14360,14391,14435,14446,14449,14524,14536,14556,14597,14624,14669,14693,14700,14701,14793,14826,14857,14895,14902,14925,14945,14949,14989,15012,15020,15036,15043,15089,15121,15143,15150,15165,15192,15212,15217,15243,15263,15273,15298,15304,15350,15380,15382,15412,15415,15448,15473,15479,15535,15544,15551,15553,15557,15572,15602,15637,15699,15700,15749,15766,15784,15798,15814,15817,15823,15825,15875,15881,15902,15913,15915,15941,15956,15962,15964,15972,16030,16045,16057,16132,16240,16325,16336,16340,16347,16352,16381,16395,16414,16434,16437,16438,16474,16477,16519,16542,16563,16564,16576,16582,16610,16666,16670,16678,16681,16724,16791,16838,16886,16888,16892,16955,16962,16964,16968,16983,16991,17010,17093,17187,17206,17227,17235,17250,17258,17260,17267,17286,17298,17400],"50":[49,98,107,146,147,200,208,234,254,255,266,276,278,279,284,292,296,317,325,332,343,376,482,486,560,621,623,654,664,779,787,797,806,820,852,859,865,876,891,921,951,976,979,983,1045,1124,1127,1134,1267,1268,1289,1341,1351,1366,1367,1420,1432,1435,1440,1464,1516,1535,1563,1567,1576,1621,1624,1635,1713,1755,1767,1802,1831,1856,1898,1900,1927,1976,1990,2030,2032,2100,2109,2142,2168,2203,2240,2255,2261,2267,2276,2279,2290,2305,2326,2359,2376,2432,2445,2490,2506,2509,2537,2545,2563,2618,2641,2685,2693,2703,2741,2750,2774,2783,2817,2820,2834,2836,2884,2887,2909,2925,2943,2962,2979,2982,3010,3023,3037,3038,3065,3113,3114,3151,3158,3283,3284,3334,3346,3348,3352,3353,3354,3370,3380,3402,3417,3423,3539,3584,3590,3593,3655,3684,3703,3741,3767,3782,3835,3840,3844,3852,3901,3943,3970,3972,3991,4010,4012,4014,4017,4042,4049,4050,4088,4091,4167,4180,4181,4288,4290,4314,4368,4374,4389,4457,4471,4510,4516,4526,4580,4599,4606,4611,4623,4640,4643,4676,4681,4695,4713,4737,4749,4800,4812,4876,4886,4911,4924,4951,4959,4963,4975,4976,4981,5008,5062,5138,5189,5191,5270,5275,5298,5303,5366,5393,5411,5438,5439,5492,5499,5520,5532,5538,5557,5568,5696,5718,5745,5755,5781,5802,5814,5845,5849,5850,5859,5885,5909,5929,5949,5955,5986,5987,6002,6034,6045,6046,6047,6099,6165,6171,6194,6227,6230,6236,6257,6287,6307,6343,6350,6358,6361,6366,6372,6377,6392,6394,6435,6449,6482,6502,6511,6525,6543,6549,6553,6587,6589,6613,6617,6654,6666,6674,6681,6699,6711,6712,6717,6746,6768,6793,6797,6834,6838,6841,6923,6936,6953,6960,6975,7039,7057,7065,7094,7121,7149,7194,7228,7261,7289,7296,7301,7311,7361,7365,7366,7392,7419,7452,7453,7475,7478,7483,7490,7512,7514,7515,7522,7540,7560,7575,7583,7612,7614,7618,7638,7643,7652,7676,7703,7705,7708,7715,7726,7766,7767,7779,7796,7806,7821,7828,7851,7909,7915,7919,7945,7946,7983,7987,7990,7992,8015,8032,8083,8102,8110,8161,8162,8180,8195,8230,8242,8266,8295,8374,8418,8434,8440,8442,8456,8465,8475,8507,8539,8547,8561,8599,8623,8718,8753,8756,8763,8820,8833,8856,8880,8882,8912,8958,8963,8975,8991,8999,9019,9033,9038,9039,9081,9083,9102,9122,9146,9148,9154,9166,9172,9185,9187,9190,9197,9200,9207,9237,9247,9253,9262,9267,9268,9279,9298,9301,9320,9342,9370,9399,9409,9434,9437,9472,9538,9539,9562,9566,9592,9598,9608,9622,9628,9629,9646,9665,9695,9705,9774,9784,9785,9801,9853,9884,9886,9893,9945,9950,9958,9988,10024,10056,10073,10082,10086,10091,10166,10194,10196,10216,10220,10241,10254,10266,10280,10326,10327,10331,10339,10358,10396,10424,10444,10456,10476,10501,10529,10554,10615,10628,10657,10658,10705,10721,10761,10793,10837,10849,10891,10909,10981,11000,11022,11037,11075,11114,11127,11133,11156,11164,11223,11254,11257,11258,11285,11304,11314,11324,11351,11358,11394,11405,11461,11465,11491,11631,11632,11657,11658,11673,11707,11739,11752,11770,11794,11802,11830,11842,11861,11893,11914,11924,11948,11989,11995,12000,12028,12033,12050,12070,12074,12107,12129,12131,12194,12210,12223,12249,12304,12306,12363,12455,12501,12503,12508,12511,12520,12550,12563,12582,12605,12627,12662,12701,12736,12775,12805,12830,12919,12923,12964,13003,13023,13046,13118,13130,13157,13158,13160,13252,13271,13307,13341,13386,13390,13395,13416,13431,13439,13497,13527,13551,13566,13589,13654,13670,13708,13746,13747,13751,13765,13768,13780,13805,13806,13890,13925,13928,13964,13971,13980,14000,14004,14040,14052,14059,14083,14092,14101,14119,14144,14156,14222,14224,14254,14263,14267,14282,14300,14341,14362,14377,14453,14456,14475,14510,14513,14526,14567,14597,14623,14624,14666,14668,14698,14711,14721,14754,14758,14761,14818,14823,14849,14875,14886,14921,14982,14993,15001,15021,15050,15116,15122,15123,15147,15157,15164,15179,15209,15231,15296,15312,15338,15379,15381,15463,15481,15495,15513,15522,15529,15571,15599,15603,15638,15640,15641,15647,15675,15719,15746,15769,15783,15790,15847,15887,15907,15912,15917,15953,15957,15959,16029,16043,16050,16061,16078,16108,16127,16132,16140,16165,16202,16229,16233,16235,16276,16283,16294,16332,16335,16339,16345,16403,16426,16452,16453,16465,16507,16545,16546,16549,16550,16614,16631,16668,16682,16695,16705,16747,16774,16797,16813,16833,16880,16885,16928,16947,16986,17019,17028,17079,17146,17164,17183,17215,17263,17276,17278,17290,17338,17377],"51":[42,46,50,68,96,124,129,168,217,231,307,341,396,427,447,462,478,501,512,562,590,647,668,731,740,747,758,767,829,844,860,912,927,931,932,940,948,957,1011,1030,1071,1104,1110,1140,1197,1225,1280,1281,1286,1293,1334,1362,1363,1439,1461,1492,1500,1528,1551,1570,1631,1668,1683,1684,1692,1698,1814,1926,1958,1976,2061,2103,2104,2115,2121,2162,2191,2260,2262,2287,2336,2386,2395,2424,2443,2456,2484,2498,2529,2556,2579,2582,2588,2609,2688,2691,2730,2829,2948,2955,2991,2995,3031,3035,3070,3078,3088,3197,3198,3239,3265,3296,3297,3344,3367,3387,3400,3435,3481,3497,3505,3534,3558,3561,3569,3571,3575,3678,3703,3836,3857,3859,3880,3924,3928,3956,3976,4006,4039,4074,4100,4122,4190,4194,4227,4258,4365,4408,4428,4431,4481,4534,4553,4554,4584,4632,4668,4722,4730,4769,4802,4809,4811,4835,4870,4876,4919,4923,4993,5017,5022,5046,5121,5173,5176,5223,5233,5239,5252,5256,5359,5435,5472,5490,5495,5515,5550,5573,5586,5619,5629,5658,5663,5723,5725,5727,5731,5786,5788,5941,5946,5954,5957,5996,6022,6030,6053,6110,6111,6154,6167,6168,6250,6294,6296,6334,6343,6352,6383,6387,6490,6513,6541,6555,6657,6663,6689,6706,6721,6738,6757,6827,6870,6913,6934,6944,7050,7075,7078,7092,7099,7114,7130,7141,7172,7186,7203,7234,7269,7272,7275,7302,7404,7437,7471,7475,7484,7538,7550,7604,7655,7673,7683,7685,7709,7743,7755,7818,7828,7841,7915,7919,7924,7929,7958,7990,8052,8099,8135,8154,8163,8280,8358,8366,8401,8422,8434,8448,8453,8475,8482,8488,8490,8512,8527,8528,8539,8750,8757,8776,8814,8852,8854,8864,8867,8909,8936,8965,8976,8995,9058,9064,9090,9103,9141,9151,9156,9189,9208,9219,9223,9235,9285,9299,9317,9339,9351,9369,9383,9393,9409,9500,9529,9531,9532,9612,9636,9656,9677,9706,9723,9772,9958,9989,10005,10006,10023,10035,10046,10052,10061,10158,10164,10166,10224,10243,10277,10299,10312,10326,10333,10334,10338,10400,10416,10449,10467,10485,10521,10550,10615,10649,10666,10673,10696,10735,10755,10799,10934,10968,10976,11026,11067,11097,11121,11175,11181,11189,11214,11232,11318,11325,11358,11437,11461,11528,11536,11555,11572,11601,11626,11667,11671,11674,11724,11816,11883,11916,11970,11971,12017,12041,12046,12105,12132,12133,12152,12280,12295,12326,12330,12356,12364,12405,12427,12432,12544,12569,12577,12629,12631,12723,12749,12778,12800,12841,12847,12916,12931,12935,13068,13098,13115,13117,13244,13250,13268,13278,13292,13317,13339,13341,13354,13403,13423,13464,13489,13498,13509,13569,13581,13665,13687,13751,13780,13801,13839,13851,13885,13893,13907,13930,13935,13961,13963,14023,14077,14101,14115,14162,14176,14244,14245,14305,14324,14327,14422,14444,14453,14582,14594,14604,14607,14627,14666,14750,14752,14753,14754,14767,14794,14846,14867,14955,14971,15029,15097,15117,15225,15323,15339,15377,15421,15431,15472,15473,15505,15558,15649,15699,15720,15723,15764,15779,15788,15806,15840,15846,15847,15857,15859,15896,15922,15959,16064,16098,16136,16148,16151,16184,16213,16226,16236,16378,16387,16453,16462,16476,16546,16589,16590,16603,16802,16858,16916,16939,16952,16996,17002,17047,17057,17066,17071,17155,17199,17225,17266,17267,17333,17355],"52":[24,28,53,55,77,110,137,151,179,181,223,235,272,274,276,281,285,287,304,317,359,369,388,419,431,436,455,578,595,731,735,760,783,809,858,864,870,898,910,993,1027,1055,1080,1104,1134,1161,1172,1187,1220,1221,1228,1322,1429,1457,1463,1471,1530,1579,1601,1618,1664,1668,1684,1711,1761,1762,1775,1809,1827,1856,1900,1931,1942,1958,1960,1966,2010,2012,2033,2073,2122,2127,2180,2186,2224,2310,2360,2373,2443,2444,2467,2473,2509,2532,2539,2571,2644,2661,2667,2676,2702,2735,2738,2744,2840,2866,2889,2892,2898,2913,2943,2961,2974,2985,3018,3040,3059,3072,3079,3104,3108,3118,3130,3131,3143,3242,3243,3281,3309,3331,3367,3407,3450,3454,3487,3516,3575,3579,3581,3601,3620,3633,3725,3731,3780,3783,3789,3809,3823,3865,3887,3890,4003,4006,4016,4048,4053,4064,4066,4117,4133,4137,4141,4148,4157,4161,4193,4202,4204,4218,4255,4295,4299,4327,4370,4371,4375,4378,4393,4456,4571,4583,4589,4590,4611,4636,4641,4676,4678,4726,4733,4753,4792,4806,4818,4821,4831,4918,4923,4929,4940,4954,4990,5026,5066,5068,5075,5076,5088,5130,5141,5157,5274,5337,5339,5353,5369,5417,5475,5489,5532,5542,5607,5618,5627,5713,5747,5749,5764,5780,5794,5810,5821,5825,5842,5850,5874,5910,5911,5938,5965,5967,5981,5982,5984,6003,6011,6019,6069,6082,6110,6135,6162,6214,6218,6223,6236,6238,6288,6293,6294,6376,6390,6403,6415,6474,6482,6516,6527,6532,6546,6548,6560,6570,6571,6576,6589,6609,6615,6619,6660,6661,6670,6726,6752,6793,6800,6805,6827,6835,6875,6882,6891,6898,6910,6922,6926,6944,6980,6991,7029,7037,7063,7098,7123,7124,7217,7239,7241,7251,7260,7267,7269,7279,7300,7306,7311,7319,7331,7334,7406,7421,7443,7461,7472,7474,7548,7567,7584,7592,7600,7656,7684,7703,7713,7758,7762,7764,7774,7790,7798,7819,7868,7879,7908,7917,7919,7945,7946,7991,8004,8029,8064,8075,8076,8080,8135,8163,8184,8185,8192,8237,8309,8310,8365,8405,8420,8460,8497,8503,8516,8534,8581,8586,8603,8611,8613,8631,8683,8692,8709,8748,8749,8751,8752,8756,8758,8770,8792,8814,8826,8828,8862,8880,8886,8888,8897,8901,8928,8939,8945,8981,8998,9014,9016,9017,9044,9094,9115,9131,9164,9168,9228,9294,9296,9299,9312,9345,9364,9389,9392,9409,9434,9435,9460,9469,9493,9497,9556,9560,9587,9614,9621,9710,9716,9736,9739,9760,9782,9809,9830,9838,9854,9869,9891,9893,9902,9918,9952,9963,9964,9973,10076,10101,10112,10123,10142,10149,10173,10190,10191,10207,10216,10276,10290,10335,10365,10389,10423,10429,10434,10439,10469,10485,10524,10564,10592,10618,10667,10686,10691,10704,10707,10728,10734,10756,10774,10818,10867,10875,10891,10944,11010,11037,11057,11091,11098,11102,11112,11166,11171,11203,11241,11254,11258,11283,11299,11316,11327,11345,11366,11435,11439,11442,11449,11456,11608,11613,11633,11642,11646,11648,11662,11672,11680,11683,11700,11704,11718,11736,11755,11764,11815,11845,11902,11932,11933,11934,11956,11966,11982,11992,12008,12042,12081,12096,12112,12181,12183,12185,12221,12239,12255,12277,12339,12377,12420,12459,12535,12564,12573,12575,12644,12667,12676,12700,12711,12728,12772,12776,12804,12882,12963,13026,13049,13050,13059,13226,13241,13249,13263,13267,13306,13309,13320,13355,13366,13390,13392,13420,13423,13440,13449,13499,13525,13556,13610,13612,13645,13689,13742,13775,13807,13818,13823,13841,13862,13872,13877,13907,13969,14040,14099,14142,14173,14188,14209,14215,14235,14246,14272,14355,14411,14427,14457,14474,14479,14512,14519,14555,14558,14636,14711,14722,14750,14778,14797,14850,14876,14899,15014,15071,15105,15190,15206,15207,15211,15243,15259,15297,15328,15347,15388,15419,15423,15490,15531,15618,15662,15665,15682,15744,15769,15805,15809,15832,15867,15868,15889,15892,15894,15898,15950,15951,15976,16045,16063,16127,16132,16153,16176,16194,16196,16204,16215,16223,16291,16304,16312,16445,16473,16479,16512,16547,16587,16598,16624,16626,16666,16677,16737,16814,16855,16870,16894,16917,16940,16949,16951,16966,16978,17011,17016,17020,17021,17060,17086,17103,17115,17206,17211,17213,17225,17237,17245,17288,17351,17352,17356,17393,17402],"53":[14,34,56,75,76,88,102,178,189,359,400,426,489,493,538,553,597,623,641,684,706,747,753,765,862,867,871,929,933,945,948,976,1011,1029,1051,1091,1106,1143,1157,1176,1184,1206,1264,1384,1389,1429,1472,1521,1628,1682,1688,1694,1696,1710,1720,1728,1783,1814,1817,1868,1882,1895,1904,1930,1933,1938,2003,2022,2065,2077,2079,2081,2109,2123,2134,2151,2265,2316,2322,2388,2396,2526,2557,2566,2583,2602,2607,2635,2645,2649,2655,2656,2660,2663,2678,2719,2738,2768,2786,2858,2862,2868,2890,2950,2953,2968,2969,3055,3144,3164,3170,3195,3259,3268,3309,3355,3390,3401,3413,3423,3429,3431,3512,3558,3643,3687,3690,3730,3800,3801,3812,3904,3905,3918,3941,3956,4023,4035,4052,4054,4065,4072,4130,4163,4177,4201,4206,4217,4232,4237,4274,4282,4297,4374,4378,4429,4440,4450,4463,4490,4493,4542,4550,4563,4586,4603,4726,4737,4743,4747,4749,4761,4770,4773,4783,4802,4826,4859,4879,4887,4946,4972,5002,5007,5018,5061,5096,5118,5139,5172,5205,5232,5265,5290,5328,5348,5359,5439,5574,5596,5629,5667,5668,5683,5706,5765,5767,5844,5847,5921,5937,5939,5955,5977,5990,6004,6014,6022,6041,6102,6107,6121,6133,6155,6161,6178,6216,6220,6250,6259,6267,6277,6285,6315,6320,6350,6383,6397,6399,6405,6429,6432,6437,6479,6494,6525,6539,6574,6586,6593,6630,6635,6636,6678,6700,6706,6717,6848,6861,6893,6944,6995,7066,7092,7166,7174,7185,7221,7229,7244,7247,7259,7290,7292,7341,7351,7378,7405,7411,7417,7461,7472,7503,7591,7593,7599,7613,7615,7625,7630,7640,7687,7691,7704,7722,7724,7727,7729,7847,7870,7902,7908,7909,7924,7936,7976,7978,7983,8018,8023,8025,8028,8041,8046,8060,8090,8144,8180,8181,8201,8226,8244,8261,8274,8289,8312,8314,8335,8362,8390,8391,8392,8394,8415,8434,8488,8539,8558,8562,8617,8620,8621,8684,8715,8741,8795,8851,8881,8887,8890,8897,8906,8945,8962,8969,8980,8988,8993,9063,9077,9081,9091,9119,9126,9141,9143,9172,9217,9221,9222,9233,9237,9252,9280,9294,9336,9350,9356,9400,9405,9435,9464,9469,9478,9525,9531,9575,9615,9626,9652,9658,9667,9708,9746,9755,9829,9873,9885,9900,9904,9909,9938,9984,9985,10008,10018,10022,10044,10067,10074,10111,10117,10148,10178,10182,10192,10256,10261,10280,10311,10315,10338,10372,10410,10442,10471,10473,10479,10512,10513,10573,10575,10586,10612,10625,10629,10639,10663,10672,10675,10706,10710,10723,10736,10773,10782,10784,10812,10816,10841,10849,10884,10906,10922,10927,11002,11011,11028,11045,11055,11060,11107,11126,11129,11148,11159,11171,11185,11202,11215,11230,11237,11239,11257,11278,11299,11301,11317,11335,11355,11448,11480,11525,11559,11628,11705,11709,11726,11728,11739,11744,11746,11752,11787,11795,11818,11843,11894,11935,11946,11962,11978,11980,11985,11989,12030,12051,12056,12063,12064,12102,12106,12119,12125,12178,12229,12284,12309,12320,12366,12440,12459,12477,12532,12557,12616,12625,12644,12688,12716,12774,12805,12813,12837,12839,12840,12874,12901,12913,12927,12965,13029,13035,13056,13085,13090,13133,13138,13176,13257,13302,13344,13350,13384,13492,13554,13572,13581,13594,13616,13622,13630,13637,13685,13686,13688,13705,13709,13755,13761,13789,13812,13873,13885,13904,13932,13953,13958,13963,13975,14017,14061,14077,14080,14086,14095,14110,14124,14127,14141,14160,14263,14301,14316,14397,14461,14507,14516,14519,14530,14570,14576,14590,14597,14623,14625,14648,14650,14674,14684,14687,14692,14747,14808,14842,14846,14923,14933,14937,14940,14997,15034,15055,15056,15068,15146,15168,15204,15208,15241,15243,15252,15254,15276,15300,15309,15337,15356,15357,15392,15452,15454,15459,15460,15476,15498,15504,15528,15537,15570,15643,15663,15665,15755,15831,15861,15873,15886,15931,15974,15980,16056,16097,16103,16171,16209,16221,16229,16244,16258,16275,16303,16311,16320,16354,16367,16418,16431,16490,16570,16577,16596,16605,16627,16648,16746,16754,16761,16804,16830,16831,16834,16902,16909,16932,16949,16993,17005,17031,17042,17047,17050,17061,17095,17126,17135,17154,17171,17198,17248,17259,17275,17298,17315,17331,17366],"54":[46,53,62,169,216,238,263,294,326,364,383,414,425,426,465,494,508,527,541,583,600,623,630,684,689,801,835,871,873,878,899,915,947,958,977,983,986,988,1006,1016,1029,1037,1103,1149,1160,1182,1213,1214,1217,1219,1261,1304,1342,1344,1396,1406,1411,1423,1448,1452,1484,1514,1548,1549,1566,1618,1625,1638,1639,1737,1749,1759,1815,1818,1819,1823,1838,1855,1867,1876,1915,1960,1974,1990,2013,2014,2134,2140,2177,2192,2290,2328,2372,2390,2440,2441,2447,2474,2524,2581,2595,2630,2649,2691,2706,2731,2736,2737,2738,2748,2854,2860,2893,2894,2905,2906,2949,2964,2984,2988,3027,3051,3138,3145,3152,3156,3173,3191,3204,3208,3227,3243,3279,3310,3327,3348,3377,3389,3415,3418,3460,3474,3505,3519,3551,3592,3613,3619,3622,3638,3675,3685,3694,3698,3699,3701,3764,3766,3779,3780,3786,3788,3800,3812,3828,3831,3845,3883,3901,3989,4018,4029,4103,4106,4135,4187,4268,4287,4288,4328,4329,4331,4344,4349,4381,4386,4412,4416,4418,4445,4537,4553,4565,4617,4635,4643,4736,4814,4823,4844,4849,4850,4858,4861,4898,4900,4928,5030,5032,5050,5082,5117,5123,5144,5162,5169,5182,5246,5251,5315,5322,5355,5371,5399,5413,5458,5471,5479,5481,5491,5494,5505,5514,5517,5537,5555,5570,5629,5649,5658,5672,5731,5735,5790,5795,5805,5808,5842,5851,5875,5961,6047,6050,6070,6093,6098,6110,6135,6143,6181,6185,6196,6211,6228,6245,6255,6284,6296,6298,6301,6307,6311,6316,6352,6362,6382,6383,6386,6397,6400,6474,6475,6476,6521,6550,6553,6587,6588,6598,6681,6706,6735,6758,6789,6805,6822,6872,6882,6884,6926,6937,6952,6964,6990,6991,7023,7085,7086,7094,7132,7137,7187,7216,7231,7234,7270,7284,7289,7315,7319,7325,7338,7358,7379,7385,7437,7449,7456,7466,7491,7501,7513,7535,7565,7568,7579,7607,7608,7617,7637,7643,7651,7666,7707,7723,7750,7770,7784,7804,7805,7809,7825,7833,7835,7839,7871,7872,7875,7909,7941,7944,7946,7971,7982,8018,8055,8077,8112,8122,8123,8129,8204,8271,8301,8309,8312,8330,8348,8358,8388,8461,8492,8495,8498,8542,8579,8640,8650,8736,8742,8746,8794,8836,8838,8847,8872,8907,8934,8957,8993,8999,9034,9094,9098,9192,9199,9212,9228,9229,9238,9250,9286,9387,9392,9394,9399,9403,9410,9490,9500,9539,9544,9547,9560,9563,9570,9580,9599,9604,9617,9618,9622,9634,9649,9677,9735,9741,9748,9779,9807,9921,9931,9997,10087,10088,10116,10132,10151,10155,10157,10171,10189,10219,10236,10237,10389,10406,10437,10446,10458,10470,10490,10500,10573,10578,10587,10589,10592,10604,10632,10656,10663,10681,10688,10740,10741,10754,10784,10791,10813,10845,10853,10866,10896,10907,10912,10965,10991,11018,11041,11073,11096,11106,11135,11182,11191,11224,11243,11248,11266,11270,11275,11284,11362,11372,11401,11445,11449,11453,11497,11500,11506,11547,11587,11594,11602,11608,11610,11649,11660,11669,11699,11715,11731,11790,11819,11821,11826,11862,11886,11922,11927,11958,11961,11964,11984,12002,12019,12054,12084,12147,12160,12166,12181,12229,12236,12330,12341,12352,12359,12397,12403,12433,12436,12443,12446,12466,12473,12507,12526,12540,12548,12576,12577,12583,12652,12701,12749,12756,12770,12782,12796,12819,12841,12848,12851,12866,12891,12943,12969,13005,13070,13091,13122,13152,13182,13189,13221,13229,13246,13266,13273,13294,13314,13325,13341,13344,13390,13404,13408,13448,13461,13500,13504,13559,13617,13690,13705,13754,13772,13849,13856,13887,13911,13971,13978,13985,14049,14070,14080,14107,14186,14199,14203,14230,14235,14254,14298,14306,14352,14354,14378,14402,14414,14421,14428,14459,14476,14480,14536,14548,14636,14644,14669,14670,14678,14767,14773,14834,14887,14902,14933,15024,15026,15087,15105,15109,15115,15129,15136,15142,15148,15152,15173,15194,15234,15237,15279,15284,15315,15326,15327,15339,15365,15433,15541,15560,15622,15668,15679,15693,15780,15786,15790,15812,15814,15821,15822,15834,15874,15891,15938,15982,15983,16027,16067,16074,16092,16099,16114,16119,16163,16179,16194,16202,16265,16328,16354,16361,16375,16394,16444,16449,16498,16541,16548,16564,16576,16613,16614,16623,16635,16637,16692,16704,16715,16729,16760,16761,16786,16851,16853,16990,17052,17108,17168,17211,17216,17244,17293,17303,17343,17359,17384,17385,17390,17405],"55":[11,15,33,87,90,99,101,163,168,234,249,350,409,436,506,531,554,576,588,620,649,692,740,741,749,754,761,797,846,862,893,907,914,923,950,957,966,971,994,997,1050,1107,1134,1141,1171,1189,1192,1246,1254,1349,1469,1491,1559,1574,1583,1592,1675,1737,1741,1782,1807,1832,1876,1922,1930,1931,1940,1961,1992,1995,2023,2053,2063,2078,2114,2130,2173,2217,2230,2277,2353,2359,2407,2427,2435,2452,2453,2468,2521,2531,2538,2623,2675,2704,2723,2745,2763,2769,2773,2776,2779,2828,2843,2879,2946,2978,2999,3028,3057,3206,3211,3231,3236,3262,3264,3294,3409,3423,3500,3575,3618,3686,3761,3763,3858,3919,3921,3930,3940,3970,3989,4040,4042,4097,4099,4105,4109,4146,4163,4173,4174,4184,4190,4275,4309,4380,4439,4499,4523,4528,4550,4611,4636,4658,4665,4682,4683,4705,4730,4738,4759,4786,4817,4866,4914,4917,5005,5020,5055,5064,5090,5118,5153,5161,5349,5363,5381,5388,5405,5411,5429,5473,5475,5490,5506,5517,5534,5599,5696,5710,5721,5759,5862,5883,5928,5932,5944,5959,5977,6023,6042,6088,6110,6130,6132,6155,6161,6188,6197,6229,6235,6237,6289,6301,6303,6331,6372,6373,6389,6414,6475,6482,6487,6511,6538,6544,6554,6570,6586,6615,6622,6630,6684,6864,6882,6953,6954,6994,6995,7013,7030,7037,7038,7051,7069,7070,7074,7103,7115,7126,7134,7140,7163,7203,7232,7256,7264,7299,7304,7314,7316,7418,7423,7443,7479,7495,7532,7533,7578,7589,7625,7648,7681,7709,7723,7734,7738,7743,7792,7851,7906,7937,7950,7972,7975,8009,8011,8022,8060,8099,8131,8138,8143,8188,8189,8195,8205,8226,8233,8248,8274,8311,8326,8368,8376,8390,8396,8412,8442,8499,8506,8570,8609,8613,8632,8650,8652,8709,8723,8731,8793,8820,8823,8883,8913,8914,8942,8951,9009,9020,9023,9037,9041,9152,9184,9185,9202,9257,9262,9274,9283,9284,9293,9295,9304,9305,9315,9365,9366,9367,9380,9401,9412,9461,9473,9485,9503,9510,9518,9525,9563,9586,9645,9698,9752,9793,9813,9838,9880,9914,9967,9970,10005,10017,10070,10095,10117,10143,10180,10190,10207,10209,10249,10256,10266,10269,10287,10300,10308,10330,10354,10365,10384,10398,10441,10494,10523,10538,10586,10601,10603,10609,10620,10623,10639,10678,10756,10760,10770,10889,10894,10896,10897,10938,10940,11020,11024,11028,11077,11219,11276,11278,11289,11316,11341,11351,11413,11422,11425,11441,11502,11503,11516,11524,11526,11557,11655,11666,11686,11688,11702,11727,11755,11757,11782,11791,11797,11809,11826,11830,11865,11866,11911,11992,12047,12049,12054,12069,12086,12106,12119,12127,12128,12163,12169,12243,12255,12313,12321,12340,12343,12375,12381,12387,12407,12451,12505,12510,12522,12549,12571,12573,12638,12658,12675,12698,12745,12746,12751,12761,12815,12934,12945,12946,12961,12963,12989,13005,13022,13036,13074,13076,13104,13137,13199,13201,13207,13223,13228,13256,13257,13259,13275,13303,13310,13356,13376,13377,13399,13419,13443,13477,13480,13513,13550,13609,13632,13633,13683,13701,13704,13838,13847,13950,14000,14009,14025,14132,14171,14198,14212,14217,14280,14350,14384,14410,14461,14481,14514,14521,14528,14534,14565,14624,14644,14744,14765,14782,14785,14819,14826,14846,14847,14910,14931,14991,14992,15033,15043,15044,15051,15056,15057,15076,15081,15086,15117,15130,15152,15188,15218,15243,15260,15293,15295,15354,15379,15380,15421,15450,15494,15500,15504,15562,15598,15652,15686,15697,15706,15709,15710,15735,15744,15779,15870,15921,15922,15966,16062,16071,16077,16083,16152,16164,16223,16238,16275,16288,16292,16330,16336,16343,16388,16399,16420,16434,16438,16451,16458,16468,16478,16514,16550,16669,16671,16692,16697,16710,16724,16787,16795,16871,16916,16945,17026,17068,17118,17140,17141,17151,17202,17208,17240,17265,17278,17310,17312,17345],"56":[39,52,88,103,150,232,239,271,278,288,300,316,332,357,466,501,569,587,635,691,743,783,799,827,860,936,945,1017,1038,1056,1073,1076,1087,1153,1192,1218,1230,1232,1234,1239,1253,1313,1317,1327,1365,1396,1427,1439,1448,1481,1482,1538,1541,1593,1623,1628,1655,1669,1670,1693,1698,1717,1801,1808,1820,1823,1837,1848,1872,1877,1885,1912,1942,2027,2047,2048,2051,2064,2088,2120,2128,2143,2207,2241,2258,2312,2323,2341,2351,2368,2412,2421,2423,2434,2436,2498,2556,2598,2642,2682,2704,2763,2764,2786,2807,2837,2862,2871,2885,2908,2939,2942,3029,3045,3050,3062,3066,3092,3098,3117,3133,3136,3219,3297,3349,3388,3413,3436,3494,3499,3533,3601,3603,3605,3634,3730,3742,3796,3799,3813,3848,3901,3902,3934,3963,3986,3996,4019,4025,4043,4060,4067,4136,4177,4248,4257,4364,4373,4438,4442,4444,4465,4567,4576,4591,4621,4622,4646,4651,4655,4661,4688,4702,4724,4742,4750,4792,4834,4846,4850,4880,4907,4928,4990,5005,5018,5040,5071,5076,5093,5095,5187,5223,5250,5302,5351,5352,5364,5444,5447,5509,5518,5524,5533,5540,5587,5613,5615,5636,5646,5653,5664,5669,5674,5688,5696,5711,5753,5799,5804,5807,5812,5854,5857,5881,5889,5923,5941,5986,5987,6014,6045,6080,6105,6109,6131,6165,6182,6210,6211,6216,6240,6253,6257,6280,6362,6395,6423,6440,6444,6453,6473,6483,6521,6557,6577,6582,6604,6614,6625,6656,6657,6678,6722,6758,6783,6792,6825,6873,6917,6959,6988,6997,7019,7035,7038,7054,7086,7122,7136,7186,7203,7205,7207,7255,7296,7298,7389,7407,7412,7466,7567,7569,7597,7624,7713,7779,7794,7807,7815,7871,7878,7915,7941,7965,8016,8028,8071,8076,8115,8146,8209,8211,8218,8225,8257,8284,8296,8323,8328,8346,8353,8363,8364,8411,8431,8439,8440,8483,8488,8489,8557,8590,8636,8667,8675,8677,8696,8717,8718,8735,8759,8802,8807,8843,8874,8901,8908,8927,8997,9004,9006,9034,9037,9049,9056,9095,9119,9120,9124,9158,9160,9213,9215,9267,9298,9299,9309,9364,9388,9395,9414,9430,9487,9512,9536,9575,9622,9640,9676,9708,9729,9730,9769,9770,9809,9811,9830,9847,9858,9865,9883,9936,9946,9947,9966,9988,9997,9998,10007,10011,10028,10036,10106,10124,10131,10139,10183,10194,10203,10205,10251,10347,10361,10373,10393,10442,10459,10461,10473,10523,10526,10528,10535,10545,10548,10566,10593,10602,10639,10657,10680,10682,10693,10700,10706,10722,10732,10757,10763,10795,10803,10855,10865,10928,10957,10965,10984,11006,11065,11066,11087,11127,11137,11157,11183,11235,11237,11243,11252,11267,11279,11283,11319,11322,11327,11353,11402,11406,11418,11422,11439,11457,11475,11481,11493,11524,11533,11571,11581,11605,11618,11620,11709,11729,11847,11882,11901,11935,11943,12038,12049,12052,12079,12105,12181,12182,12216,12231,12265,12290,12292,12309,12329,12372,12381,12407,12444,12506,12541,12544,12567,12582,12655,12662,12676,12729,12750,12764,12788,12790,12793,12805,12823,12830,12851,12926,12946,12955,12967,12985,13068,13085,13090,13110,13136,13169,13206,13269,13293,13306,13312,13318,13331,13342,13364,13378,13388,13406,13409,13462,13481,13501,13634,13655,13721,13738,13749,13756,13770,13792,13813,13903,13927,13935,13980,13981,13994,14001,14003,14053,14060,14066,14072,14083,14135,14173,14200,14208,14342,14376,14391,14395,14429,14431,14444,14475,14478,14524,14552,14557,14655,14660,14685,14688,14698,14716,14733,14777,14781,14797,14809,14844,14846,14851,14852,14912,14950,14957,14997,15020,15023,15032,15052,15057,15074,15125,15127,15187,15204,15324,15354,15408,15424,15458,15515,15529,15543,15553,15610,15690,15692,15721,15753,15754,15780,15802,15805,15813,15854,15893,15904,15922,15931,15942,15949,15963,15976,15983,16000,16003,16012,16139,16208,16213,16222,16233,16240,16243,16269,16274,16288,16325,16386,16393,16396,16450,16492,16512,16536,16583,16662,16682,16737,16742,16830,16832,16837,16855,16864,16911,16949,16952,16983,16992,17012,17016,17027,17030,17080,17082,17107,17123,17143,17157,17167,17248,17254,17267,17330,17355,17359,17363,17364],"57":[26,29,81,106,145,159,172,180,197,202,207,230,250,283,295,300,307,308,361,367,371,398,412,433,455,488,489,499,505,510,552,597,602,628,643,656,674,724,741,745,749,782,874,879,896,899,916,939,983,1001,1005,1021,1070,1167,1210,1244,1250,1257,1297,1320,1330,1347,1362,1381,1408,1433,1453,1475,1479,1498,1534,1548,1568,1569,1593,1599,1601,1636,1724,1757,1761,1763,1764,1773,1795,1809,1810,1812,1856,1913,1947,1953,1968,2044,2111,2112,2121,2125,2135,2136,2166,2172,2191,2209,2248,2258,2296,2304,2315,2326,2332,2440,2446,2458,2493,2510,2531,2538,2609,2615,2627,2635,2641,2654,2655,2661,2725,2759,2764,2790,2797,2812,2853,2861,2875,2917,2918,2926,2943,2979,3005,3012,3052,3063,3094,3096,3127,3145,3233,3258,3271,3273,3281,3298,3304,3305,3331,3382,3400,3411,3417,3428,3442,3471,3481,3542,3557,3582,3583,3694,3731,3737,3790,3799,3851,3854,3855,3859,3888,3909,3929,3945,3947,3959,3974,4044,4046,4093,4096,4124,4135,4146,4147,4150,4181,4238,4250,4255,4310,4313,4336,4343,4357,4358,4372,4380,4426,4471,4530,4548,4605,4626,4681,4682,4696,4735,4785,4826,4862,4866,4932,4937,4975,5076,5114,5149,5174,5175,5186,5233,5288,5308,5332,5341,5391,5419,5432,5459,5463,5464,5513,5536,5541,5544,5551,5555,5564,5596,5601,5604,5609,5638,5686,5689,5700,5726,5767,5783,5797,5822,5832,5834,5838,5877,5902,5922,5936,5938,5977,5997,6007,6049,6070,6102,6114,6118,6201,6213,6215,6216,6220,6221,6242,6262,6268,6270,6279,6285,6291,6390,6396,6397,6402,6403,6438,6449,6470,6472,6485,6505,6541,6556,6594,6596,6604,6617,6657,6665,6671,6709,6715,6723,6748,6753,6754,6769,6820,6823,6843,6847,6853,6862,6891,6921,6936,6945,6962,6964,6980,6989,7025,7038,7093,7149,7165,7184,7215,7230,7239,7243,7261,7284,7296,7339,7342,7371,7397,7431,7439,7448,7489,7490,7520,7530,7535,7538,7563,7564,7569,7589,7609,7620,7625,7662,7682,7689,7697,7704,7742,7761,7771,7834,7835,7837,7840,7881,7882,7888,7909,7914,7938,7955,7960,8079,8097,8107,8154,8162,8183,8192,8244,8247,8249,8259,8260,8265,8328,8336,8354,8377,8382,8386,8418,8425,8498,8516,8555,8567,8583,8594,8648,8668,8690,8691,8704,8732,8756,8767,8774,8823,8825,8852,8856,8857,8877,8879,8909,8911,8946,8952,8957,8969,9000,9012,9014,9023,9045,9052,9063,9086,9111,9129,9138,9158,9167,9206,9213,9229,9266,9277,9316,9329,9353,9370,9384,9414,9423,9452,9476,9489,9516,9520,9523,9526,9533,9548,9612,9645,9650,9660,9690,9745,9760,9763,9764,9778,9790,9800,9820,9877,9884,9908,9925,9931,10027,10054,10060,10067,10139,10149,10218,10238,10249,10276,10290,10320,10338,10435,10443,10461,10472,10477,10482,10487,10499,10501,10527,10560,10565,10578,10597,10606,10612,10694,10753,10767,10778,10798,10819,10820,10848,10896,10902,10904,10933,10937,10941,10969,11003,11006,11018,11035,11084,11147,11171,11196,11253,11267,11277,11283,11284,11292,11294,11301,11333,11358,11359,11368,11376,11389,11399,11412,11420,11427,11450,11488,11490,11518,11548,11561,11593,11616,11633,11658,11665,11687,11690,11710,11714,11731,11765,11771,11780,11806,11816,11824,11835,11867,11868,11882,11888,11895,11931,11939,11960,11970,11978,12001,12006,12022,12059,12075,12105,12128,12136,12157,12240,12250,12252,12309,12389,12407,12414,12417,12447,12455,12516,12530,12544,12578,12594,12607,12659,12661,12680,12689,12690,12762,12776,12793,12815,12827,12828,12843,12848,12871,12885,12887,12915,12934,12938,13106,13115,13167,13185,13230,13262,13273,13327,13408,13488,13504,13545,13559,13610,13644,13660,13682,13698,13767,13814,13866,13889,13921,13948,13999,14026,14071,14085,14100,14109,14112,14119,14142,14144,14145,14172,14173,14175,14188,14254,14294,14319,14322,14404,14417,14423,14463,14479,14490,14497,14500,14509,14551,14582,14592,14626,14632,14646,14728,14738,14768,14790,14801,14856,14885,14896,14901,15000,15003,15026,15029,15056,15067,15071,15085,15120,15121,15130,15185,15221,15243,15263,15265,15281,15308,15324,15349,15351,15359,15361,15379,15382,15486,15488,15507,15559,15567,15619,15632,15654,15657,15668,15673,15674,15707,15716,15720,15808,15829,15871,15884,15988,16022,16025,16033,16062,16075,16143,16147,16151,16154,16190,16233,16263,16272,16286,16325,16327,16335,16359,16378,16384,16405,16417,16432,16449,16467,16490,16517,16529,16600,16610,16623,16714,16759,16761,16781,16786,16813,16827,16859,16878,16881,16892,16938,17011,17024,17026,17030,17108,17186,17220,17268,17280,17300,17358,17384,17396],"58":[7,66,112,173,184,195,242,253,261,265,276,328,389,457,460,466,469,471,483,484,520,521,573,619,621,642,691,731,748,784,825,879,913,931,960,970,1004,1044,1046,1107,1111,1121,1130,1247,1338,1349,1396,1425,1487,1510,1522,1531,1534,1589,1601,1642,1708,1725,1828,1836,1850,1857,1867,1880,1904,1939,1943,1949,1956,2033,2096,2105,2155,2226,2296,2355,2372,2387,2411,2420,2428,2441,2454,2493,2503,2506,2546,2557,2582,2635,2646,2662,2688,2709,2711,2712,2714,2728,2750,2801,2833,2838,2866,2867,2881,2935,2949,2965,3003,3006,3139,3160,3171,3179,3205,3210,3212,3259,3270,3287,3329,3336,3360,3368,3390,3409,3417,3440,3554,3584,3600,3605,3675,3705,3720,3735,3743,3809,3818,3826,3850,3880,3901,3924,3934,4051,4074,4084,4130,4194,4214,4256,4268,4334,4366,4393,4407,4413,4499,4502,4533,4535,4551,4571,4590,4601,4607,4647,4650,4693,4705,4732,4733,4742,4786,4824,4835,4913,4920,4951,4976,5007,5017,5031,5072,5077,5096,5198,5200,5256,5351,5425,5433,5445,5449,5455,5476,5493,5528,5566,5571,5576,5599,5614,5618,5626,5669,5670,5690,5707,5730,5758,5806,5807,5853,5859,5869,5883,5906,5931,5932,5937,5963,5981,5992,6046,6080,6095,6156,6160,6205,6222,6236,6259,6265,6295,6306,6309,6355,6361,6375,6402,6449,6452,6464,6466,6473,6486,6495,6555,6562,6568,6605,6633,6638,6648,6655,6656,6662,6689,6715,6725,6727,6734,6758,6810,6877,6896,6964,6971,6973,7007,7025,7087,7102,7113,7148,7157,7175,7181,7189,7229,7259,7294,7315,7362,7370,7372,7374,7421,7450,7461,7471,7478,7514,7533,7550,7569,7571,7590,7612,7677,7713,7740,7795,7804,7823,7863,7925,7960,7981,7991,8002,8048,8065,8070,8117,8143,8146,8152,8158,8177,8184,8198,8204,8211,8247,8278,8310,8369,8370,8371,8381,8388,8393,8438,8447,8451,8471,8478,8535,8544,8560,8565,8576,8582,8610,8629,8660,8665,8683,8710,8731,8744,8797,8801,8815,8844,8856,8868,8871,8902,8903,8904,8980,8983,9025,9033,9074,9086,9092,9114,9126,9144,9177,9195,9220,9260,9296,9300,9311,9342,9359,9373,9379,9401,9409,9441,9449,9462,9502,9524,9538,9550,9584,9602,9604,9615,9658,9718,9727,9772,9775,9790,9810,9827,9851,9855,9869,9879,9911,9919,9926,9958,9996,10033,10039,10044,10055,10075,10097,10101,10114,10126,10141,10145,10168,10207,10232,10244,10253,10318,10334,10340,10350,10367,10419,10466,10486,10491,10512,10527,10561,10568,10569,10604,10619,10668,10675,10681,10685,10701,10714,10731,10755,10776,10792,10832,10844,10863,10874,10894,10905,10933,10935,10993,11010,11017,11020,11022,11064,11076,11078,11108,11115,11128,11145,11147,11155,11228,11255,11278,11368,11396,11398,11403,11411,11424,11437,11447,11456,11497,11519,11553,11612,11620,11629,11773,11777,11780,11835,11837,11851,11860,11896,11898,11908,11909,11929,11955,11993,12000,12017,12040,12048,12056,12063,12071,12073,12086,12088,12092,12094,12115,12116,12119,12145,12186,12203,12244,12256,12271,12297,12409,12415,12417,12472,12503,12545,12578,12587,12592,12645,12677,12701,12718,12720,12742,12824,12841,12851,12865,12883,12903,12907,12909,12913,12947,13003,13034,13036,13091,13101,13106,13113,13114,13148,13149,13156,13163,13189,13219,13237,13248,13254,13295,13305,13334,13337,13348,13371,13386,13389,13391,13399,13409,13418,13437,13453,13490,13507,13512,13542,13545,13567,13570,13575,13610,13634,13785,13805,13819,13838,13865,13874,13903,13918,13924,13960,13990,14002,14003,14013,14036,14050,14109,14127,14130,14145,14155,14157,14168,14172,14179,14239,14301,14319,14327,14384,14412,14466,14511,14571,14578,14581,14658,14665,14682,14716,14768,14870,14885,14903,14970,15000,15019,15030,15035,15036,15076,15096,15117,15156,15163,15198,15212,15219,15225,15240,15253,15259,15266,15291,15324,15326,15451,15480,15510,15517,15534,15561,15569,15588,15617,15621,15669,15691,15697,15699,15772,15787,15842,15863,15867,15885,15893,16003,16008,16016,16085,16106,16125,16136,16189,16216,16222,16285,16301,16306,16432,16451,16482,16571,16628,16699,16732,16759,16768,16783,16810,16821,16838,16859,16892,16899,16935,17020,17036,17080,17101,17115,17126,17146,17155,17169,17208,17239,17258,17280,17306,17329,17333,17343,17360,17399],"59":[18,63,70,114,136,189,194,203,218,240,285,343,363,380,456,496,511,518,523,567,579,603,609,620,689,737,783,808,816,817,932,945,962,979,985,987,997,999,1022,1047,1212,1213,1222,1236,1237,1239,1264,1272,1293,1319,1351,1391,1422,1484,1499,1501,1503,1521,1529,1572,1600,1613,1635,1668,1676,1736,1806,1836,1858,1861,1883,1949,1953,1976,1978,1987,2017,2022,2026,2108,2288,2300,2303,2363,2366,2370,2482,2492,2504,2522,2543,2573,2586,2590,2607,2647,2648,2684,2702,2714,2727,2738,2749,2789,2795,2834,2876,2879,2882,2962,2984,3000,3065,3093,3163,3252,3285,3430,3493,3528,3534,3560,3578,3599,3604,3661,3741,3761,3807,3893,3958,3966,3985,3993,3996,4004,4015,4072,4093,4135,4178,4185,4192,4237,4240,4247,4274,4277,4330,4371,4373,4382,4435,4439,4450,4458,4528,4545,4570,4578,4597,4611,4615,4620,4677,4686,4690,4728,4751,4813,4814,4827,4858,4864,4916,4920,4981,4984,4998,5018,5083,5090,5097,5133,5159,5167,5179,5194,5205,5266,5285,5305,5315,5333,5374,5382,5387,5395,5405,5432,5442,5487,5513,5561,5591,5600,5609,5613,5637,5642,5675,5745,5786,5792,5796,5802,5811,5836,5838,5847,5850,5880,5881,5910,5939,5950,6003,6004,6021,6073,6111,6115,6130,6172,6192,6195,6219,6220,6231,6257,6284,6332,6338,6345,6386,6443,6456,6457,6486,6510,6521,6551,6603,6609,6613,6650,6667,6678,6719,6745,6758,6767,6800,6809,6895,6909,6914,6934,6967,6989,6999,7021,7035,7045,7075,7111,7157,7161,7165,7168,7185,7197,7245,7294,7314,7335,7349,7352,7450,7456,7489,7506,7511,7556,7567,7576,7633,7636,7674,7705,7714,7727,7733,7745,7763,7771,7830,7846,7864,7875,7892,7989,8003,8024,8030,8036,8048,8051,8072,8098,8137,8143,8179,8199,8210,8240,8246,8250,8275,8298,8304,8315,8349,8357,8366,8376,8386,8387,8391,8400,8423,8435,8441,8451,8462,8469,8555,8557,8582,8617,8620,8655,8778,8795,8840,8894,8913,8923,8978,8985,8998,9000,9015,9022,9024,9048,9052,9132,9151,9231,9252,9286,9291,9345,9351,9381,9387,9394,9408,9410,9445,9470,9474,9481,9489,9499,9567,9624,9642,9680,9731,9769,9772,9822,9880,9902,9921,9936,9994,10090,10144,10193,10223,10228,10229,10247,10287,10311,10462,10487,10522,10528,10538,10596,10630,10695,10698,10725,10777,10825,10831,10866,10914,10916,10953,10985,11018,11021,11033,11053,11062,11115,11144,11160,11252,11266,11327,11332,11333,11341,11349,11361,11372,11373,11384,11421,11429,11471,11495,11498,11521,11537,11618,11623,11653,11679,11687,11695,11724,11771,11858,11861,11875,11922,11924,11936,11957,11964,12009,12024,12028,12117,12124,12127,12202,12242,12256,12271,12276,12306,12347,12351,12380,12400,12448,12451,12453,12474,12477,12659,12663,12750,12757,12768,12784,12827,12877,12891,12894,12897,12995,13013,13021,13023,13038,13051,13056,13088,13096,13104,13181,13194,13201,13221,13234,13249,13281,13285,13292,13343,13385,13428,13533,13636,13680,13710,13857,13871,13951,13953,13976,14023,14026,14045,14049,14068,14082,14083,14124,14167,14171,14194,14208,14247,14311,14335,14347,14373,14381,14384,14385,14441,14462,14467,14485,14521,14550,14571,14588,14598,14633,14639,14640,14670,14861,14889,14980,15019,15045,15100,15142,15143,15241,15268,15294,15333,15353,15366,15470,15491,15560,15697,15728,15733,15738,15743,15775,15806,15821,15856,15883,15892,15927,15956,15977,16006,16116,16127,16166,16168,16207,16215,16252,16284,16307,16314,16354,16372,16412,16480,16498,16501,16561,16567,16579,16608,16618,16659,16737,16744,16759,16774,16789,16790,16895,16908,16947,16970,16977,16978,17000,17069,17101,17102,17120,17152,17162,17170,17204,17251,17256,17262,17281,17285,17306,17312,17344,17367,17371,17383,17405],"60":[5,31,33,50,65,118,119,184,204,209,231,234,238,244,271,300,307,311,312,314,392,406,414,445,478,488,502,564,565,607,683,728,753,774,776,823,834,838,841,848,849,861,880,895,912,919,988,1017,1029,1050,1062,1109,1133,1148,1193,1204,1215,1264,1303,1316,1318,1415,1419,1422,1430,1431,1443,1447,1480,1482,1504,1516,1536,1544,1547,1548,1556,1561,1600,1666,1696,1698,1720,1736,1755,1770,1774,1796,1804,1807,1833,1843,1855,1893,1896,1909,1958,1979,2040,2048,2055,2070,2078,2134,2137,2139,2177,2179,2264,2268,2271,2277,2281,2360,2364,2383,2415,2499,2540,2556,2560,2567,2580,2667,2708,2729,2743,2775,2782,2800,2853,2944,2984,2997,3024,3033,3035,3049,3071,3076,3112,3132,3183,3221,3266,3282,3294,3307,3327,3348,3411,3447,3450,3495,3518,3553,3569,3587,3603,3614,3628,3631,3641,3653,3748,3752,3779,3788,3789,3796,3806,3807,3817,3867,3877,3880,3882,3891,3918,3927,3931,3940,3950,3967,3980,3998,4035,4095,4108,4112,4129,4134,4153,4174,4227,4241,4272,4285,4315,4344,4427,4468,4473,4489,4522,4548,4557,4564,4616,4632,4663,4665,4692,4722,4730,4739,4756,4769,4775,4783,4805,4807,4828,4863,4866,4889,4929,4960,4989,4990,5010,5023,5055,5083,5145,5161,5163,5165,5169,5207,5209,5218,5226,5231,5257,5279,5288,5298,5308,5324,5335,5380,5397,5411,5425,5455,5479,5521,5559,5560,5572,5580,5642,5677,5709,5723,5751,5783,5812,5843,5862,5893,5907,5937,5947,5950,5978,6015,6023,6028,6057,6067,6077,6090,6106,6113,6119,6142,6181,6222,6223,6297,6315,6326,6395,6400,6401,6421,6428,6461,6463,6472,6538,6559,6570,6582,6584,6612,6623,6627,6642,6646,6664,6689,6690,6699,6755,6762,6771,6777,6792,6803,6814,6843,6853,6868,6891,6927,6934,6957,6960,6966,6994,7001,7022,7030,7032,7044,7060,7062,7067,7083,7096,7108,7123,7129,7158,7171,7246,7251,7253,7312,7354,7377,7379,7408,7449,7451,7458,7469,7534,7544,7567,7601,7609,7614,7619,7620,7649,7651,7669,7681,7704,7723,7743,7786,7830,7838,7851,7923,7933,7936,7944,7949,7954,7967,7973,7991,8001,8002,8005,8016,8023,8026,8065,8071,8086,8088,8147,8148,8166,8184,8187,8227,8228,8242,8257,8264,8308,8314,8387,8407,8420,8421,8422,8425,8469,8470,8473,8475,8494,8497,8501,8509,8556,8562,8568,8576,8592,8602,8608,8643,8703,8726,8740,8749,8757,8858,8860,8865,8866,8869,8870,8874,8942,8952,8959,8973,8983,8999,9014,9015,9105,9126,9140,9147,9176,9179,9199,9202,9212,9228,9240,9278,9281,9290,9294,9307,9329,9337,9357,9361,9375,9379,9380,9383,9387,9390,9411,9413,9447,9452,9461,9468,9498,9502,9543,9550,9552,9562,9573,9580,9607,9610,9611,9631,9634,9637,9663,9671,9678,9681,9694,9741,9749,9800,9802,9836,9838,9876,9884,9893,9902,9910,9951,9958,9978,9991,9993,10018,10044,10049,10058,10071,10116,10147,10158,10181,10192,10199,10200,10225,10229,10249,10274,10303,10320,10414,10421,10444,10490,10500,10551,10554,10590,10595,10638,10698,10742,10769,10825,10828,10889,10914,10944,10958,11032,11101,11120,11122,11134,11142,11161,11173,11194,11196,11238,11241,11271,11307,11314,11317,11327,11333,11339,11354,11355,11372,11390,11438,11478,11485,11498,11514,11561,11586,11590,11602,11610,11614,11615,11620,11631,11635,11644,11647,11712,11718,11725,11858,11860,11861,11896,11930,11932,11938,11950,11953,11978,11999,12010,12032,12053,12059,12063,12076,12079,12113,12126,12132,12144,12192,12195,12203,12211,12214,12238,12272,12277,12287,12292,12360,12388,12389,12426,12441,12442,12452,12472,12481,12492,12497,12505,12572,12614,12633,12643,12670,12680,12730,12733,12811,12817,12837,12842,12843,12867,12892,12901,12906,12910,12966,13033,13060,13062,13064,13089,13152,13168,13190,13206,13276,13321,13342,13356,13365,13411,13436,13458,13487,13499,13536,13562,13628,13660,13672,13693,13696,13727,13745,13769,13782,13792,13878,13932,13959,13996,14062,14081,14087,14147,14207,14218,14231,14260,14363,14366,14373,14384,14425,14431,14490,14495,14515,14533,14550,14571,14595,14601,14630,14651,14698,14703,14716,14767,14820,14825,14830,14838,14848,14868,14890,14893,14917,14923,14936,14948,14996,15051,15055,15060,15088,15094,15200,15219,15223,15226,15252,15283,15296,15304,15316,15355,15384,15388,15413,15419,15437,15480,15527,15627,15634,15639,15706,15708,15720,15818,15885,15918,15950,15980,15982,16004,16036,16076,16095,16155,16173,16224,16248,16285,16323,16330,16399,16470,16476,16531,16557,16572,16607,16632,16677,16726,16733,16744,16788,16810,16835,16836,16876,16895,16921,16984,17008,17027,17037,17046,17076,17135,17143,17145,17152,17168,17197,17217,17233,17258,17272,17283,17306,17308,17311,17313,17336,17343,17347,17375],"61":[31,43,94,102,162,166,169,173,202,221,241,249,252,263,271,282,294,295,323,330,371,385,396,401,404,406,434,441,452,463,473,485,496,500,527,535,559,573,593,597,598,609,626,628,635,644,665,682,744,746,750,808,811,833,866,871,874,890,905,908,942,1001,1005,1041,1054,1150,1170,1196,1201,1207,1209,1243,1260,1272,1354,1361,1379,1390,1401,1409,1429,1461,1463,1465,1472,1473,1528,1558,1569,1617,1648,1653,1684,1778,1803,1821,1824,1852,1859,1870,1872,1897,1903,1932,1936,2027,2048,2065,2067,2070,2102,2118,2142,2186,2189,2260,2290,2313,2337,2375,2381,2392,2396,2398,2406,2408,2411,2415,2417,2420,2426,2435,2441,2475,2483,2497,2503,2533,2570,2618,2624,2674,2681,2687,2728,2739,2741,2746,2760,2762,2781,2808,2840,2842,2872,2921,2929,2952,2970,2986,2988,2996,2999,3010,3025,3031,3063,3073,3084,3104,3111,3126,3130,3187,3232,3284,3285,3291,3321,3331,3356,3357,3364,3376,3401,3420,3433,3434,3448,3455,3456,3462,3464,3471,3487,3490,3548,3565,3584,3607,3693,3701,3708,3718,3787,3836,3838,3897,3904,3917,3926,3930,3933,3941,3947,4000,4028,4079,4082,4101,4108,4122,4127,4140,4217,4226,4337,4416,4419,4423,4448,4489,4507,4530,4531,4571,4604,4648,4650,4664,4676,4698,4699,4705,4724,4727,4749,4753,4769,4806,4846,4847,4869,4930,4963,4978,5019,5027,5075,5084,5086,5141,5148,5151,5186,5282,5287,5302,5304,5319,5323,5352,5369,5379,5408,5434,5442,5452,5454,5480,5486,5524,5556,5603,5636,5644,5667,5704,5732,5738,5764,5793,5798,5808,5815,5818,5841,5842,5856,5872,5879,5893,5916,5949,5991,5992,6015,6032,6052,6062,6068,6085,6102,6135,6141,6144,6163,6164,6183,6188,6209,6251,6259,6293,6302,6305,6332,6334,6335,6350,6368,6385,6386,6389,6391,6408,6426,6438,6452,6520,6521,6565,6571,6576,6606,6611,6621,6633,6636,6651,6667,6676,6680,6703,6707,6758,6760,6772,6779,6810,6826,6834,6906,6917,6943,6963,6964,6995,7000,7005,7020,7025,7051,7054,7060,7065,7100,7103,7134,7145,7147,7151,7183,7192,7208,7217,7276,7288,7289,7325,7334,7347,7352,7358,7370,7375,7393,7396,7415,7417,7438,7440,7492,7500,7537,7565,7576,7586,7608,7651,7682,7720,7745,7756,7767,7768,7769,7794,7808,7812,7832,7860,7872,7928,7975,7979,7984,8002,8020,8039,8056,8080,8082,8146,8166,8167,8174,8191,8193,8211,8215,8225,8230,8259,8269,8282,8297,8299,8323,8331,8342,8377,8393,8394,8395,8416,8429,8468,8495,8504,8528,8530,8561,8564,8579,8695,8767,8782,8790,8804,8841,8855,8877,8895,8908,8961,8981,8982,9008,9031,9075,9091,9146,9238,9245,9256,9259,9261,9264,9273,9278,9298,9299,9323,9350,9367,9373,9432,9434,9441,9498,9507,9534,9543,9567,9597,9616,9627,9639,9654,9708,9749,9773,9847,9853,9858,9896,9904,9991,10000,10011,10076,10096,10099,10118,10154,10158,10165,10184,10186,10189,10192,10198,10199,10230,10238,10273,10301,10323,10332,10336,10366,10385,10403,10440,10474,10494,10500,10516,10523,10532,10555,10558,10579,10610,10611,10634,10647,10677,10687,10706,10718,10721,10743,10759,10761,10777,10779,10802,10814,10818,10835,10840,10841,10847,10853,10858,10908,10918,10922,10933,10990,11012,11026,11032,11036,11116,11135,11142,11146,11149,11162,11177,11178,11199,11257,11258,11309,11350,11359,11385,11416,11417,11420,11520,11523,11534,11541,11548,11560,11564,11568,11582,11591,11601,11608,11621,11628,11654,11657,11660,11751,11762,11779,11783,11787,11820,11831,11861,11879,11950,11955,12015,12052,12069,12070,12112,12121,12128,12135,12148,12155,12161,12162,12168,12192,12202,12222,12254,12265,12319,12331,12342,12436,12443,12457,12499,12520,12540,12570,12573,12585,12588,12625,12691,12799,12823,12847,12886,12897,12916,12931,12937,12941,12960,12965,12970,12973,13117,13118,13159,13165,13169,13198,13203,13216,13228,13242,13292,13354,13362,13451,13458,13489,13508,13514,13624,13644,13678,13689,13695,13711,13717,13755,13810,13846,13855,13897,13899,13906,13919,13963,14009,14021,14054,14112,14129,14142,14191,14194,14245,14289,14310,14315,14333,14344,14369,14385,14421,14469,14478,14482,14581,14597,14634,14640,14684,14729,14756,14763,14773,14803,14821,14838,14841,14858,14866,14871,14877,14883,14942,14960,14962,15008,15050,15073,15106,15110,15117,15132,15181,15199,15257,15264,15326,15352,15356,15395,15414,15417,15439,15450,15451,15458,15485,15489,15527,15538,15558,15603,15721,15722,15747,15757,15823,15836,15841,15851,15858,15904,15923,15956,15957,15964,15981,15985,16022,16024,16075,16105,16205,16217,16221,16227,16235,16288,16314,16345,16368,16415,16417,16426,16438,16440,16460,16488,16499,16507,16514,16553,16582,16591,16609,16678,16688,16704,16711,16736,16762,16768,16777,16778,16799,16820,16831,16859,16906,16969,16979,16987,17057,17104,17136,17208,17209,17328,17361,17363],"62":[21,61,64,78,93,114,121,142,173,178,196,200,217,236,308,318,442,445,448,470,515,517,530,531,543,580,588,594,629,638,724,736,749,759,762,796,800,839,847,851,872,885,934,940,946,1012,1016,1023,1034,1054,1061,1079,1099,1109,1113,1138,1146,1159,1167,1198,1243,1244,1262,1268,1400,1457,1470,1493,1494,1505,1511,1536,1539,1542,1576,1583,1608,1633,1656,1668,1738,1789,1847,1865,1874,1880,1899,1926,1942,1953,2014,2064,2077,2085,2094,2117,2125,2142,2170,2215,2240,2292,2327,2400,2402,2425,2449,2450,2453,2466,2474,2478,2497,2508,2534,2559,2598,2619,2620,2622,2636,2734,2736,2749,2774,2778,2781,2785,2798,2803,2849,2864,2867,2874,2936,2945,2977,2978,3006,3011,3025,3036,3045,3048,3074,3100,3108,3113,3155,3166,3192,3196,3201,3228,3274,3282,3309,3376,3384,3400,3411,3447,3460,3461,3470,3471,3494,3533,3623,3629,3670,3692,3699,3704,3709,3711,3720,3722,3735,3738,3742,3754,3758,3759,3779,3800,3806,3839,3868,3878,3890,3903,3957,4032,4035,4044,4050,4064,4087,4095,4142,4144,4181,4185,4201,4203,4243,4267,4268,4275,4357,4367,4377,4384,4386,4442,4469,4481,4495,4514,4516,4524,4570,4588,4592,4594,4603,4615,4624,4656,4760,4771,4778,4807,4856,4868,4875,4892,4897,4932,4933,4934,4955,5045,5063,5079,5083,5095,5105,5142,5147,5155,5162,5191,5197,5203,5215,5253,5278,5289,5292,5300,5312,5325,5332,5347,5371,5388,5394,5420,5432,5462,5500,5503,5505,5513,5520,5536,5543,5574,5579,5591,5673,5710,5734,5735,5765,5770,5819,5822,5851,5885,5890,5897,5939,5997,6023,6059,6069,6080,6087,6137,6146,6158,6175,6188,6195,6221,6244,6245,6259,6310,6357,6359,6363,6372,6384,6387,6405,6411,6438,6455,6458,6461,6464,6467,6472,6474,6504,6507,6559,6582,6593,6602,6625,6637,6644,6652,6673,6681,6687,6689,6707,6747,6781,6840,6851,6853,6931,6932,6945,6980,7005,7009,7042,7053,7069,7074,7080,7088,7091,7122,7128,7163,7167,7187,7245,7267,7280,7297,7302,7324,7389,7409,7425,7480,7519,7526,7559,7562,7564,7572,7585,7594,7604,7613,7643,7662,7673,7678,7707,7712,7779,7791,7846,7853,7866,7872,7879,7880,7901,7909,7923,7932,7947,7959,7978,7992,8062,8096,8133,8179,8216,8244,8262,8280,8292,8312,8326,8344,8359,8376,8396,8461,8480,8504,8538,8544,8565,8605,8669,8677,8681,8693,8694,8721,8722,8757,8758,8769,8771,8798,8809,8832,8851,8856,8863,8898,8903,8919,8926,8942,8952,8956,8961,8964,8974,9024,9026,9037,9038,9046,9082,9092,9100,9120,9122,9149,9173,9177,9189,9201,9206,9233,9238,9256,9264,9265,9293,9301,9336,9337,9344,9380,9385,9421,9437,9444,9463,9480,9488,9533,9546,9595,9624,9670,9679,9683,9688,9689,9706,9723,9727,9740,9781,9796,9800,9807,9830,9835,9836,9875,9881,9900,9910,9933,9943,9967,9979,10004,10047,10060,10082,10089,10111,10180,10182,10184,10203,10206,10213,10225,10281,10304,10335,10339,10354,10390,10405,10415,10419,10425,10452,10480,10516,10567,10583,10594,10607,10612,10632,10636,10649,10675,10680,10688,10701,10735,10744,10758,10781,10824,10832,10839,10877,10949,10954,10964,10965,10990,10999,11041,11042,11067,11078,11122,11136,11153,11161,11187,11201,11212,11214,11280,11339,11340,11355,11377,11381,11385,11388,11402,11438,11504,11528,11531,11536,11553,11571,11578,11590,11673,11676,11700,11711,11719,11734,11793,11798,11803,11807,11815,11824,11860,11862,11922,11933,11940,11945,11951,11988,11998,12002,12008,12028,12046,12047,12050,12061,12071,12113,12128,12164,12171,12175,12180,12218,12258,12260,12309,12349,12425,12481,12510,12519,12561,12566,12577,12588,12660,12736,12753,12769,12817,12825,12861,12921,12923,12925,12926,12930,12935,12958,13012,13015,13027,13043,13084,13113,13122,13127,13173,13215,13255,13260,13342,13377,13401,13402,13473,13498,13533,13537,13541,13548,13568,13576,13589,13605,13635,13656,13668,13703,13707,13744,13793,13848,13871,13927,13979,14044,14086,14109,14153,14241,14297,14301,14319,14322,14323,14369,14372,14385,14388,14391,14396,14418,14528,14575,14590,14615,14707,14728,14736,14762,14785,14889,14899,14905,14958,14962,14972,15012,15049,15073,15091,15118,15137,15233,15263,15284,15299,15308,15328,15329,15397,15553,15611,15621,15647,15669,15683,15705,15796,15816,15828,15945,15961,15965,15991,16008,16010,16014,16021,16023,16042,16070,16081,16087,16092,16095,16102,16106,16110,16156,16180,16257,16327,16332,16349,16391,16428,16430,16447,16456,16463,16533,16555,16597,16606,16608,16610,16668,16687,16774,16788,16799,16913,16919,16975,16989,17001,17013,17054,17059,17156,17184,17330,17331,17342,17407],"63":[22,198,244,478,756,821,837,1010,1112,1129,1152,1190,1417,1465,1507,1630,1680,1702,1749,1764,1862,1878,1928,1946,1965,2008,2144,2205,2294,2397,2467,2468,2648,2710,2787,2814,2870,2888,2956,2961,3028,3030,3064,3134,3174,3204,3315,3389,3423,3494,3511,3623,3684,3714,3774,3841,3844,3851,4018,4042,4055,4172,4265,4298,4307,4423,4479,4743,4853,4877,4908,4918,4929,4933,4979,4987,4989,5029,5078,5103,5145,5146,5228,5426,5467,5478,5551,5661,5722,5766,5854,5908,6010,6020,6038,6163,6216,6383,6490,6663,6752,6844,6921,6944,6948,6964,6986,7132,7275,7278,7292,7511,7563,7698,7715,7735,7788,7825,7862,7957,8071,8133,8136,8237,8261,8397,8410,8459,8508,8611,8626,8648,8653,8694,8922,9010,9095,9178,9185,9345,9366,9413,9516,9594,9715,9780,9793,9908,9938,9982,10013,10029,10136,10278,10318,10408,10448,10463,10613,10657,10789,10817,10828,10973,10998,11023,11068,11113,11135,11208,11225,11228,11274,11346,11348,11376,11384,11444,11467,11492,11525,11570,11571,11641,11677,11798,11804,11953,12022,12143,12259,12276,12475,12488,12546,12708,13417,13705,13776,14001,14216,14493,14511,14546,14989,15046,15075,15158,15364,15462,15707,16002,16322,16666,16976,17206,17223,17277,17317,17405]}}

==> anc/reproduce/sets/archetype_winner-takes-all.json <==
{"name":"winner takes all","kind":"archetype","group":"winner-takes-all","n_neurons":50155,"layers":{"0":[9,52,55,220,292,309,328,393,398,399,403,417,502,503,584,629,651,658,669,670,701,715,790,873,881,916,992,1032,1037,1060,1076,1097,1113,1177,1181,1278,1279,1299,1315,1345,1349,1440,1447,1459,1532,1539,1544,1620,1642,1693,1712,1729,1734,1774,1790,1831,1887,1929,2000,2041,2165,2261,2297,2350,2364,2385,2414,2417,2436,2449,2454,2478,2481,2492,2499,2513,2562,2569,2588,2591,2622,2648,2654,2657,2669,2703,2717,2728,2745,2757,2763,2834,2858,2895,2899,2911,2945,2974,3009,3047,3049,3076,3141,3165,3172,3189,3193,3194,3224,3285,3339,3362,3413,3469,3493,3516,3541,3559,3569,3571,3605,3630,3670,3707,3769,3787,3813,3833,3842,3866,3886,3908,3948,4010,4049,4051,4070,4075,4080,4091,4145,4151,4175,4233,4258,4282,4322,4370,4422,4451,4492,4493,4501,4519,4657,4694,4703,4787,4792,4807,4833,4849,4875,4881,4915,5019,5026,5038,5105,5109,5115,5124,5213,5216,5229,5252,5283,5296,5298,5325,5327,5329,5336,5339,5343,5370,5375,5489,5549,5550,5558,5612,5616,5690,5729,5748,5754,5849,5865,5888,5950,5996,6014,6112,6113,6117,6129,6140,6149,6175,6176,6182,6238,6249,6279,6342,6358,6359,6365,6373,6375,6384,6440,6456,6460,6471,6478,6484,6497,6502,6531,6559,6572,6629,6646,6688,6698,6700,6724,6752,6773,6793,6889,6911,6912,6931,6980,6994,7030,7031,7032,7067,7070,7081,7087,7117,7154,7156,7165,7174,7198,7233,7267,7325,7328,7343,7347,7369,7382,7455,7459,7505,7524,7576,7601,7623,7631,7638,7649,7731,7750,7760,7835,7916,7939,7944,7976,7987,8014,8027,8060,8070,8095,8128,8160,8167,8175,8204,8236,8247,8265,8274,8287,8300,8314,8320,8321,8356,8445,8457,8461,8506,8574,8610,8639,8648,8651,8714,8729,8768,8783,8800,8822,8850,8880,8941,8994,9013,9041,9091,9101,9117,9138,9149,9156,9163,9185,9210,9211,9239,9275,9348,9351,9383,9416,9456,9496,9507,9509,9529,9543,9559,9565,9606,9610,9612,9636,9645,9689,9691,9696,9766,9769,9771,9787,9803,9828,9849,9870,9890,9903,9915,9962,9980,9999,10005,10006,10011,10077,10101,10103,10165,10167,10180,10182,10196,10197,10217,10227,10236,10256,10283,10302,10352,10367,10373,10386,10396,10437,10442,10497,10517,10555,10560,10609,10634,10654,10655,10660,10684,10735,10738,10756,10855,10858,10975,11001,11059,11128,11151,11158,11163,11167,11177,11214,11217,11244,11286,11311,11324,11346,11361,11383,11387,11470,11523,11524,11535,11557,11649,11684,11697,11707,11715,11754,11818,11857,11884,11893,11907,11924,11950,11953,11954,11958,11960,11975,11983,12043,12085,12124,12143,12147,12160,12203,12235,12239,12270,12295,12297,12355,12408,12554,12580,12616,12747,12757,12840,12914,12917,12957,13003,13034,13051,13074,13169,13189,13272,13320,13372,13542,13587,13633,13693,13794,13828,13908,13930,13952,14058,14118,14171,14178,14275,14288,14411,14435,14632,14651,14652,14712,14724,14735,14775,14945,15012,15016,15033,15337,15429,15471,15483,15500,15621,15650,15717,15918,15987,15988,16053,16075,16095,16127,16142,16236,16410,16437,16524,16531,16710,16728,16739,16872,16876,16895,16968,17067,17090,17121,17190,17203,17222,17249,17279,17393],"1":[24,32,94,100,122,127,155,158,171,206,229,233,281,282,303,304,308,311,350,369,420,445,478,480,492,498,503,508,526,547,557,573,583,596,630,632,648,664,699,724,798,809,831,844,868,878,884,893,950,951,963,1011,1012,1039,1062,1086,1094,1099,1153,1189,1217,1229,1235,1258,1260,1262,1314,1334,1338,1340,1341,1444,1494,1546,1562,1571,1572,1583,1602,1637,1644,1681,1691,1705,1735,1775,1780,1805,1813,1829,1865,1899,1911,1913,1921,1923,1930,1939,1945,1955,1961,1988,2019,2076,2081,2093,2098,2115,2124,2136,2144,2150,2151,2180,2184,2237,2257,2280,2303,2360,2377,2406,2453,2478,2487,2493,2523,2531,2532,2543,2599,2624,2625,2639,2650,2661,2702,2705,2730,2776,2778,2782,2788,2842,2889,2899,2910,2911,2914,2940,2986,2990,2999,3002,3036,3052,3076,3078,3079,3086,3113,3116,3127,3129,3148,3161,3201,3203,3223,3263,3279,3295,3300,3309,3311,3312,3397,3421,3432,3436,3440,3491,3527,3535,3614,3700,3710,3745,3746,3754,3757,3805,3879,3918,3927,3938,3970,3990,4021,4027,4041,4049,4061,4092,4093,4099,4100,4124,4147,4149,4181,4201,4206,4236,4252,4254,4263,4268,4289,4290,4299,4305,4346,4372,4383,4394,4406,4424,4442,4443,4474,4504,4505,4507,4528,4538,4561,4579,4581,4583,4590,4639,4687,4763,4770,4772,4774,4785,4809,4814,4842,4892,4897,4898,4905,4916,4919,4952,4954,4961,4968,4970,4973,4992,5029,5030,5031,5035,5074,5098,5108,5152,5163,5204,5234,5240,5251,5264,5286,5302,5306,5322,5376,5390,5400,5421,5428,5465,5467,5490,5521,5523,5531,5552,5576,5580,5591,5594,5601,5619,5702,5710,5754,5775,5789,5833,5844,5868,5896,5897,5945,5949,5961,5962,5985,5988,5990,6006,6009,6050,6055,6062,6091,6130,6131,6166,6198,6245,6264,6298,6304,6362,6371,6373,6376,6450,6454,6457,6465,6467,6481,6497,6500,6511,6521,6561,6566,6569,6572,6609,6694,6705,6719,6730,6733,6770,6807,6841,6852,6861,6888,6897,6898,6909,6914,6932,6951,7026,7031,7034,7035,7042,7071,7105,7115,7151,7155,7164,7180,7198,7223,7224,7227,7229,7248,7260,7283,7284,7287,7289,7293,7299,7315,7361,7375,7377,7381,7388,7394,7401,7426,7448,7449,7456,7460,7479,7500,7501,7509,7520,7555,7611,7703,7739,7754,7764,7792,7822,7823,7843,7849,7894,7914,7922,7927,7938,7956,7963,7993,8031,8045,8079,8098,8109,8111,8132,8157,8190,8194,8196,8200,8203,8219,8220,8246,8294,8304,8311,8313,8316,8324,8344,8347,8382,8397,8414,8420,8443,8461,8468,8472,8514,8532,8562,8565,8569,8581,8596,8640,8700,8703,8729,8736,8744,8783,8824,8825,8857,8879,8882,8884,8902,8905,8936,8941,8952,8963,8987,8996,9021,9033,9036,9047,9052,9109,9114,9115,9132,9154,9172,9175,9203,9206,9223,9226,9250,9252,9261,9271,9304,9320,9329,9337,9342,9384,9385,9391,9403,9441,9451,9456,9462,9494,9511,9537,9545,9586,9593,9611,9657,9695,9696,9707,9784,9807,9825,9833,9852,9910,9959,9986,9988,10022,10024,10033,10054,10079,10085,10091,10134,10170,10192,10213,10235,10248,10249,10250,10283,10285,10289,10293,10316,10366,10373,10391,10396,10399,10400,10406,10432,10434,10436,10450,10451,10461,10465,10467,10489,10520,10522,10538,10575,10588,10620,10625,10640,10661,10693,10695,10710,10711,10715,10721,10735,10743,10752,10758,10766,10821,10827,10832,10835,10851,10902,10922,10941,10958,10960,10967,10974,11003,11053,11084,11109,11115,11126,11142,11147,11179,11181,11227,11228,11282,11294,11299,11315,11321,11355,11365,11372,11373,11379,11383,11391,11392,11399,11406,11411,11415,11416,11430,11437,11441,11455,11458,11465,11469,11476,11493,11524,11569,11592,11600,11616,11636,11641,11646,11647,11660,11674,11691,11695,11729,11734,11770,11780,11785,11832,11837,11848,11852,11884,11912,11925,11928,11929,11930,11942,11977,12009,12033,12035,12056,12061,12080,12090,12093,12095,12145,12169,12174,12175,12176,12209,12216,12233,12248,12271,12275,12353,12355,12359,12374,12450,12455,12490,12521,12539,12557,12578,12592,12644,12663,12706,12708,12744,12786,12791,12803,12851,12879,12903,12949,12983,13005,13010,13077,13079,13112,13162,13248,13254,13287,13349,13434,13506,13522,13534,13546,13548,13603,13622,13636,13655,13659,13660,13677,13692,13720,13763,13841,13860,13888,13922,13932,13939,13943,13958,13973,14046,14079,14085,14096,14126,14165,14233,14262,14282,14336,14337,14353,14376,14429,14524,14576,14577,14610,14664,14721,14737,14804,14813,14814,14821,14847,14881,14887,14891,14920,14936,14990,15018,15082,15099,15132,15149,15168,15198,15235,15277,15306,15329,15345,15353,15367,15398,15424,15442,15462,15511,15549,15587,15650,15691,15698,15721,15784,15797,15835,15872,15885,15887,15888,15908,15971,15992,16006,16062,16103,16104,16120,16127,16181,16215,16238,16253,16256,16296,16315,16381,16385,16411,16432,16460,16469,16510,16571,16587,16593,16608,16667,16684,16711,16712,16715,16735,16743,16781,16792,16818,16897,16927,17034,17069,17092,17097,17150,17194,17219,17245,17253,17258,17273,17305,17374],"2":[17,18,33,57,60,108,183,196,223,229,246,252,405,465,466,568,581,594,605,613,645,651,677,683,686,748,781,800,873,897,937,969,1084,1129,1149,1175,1182,1215,1216,1218,1225,1235,1283,1326,1391,1413,1459,1495,1572,1610,1636,1638,1697,1705,1772,1777,1807,1836,1879,1893,1908,1955,1958,2010,2038,2041,2061,2070,2142,2145,2196,2208,2285,2307,2380,2426,2437,2447,2482,2505,2522,2529,2542,2558,2648,2655,2658,2712,2722,2731,2738,2752,2757,2788,2809,2815,2821,2875,2927,2947,3024,3057,3102,3116,3134,3172,3182,3263,3350,3382,3397,3446,3487,3531,3535,3676,3690,3716,3732,3738,3771,3815,3826,3828,3861,3869,3921,3947,3964,4032,4070,4105,4124,4138,4180,4263,4264,4285,4372,4433,4499,4517,4560,4580,4613,4622,4652,4655,4674,4771,4777,4802,4840,4853,4871,4877,4879,4930,4937,4961,4971,4995,5060,5080,5097,5104,5123,5125,5149,5227,5237,5247,5250,5277,5294,5314,5364,5370,5388,5430,5470,5494,5584,5612,5669,5683,5709,5715,5725,5820,5835,5862,5869,5935,5941,5943,5967,5990,6010,6022,6026,6034,6115,6264,6266,6325,6377,6391,6442,6464,6480,6533,6565,6580,6603,6638,6668,6685,6690,6712,6759,6765,6802,6804,6819,6935,7002,7014,7028,7030,7068,7122,7135,7154,7184,7189,7192,7230,7258,7268,7277,7308,7360,7400,7402,7413,7421,7422,7488,7584,7641,7643,7649,7660,7667,7693,7738,7752,7774,7865,7904,7973,8094,8134,8157,8208,8234,8236,8290,8292,8298,8299,8307,8314,8327,8328,8334,8349,8353,8461,8482,8485,8548,8553,8559,8587,8623,8630,8635,8651,8677,8691,8704,8752,8780,8794,8836,8852,8867,8873,8911,8921,8935,8959,9006,9023,9031,9073,9087,9133,9253,9275,9310,9314,9391,9420,9422,9431,9443,9477,9494,9550,9554,9559,9579,9601,9603,9606,9623,9680,9761,9806,9809,9828,9986,10001,10088,10111,10113,10136,10160,10189,10190,10208,10217,10267,10303,10323,10358,10375,10438,10487,10504,10534,10555,10598,10611,10632,10641,10678,10729,10798,10803,10864,10883,10901,10909,10914,10947,10964,10966,10978,11027,11033,11064,11098,11101,11126,11150,11154,11222,11253,11254,11286,11291,11358,11361,11426,11464,11537,11559,11561,11607,11611,11644,11647,11719,11731,11795,11811,11821,11837,11858,11869,11879,11882,11902,11963,11966,12005,12079,12111,12137,12149,12159,12216,12217,12225,12321,12419,12600,12781,12869,12901,12939,12983,13200,13220,13234,13371,13392,13463,13465,13470,13506,13513,13572,13747,13926,13969,14065,14134,14246,14284,14298,14346,14367,14563,14668,14735,14749,14817,14867,14904,14907,14943,15307,15422,15805,15888,15920,15969,15972,16004,16020,16224,16228,16320,16363,16393,16413,16415,16573,16800,16901,16910,16913,16939,17090,17128,17133,17141,17153,17200,17245,17317,17337,17348],"3":[7,37,51,57,73,83,96,113,119,129,202,240,243,248,249,270,272,308,368,372,398,414,425,431,467,541,578,601,666,691,697,720,758,778,780,857,885,897,914,938,957,979,999,1016,1028,1031,1167,1177,1197,1279,1347,1354,1388,1403,1407,1426,1440,1446,1454,1475,1512,1526,1538,1544,1562,1572,1589,1591,1627,1650,1683,1732,1759,1819,1826,1829,1832,1850,1907,1911,1919,1922,1926,1956,1981,2045,2078,2082,2117,2120,2124,2141,2218,2266,2268,2270,2307,2313,2320,2330,2342,2369,2374,2376,2425,2539,2579,2607,2618,2680,2681,2685,2687,2688,2702,2703,2728,2735,2741,2842,2854,2890,2984,3006,3031,3036,3106,3146,3176,3183,3207,3234,3289,3293,3302,3317,3428,3432,3438,3444,3456,3464,3544,3565,3585,3622,3635,3646,3647,3705,3707,3745,3753,3824,3837,3841,3845,3857,3888,3896,3901,3941,3949,3951,3997,4000,4004,4009,4010,4027,4072,4080,4097,4131,4138,4155,4163,4184,4239,4241,4247,4267,4307,4316,4334,4341,4344,4361,4443,4458,4479,4500,4514,4522,4537,4591,4624,4634,4664,4679,4733,4778,4798,4809,4836,4871,4897,4901,4934,4940,4952,5025,5026,5058,5088,5107,5129,5145,5247,5262,5290,5299,5343,5352,5367,5368,5381,5384,5390,5408,5450,5460,5471,5493,5496,5614,5647,5654,5694,5703,5762,5772,5819,5862,5882,5896,5904,5926,5987,6036,6048,6068,6106,6145,6153,6164,6177,6195,6201,6222,6226,6227,6236,6250,6274,6281,6331,6335,6352,6370,6381,6385,6408,6410,6425,6435,6462,6485,6489,6525,6555,6574,6604,6651,6657,6678,6691,6716,6723,6724,6734,6751,6842,6875,6876,6879,6938,6957,7001,7005,7030,7043,7044,7054,7076,7079,7149,7181,7191,7208,7216,7238,7274,7311,7327,7334,7352,7372,7379,7381,7383,7402,7423,7448,7459,7465,7483,7510,7517,7534,7554,7602,7628,7629,7701,7705,7712,7813,7833,7842,7851,7853,7865,7872,7875,7892,7902,8016,8033,8037,8058,8103,8126,8149,8157,8183,8201,8285,8290,8292,8310,8321,8337,8339,8347,8360,8384,8437,8459,8481,8486,8519,8533,8536,8542,8575,8586,8630,8657,8691,8693,8698,8719,8782,8793,8796,8805,8813,8815,8860,8863,8879,8918,8930,8931,8947,8976,8980,9022,9025,9063,9077,9113,9184,9220,9231,9247,9260,9269,9281,9295,9316,9322,9335,9337,9358,9364,9371,9425,9443,9468,9489,9512,9528,9560,9566,9580,9585,9604,9627,9647,9657,9673,9692,9728,9739,9745,9792,9802,9810,9813,9817,9903,9905,9971,9993,9996,10001,10060,10078,10080,10092,10101,10155,10191,10210,10227,10237,10243,10246,10268,10278,10318,10322,10341,10351,10390,10451,10454,10483,10511,10520,10538,10558,10577,10626,10632,10659,10675,10681,10704,10707,10717,10722,10760,10855,10937,10942,10952,10953,10955,11054,11095,11110,11115,11201,11213,11228,11256,11303,11305,11310,11318,11416,11439,11476,11493,11496,11532,11586,11612,11632,11645,11654,11659,11667,11678,11737,11763,11781,11793,11811,11820,11826,11835,11848,11888,11975,11979,11989,11995,12012,12046,12070,12071,12080,12081,12101,12106,12107,12109,12119,12122,12143,12165,12188,12221,12222,12230,12274,12316,12323,12332,12345,12367,12384,12490,12529,12541,12595,12629,12646,12741,12785,12919,12963,13076,13107,13150,13218,13236,13265,13316,13346,13372,13373,13405,13440,13445,13455,13482,13523,13623,13636,13716,13737,13795,13810,13814,13850,13887,13911,13926,13937,13941,14047,14048,14055,14072,14088,14122,14193,14198,14218,14335,14352,14369,14370,14446,14470,14506,14554,14556,14570,14594,14595,14652,14701,14743,14808,14813,14934,14936,14941,14955,14986,14987,14988,14991,15008,15021,15025,15030,15077,15200,15301,15314,15316,15334,15446,15471,15609,15676,15685,15738,15744,15752,15757,15838,15864,15906,15995,16067,16069,16090,16097,16110,16182,16197,16317,16484,16485,16563,16622,16632,16649,16737,16844,16895,16912,16915,16934,16964,17043,17118,17122,17123,17134,17285,17342,17348],"4":[9,20,26,67,71,109,148,160,165,180,215,217,222,227,233,261,262,279,284,354,371,374,381,414,446,467,469,475,478,504,514,519,545,548,596,616,635,662,667,671,713,795,825,832,869,910,915,953,962,983,1062,1105,1133,1134,1139,1150,1161,1216,1219,1233,1245,1270,1275,1278,1290,1319,1347,1377,1425,1431,1440,1450,1458,1461,1468,1470,1471,1514,1529,1551,1572,1626,1693,1710,1723,1767,1773,1786,1787,1800,1816,1833,1843,1846,1902,1905,1956,2008,2017,2024,2030,2033,2035,2045,2052,2075,2104,2110,2119,2164,2166,2189,2210,2220,2302,2309,2327,2339,2344,2354,2366,2396,2455,2464,2493,2494,2514,2538,2577,2584,2586,2594,2601,2640,2672,2699,2706,2707,2710,2760,2769,2771,2777,2789,2801,2827,2831,2847,2862,2878,2912,2973,2986,3040,3041,3072,3073,3082,3111,3117,3155,3203,3272,3283,3288,3290,3295,3297,3308,3316,3358,3360,3455,3466,3478,3479,3482,3486,3572,3587,3589,3616,3625,3637,3638,3643,3645,3648,3661,3677,3678,3741,3778,3805,3814,3825,3826,3839,3842,3873,3905,3986,4021,4048,4113,4124,4137,4179,4186,4233,4256,4345,4354,4362,4365,4367,4378,4421,4422,4429,4445,4466,4503,4553,4568,4572,4581,4583,4610,4621,4650,4660,4668,4712,4737,4746,4751,4777,4788,4837,4874,4885,4889,4914,4950,4953,5002,5082,5096,5107,5109,5148,5165,5173,5203,5223,5237,5244,5249,5255,5350,5362,5387,5389,5391,5400,5510,5544,5545,5561,5583,5593,5618,5622,5624,5700,5721,5748,5752,5753,5795,5803,5804,5810,5854,5877,5880,5904,5948,5971,5997,6027,6054,6072,6092,6152,6154,6157,6165,6174,6179,6218,6220,6246,6270,6287,6300,6321,6328,6337,6339,6373,6396,6411,6425,6443,6457,6466,6474,6482,6495,6503,6505,6646,6650,6653,6688,6691,6726,6730,6745,6800,6813,6866,6877,6890,6921,6965,6982,6996,7066,7070,7071,7077,7098,7099,7139,7153,7157,7176,7186,7293,7321,7326,7334,7351,7357,7358,7364,7369,7422,7429,7430,7441,7446,7452,7462,7483,7497,7504,7531,7567,7576,7611,7612,7615,7683,7696,7697,7699,7717,7842,7853,7862,7865,7979,8009,8015,8042,8047,8091,8119,8123,8175,8182,8227,8249,8254,8262,8264,8273,8307,8311,8327,8346,8382,8426,8428,8450,8497,8505,8510,8514,8522,8526,8550,8608,8619,8621,8644,8717,8742,8758,8767,8774,8808,8812,8828,8899,8901,8906,8945,8964,8965,9083,9088,9112,9121,9152,9184,9185,9193,9199,9219,9227,9241,9252,9268,9291,9297,9315,9329,9331,9338,9354,9384,9386,9389,9404,9434,9437,9456,9458,9459,9482,9486,9498,9562,9616,9618,9619,9628,9648,9678,9695,9711,9716,9725,9726,9757,9772,9777,9788,9789,9815,9832,9834,9891,9930,9980,10002,10014,10028,10043,10050,10058,10081,10121,10143,10186,10240,10252,10332,10341,10342,10407,10411,10425,10433,10456,10476,10492,10587,10626,10638,10661,10665,10713,10756,10771,10774,10786,10808,10905,10908,10924,10926,10927,10934,10942,10946,10952,10963,10967,11060,11082,11089,11138,11151,11175,11211,11228,11240,11316,11327,11358,11359,11380,11409,11439,11452,11465,11508,11517,11534,11542,11551,11563,11579,11588,11592,11607,11618,11674,11685,11687,11692,11702,11711,11733,11741,11742,11761,11763,11770,11781,11789,11811,11813,11834,11845,11847,11849,11880,11882,11884,11893,11902,11906,11929,11939,11944,11948,11959,11960,11973,11977,11988,11994,12005,12036,12060,12070,12102,12109,12119,12127,12133,12148,12176,12215,12243,12283,12287,12359,12372,12388,12461,12462,12505,12510,12515,12552,12557,12564,12625,12658,12669,12717,12744,12804,12806,12823,12827,12836,12851,12867,12915,12917,12988,13089,13117,13137,13190,13200,13251,13271,13305,13320,13505,13514,13517,13590,13601,13620,13686,13746,13749,13759,13801,13828,13866,13867,13912,13959,14007,14019,14039,14112,14198,14243,14301,14318,14338,14425,14521,14534,14581,14607,14614,14646,14683,14764,14781,14848,14889,14967,14972,14987,14990,14991,15019,15041,15141,15164,15244,15316,15324,15352,15413,15436,15472,15531,15537,15566,15600,15658,15692,15701,15831,15837,15908,15926,15954,16029,16054,16065,16095,16105,16108,16160,16176,16210,16220,16314,16320,16321,16336,16367,16371,16412,16429,16534,16575,16615,16629,16636,16646,16650,16684,16715,16722,16738,16812,16869,16939,16957,16997,17014,17063,17088,17143,17204,17215,17257,17262,17384],"5":[20,23,26,32,70,106,130,165,185,221,225,228,269,361,363,439,471,480,491,492,561,574,581,589,659,661,671,678,683,725,729,735,739,752,802,843,845,847,849,905,920,949,952,1046,1064,1103,1123,1126,1137,1142,1147,1190,1219,1246,1247,1248,1261,1265,1329,1335,1336,1338,1339,1367,1374,1390,1394,1424,1436,1449,1451,1460,1472,1480,1556,1574,1581,1615,1617,1641,1664,1672,1700,1719,1734,1752,1756,1770,1773,1849,1862,1882,1897,1925,1932,1989,2009,2070,2072,2079,2092,2110,2163,2177,2196,2213,2260,2289,2292,2332,2334,2379,2383,2396,2417,2429,2436,2439,2440,2443,2479,2547,2564,2587,2609,2614,2688,2702,2730,2765,2827,2882,2904,2911,2935,2951,2955,2959,2963,2974,3021,3038,3055,3073,3091,3096,3109,3116,3123,3169,3223,3230,3253,3268,3363,3414,3429,3434,3435,3441,3456,3506,3520,3526,3561,3564,3590,3670,3673,3691,3736,3786,3802,3803,3808,3819,3849,3863,3867,3904,3915,3937,3964,3981,3999,4010,4015,4031,4032,4113,4134,4153,4167,4170,4181,4194,4204,4223,4240,4257,4306,4319,4321,4411,4437,4471,4520,4528,4555,4564,4588,4589,4618,4622,4635,4650,4691,4694,4699,4724,4739,4750,4786,4817,4823,4842,4855,4895,4908,4922,4939,4948,4966,5015,5083,5111,5120,5121,5123,5139,5140,5151,5153,5154,5165,5182,5201,5235,5251,5262,5279,5281,5355,5357,5383,5401,5424,5437,5447,5448,5554,5560,5588,5591,5610,5617,5624,5629,5641,5657,5660,5748,5778,5789,5795,5797,5816,5824,5839,5881,5891,5917,5924,5956,5975,5993,5994,6002,6018,6025,6041,6051,6058,6068,6069,6100,6107,6119,6139,6142,6144,6146,6191,6205,6207,6229,6239,6245,6248,6274,6284,6355,6382,6391,6474,6508,6513,6587,6610,6618,6631,6659,6669,6706,6711,6734,6735,6747,6785,6787,6809,6826,6832,6837,6851,6886,6957,6980,7007,7013,7024,7028,7087,7099,7102,7145,7155,7167,7215,7224,7231,7237,7239,7252,7261,7270,7275,7283,7287,7293,7302,7304,7335,7352,7400,7408,7418,7435,7458,7462,7496,7498,7499,7500,7531,7542,7548,7559,7579,7581,7582,7638,7641,7643,7648,7672,7678,7706,7707,7719,7742,7768,7790,7796,7817,7822,7836,7842,7843,7872,7919,7923,7925,7927,7950,7960,7993,7997,8012,8028,8034,8036,8044,8104,8109,8134,8152,8160,8171,8184,8198,8263,8265,8283,8302,8311,8323,8328,8357,8418,8453,8456,8473,8497,8499,8511,8521,8542,8619,8622,8625,8708,8759,8807,8808,8817,8825,8845,8854,8890,8896,8914,8934,8995,9009,9012,9028,9043,9044,9081,9084,9095,9100,9104,9109,9136,9139,9140,9144,9146,9183,9206,9238,9249,9267,9272,9281,9291,9300,9302,9309,9316,9325,9330,9341,9358,9388,9393,9395,9405,9407,9424,9459,9464,9498,9509,9524,9534,9548,9558,9568,9594,9607,9609,9612,9628,9639,9653,9656,9661,9686,9695,9703,9735,9741,9762,9778,9791,9794,9797,9801,9826,9871,9898,9916,9927,9941,9968,10016,10052,10066,10107,10115,10121,10171,10173,10182,10235,10238,10241,10246,10251,10255,10262,10273,10276,10279,10285,10326,10358,10384,10441,10486,10494,10502,10536,10539,10601,10608,10626,10630,10648,10657,10661,10674,10685,10719,10720,10759,10780,10782,10789,10794,10803,10815,10835,10876,10879,10880,10906,10916,10932,10956,10979,11027,11051,11063,11067,11080,11159,11181,11198,11208,11209,11230,11232,11240,11295,11304,11358,11359,11383,11387,11396,11446,11458,11483,11500,11511,11514,11547,11552,11563,11576,11577,11629,11634,11681,11729,11743,11753,11754,11756,11761,11820,11864,11884,11916,11917,11948,11960,12013,12044,12054,12068,12084,12090,12097,12100,12169,12193,12198,12228,12235,12258,12272,12312,12320,12350,12365,12367,12426,12453,12473,12486,12513,12611,12628,12648,12675,12679,12686,12727,12759,12784,12834,12862,12903,12936,12959,13027,13055,13112,13123,13134,13178,13206,13303,13307,13334,13361,13370,13535,13612,13676,13682,13768,13780,13804,13818,13830,13967,14027,14041,14044,14065,14080,14089,14109,14111,14150,14213,14265,14292,14300,14320,14334,14345,14418,14428,14486,14544,14545,14568,14713,14727,14731,14742,14827,14834,14905,14948,15094,15101,15228,15243,15247,15255,15361,15420,15421,15432,15523,15557,15562,15566,15581,15619,15799,15818,15878,15906,15931,15961,16005,16037,16039,16051,16142,16177,16203,16229,16253,16287,16355,16378,16439,16443,16589,16590,16620,16681,16725,16748,16760,16782,16796,16896,16899,16908,16923,17001,17028,17041,17075,17130,17167,17209,17245,17282,17319,17355],"6":[63,75,89,102,115,159,253,272,300,345,360,379,392,403,407,426,440,495,531,581,629,752,769,792,803,862,881,912,931,934,979,986,1053,1081,1097,1121,1154,1188,1195,1200,1204,1209,1345,1384,1412,1448,1464,1465,1466,1474,1498,1546,1550,1561,1565,1593,1614,1624,1640,1670,1691,1701,1718,1736,1763,1772,1801,1861,1891,1915,1957,1959,1966,1974,2058,2074,2077,2089,2097,2129,2163,2203,2213,2246,2292,2298,2310,2320,2359,2375,2396,2434,2439,2442,2454,2480,2488,2492,2498,2499,2523,2524,2554,2568,2570,2619,2620,2642,2716,2726,2746,2755,2769,2842,2855,2877,2907,2952,2964,3003,3085,3105,3126,3141,3189,3220,3227,3235,3242,3273,3275,3281,3313,3316,3349,3381,3392,3432,3463,3515,3535,3545,3620,3630,3659,3677,3733,3746,3758,3799,3855,3857,3871,3879,3880,3914,3960,3986,3988,3989,4054,4088,4113,4146,4180,4187,4197,4210,4223,4236,4252,4255,4269,4318,4359,4360,4421,4667,4691,4720,4724,4800,4813,4822,4847,4850,4907,4911,4922,5000,5001,5006,5052,5091,5119,5141,5158,5192,5216,5219,5237,5244,5290,5318,5324,5348,5353,5363,5388,5394,5408,5473,5499,5518,5522,5548,5549,5607,5610,5639,5655,5667,5671,5733,5803,5811,5814,5826,5897,5903,5975,6000,6003,6057,6080,6116,6132,6149,6152,6183,6199,6252,6331,6347,6354,6378,6394,6402,6409,6411,6435,6438,6469,6494,6528,6535,6537,6538,6541,6555,6562,6635,6679,6680,6684,6686,6698,6764,6788,6822,6832,6856,6859,6864,6912,6918,6939,6957,6962,6964,6977,6999,7000,7068,7117,7130,7149,7217,7227,7228,7242,7261,7272,7308,7370,7372,7381,7408,7419,7447,7449,7450,7461,7466,7550,7580,7596,7628,7653,7681,7691,7716,7728,7732,7752,7792,7794,7798,7801,7817,7881,7894,7896,7929,7961,7970,7971,7986,7990,8011,8034,8037,8182,8192,8197,8270,8288,8338,8376,8440,8453,8456,8466,8472,8484,8521,8524,8525,8531,8539,8542,8589,8595,8605,8682,8716,8725,8735,8749,8762,8769,8796,8826,8838,8864,8877,8889,8898,8900,8901,8903,8914,8927,8941,8953,8968,8992,9063,9066,9076,9079,9086,9141,9151,9152,9193,9208,9210,9231,9237,9248,9249,9252,9256,9266,9267,9269,9277,9318,9327,9342,9370,9378,9383,9490,9492,9504,9570,9572,9592,9617,9620,9624,9690,9692,9787,9853,9929,9935,9947,9981,10021,10028,10039,10061,10083,10098,10109,10116,10120,10207,10239,10332,10336,10363,10402,10406,10456,10478,10485,10491,10556,10558,10621,10630,10660,10705,10727,10743,10791,10831,10855,10856,10867,10897,10919,10936,10940,10974,10994,11003,11010,11015,11029,11107,11120,11193,11214,11247,11271,11278,11284,11307,11309,11322,11351,11372,11405,11437,11462,11511,11513,11521,11534,11536,11566,11588,11589,11646,11660,11675,11700,11734,11755,11764,11765,11787,11823,11825,11826,11857,11858,11859,11866,11893,11907,11933,11971,12004,12053,12081,12089,12131,12139,12144,12157,12191,12218,12240,12262,12442,12454,12458,12459,12573,12578,12692,12714,12717,12719,12720,12730,12775,12781,12783,12804,12863,13057,13075,13080,13122,13167,13219,13267,13343,13386,13430,13458,13494,13503,13590,13636,13717,13731,13746,13754,13765,13834,13965,14029,14051,14120,14143,14240,14255,14262,14268,14277,14377,14414,14444,14508,14509,14516,14521,14564,14761,14892,14957,14961,15009,15015,15023,15101,15125,15143,15165,15206,15262,15313,15371,15373,15418,15454,15475,15481,15561,15568,15601,15604,15674,15722,15791,15803,15833,15850,15895,15911,16014,16027,16043,16066,16087,16131,16143,16167,16248,16277,16278,16306,16335,16338,16342,16401,16524,16779,16963,16991,17011,17060,17063,17140,17233,17312,17346,17397],"7":[28,50,66,106,109,111,186,192,235,281,306,310,316,321,349,362,369,376,382,391,422,431,443,452,529,531,543,553,578,580,586,596,624,655,656,675,678,684,725,788,823,864,880,886,890,903,908,941,943,969,993,999,1002,1011,1021,1041,1047,1054,1097,1113,1159,1168,1254,1277,1287,1301,1307,1321,1322,1348,1349,1403,1418,1424,1431,1467,1514,1556,1573,1664,1673,1724,1732,1764,1814,1838,1840,1852,1866,1870,1886,1908,1924,1943,1948,1983,1988,2030,2045,2048,2070,2083,2092,2153,2182,2204,2206,2221,2233,2242,2318,2320,2347,2363,2376,2450,2461,2478,2498,2504,2512,2648,2693,2699,2703,2706,2773,2805,2890,2891,2893,2906,2917,2950,2961,3000,3010,3040,3044,3046,3078,3086,3094,3127,3132,3147,3154,3204,3244,3282,3292,3298,3306,3330,3382,3406,3428,3431,3486,3488,3496,3522,3535,3554,3564,3583,3652,3694,3703,3709,3723,3739,3775,3793,3799,3847,3851,3867,3883,3917,3923,3926,3933,3937,3978,4019,4024,4042,4077,4102,4105,4182,4203,4211,4244,4308,4327,4363,4396,4413,4448,4503,4517,4523,4561,4574,4578,4592,4600,4608,4634,4645,4666,4691,4705,4716,4729,4738,4747,4766,4823,4853,4864,4886,4924,4941,4970,4974,4981,4986,5010,5027,5030,5066,5076,5093,5102,5146,5179,5187,5200,5227,5244,5251,5256,5418,5430,5433,5458,5469,5485,5513,5519,5544,5548,5554,5570,5580,5617,5668,5751,5762,5788,5812,5836,5879,5910,5922,5940,5955,5961,5981,5988,5992,6000,6029,6069,6074,6112,6129,6132,6143,6159,6166,6218,6241,6304,6318,6340,6402,6404,6447,6457,6459,6468,6489,6502,6545,6604,6621,6667,6668,6706,6730,6760,6769,6776,6783,6788,6843,6892,6893,6913,6974,7005,7024,7085,7103,7123,7160,7206,7211,7217,7245,7308,7311,7329,7367,7421,7431,7451,7493,7542,7576,7578,7597,7600,7612,7665,7755,7794,7796,7804,7819,7821,7931,7935,7946,7947,8003,8038,8043,8070,8095,8113,8121,8128,8162,8166,8197,8208,8224,8225,8230,8235,8241,8254,8273,8298,8300,8328,8338,8357,8373,8383,8399,8418,8477,8496,8498,8514,8537,8562,8587,8589,8656,8693,8709,8725,8742,8756,8759,8767,8770,8785,8795,8820,8822,8849,8892,8912,8918,8920,8927,8947,8955,8963,8999,9012,9028,9064,9069,9071,9094,9138,9143,9144,9157,9196,9202,9238,9270,9271,9280,9282,9305,9323,9339,9345,9351,9392,9424,9469,9532,9536,9558,9567,9576,9591,9785,9793,9795,9823,9824,9837,9930,9939,9986,9992,10018,10129,10132,10149,10150,10268,10291,10383,10388,10421,10444,10447,10474,10491,10513,10600,10633,10640,10643,10645,10721,10726,10743,10810,10815,10834,10901,10984,10990,11004,11005,11009,11016,11024,11042,11086,11092,11106,11112,11130,11153,11164,11180,11195,11215,11275,11303,11329,11330,11420,11437,11454,11466,11477,11484,11499,11531,11549,11550,11561,11590,11601,11633,11669,11701,11706,11793,11834,11846,11855,11932,11953,11958,11990,12042,12057,12064,12076,12107,12111,12125,12134,12188,12217,12230,12257,12285,12323,12331,12399,12442,12490,12503,12623,12647,12757,12763,12798,12809,12831,12866,12912,12951,13017,13069,13073,13152,13182,13220,13265,13287,13299,13320,13385,13419,13453,13487,13522,13525,13584,13615,13640,13667,13683,13728,13837,13853,13954,13969,14076,14091,14128,14169,14231,14255,14276,14364,14409,14433,14459,14573,14608,14659,14707,14730,14830,14856,14936,14997,15000,15020,15061,15205,15238,15249,15280,15304,15331,15442,15453,15460,15475,15537,15580,15672,15699,15740,15750,15805,15970,15991,16165,16175,16199,16292,16332,16340,16391,16411,16424,16527,16532,16562,16597,16602,16689,16718,16742,16805,16826,16833,16836,16894,16915,16932,16997,17039,17048,17052,17072,17091,17092,17118,17138,17141,17241,17245,17275,17289,17315,17323,17381,17404],"8":[0,2,17,51,59,74,96,98,99,130,165,193,197,211,251,374,383,407,420,437,461,524,576,578,613,639,652,708,714,719,740,816,826,844,852,858,912,938,967,968,969,989,1000,1052,1081,1086,1087,1139,1149,1284,1295,1382,1385,1388,1393,1403,1406,1456,1460,1480,1491,1523,1559,1580,1634,1644,1655,1663,1670,1681,1714,1720,1725,1728,1750,1864,1871,1877,1882,1903,1957,2027,2056,2072,2080,2089,2143,2168,2177,2224,2236,2263,2269,2301,2446,2448,2451,2491,2498,2536,2548,2557,2599,2603,2609,2637,2644,2669,2706,2714,2716,2749,2751,2782,2820,2828,2847,2859,2872,2941,2963,2970,2998,2999,3016,3093,3104,3155,3196,3222,3223,3228,3251,3254,3313,3394,3448,3456,3467,3478,3490,3492,3506,3538,3558,3569,3583,3597,3613,3616,3669,3705,3781,3805,3845,3912,3940,3966,3968,4015,4039,4050,4064,4077,4103,4137,4156,4185,4187,4207,4216,4222,4256,4266,4297,4322,4358,4392,4419,4421,4450,4466,4524,4543,4548,4582,4645,4678,4680,4686,4702,4732,4776,4786,4810,4853,4856,4885,4919,4938,4996,5032,5041,5067,5158,5216,5220,5229,5252,5266,5293,5294,5314,5394,5417,5426,5453,5481,5521,5529,5648,5674,5701,5780,5789,5798,5818,5821,5836,5844,5848,5874,5877,5880,5907,5923,5940,5961,5970,5986,5994,5998,6013,6044,6068,6069,6076,6080,6130,6134,6137,6138,6189,6195,6236,6259,6276,6390,6429,6431,6446,6495,6509,6544,6558,6567,6685,6694,6738,6744,6762,6767,6777,6803,6816,6829,6835,6857,6865,6874,6880,6884,6891,6909,6924,6928,6952,6996,7020,7024,7034,7040,7080,7128,7148,7163,7226,7256,7304,7311,7359,7386,7402,7411,7448,7466,7471,7475,7478,7483,7499,7503,7517,7585,7590,7652,7663,7665,7688,7778,7795,7813,7816,7831,7838,7850,7935,7978,7987,8014,8059,8078,8106,8110,8152,8157,8171,8176,8195,8235,8237,8242,8247,8254,8258,8270,8280,8296,8297,8306,8337,8342,8360,8384,8428,8445,8474,8517,8530,8535,8540,8553,8558,8605,8608,8634,8638,8663,8687,8725,8747,8748,8750,8770,8778,8800,8820,8866,8889,8944,8976,9007,9039,9059,9091,9112,9153,9169,9182,9271,9298,9338,9366,9383,9385,9402,9409,9430,9438,9529,9531,9544,9564,9591,9607,9643,9695,9715,9733,9734,9786,9798,9816,9831,9844,9854,9859,9872,9875,9897,9925,9930,9992,10007,10039,10048,10078,10114,10159,10179,10181,10186,10222,10293,10301,10382,10401,10445,10448,10456,10463,10477,10552,10566,10568,10576,10601,10604,10631,10660,10663,10683,10699,10757,10802,10805,10831,10847,10923,10957,10986,11033,11047,11057,11075,11108,11119,11143,11153,11155,11156,11171,11189,11198,11220,11226,11229,11243,11246,11258,11260,11279,11362,11372,11425,11436,11534,11561,11573,11594,11617,11633,11663,11668,11672,11682,11686,11704,11705,11761,11796,11808,11845,11854,11864,11868,11870,11906,11910,11965,11968,12000,12034,12041,12062,12076,12086,12090,12098,12109,12178,12209,12220,12276,12278,12294,12335,12574,12595,12616,12633,12655,12662,12702,12708,12734,12918,12940,12947,12977,12994,12996,13013,13028,13077,13101,13118,13146,13151,13200,13204,13210,13226,13244,13259,13263,13288,13331,13488,13546,13547,13596,13601,13617,13734,13868,13870,13969,13994,14002,14009,14013,14042,14152,14153,14165,14190,14196,14205,14278,14368,14374,14456,14464,14558,14663,14696,14758,14836,14953,14976,15016,15020,15078,15122,15138,15143,15144,15263,15349,15367,15539,15567,15576,15608,15611,15625,15724,15767,15798,15810,15900,15952,15980,16005,16035,16037,16039,16126,16203,16306,16316,16321,16393,16425,16495,16534,16552,16565,16623,16626,16683,16786,16821,16908,17026,17052,17060,17141,17144,17255,17276],"9":[4,11,63,72,92,112,124,131,174,192,219,231,248,261,282,289,294,304,336,381,384,386,399,402,437,458,463,495,501,503,519,546,613,619,667,673,690,716,747,757,768,770,777,780,785,811,855,913,915,920,926,969,994,1013,1051,1059,1094,1096,1115,1120,1137,1138,1154,1165,1182,1219,1225,1312,1322,1329,1339,1350,1371,1384,1399,1407,1418,1436,1471,1493,1516,1520,1521,1570,1571,1587,1621,1628,1635,1636,1657,1668,1680,1693,1706,1725,1763,1773,1784,1795,1818,1882,1910,1934,2058,2070,2093,2116,2121,2127,2165,2237,2272,2288,2370,2385,2418,2424,2449,2463,2465,2470,2522,2580,2581,2589,2598,2615,2630,2633,2710,2716,2717,2734,2741,2756,2810,2829,2858,2875,2880,2886,2915,2933,2935,2986,2994,3022,3023,3055,3068,3094,3097,3107,3120,3127,3145,3152,3173,3203,3210,3215,3249,3272,3293,3297,3347,3357,3365,3369,3390,3391,3462,3487,3492,3517,3536,3566,3585,3597,3598,3603,3650,3658,3691,3702,3721,3778,3795,3884,3889,3899,3953,3960,3985,3986,3999,4016,4065,4107,4128,4140,4177,4190,4209,4222,4226,4232,4250,4273,4279,4282,4330,4340,4371,4380,4383,4402,4414,4422,4428,4491,4513,4521,4526,4547,4556,4563,4575,4587,4604,4647,4649,4651,4675,4690,4699,4729,4731,4733,4755,4787,4800,4811,4854,4887,4931,4948,4954,4960,4992,5006,5008,5043,5156,5207,5287,5335,5364,5375,5382,5384,5394,5399,5409,5444,5464,5496,5531,5543,5547,5554,5578,5593,5616,5675,5686,5691,5702,5721,5727,5732,5734,5744,5757,5786,5809,5819,5858,5860,5862,5890,5923,5928,5973,5975,6016,6035,6045,6047,6053,6057,6059,6080,6137,6155,6264,6288,6319,6377,6388,6406,6458,6487,6497,6509,6527,6537,6540,6562,6563,6601,6615,6677,6718,6746,6755,6792,6817,6833,6837,6870,6890,6935,6978,6980,6990,7022,7033,7034,7073,7144,7166,7177,7182,7202,7213,7217,7247,7251,7263,7268,7291,7310,7348,7437,7448,7458,7518,7531,7559,7561,7568,7726,7776,7793,7824,7869,7907,7935,7942,7947,7952,8012,8017,8073,8086,8150,8160,8187,8199,8237,8241,8284,8290,8326,8335,8393,8403,8411,8556,8560,8565,8570,8635,8710,8746,8752,8755,8763,8773,8837,8844,8859,8880,8885,8894,8913,8917,8935,8958,9037,9051,9089,9094,9111,9117,9135,9141,9152,9156,9175,9182,9183,9191,9192,9201,9237,9239,9255,9256,9261,9272,9331,9332,9342,9349,9350,9363,9391,9429,9448,9455,9459,9510,9553,9603,9610,9613,9616,9633,9649,9658,9662,9683,9687,9704,9708,9734,9788,9814,9827,9850,9872,9886,9974,9976,10018,10025,10048,10049,10119,10125,10148,10176,10187,10189,10194,10229,10291,10293,10301,10349,10379,10388,10405,10409,10446,10454,10466,10487,10510,10558,10578,10582,10583,10586,10602,10635,10638,10686,10689,10698,10710,10732,10741,10770,10785,10789,10791,10793,10805,10818,10844,10890,10962,10977,10979,10997,11035,11101,11167,11187,11199,11302,11335,11342,11349,11368,11386,11402,11422,11488,11502,11527,11551,11565,11607,11610,11615,11618,11624,11640,11659,11692,11695,11720,11742,11772,11781,11808,11834,11860,11886,11939,11973,11974,11986,11990,12025,12045,12061,12069,12107,12122,12128,12129,12130,12180,12186,12208,12223,12233,12258,12261,12269,12270,12292,12380,12397,12401,12507,12550,12563,12672,12725,12769,12805,12897,12981,13087,13104,13216,13280,13305,13329,13380,13413,13414,13461,13470,13617,13661,13759,13781,13911,13914,13927,13942,13945,13980,13994,14046,14106,14382,14413,14415,14453,14474,14654,14803,14873,14882,14923,14942,15009,15016,15021,15075,15146,15199,15266,15291,15299,15503,15532,15564,15579,15610,15630,15721,15802,15815,15837,15844,15854,15891,16066,16200,16276,16296,16312,16319,16424,16444,16471,16619,16671,16759,16819,16827,16864,16879,16925,16930,16951,17000,17029,17047,17055,17075,17092,17300,17366,17403],"10":[3,13,42,70,79,105,110,151,153,180,234,250,273,279,313,315,328,332,345,368,377,396,421,432,444,466,538,605,618,632,634,713,718,737,791,807,827,829,853,883,906,920,953,954,956,960,961,968,974,983,996,1015,1068,1084,1103,1107,1130,1155,1176,1211,1212,1225,1263,1266,1272,1278,1295,1367,1395,1397,1460,1466,1489,1491,1515,1545,1548,1549,1621,1629,1637,1647,1657,1665,1671,1677,1681,1718,1783,1786,1810,1872,1879,1902,1952,1965,1991,2017,2020,2023,2024,2063,2087,2103,2135,2144,2154,2207,2212,2267,2303,2320,2334,2341,2343,2441,2480,2518,2535,2549,2603,2648,2655,2656,2679,2695,2716,2718,2720,2721,2754,2758,2764,2786,2803,2834,2845,2865,2907,2982,3056,3069,3082,3083,3087,3120,3127,3137,3144,3159,3293,3296,3297,3352,3366,3384,3411,3416,3421,3434,3461,3477,3484,3525,3528,3552,3584,3593,3633,3637,3662,3694,3731,3749,3754,3794,3816,3836,3920,3926,3947,3948,3963,3979,3999,4017,4020,4052,4078,4103,4121,4124,4128,4166,4172,4219,4222,4229,4234,4242,4253,4267,4285,4286,4298,4342,4344,4356,4365,4388,4400,4401,4477,4519,4525,4628,4661,4692,4731,4789,4819,4825,4854,4898,4927,4930,4953,4965,5060,5082,5083,5167,5193,5204,5302,5339,5393,5433,5491,5494,5496,5506,5527,5542,5581,5595,5615,5619,5662,5717,5723,5725,5726,5752,5762,5816,5818,5819,5824,5840,5850,5856,5861,5864,5891,5936,5959,5973,5974,5982,6008,6019,6025,6031,6032,6042,6079,6080,6100,6126,6127,6203,6204,6235,6257,6267,6271,6321,6340,6348,6359,6385,6389,6408,6421,6486,6494,6495,6497,6608,6621,6626,6638,6657,6712,6715,6733,6774,6795,6855,6890,6931,6969,6990,6991,7001,7007,7013,7014,7047,7048,7054,7086,7094,7129,7157,7166,7190,7220,7246,7249,7280,7282,7292,7295,7320,7378,7379,7392,7411,7412,7433,7439,7445,7475,7495,7541,7542,7558,7574,7580,7622,7634,7682,7753,7755,7783,7816,7836,7856,7866,7897,7912,7915,7932,7957,7959,7993,8001,8034,8075,8077,8078,8086,8116,8142,8158,8162,8187,8201,8208,8232,8243,8270,8305,8367,8372,8409,8427,8457,8491,8502,8546,8641,8659,8678,8701,8708,8750,8756,8784,8787,8808,8811,8816,8823,8851,8852,8882,8884,8901,8906,8913,8930,8941,8967,8982,9006,9010,9046,9069,9076,9135,9150,9222,9244,9296,9314,9333,9338,9381,9385,9394,9402,9424,9435,9445,9477,9481,9489,9494,9519,9542,9551,9563,9567,9618,9648,9649,9663,9669,9677,9696,9712,9769,9772,9776,9782,9815,9896,9919,9954,9969,9991,10001,10008,10015,10016,10018,10027,10033,10037,10050,10058,10081,10140,10145,10158,10178,10182,10192,10222,10237,10251,10253,10259,10260,10283,10286,10294,10298,10304,10313,10324,10347,10366,10475,10496,10523,10535,10573,10585,10619,10627,10633,10651,10658,10669,10684,10702,10707,10712,10729,10735,10771,10774,10799,10808,10811,10856,10934,10975,10991,11014,11055,11078,11101,11121,11153,11178,11240,11255,11297,11302,11329,11391,11430,11450,11466,11467,11477,11534,11548,11557,11612,11634,11666,11707,11712,11717,11728,11730,11739,11753,11759,11774,11816,11830,11834,11836,11868,11887,11889,11906,11907,11941,11946,11952,11953,11965,12002,12023,12049,12061,12110,12129,12133,12157,12171,12197,12272,12282,12285,12296,12340,12390,12436,12441,12447,12468,12480,12481,12553,12601,12603,12616,12722,12777,12823,12880,12986,13072,13092,13187,13223,13227,13256,13284,13304,13381,13433,13438,13542,13573,13594,13599,13674,13709,13755,13758,13763,13774,13830,13851,13876,13886,13893,13934,13969,13977,14008,14036,14072,14351,14371,14391,14432,14442,14478,14500,14507,14530,14540,14547,14574,14583,14590,14622,14656,14721,14739,14750,14781,14789,14823,14827,14837,14855,14928,14961,14974,15005,15006,15009,15018,15019,15049,15060,15107,15265,15288,15290,15311,15336,15352,15362,15412,15432,15439,15484,15559,15602,15624,15680,15706,15749,15755,15766,15811,15862,15869,15881,15917,15947,15992,16021,16037,16041,16049,16082,16185,16279,16298,16417,16428,16431,16615,16629,16692,16704,16796,16826,16927,16956,16960,17006,17057,17094,17108,17160,17184,17200,17201,17204,17276,17361,17371],"11":[0,5,6,20,97,100,101,103,111,134,176,216,233,251,353,399,411,418,422,459,531,540,558,573,637,651,675,681,696,787,808,815,830,888,896,900,910,918,927,942,956,960,963,973,1022,1063,1089,1096,1107,1117,1142,1150,1164,1167,1174,1236,1273,1288,1307,1358,1359,1393,1411,1439,1473,1474,1479,1491,1505,1520,1528,1536,1541,1545,1609,1623,1645,1696,1709,1721,1735,1787,1790,1805,1856,1860,1862,1869,1885,1907,1914,1925,1946,1968,2008,2038,2180,2210,2280,2284,2285,2288,2294,2301,2322,2330,2340,2353,2363,2384,2386,2400,2442,2457,2460,2476,2496,2527,2528,2529,2557,2590,2591,2603,2604,2606,2611,2701,2760,2792,2806,2823,2829,2837,2840,2906,2944,2985,3078,3088,3096,3101,3110,3168,3176,3181,3196,3214,3216,3259,3284,3295,3309,3362,3376,3384,3420,3424,3447,3469,3497,3509,3517,3527,3586,3597,3619,3658,3698,3713,3720,3722,3741,3750,3754,3764,3808,3819,3851,3863,3902,3906,3916,3953,3964,3983,4039,4059,4115,4172,4180,4194,4218,4258,4282,4322,4324,4328,4338,4357,4359,4391,4409,4436,4455,4468,4475,4493,4507,4539,4545,4575,4595,4645,4674,4694,4729,4768,4777,4790,4804,4810,4814,4827,4848,4869,4896,4904,4928,4959,4963,4964,4965,4969,4981,4982,5010,5022,5068,5084,5087,5105,5118,5132,5157,5177,5181,5200,5213,5218,5246,5278,5279,5290,5392,5396,5413,5421,5435,5451,5455,5472,5480,5536,5557,5590,5625,5627,5628,5640,5642,5683,5687,5690,5697,5705,5734,5738,5762,5814,5817,5828,5850,5851,5853,5867,5876,5877,5886,5891,5898,5901,5952,5958,5999,6005,6008,6105,6113,6121,6126,6144,6171,6187,6203,6232,6255,6294,6298,6301,6314,6326,6336,6342,6400,6425,6464,6477,6480,6527,6528,6532,6552,6572,6583,6618,6626,6656,6657,6662,6684,6693,6702,6712,6728,6730,6743,6765,6796,6805,6812,6826,6835,6852,6868,6914,6921,6944,6962,6983,6988,7000,7036,7054,7172,7176,7178,7183,7198,7199,7214,7235,7248,7260,7288,7292,7298,7317,7322,7334,7417,7444,7445,7455,7471,7505,7526,7564,7580,7589,7630,7645,7655,7702,7707,7737,7746,7747,7773,7782,7783,7814,7821,7870,7919,7930,7992,8012,8030,8035,8052,8071,8085,8093,8113,8145,8172,8181,8183,8194,8229,8239,8253,8254,8268,8286,8296,8298,8323,8329,8331,8350,8366,8395,8493,8563,8594,8627,8636,8643,8703,8765,8791,8806,8810,8845,8849,8906,8930,8955,8972,8996,9020,9025,9050,9052,9071,9085,9101,9109,9151,9154,9164,9168,9195,9220,9233,9239,9282,9287,9299,9309,9321,9363,9418,9422,9464,9468,9480,9515,9528,9535,9548,9550,9598,9625,9654,9673,9705,9711,9729,9730,9747,9779,9809,9830,9831,9845,9855,9858,9861,9866,9885,9946,10001,10026,10049,10077,10096,10101,10179,10181,10185,10230,10239,10283,10337,10449,10461,10462,10493,10538,10551,10650,10689,10713,10715,10732,10737,10762,10780,10798,10845,10858,10887,10903,10925,10932,10946,10961,11043,11048,11055,11056,11066,11089,11104,11115,11150,11160,11168,11213,11251,11255,11259,11310,11323,11345,11346,11354,11406,11416,11433,11452,11464,11480,11482,11490,11533,11547,11610,11611,11658,11669,11703,11813,11837,11841,11860,11863,11972,11973,11992,12054,12075,12090,12104,12180,12243,12253,12263,12282,12283,12389,12441,12502,12523,12525,12605,12608,12641,12656,12685,12699,12715,12777,12787,12813,12827,12859,12878,12884,12959,12965,12980,13035,13043,13071,13150,13157,13195,13197,13304,13405,13449,13452,13459,13492,13569,13571,13574,13576,13613,13655,13691,13741,13761,13808,13836,13848,13922,14012,14068,14084,14113,14136,14187,14211,14223,14227,14282,14300,14340,14425,14445,14498,14518,14539,14557,14736,14847,14883,14886,14894,15017,15045,15053,15083,15106,15123,15165,15170,15202,15250,15315,15435,15438,15457,15464,15490,15498,15502,15563,15636,15645,15703,15748,15774,15814,15856,15877,15892,15898,15951,15988,15992,16029,16038,16108,16182,16212,16230,16311,16321,16362,16372,16414,16485,16502,16524,16556,16577,16590,16612,16677,16698,16735,16743,16781,16790,16843,16965,16986,17000,17027,17055,17078,17083,17092,17094,17150,17152,17209,17231,17247,17261,17283,17317,17393],"12":[6,67,69,87,121,139,148,171,173,176,183,261,265,281,321,325,334,420,422,427,434,483,521,549,554,558,594,603,613,696,728,729,740,742,755,759,769,785,810,814,864,866,879,886,958,961,973,978,1016,1025,1029,1046,1054,1083,1085,1142,1175,1187,1190,1215,1228,1255,1268,1275,1276,1287,1324,1334,1345,1365,1386,1389,1397,1439,1459,1486,1507,1509,1532,1536,1544,1561,1577,1590,1647,1648,1674,1694,1700,1702,1714,1724,1740,1753,1758,1783,1788,1810,1819,1821,1828,1865,1868,1874,1886,1898,1983,2032,2034,2058,2073,2080,2105,2106,2110,2112,2130,2160,2185,2187,2194,2195,2204,2208,2214,2218,2220,2239,2241,2248,2253,2269,2271,2295,2309,2341,2351,2381,2408,2411,2420,2434,2470,2472,2487,2509,2511,2514,2533,2538,2548,2584,2585,2586,2596,2601,2661,2711,2721,2740,2745,2747,2802,2835,2852,2866,2884,2887,2933,2990,3010,3014,3034,3040,3047,3064,3075,3077,3081,3106,3108,3121,3123,3207,3226,3273,3298,3300,3334,3350,3405,3423,3432,3448,3474,3482,3489,3507,3514,3574,3596,3605,3625,3680,3764,3796,3804,3813,3815,3843,3875,3877,3899,3900,3924,3944,3983,4007,4022,4030,4042,4083,4090,4098,4108,4109,4134,4156,4163,4172,4180,4244,4246,4256,4281,4348,4391,4420,4448,4453,4459,4464,4476,4477,4484,4491,4548,4552,4553,4572,4573,4648,4665,4685,4694,4708,4736,4738,4802,4823,4828,4851,4884,4988,4992,5006,5031,5042,5046,5056,5062,5074,5110,5113,5137,5159,5169,5179,5195,5242,5244,5262,5263,5272,5279,5283,5297,5317,5335,5387,5392,5415,5450,5481,5483,5490,5513,5546,5581,5584,5598,5621,5627,5631,5640,5682,5788,5821,5848,5861,5912,5923,5929,5934,5937,5993,6002,6011,6016,6037,6057,6096,6107,6112,6122,6125,6137,6148,6169,6174,6186,6212,6231,6239,6240,6263,6281,6298,6308,6366,6370,6371,6377,6389,6400,6421,6423,6424,6434,6439,6479,6514,6536,6554,6578,6588,6613,6616,6636,6647,6648,6665,6703,6730,6783,6842,6865,6866,6869,6878,6901,6910,6925,6929,6936,6944,6958,6966,7004,7009,7019,7021,7023,7077,7108,7111,7113,7117,7130,7148,7158,7159,7177,7180,7218,7234,7241,7277,7307,7316,7334,7340,7343,7367,7381,7395,7475,7485,7537,7540,7568,7569,7620,7633,7652,7670,7680,7684,7708,7715,7747,7779,7784,7801,7862,7875,7945,7948,7964,7977,7978,7997,8020,8051,8077,8106,8110,8181,8208,8223,8247,8282,8283,8344,8367,8382,8383,8387,8388,8433,8456,8459,8462,8485,8493,8494,8524,8533,8541,8566,8571,8579,8581,8600,8609,8617,8626,8654,8656,8658,8662,8667,8673,8679,8691,8706,8710,8711,8720,8729,8745,8750,8762,8772,8788,8804,8831,8850,8874,8907,8942,8950,8953,8980,8986,8993,8999,9020,9025,9026,9028,9058,9099,9100,9121,9125,9127,9151,9168,9215,9223,9241,9245,9254,9262,9267,9302,9304,9340,9360,9364,9415,9421,9424,9448,9452,9454,9468,9491,9504,9537,9604,9616,9626,9637,9647,9665,9680,9741,9758,9765,9774,9777,9799,9834,9873,9887,9914,9938,9942,9978,9984,9988,9997,9999,10021,10037,10046,10063,10078,10094,10105,10115,10192,10195,10202,10206,10216,10227,10231,10291,10300,10347,10356,10375,10423,10430,10434,10454,10487,10488,10496,10509,10510,10515,10528,10540,10562,10564,10582,10606,10636,10642,10664,10673,10684,10686,10694,10698,10707,10709,10716,10736,10753,10754,10761,10764,10771,10810,10817,10826,10841,10868,10876,10877,10895,10906,10917,10928,10932,10941,10955,10968,10985,10990,10993,11008,11010,11014,11024,11063,11068,11084,11103,11107,11120,11123,11155,11170,11192,11194,11199,11221,11223,11251,11255,11285,11292,11301,11320,11331,11338,11351,11396,11400,11409,11458,11477,11502,11533,11539,11543,11574,11579,11585,11586,11595,11606,11613,11657,11688,11689,11692,11703,11705,11707,11710,11731,11755,11756,11764,11767,11776,11780,11852,11856,11920,11950,11987,11992,12016,12028,12052,12100,12119,12122,12129,12142,12159,12207,12219,12232,12248,12279,12356,12366,12396,12423,12453,12462,12519,12539,12574,12631,12650,12678,12684,12712,12757,12958,12972,12992,12995,13030,13065,13069,13073,13080,13087,13108,13132,13255,13262,13266,13382,13389,13463,13465,13485,13505,13545,13575,13591,13611,13626,13627,13696,13716,13795,13809,13810,13858,13863,13883,13928,13936,13938,13940,13956,13978,14033,14055,14085,14117,14130,14133,14140,14151,14154,14169,14174,14193,14283,14294,14301,14347,14372,14384,14444,14452,14473,14497,14509,14558,14559,14564,14630,14668,14714,14738,14746,14754,14780,14881,14889,14985,15000,15027,15040,15043,15054,15105,15148,15172,15189,15213,15240,15256,15262,15278,15294,15302,15308,15313,15322,15345,15358,15369,15377,15391,15400,15403,15413,15447,15499,15503,15514,15539,15544,15574,15581,15626,15639,15646,15738,15762,15837,15896,15909,15961,16174,16183,16223,16258,16303,16307,16312,16336,16397,16417,16458,16462,16470,16487,16519,16529,16538,16569,16607,16612,16617,16638,16691,16720,16738,16795,16813,17012,17063,17066,17073,17116,17124,17152,17204,17215,17224,17229,17233,17246,17247,17259,17280,17295,17311,17314,17319,17324,17325,17370,17398,17403,17406],"13":[24,92,122,128,149,170,205,224,247,269,288,298,349,350,360,373,374,404,409,415,440,446,449,452,474,492,493,518,532,558,602,612,623,663,737,778,784,802,809,820,838,853,874,885,886,891,959,975,1003,1019,1031,1036,1061,1082,1093,1095,1101,1142,1185,1193,1196,1206,1255,1256,1263,1298,1361,1365,1407,1412,1447,1467,1481,1482,1531,1540,1571,1574,1579,1589,1606,1625,1626,1656,1673,1676,1677,1682,1696,1698,1715,1747,1753,1801,1816,1846,1849,1880,1909,1916,1921,1926,2017,2046,2051,2127,2134,2157,2159,2174,2178,2186,2194,2220,2227,2239,2259,2275,2314,2324,2348,2353,2364,2366,2378,2381,2404,2406,2409,2419,2424,2459,2468,2479,2508,2533,2655,2695,2700,2709,2746,2761,2789,2837,2846,2851,2868,2911,2919,2970,3001,3033,3034,3059,3081,3099,3119,3142,3171,3190,3199,3212,3219,3231,3232,3244,3247,3258,3278,3288,3296,3303,3368,3384,3404,3405,3410,3411,3422,3449,3480,3484,3515,3533,3534,3545,3581,3582,3661,3673,3674,3687,3739,3744,3749,3793,3813,3829,3832,3864,3915,3932,3937,3987,4021,4024,4033,4039,4050,4051,4111,4120,4122,4123,4153,4177,4198,4230,4242,4313,4322,4329,4339,4340,4373,4374,4383,4395,4401,4415,4448,4456,4481,4511,4533,4561,4569,4574,4577,4583,4584,4598,4617,4618,4624,4633,4655,4703,4711,4727,4775,4796,4817,4831,4849,4862,4873,4875,4876,4895,4901,4913,4923,4959,4960,5005,5019,5024,5040,5043,5045,5060,5098,5139,5150,5154,5226,5238,5249,5251,5256,5288,5301,5311,5351,5388,5401,5428,5456,5466,5484,5501,5506,5516,5528,5554,5576,5604,5621,5638,5651,5675,5700,5713,5716,5720,5728,5753,5783,5794,5801,5839,5857,5858,5889,5917,5931,5941,5946,5965,5977,5978,6013,6017,6026,6029,6054,6093,6098,6120,6132,6155,6157,6177,6197,6229,6308,6323,6327,6370,6391,6412,6419,6440,6453,6468,6481,6488,6490,6520,6529,6536,6539,6551,6568,6592,6611,6648,6649,6655,6662,6676,6692,6696,6699,6728,6729,6731,6736,6750,6821,6828,6865,6872,6883,6895,6920,6926,6964,6987,6994,7009,7049,7052,7063,7068,7105,7127,7129,7144,7155,7159,7166,7172,7187,7193,7200,7227,7239,7278,7284,7291,7324,7344,7366,7473,7510,7513,7514,7521,7527,7530,7545,7568,7583,7631,7696,7711,7725,7728,7734,7742,7750,7758,7761,7780,7799,7805,7836,7839,7844,7854,7861,7884,7893,7915,7916,7929,7941,7970,7993,8019,8028,8038,8053,8060,8076,8077,8081,8087,8095,8104,8130,8141,8167,8171,8175,8185,8198,8216,8226,8251,8287,8291,8307,8308,8322,8332,8349,8350,8355,8366,8375,8383,8396,8416,8434,8435,8446,8474,8489,8509,8530,8558,8578,8603,8608,8621,8640,8650,8658,8660,8678,8679,8700,8701,8702,8708,8716,8717,8722,8724,8748,8779,8816,8839,8867,8870,8884,8942,8949,8955,8958,8981,8994,9006,9020,9051,9075,9077,9080,9110,9136,9145,9185,9198,9207,9213,9226,9234,9245,9300,9313,9336,9374,9376,9380,9388,9398,9402,9432,9436,9472,9482,9495,9519,9537,9572,9577,9590,9633,9637,9658,9659,9694,9703,9746,9747,9794,9826,9834,9877,9913,9944,9976,9980,10005,10051,10056,10078,10081,10084,10114,10117,10120,10172,10184,10245,10252,10274,10284,10294,10297,10321,10323,10333,10353,10368,10369,10389,10399,10413,10419,10446,10457,10467,10479,10529,10532,10551,10555,10570,10643,10690,10727,10760,10796,10801,10811,10819,10822,10838,10839,10856,10875,10876,10887,10917,10919,10925,10930,10967,10968,10985,10990,11020,11044,11065,11075,11103,11121,11159,11160,11169,11199,11202,11228,11229,11244,11272,11289,11312,11318,11322,11345,11347,11364,11374,11388,11398,11414,11421,11441,11468,11495,11528,11552,11561,11566,11572,11576,11586,11590,11598,11622,11623,11624,11663,11667,11673,11680,11682,11689,11707,11728,11734,11769,11792,11809,11905,11909,11913,11925,11940,11949,11951,12014,12024,12025,12028,12044,12071,12084,12133,12134,12144,12147,12148,12157,12171,12192,12195,12196,12200,12216,12241,12247,12256,12271,12281,12295,12302,12303,12323,12334,12366,12405,12425,12443,12458,12481,12490,12515,12580,12604,12619,12631,12637,12740,12776,12783,12792,12804,12849,12854,12857,12862,12877,12911,12914,12925,12955,12978,13030,13031,13044,13045,13072,13094,13102,13115,13131,13138,13206,13224,13271,13285,13352,13381,13387,13409,13445,13504,13545,13549,13569,13593,13594,13601,13602,13614,13636,13657,13701,13760,13774,13783,13795,13822,13823,13828,13837,13862,13874,13875,13881,13893,13894,13902,13906,13913,13960,13966,13986,13998,14003,14036,14051,14052,14097,14098,14127,14204,14223,14250,14257,14271,14275,14283,14294,14296,14326,14347,14350,14393,14408,14436,14445,14492,14537,14577,14606,14621,14642,14643,14675,14718,14726,14739,14787,14823,14861,14865,14869,14903,14947,14956,14972,14974,14975,14989,15008,15045,15058,15070,15084,15089,15108,15167,15223,15225,15238,15279,15289,15294,15323,15354,15357,15369,15383,15389,15446,15484,15487,15557,15592,15593,15621,15635,15664,15666,15703,15737,15753,15759,15792,15848,15872,15886,15888,15916,15937,15982,16023,16032,16118,16177,16189,16213,16241,16245,16255,16273,16275,16320,16331,16336,16347,16348,16360,16402,16414,16442,16445,16448,16459,16481,16556,16559,16584,16598,16669,16683,16689,16698,16703,16707,16713,16730,16777,16821,16856,16879,16887,16905,16926,16928,16964,16969,16971,16991,16999,17011,17019,17031,17059,17086,17090,17102,17127,17170,17201,17243,17261,17347,17349,17374,17389,17396],"14":[19,34,41,68,144,154,169,178,180,185,193,195,206,226,227,282,285,287,306,307,323,334,359,367,374,379,388,429,430,452,455,461,470,479,505,544,549,563,592,598,623,641,671,682,686,736,779,781,796,805,847,878,921,929,937,962,985,991,993,1011,1069,1074,1093,1102,1108,1114,1133,1156,1175,1182,1185,1204,1207,1294,1308,1311,1318,1321,1350,1362,1382,1410,1450,1460,1462,1465,1485,1496,1508,1526,1558,1574,1575,1619,1630,1639,1649,1662,1694,1746,1760,1762,1790,1818,1832,1881,1890,1901,1902,1914,1938,1963,1987,2011,2033,2058,2072,2090,2110,2131,2157,2159,2189,2193,2208,2214,2225,2239,2249,2250,2251,2268,2276,2285,2331,2340,2342,2355,2365,2367,2368,2391,2415,2418,2420,2427,2461,2472,2478,2483,2491,2508,2538,2539,2546,2548,2555,2571,2582,2584,2615,2618,2666,2689,2702,2711,2735,2755,2758,2800,2816,2840,2865,2877,2882,2884,2885,2887,2902,2921,2923,2941,2944,2948,2981,3043,3049,3064,3099,3116,3198,3223,3230,3265,3266,3315,3327,3342,3348,3352,3354,3364,3368,3423,3439,3475,3504,3513,3519,3597,3623,3629,3636,3663,3682,3739,3740,3747,3751,3754,3772,3794,3817,3830,3863,3866,3868,3871,3921,3927,3929,3946,3957,3984,4021,4031,4062,4118,4142,4157,4174,4182,4199,4215,4222,4224,4235,4256,4262,4280,4304,4317,4329,4360,4401,4404,4417,4420,4435,4446,4448,4466,4471,4550,4562,4575,4576,4579,4593,4608,4616,4635,4715,4735,4740,4745,4761,4803,4824,4859,4874,4880,4944,4974,4991,5040,5042,5043,5047,5072,5074,5106,5111,5128,5129,5148,5149,5164,5172,5178,5190,5197,5209,5210,5242,5257,5259,5265,5275,5297,5316,5326,5345,5346,5352,5372,5387,5392,5398,5415,5426,5455,5505,5518,5529,5535,5541,5548,5585,5589,5602,5617,5637,5640,5674,5678,5706,5734,5745,5772,5782,5814,5839,5840,5844,5856,5859,5878,5888,5891,5892,5894,5914,5916,5917,5919,5921,5939,5950,5974,5980,5991,6013,6042,6069,6095,6104,6120,6122,6144,6147,6162,6206,6207,6209,6221,6223,6246,6260,6268,6285,6327,6350,6385,6420,6426,6435,6436,6440,6480,6486,6515,6520,6533,6549,6560,6596,6597,6600,6638,6641,6648,6659,6680,6684,6689,6707,6726,6729,6736,6741,6743,6754,6766,6780,6794,6813,6820,6824,6837,6848,6873,6884,6911,6921,6932,6948,6976,7019,7026,7033,7053,7061,7101,7152,7155,7170,7184,7203,7213,7214,7226,7228,7237,7239,7251,7270,7293,7295,7302,7349,7366,7377,7378,7394,7395,7398,7400,7408,7413,7422,7451,7492,7528,7548,7583,7586,7588,7608,7610,7615,7620,7631,7643,7655,7657,7687,7719,7733,7764,7767,7768,7798,7799,7807,7818,7830,7837,7845,7876,7888,7895,7927,7940,7950,7955,7977,7988,8020,8050,8169,8188,8193,8259,8275,8297,8299,8343,8355,8376,8378,8399,8412,8421,8440,8460,8463,8464,8467,8475,8480,8506,8509,8522,8528,8561,8568,8579,8620,8640,8646,8654,8675,8697,8716,8735,8761,8775,8786,8802,8812,8827,8842,8886,8891,8897,8910,8934,8941,8946,8952,8978,8979,9002,9003,9030,9046,9052,9063,9114,9122,9138,9145,9153,9155,9161,9168,9170,9172,9179,9259,9298,9300,9312,9316,9322,9356,9357,9371,9383,9417,9427,9430,9446,9450,9453,9486,9487,9493,9496,9530,9535,9538,9550,9552,9575,9576,9604,9620,9622,9634,9646,9657,9672,9673,9799,9801,9805,9814,9824,9834,9912,9913,9943,9981,9999,10038,10048,10050,10070,10076,10111,10114,10119,10153,10155,10156,10170,10178,10198,10211,10214,10246,10250,10306,10321,10347,10395,10401,10410,10417,10443,10450,10471,10473,10487,10508,10523,10531,10554,10572,10602,10616,10621,10631,10657,10677,10691,10715,10721,10726,10737,10787,10815,10826,10827,10841,10845,10889,10892,10909,10918,10930,10944,10945,10948,10992,11001,11020,11021,11074,11076,11088,11097,11104,11115,11128,11148,11155,11176,11246,11268,11285,11290,11299,11302,11307,11359,11368,11370,11386,11414,11433,11435,11447,11511,11527,11559,11586,11612,11628,11630,11631,11660,11701,11713,11714,11722,11728,11767,11803,11807,11830,11836,11850,11870,11872,11881,11891,11903,11908,11926,11938,11959,11996,11998,12010,12050,12058,12063,12068,12075,12107,12123,12129,12139,12154,12159,12162,12194,12225,12233,12247,12251,12263,12269,12276,12292,12302,12332,12336,12340,12394,12454,12514,12582,12604,12622,12624,12663,12666,12676,12739,12749,12771,12778,12789,12792,12793,12821,12822,12892,12903,12909,12931,12959,12980,13036,13045,13055,13057,13064,13092,13120,13132,13150,13162,13186,13216,13225,13242,13258,13263,13270,13276,13346,13360,13377,13431,13435,13439,13471,13480,13514,13556,13576,13594,13633,13658,13683,13685,13700,13702,13787,13796,13807,13822,13824,13839,13883,13959,13961,13974,13982,14010,14023,14042,14048,14056,14059,14071,14095,14099,14147,14167,14211,14220,14292,14319,14332,14377,14386,14418,14432,14442,14482,14527,14559,14589,14629,14695,14724,14750,14757,14758,14775,14777,14783,14808,14845,14847,14862,14870,14877,14886,14966,14996,14999,15008,15043,15046,15053,15088,15096,15114,15119,15153,15167,15201,15207,15231,15261,15263,15366,15410,15421,15429,15442,15464,15491,15516,15517,15520,15541,15557,15568,15600,15605,15625,15656,15657,15663,15736,15765,15807,15868,15915,15944,15964,16102,16112,16127,16141,16178,16232,16272,16288,16294,16306,16313,16324,16339,16351,16368,16423,16461,16490,16541,16545,16550,16568,16613,16617,16641,16646,16648,16651,16652,16682,16684,16719,16731,16737,16775,16781,16808,16840,16842,16852,16861,16863,16881,16913,16939,16951,16992,17008,17027,17057,17163,17195,17222,17283,17401],"15":[1,45,57,64,73,85,112,113,131,158,164,165,186,188,192,209,295,318,326,365,383,400,410,444,465,494,495,539,553,566,607,610,616,686,692,746,761,789,865,872,888,898,899,901,926,950,998,1001,1012,1013,1015,1018,1022,1025,1034,1040,1051,1067,1077,1090,1102,1120,1173,1175,1177,1202,1213,1246,1289,1302,1323,1325,1401,1404,1407,1412,1428,1439,1470,1486,1530,1531,1535,1553,1608,1633,1678,1694,1699,1711,1713,1747,1763,1768,1793,1798,1805,1808,1811,1831,1843,1899,1924,1944,1951,1988,1989,2015,2043,2060,2063,2068,2077,2078,2093,2097,2106,2238,2278,2284,2292,2305,2324,2334,2361,2441,2442,2443,2455,2457,2474,2504,2540,2562,2567,2608,2633,2656,2670,2699,2721,2730,2754,2763,2771,2780,2813,2833,2863,2869,2874,2893,2895,2918,2922,2958,2992,3032,3037,3043,3059,3072,3077,3078,3101,3114,3134,3138,3162,3262,3272,3279,3302,3305,3308,3331,3338,3391,3396,3407,3431,3432,3441,3506,3525,3530,3558,3566,3579,3609,3639,3645,3657,3689,3707,3718,3731,3759,3761,3763,3777,3781,3787,3813,3837,3844,3872,3880,3903,3920,3933,3940,3963,3994,4015,4024,4059,4067,4079,4093,4096,4119,4131,4134,4140,4212,4269,4299,4300,4333,4340,4354,4394,4424,4437,4486,4503,4527,4534,4545,4549,4583,4590,4610,4626,4630,4636,4658,4664,4690,4709,4723,4809,4828,4833,4838,4839,4875,4950,4952,4975,5025,5042,5093,5117,5121,5136,5155,5175,5205,5218,5241,5252,5259,5260,5286,5287,5314,5338,5346,5348,5358,5368,5371,5396,5398,5435,5436,5464,5485,5493,5506,5522,5582,5622,5657,5664,5698,5702,5731,5738,5759,5760,5776,5832,5837,5862,5874,5893,5899,5919,5923,5961,6016,6048,6053,6058,6061,6062,6086,6112,6131,6155,6163,6175,6183,6184,6233,6244,6249,6263,6268,6279,6304,6313,6328,6339,6350,6355,6365,6367,6418,6425,6429,6457,6475,6477,6487,6496,6516,6525,6542,6561,6586,6597,6629,6634,6656,6660,6663,6689,6715,6724,6749,6772,6790,6813,6825,6846,6858,6863,6885,6921,6922,6944,6949,6961,6968,6975,6986,7034,7043,7052,7054,7060,7082,7098,7114,7119,7127,7147,7167,7169,7170,7174,7189,7213,7215,7271,7285,7291,7298,7348,7380,7394,7406,7430,7436,7442,7463,7493,7496,7503,7545,7547,7556,7562,7578,7582,7587,7599,7606,7657,7681,7684,7697,7724,7733,7748,7749,7752,7763,7770,7772,7788,7805,7811,7812,7815,7823,7827,7841,7860,7881,7897,7901,7904,7914,7963,7997,8043,8063,8070,8073,8078,8111,8118,8134,8156,8162,8165,8193,8228,8229,8244,8257,8266,8272,8277,8278,8281,8303,8330,8426,8435,8445,8453,8455,8463,8474,8479,8483,8486,8490,8492,8500,8511,8514,8530,8544,8569,8574,8580,8590,8594,8596,8632,8650,8654,8656,8657,8673,8694,8700,8706,8757,8776,8786,8803,8808,8821,8833,8843,8853,8953,8962,8985,8986,8998,9023,9026,9064,9068,9125,9134,9139,9141,9142,9155,9158,9172,9180,9209,9211,9269,9277,9278,9311,9325,9327,9358,9366,9387,9413,9414,9462,9489,9522,9524,9528,9538,9548,9585,9595,9602,9614,9615,9622,9631,9658,9660,9669,9689,9720,9727,9751,9752,9756,9769,9777,9779,9787,9807,9821,9834,9839,9842,9846,9852,9853,9859,9867,9872,9875,9879,9892,9896,9897,9916,9921,9937,9938,9952,9990,10000,10024,10072,10081,10082,10086,10087,10093,10140,10152,10178,10188,10192,10209,10215,10223,10237,10321,10328,10362,10378,10380,10393,10407,10432,10471,10483,10509,10527,10530,10536,10549,10559,10578,10595,10599,10606,10611,10614,10619,10668,10670,10683,10711,10734,10749,10785,10788,10814,10816,10820,10831,10903,10917,10929,10934,10945,10951,10968,10990,11012,11013,11034,11059,11068,11079,11104,11110,11116,11137,11173,11179,11213,11216,11217,11227,11231,11232,11235,11246,11252,11266,11269,11294,11322,11326,11330,11331,11397,11405,11407,11458,11468,11495,11510,11515,11520,11547,11604,11631,11647,11650,11681,11692,11705,11706,11728,11738,11756,11773,11776,11788,11812,11816,11823,11837,11855,11873,11879,11880,11945,11949,11975,11977,11989,11994,11997,12009,12011,12013,12016,12019,12031,12036,12040,12071,12080,12101,12112,12128,12141,12181,12187,12189,12200,12205,12223,12227,12233,12239,12258,12281,12291,12299,12349,12360,12411,12414,12480,12516,12520,12523,12525,12536,12593,12616,12658,12677,12682,12684,12705,12727,12804,12820,12823,12835,12841,12900,12937,12938,12950,12960,13017,13025,13026,13028,13033,13050,13064,13077,13107,13128,13159,13199,13210,13225,13230,13233,13257,13318,13339,13357,13372,13403,13462,13488,13499,13511,13516,13523,13533,13536,13552,13554,13560,13604,13636,13655,13686,13689,13697,13746,13750,13759,13778,13787,13792,13824,13852,13863,13909,13939,14004,14005,14019,14056,14063,14105,14149,14176,14179,14189,14190,14212,14213,14232,14245,14277,14284,14317,14419,14425,14444,14456,14457,14497,14514,14528,14587,14619,14622,14629,14667,14670,14684,14711,14712,14714,14721,14742,14792,14815,14834,14850,14861,14882,14887,14914,14922,14926,14948,14953,15039,15070,15075,15082,15085,15139,15152,15166,15184,15286,15292,15306,15321,15325,15331,15334,15376,15389,15393,15400,15402,15425,15428,15438,15463,15470,15477,15488,15509,15512,15520,15542,15573,15596,15631,15650,15684,15700,15728,15748,15759,15826,15846,15856,15858,15877,15883,15995,16002,16021,16026,16046,16050,16063,16069,16080,16091,16101,16120,16143,16171,16251,16261,16269,16320,16356,16379,16380,16381,16401,16407,16410,16423,16466,16503,16542,16565,16588,16593,16623,16628,16632,16698,16700,16701,16725,16738,16764,16778,16791,16820,16822,16835,16867,16878,16898,16906,16929,16933,16987,16994,17007,17008,17020,17055,17114,17121,17149,17201,17206,17207,17254,17261,17305,17321,17336,17340,17347,17376],"16":[18,23,68,75,98,105,109,118,121,140,174,181,197,257,305,331,339,358,369,382,388,397,416,430,448,462,478,526,537,545,552,608,617,623,633,725,737,748,766,785,794,799,839,878,909,917,965,1029,1100,1112,1120,1126,1142,1233,1269,1284,1328,1396,1397,1403,1453,1516,1521,1547,1553,1556,1594,1605,1624,1722,1726,1730,1809,1818,1819,1833,1852,1862,1949,1971,1986,1996,1998,2016,2101,2172,2212,2217,2223,2242,2289,2312,2313,2326,2353,2393,2411,2422,2476,2478,2481,2508,2532,2552,2613,2624,2632,2647,2656,2660,2661,2680,2704,2713,2716,2737,2761,2778,2811,2829,2830,2840,2852,2866,3007,3020,3040,3053,3112,3142,3159,3189,3225,3245,3264,3301,3324,3326,3340,3350,3364,3404,3417,3468,3480,3496,3518,3551,3556,3561,3579,3589,3602,3617,3621,3681,3702,3751,3754,3784,3792,3796,3815,3881,3908,3929,3930,3982,4029,4043,4046,4086,4091,4168,4169,4174,4191,4212,4265,4387,4393,4394,4434,4497,4501,4508,4521,4552,4576,4580,4586,4614,4616,4620,4629,4688,4748,4782,4804,4805,4827,4868,4933,4947,4954,4967,4990,5022,5035,5084,5113,5122,5130,5134,5151,5158,5169,5170,5176,5204,5225,5245,5253,5262,5297,5331,5334,5347,5356,5430,5482,5537,5545,5546,5557,5564,5592,5641,5651,5673,5684,5690,5713,5732,5759,5776,5787,5795,5818,5849,5851,5865,5873,5910,5915,5961,6002,6019,6048,6073,6111,6112,6114,6132,6151,6158,6161,6182,6207,6217,6229,6327,6331,6371,6381,6403,6413,6441,6450,6471,6510,6517,6524,6527,6559,6574,6585,6602,6615,6636,6655,6658,6681,6704,6705,6723,6740,6774,6785,6792,6805,6816,6821,6843,6896,6901,6937,6943,6997,7016,7028,7032,7059,7067,7073,7129,7134,7159,7175,7198,7215,7222,7227,7232,7252,7255,7316,7331,7334,7342,7345,7354,7361,7368,7395,7422,7457,7505,7526,7533,7556,7563,7610,7633,7634,7636,7647,7684,7687,7724,7730,7731,7740,7766,7787,7792,7794,7819,7840,7847,7853,7861,7877,7925,7926,7941,7955,7967,7968,7970,7984,7991,8003,8014,8017,8036,8054,8064,8093,8129,8176,8187,8193,8200,8234,8235,8239,8261,8266,8294,8305,8317,8319,8320,8325,8327,8332,8333,8346,8358,8396,8398,8453,8462,8523,8559,8563,8571,8600,8601,8620,8628,8638,8655,8710,8724,8759,8771,8810,8814,8817,8835,8836,8857,8898,8910,8933,8969,8986,8987,9012,9017,9018,9052,9066,9112,9114,9137,9161,9172,9206,9224,9228,9283,9292,9322,9344,9360,9372,9395,9406,9411,9432,9454,9465,9510,9524,9532,9577,9581,9583,9597,9626,9653,9662,9697,9704,9709,9730,9733,9739,9740,9741,9742,9769,9777,9796,9828,9830,9839,9843,9860,9866,9875,9889,9912,9923,9956,10044,10099,10106,10109,10111,10112,10130,10136,10142,10168,10198,10199,10206,10215,10275,10317,10350,10377,10406,10408,10415,10430,10435,10469,10474,10477,10486,10494,10499,10512,10516,10519,10521,10533,10543,10561,10578,10583,10591,10592,10601,10629,10652,10672,10674,10685,10708,10711,10714,10716,10721,10786,10790,10805,10814,10858,10863,10871,10894,10898,10925,10939,10997,11000,11021,11068,11073,11080,11084,11088,11109,11131,11161,11203,11223,11224,11232,11268,11298,11300,11309,11325,11358,11360,11367,11373,11378,11414,11419,11427,11453,11466,11480,11498,11501,11508,11509,11517,11518,11537,11586,11597,11613,11655,11678,11691,11693,11708,11713,11723,11736,11741,11770,11773,11789,11823,11846,11849,11876,11912,11937,11949,11977,12003,12028,12049,12051,12070,12078,12082,12143,12163,12189,12190,12198,12203,12208,12219,12242,12244,12275,12320,12364,12399,12425,12428,12432,12501,12563,12577,12597,12670,12706,12708,12709,12712,12726,12730,12735,12848,12880,12893,12896,12899,12903,12905,12940,12963,12973,12979,13067,13070,13071,13124,13206,13254,13267,13281,13297,13350,13384,13406,13430,13442,13477,13521,13553,13557,13573,13582,13597,13600,13660,13695,13713,13741,13744,13756,13797,13798,13817,13818,13874,13888,13890,13951,13972,14024,14038,14056,14074,14115,14171,14175,14217,14225,14226,14247,14257,14260,14301,14305,14309,14347,14396,14412,14441,14513,14537,14606,14613,14624,14636,14713,14732,14741,14815,14903,14913,14927,14947,14968,15040,15058,15142,15184,15189,15202,15232,15246,15311,15335,15432,15438,15444,15466,15543,15561,15567,15572,15584,15645,15660,15667,15671,15679,15708,15741,15768,15817,15838,15844,15849,15874,15891,15929,15931,15956,15959,15996,15999,16058,16081,16102,16103,16135,16136,16139,16152,16159,16165,16166,16168,16172,16189,16192,16204,16227,16270,16278,16283,16306,16311,16321,16323,16375,16378,16411,16431,16435,16442,16450,16489,16582,16634,16639,16748,16786,16817,16820,16838,16896,16898,16943,16971,16990,17004,17012,17018,17032,17060,17063,17101,17142,17145,17162,17191,17245,17251,17293,17316,17330,17332,17360,17365,17386,17394,17402],"17":[21,23,38,64,90,109,123,131,147,170,172,191,195,217,229,231,255,272,273,281,288,301,329,340,343,358,361,370,374,406,420,453,469,471,486,532,553,589,612,635,647,660,668,678,694,708,759,761,803,809,823,827,851,936,953,975,976,995,1001,1042,1054,1055,1091,1104,1135,1206,1232,1241,1250,1251,1264,1279,1337,1347,1354,1359,1366,1372,1390,1435,1462,1493,1499,1508,1514,1563,1584,1595,1611,1618,1620,1636,1676,1683,1686,1694,1695,1728,1754,1790,1808,1817,1834,1931,1996,2019,2072,2080,2086,2094,2098,2107,2114,2118,2123,2132,2141,2161,2172,2184,2209,2211,2214,2223,2260,2296,2314,2324,2328,2362,2371,2388,2420,2450,2489,2559,2569,2642,2682,2720,2755,2766,2843,2855,2860,2933,2936,2952,2972,2998,3015,3045,3069,3088,3095,3096,3113,3135,3145,3150,3153,3190,3206,3209,3217,3243,3248,3251,3256,3271,3286,3309,3317,3330,3332,3333,3354,3363,3398,3423,3441,3486,3517,3527,3538,3564,3575,3585,3610,3623,3631,3632,3649,3667,3675,3722,3742,3748,3757,3759,3766,3774,3780,3807,3821,3828,3870,3871,3894,3902,3943,3965,3967,3995,4016,4030,4047,4063,4089,4098,4108,4125,4132,4134,4160,4180,4222,4267,4273,4339,4349,4360,4414,4460,4490,4498,4505,4515,4545,4625,4651,4658,4678,4695,4705,4706,4724,4729,4743,4748,4787,4789,4793,4795,4797,4825,4832,4837,4868,4904,4909,4964,4986,5019,5024,5026,5051,5055,5116,5135,5171,5187,5194,5200,5209,5253,5306,5317,5321,5336,5348,5390,5407,5413,5415,5417,5451,5456,5473,5478,5479,5485,5486,5490,5504,5522,5547,5561,5565,5581,5586,5596,5616,5657,5659,5665,5680,5696,5714,5721,5787,5791,5797,5827,5829,5842,5885,5906,5918,5919,5926,5941,5959,5969,5975,6002,6057,6061,6079,6089,6099,6107,6126,6153,6159,6203,6212,6239,6242,6269,6278,6308,6331,6333,6343,6367,6377,6410,6420,6425,6429,6458,6463,6482,6507,6517,6521,6530,6545,6556,6560,6570,6574,6599,6601,6611,6656,6660,6696,6709,6737,6741,6749,6751,6756,6774,6792,6812,6832,6837,6847,6851,6880,6897,6923,6958,6966,6968,6989,6995,7001,7006,7007,7020,7025,7042,7053,7064,7067,7073,7089,7095,7118,7123,7132,7134,7139,7140,7158,7171,7191,7241,7245,7282,7297,7335,7350,7371,7389,7394,7410,7417,7434,7438,7483,7513,7533,7544,7558,7580,7605,7627,7634,7704,7716,7724,7725,7749,7752,7753,7837,7838,7871,7895,7896,7909,7916,7918,7926,7935,7953,7966,7999,8039,8063,8066,8077,8095,8109,8118,8147,8165,8178,8247,8254,8261,8275,8282,8283,8298,8305,8313,8344,8376,8385,8401,8404,8408,8450,8482,8488,8538,8557,8564,8605,8623,8626,8644,8672,8694,8718,8727,8729,8737,8756,8779,8781,8807,8824,8828,8902,8915,8931,8938,8949,8952,8968,9009,9010,9012,9013,9021,9079,9081,9082,9091,9097,9098,9127,9130,9142,9180,9194,9204,9229,9256,9285,9300,9301,9334,9347,9437,9521,9523,9530,9534,9541,9561,9571,9592,9603,9627,9666,9689,9729,9742,9779,9806,9828,9834,9867,9904,9911,9915,9916,9918,9934,9969,9974,9982,9993,9998,10010,10041,10046,10068,10075,10077,10079,10119,10122,10153,10170,10185,10190,10222,10226,10231,10279,10283,10287,10315,10326,10334,10335,10364,10401,10402,10421,10457,10477,10482,10494,10504,10530,10539,10561,10574,10589,10619,10641,10671,10678,10689,10737,10774,10776,10792,10800,10805,10821,10840,10857,10867,10901,10910,10916,10941,10944,11008,11025,11056,11069,11075,11078,11092,11114,11115,11130,11135,11187,11189,11194,11222,11223,11232,11267,11284,11299,11311,11322,11324,11332,11358,11365,11374,11390,11424,11431,11446,11498,11570,11575,11585,11603,11617,11634,11641,11650,11715,11728,11729,11731,11760,11762,11765,11771,11783,11815,11829,11850,11873,11876,11879,11917,11929,11949,11950,11961,11982,11990,12024,12035,12052,12054,12077,12092,12149,12157,12174,12192,12217,12233,12296,12297,12324,12360,12393,12395,12422,12448,12488,12503,12512,12520,12548,12556,12564,12577,12594,12599,12631,12639,12673,12769,12775,12776,12797,12823,12844,12870,12948,12979,13000,13008,13031,13065,13077,13080,13085,13097,13110,13166,13178,13179,13180,13194,13222,13271,13315,13324,13329,13462,13468,13473,13479,13510,13514,13539,13547,13557,13569,13573,13597,13606,13654,13660,13687,13721,13769,13782,13807,13810,13827,13851,13905,13910,13913,13922,13930,13933,13954,13970,13971,13987,13989,14012,14033,14052,14102,14105,14107,14129,14131,14182,14203,14223,14307,14309,14351,14381,14386,14416,14424,14452,14471,14473,14499,14526,14530,14548,14599,14606,14612,14631,14680,14696,14707,14713,14739,14748,14758,14806,14821,14854,14875,14877,14890,14897,14909,14912,14943,14946,14979,14996,15004,15036,15096,15099,15118,15121,15133,15145,15157,15192,15193,15248,15290,15338,15344,15359,15364,15398,15405,15413,15432,15457,15478,15501,15506,15539,15590,15610,15651,15657,15747,15753,15897,15898,15899,15919,15924,15952,16044,16047,16048,16082,16095,16097,16128,16139,16158,16174,16177,16191,16211,16257,16275,16278,16288,16289,16295,16349,16364,16411,16455,16468,16518,16523,16544,16566,16595,16607,16658,16671,16676,16698,16739,16751,16766,16785,16798,16818,16841,16847,16896,16939,16962,16984,16987,16994,17044,17056,17087,17222,17274,17281,17343,17358],"18":[14,22,33,54,63,99,104,110,138,198,223,260,278,296,303,306,376,387,397,481,631,672,748,765,767,787,867,886,939,981,987,998,1016,1020,1031,1059,1119,1153,1158,1191,1230,1250,1275,1276,1282,1283,1311,1327,1334,1350,1372,1386,1391,1416,1426,1441,1505,1511,1513,1598,1613,1632,1635,1648,1656,1717,1719,1724,1753,1802,1822,1827,1829,1859,1892,1898,1901,1935,1941,1962,1983,1996,2082,2089,2093,2123,2125,2128,2133,2196,2199,2213,2245,2282,2290,2293,2343,2349,2397,2459,2486,2533,2538,2555,2566,2580,2588,2638,2655,2709,2715,2716,2720,2722,2741,2744,2754,2780,2834,2845,2905,2923,2942,2944,2958,2990,3009,3023,3040,3046,3048,3069,3089,3105,3197,3226,3242,3252,3267,3283,3301,3302,3324,3371,3399,3422,3432,3436,3540,3559,3620,3651,3666,3691,3698,3707,3715,3720,3724,3759,3776,3805,3830,3838,3839,3841,3888,3895,3927,3931,3936,3961,3979,3996,3998,4047,4064,4068,4115,4181,4183,4189,4286,4292,4298,4314,4319,4343,4346,4367,4379,4386,4442,4470,4514,4537,4554,4562,4581,4612,4627,4639,4662,4694,4699,4716,4727,4762,4771,4772,4819,4846,4854,4882,4888,4894,4901,4920,4924,4945,5023,5025,5052,5062,5071,5105,5142,5153,5195,5247,5273,5295,5309,5316,5331,5400,5423,5427,5499,5524,5582,5583,5599,5655,5686,5690,5698,5761,5775,5807,5814,5826,5837,5860,5869,5890,5930,5958,6001,6120,6180,6218,6224,6308,6321,6366,6382,6386,6394,6441,6442,6460,6461,6512,6543,6553,6567,6591,6638,6669,6743,6766,6775,6795,6880,6908,6988,7022,7080,7097,7121,7134,7168,7172,7181,7185,7202,7213,7214,7251,7263,7265,7266,7293,7310,7313,7327,7341,7359,7384,7397,7406,7409,7422,7438,7481,7494,7501,7528,7540,7561,7565,7586,7609,7622,7656,7660,7673,7722,7757,7779,7784,7785,7788,7848,7980,7987,8016,8021,8036,8053,8061,8081,8133,8136,8160,8163,8168,8177,8200,8209,8240,8274,8289,8315,8324,8349,8430,8458,8487,8501,8554,8585,8604,8618,8634,8637,8644,8673,8677,8704,8750,8763,8780,8790,8795,8849,8852,8889,8955,8994,9036,9041,9053,9056,9099,9123,9131,9172,9174,9244,9249,9267,9368,9374,9382,9394,9396,9399,9413,9449,9492,9501,9502,9527,9544,9562,9573,9578,9589,9594,9665,9675,9677,9724,9727,9759,9778,9840,9879,9888,9900,9934,9954,9980,9993,10009,10017,10031,10054,10061,10101,10126,10132,10170,10187,10218,10226,10229,10326,10327,10342,10402,10405,10419,10442,10469,10487,10501,10518,10541,10542,10594,10614,10621,10650,10655,10704,10780,10793,10833,10865,10917,10934,10956,10989,11001,11011,11034,11044,11053,11056,11061,11086,11118,11121,11126,11172,11188,11191,11195,11198,11241,11244,11245,11283,11318,11319,11350,11361,11379,11437,11456,11525,11533,11554,11555,11574,11600,11610,11640,11659,11697,11701,11760,11762,11772,11790,11803,11848,11871,11893,11907,11961,11989,11995,12000,12008,12045,12064,12139,12169,12187,12195,12205,12206,12251,12264,12270,12275,12278,12439,12457,12527,12555,12627,12674,12689,12694,12716,12754,12763,12767,12775,12820,12902,12905,12912,12932,13056,13070,13088,13110,13194,13200,13273,13298,13349,13354,13385,13389,13394,13561,13563,13622,13631,13687,13704,13747,13772,13777,13788,13790,13866,13894,13918,13926,13932,14001,14046,14115,14127,14141,14158,14230,14258,14264,14273,14300,14303,14329,14335,14363,14401,14413,14456,14496,14511,14540,14546,14548,14578,14623,14663,14801,14807,14819,14865,14877,14878,14883,14926,14940,14997,15008,15041,15097,15122,15200,15243,15267,15306,15347,15404,15407,15454,15502,15550,15589,15603,15630,15683,15710,15737,15754,15755,15757,15828,15836,15882,15896,15915,16003,16098,16120,16132,16140,16176,16201,16214,16215,16304,16316,16324,16405,16409,16451,16470,16520,16601,16643,16651,16688,16691,16737,16747,16771,16772,16816,16822,16898,16958,16990,16999,17040,17060,17080,17081,17127,17134,17179,17180,17212,17215,17284,17311,17341,17350],"19":[46,68,72,88,128,230,322,347,351,391,396,408,422,429,444,448,469,474,535,589,602,648,689,695,723,724,749,753,801,827,901,916,989,1026,1053,1081,1091,1111,1140,1209,1264,1281,1362,1371,1416,1434,1446,1539,1561,1570,1649,1664,1669,1670,1671,1672,1698,1715,1764,1858,1862,1878,1926,1997,1999,2034,2088,2160,2177,2223,2398,2477,2491,2504,2506,2520,2574,2853,2868,2882,2921,2927,2958,2976,3043,3055,3118,3165,3209,3274,3290,3307,3316,3346,3359,3374,3390,3395,3402,3441,3456,3485,3562,3569,3649,3651,3713,3726,3761,3773,3807,3820,3851,3938,3973,4005,4017,4029,4046,4183,4190,4221,4240,4269,4331,4425,4470,4553,4561,4625,4626,4662,4754,4835,4917,4937,4946,4957,4965,5022,5049,5078,5101,5107,5118,5131,5133,5248,5280,5293,5430,5441,5494,5540,5613,5693,5733,5803,5817,5832,5854,5899,5958,5976,5986,6090,6106,6127,6164,6189,6221,6283,6339,6341,6351,6391,6395,6493,6527,6552,6658,6661,6721,6723,6810,6877,6923,6976,6977,6998,7021,7024,7043,7059,7092,7104,7122,7125,7195,7221,7240,7261,7295,7475,7499,7558,7601,7696,7715,7725,7751,7766,7773,7803,7826,7827,7865,7889,7915,7957,7987,8002,8013,8052,8079,8087,8107,8144,8194,8213,8253,8260,8276,8308,8374,8418,8438,8441,8442,8470,8479,8551,8722,8733,8786,8790,8860,8896,8902,8914,8989,9006,9008,9031,9032,9035,9054,9069,9108,9166,9168,9197,9204,9262,9271,9273,9291,9310,9376,9393,9506,9706,9721,9726,9745,9795,9937,9957,9961,9997,10037,10057,10065,10066,10099,10121,10138,10210,10234,10276,10335,10416,10435,10469,10495,10508,10514,10523,10559,10813,10857,10890,10956,10957,10984,11049,11064,11118,11134,11163,11192,11248,11314,11323,11389,11404,11424,11426,11477,11548,11553,11562,11573,11665,11683,11697,11724,11725,11773,11866,11960,11963,11965,12017,12055,12060,12090,12095,12105,12119,12166,12213,12255,12301,12365,12369,12379,12415,12430,12432,12693,12706,12709,12717,12719,12757,12766,12768,12781,12898,12918,13035,13037,13040,13048,13083,13250,13251,13266,13354,13356,13380,13392,13517,13552,13563,13576,13610,13686,13691,13711,13734,13736,13752,13753,13757,13781,13803,13822,13849,13885,13893,13895,13897,13915,13960,13990,14031,14051,14052,14146,14166,14214,14285,14292,14312,14320,14345,14525,14594,14600,14630,14651,14689,14714,14738,14752,14763,14792,14794,14803,14859,14870,15182,15246,15269,15303,15323,15373,15400,15501,15559,15676,15729,15744,15792,15920,15937,16041,16065,16118,16197,16239,16259,16280,16288,16305,16363,16392,16466,16472,16509,16669,16805,16813,16870,16912,16954,17045,17099,17107,17123,17157,17164,17174,17211,17233,17245,17316,17377],"20":[52,62,184,209,447,498,526,553,606,643,649,750,814,827,917,961,1002,1110,1149,1152,1177,1201,1218,1241,1265,1277,1332,1396,1435,1530,1640,1674,1715,1771,1836,1868,1895,1923,2103,2390,2427,2454,2457,2472,2571,2593,2621,2635,2642,2644,2667,2703,2860,2877,2898,2900,2901,2958,2978,3011,3027,3034,3100,3190,3193,3204,3213,3234,3283,3352,3437,3478,3499,3521,3561,3580,3602,3641,3666,3697,3702,3725,3834,3899,3919,3925,3967,3979,3998,4023,4045,4048,4049,4069,4108,4296,4404,4430,4455,4520,4536,4651,4686,4786,4795,4814,4831,4935,4979,4984,5064,5107,5174,5208,5266,5272,5292,5297,5487,5559,5629,5758,5856,5863,5890,5906,5955,5968,6006,6032,6094,6177,6178,6216,6225,6243,6372,6373,6416,6453,6460,6492,6500,6538,6589,6609,6738,6782,6820,6840,6910,6934,7035,7063,7118,7131,7166,7220,7250,7263,7345,7410,7426,7498,7514,7523,7535,7536,7664,7668,7671,7679,7737,7741,7745,7780,7867,7871,7901,7908,7913,7939,8006,8014,8044,8064,8248,8254,8343,8354,8376,8439,8453,8511,8512,8615,8643,8651,8721,8733,8769,8864,8869,8886,8923,8936,8945,8947,8962,8998,9017,9032,9085,9147,9181,9226,9295,9303,9408,9410,9445,9464,9495,9539,9548,9570,9583,9617,9649,9760,9786,9827,9873,9927,9944,9990,10015,10066,10078,10102,10128,10138,10151,10164,10172,10203,10263,10271,10274,10280,10335,10422,10454,10456,10550,10573,10620,10631,10657,10658,10690,10722,10830,10869,10905,11026,11045,11084,11186,11215,11252,11262,11280,11309,11351,11369,11386,11393,11396,11428,11442,11565,11587,11600,11646,11648,11663,11704,11769,11851,11858,11876,11886,11912,11966,12008,12031,12068,12109,12150,12152,12185,12205,12215,12243,12259,12346,12462,12471,12499,12506,12540,12655,12678,12743,12820,12941,12962,13039,13146,13221,13259,13350,13363,13466,13537,13544,13641,13766,13799,13818,13831,13882,13931,14088,14109,14124,14133,14215,14232,14315,14330,14440,14511,14538,14602,14616,14623,14669,14715,14719,14720,14723,14742,14785,14880,14882,14930,14989,15066,15170,15188,15189,15299,15311,15315,15323,15366,15382,15389,15419,15557,15623,15653,15664,15672,15711,15751,15861,16010,16047,16065,16067,16093,16187,16192,16206,16262,16286,16316,16337,16342,16352,16361,16380,16382,16446,16456,16458,16562,16605,16650,16683,16795,16814,16818,16974,17098,17102,17145,17162,17177,17200,17220,17264,17266,17275,17314,17316,17339,17365,17397],"21":[8,20,35,52,65,74,111,122,150,185,193,221,228,264,291,398,412,415,486,495,505,519,543,556,562,594,664,683,714,723,770,790,797,802,804,814,815,842,855,867,887,895,898,924,928,1012,1023,1031,1045,1065,1075,1103,1109,1161,1174,1175,1192,1217,1219,1234,1264,1319,1325,1333,1355,1377,1426,1433,1467,1473,1475,1488,1498,1506,1523,1554,1581,1658,1664,1672,1678,1734,1738,1754,1808,1810,1823,1857,1863,1865,1867,1893,1900,1926,1956,1957,1966,1986,2054,2061,2076,2120,2140,2153,2181,2189,2216,2242,2245,2249,2258,2259,2284,2303,2345,2352,2361,2368,2399,2410,2415,2449,2499,2501,2512,2541,2557,2563,2591,2599,2625,2647,2662,2670,2673,2693,2699,2706,2709,2720,2772,2824,2827,2833,2868,2871,2883,2896,2898,2933,3005,3025,3034,3045,3074,3077,3130,3137,3149,3160,3172,3183,3221,3226,3259,3261,3273,3298,3324,3341,3346,3444,3481,3491,3494,3515,3523,3530,3544,3551,3581,3653,3730,3794,3819,3845,3882,3897,3914,3957,3961,3986,3998,4007,4059,4068,4102,4118,4181,4206,4271,4321,4324,4348,4370,4392,4428,4449,4540,4544,4585,4595,4600,4683,4719,4733,4738,4745,4757,4773,4807,4836,4844,4850,4872,4880,4886,4909,4919,4920,4951,4972,5018,5079,5085,5157,5174,5253,5268,5278,5297,5299,5333,5345,5408,5507,5516,5519,5563,5599,5642,5673,5678,5683,5700,5760,5796,5841,5860,5888,5891,5904,5905,5921,5923,5931,5932,5937,5940,5960,5969,5971,5976,5979,5989,6066,6074,6089,6111,6126,6165,6178,6187,6209,6298,6307,6338,6351,6370,6375,6414,6426,6431,6495,6501,6510,6543,6559,6560,6585,6586,6601,6619,6640,6685,6690,6711,6728,6737,6745,6746,6765,6773,6809,6861,6876,6888,6903,6905,6937,6955,6962,6974,7002,7004,7005,7037,7087,7103,7217,7246,7306,7319,7333,7345,7395,7424,7459,7508,7516,7521,7527,7533,7601,7630,7632,7645,7652,7669,7698,7701,7705,7718,7721,7735,7757,7767,7788,7843,7847,7852,7876,7882,7909,7976,8007,8010,8013,8020,8052,8082,8099,8101,8104,8124,8174,8177,8193,8212,8224,8239,8285,8296,8305,8350,8388,8423,8457,8495,8503,8589,8609,8620,8632,8637,8643,8670,8704,8713,8770,8782,8795,8806,8816,8843,8851,8882,8884,8902,8960,9046,9061,9091,9138,9164,9186,9194,9200,9204,9218,9223,9272,9276,9280,9302,9369,9377,9392,9407,9442,9449,9556,9580,9614,9643,9646,9663,9688,9691,9714,9736,9765,9779,9860,9862,9882,9904,9911,9916,9927,9950,9957,9982,10011,10043,10059,10066,10086,10108,10132,10149,10160,10167,10192,10254,10256,10274,10298,10332,10421,10437,10495,10518,10523,10531,10539,10543,10572,10575,10597,10598,10623,10639,10643,10659,10684,10735,10749,10778,10819,10834,10862,10878,10890,10900,10911,10932,10935,10948,10952,11001,11011,11020,11046,11093,11115,11164,11177,11221,11239,11249,11295,11302,11323,11376,11418,11463,11464,11519,11525,11543,11585,11605,11623,11644,11646,11661,11666,11667,11669,11767,11789,11799,11816,11925,11934,11936,11958,11974,11993,12037,12045,12096,12161,12165,12208,12247,12251,12264,12271,12307,12314,12331,12334,12340,12343,12349,12405,12453,12458,12477,12481,12503,12515,12523,12540,12558,12561,12598,12640,12656,12672,12700,12718,12805,12806,12825,12828,12829,12835,12849,12905,12924,12925,12941,12965,12992,12994,13009,13026,13097,13117,13146,13230,13277,13300,13316,13337,13385,13410,13422,13466,13491,13507,13539,13553,13559,13618,13621,13661,13704,13723,13726,13733,13736,13740,13751,13756,13761,13762,13802,13813,13822,13846,13868,13879,13907,13945,13966,13978,14003,14005,14031,14051,14073,14076,14083,14119,14138,14142,14153,14161,14169,14181,14187,14193,14246,14254,14261,14268,14274,14278,14332,14333,14349,14405,14434,14476,14478,14481,14530,14699,14750,14759,14777,14781,14817,14818,14829,14843,14877,14886,14890,14895,14937,14941,14945,14961,14983,15023,15028,15037,15047,15060,15088,15092,15179,15196,15215,15232,15240,15253,15267,15293,15305,15374,15382,15390,15394,15396,15418,15432,15532,15589,15682,15686,15697,15700,15719,15803,15828,15829,15832,15844,15873,15910,15914,15924,15933,15966,16011,16013,16027,16045,16063,16082,16112,16129,16164,16188,16222,16308,16342,16355,16491,16502,16519,16560,16593,16597,16619,16656,16660,16696,16828,16846,16883,16929,16949,16966,17005,17017,17021,17057,17105,17123,17135,17163,17180,17202,17222,17235,17270,17282,17283,17295,17331,17382],"22":[9,41,61,98,131,158,178,201,225,227,229,256,295,297,299,327,368,434,466,480,531,557,561,573,584,599,712,729,751,758,782,802,811,830,854,862,873,893,917,924,972,990,997,1018,1054,1070,1071,1096,1109,1115,1136,1141,1164,1169,1178,1179,1229,1263,1264,1267,1312,1339,1365,1426,1447,1478,1485,1513,1521,1555,1583,1595,1609,1621,1627,1640,1645,1646,1679,1735,1786,1811,1847,1859,1902,1910,1935,1941,1994,1997,2044,2095,2117,2208,2228,2244,2247,2250,2259,2273,2275,2298,2301,2323,2334,2343,2346,2372,2394,2419,2432,2441,2451,2483,2539,2638,2667,2671,2692,2698,2723,2733,2755,2757,2777,2789,2791,2839,2852,2899,2906,2983,3010,3070,3077,3092,3095,3132,3151,3175,3196,3198,3247,3258,3266,3278,3279,3306,3338,3343,3376,3389,3418,3487,3498,3506,3529,3532,3542,3559,3612,3626,3640,3652,3654,3687,3703,3719,3727,3729,3809,3818,3850,3862,3892,3951,3958,3973,3989,3999,4033,4090,4143,4165,4195,4215,4231,4241,4246,4280,4281,4282,4307,4347,4374,4420,4425,4455,4465,4471,4484,4570,4571,4579,4602,4603,4652,4667,4693,4713,4721,4729,4742,4789,4838,4870,4911,4912,4915,4943,4966,5083,5158,5175,5204,5223,5246,5250,5261,5268,5276,5311,5316,5349,5359,5440,5459,5487,5492,5519,5639,5705,5728,5762,5766,5853,5868,5903,5924,5925,5935,5966,5975,5978,5980,6054,6075,6080,6153,6191,6212,6247,6319,6322,6349,6356,6389,6424,6458,6488,6496,6522,6530,6538,6539,6560,6577,6597,6667,6671,6695,6698,6732,6747,6772,6786,6838,6840,6848,6881,6926,6972,6983,7021,7062,7068,7144,7157,7197,7206,7242,7279,7280,7289,7290,7298,7310,7319,7364,7383,7424,7444,7461,7474,7549,7556,7574,7656,7665,7695,7702,7717,7726,7742,7824,7855,7879,7889,7919,7924,7934,7935,7948,7997,7998,8006,8009,8011,8023,8040,8048,8102,8133,8134,8137,8138,8154,8155,8175,8192,8244,8273,8327,8337,8390,8400,8418,8445,8459,8476,8523,8532,8539,8547,8570,8579,8581,8611,8618,8648,8666,8694,8721,8739,8764,8788,8810,8827,8843,8880,8921,8966,9006,9028,9029,9033,9050,9094,9101,9116,9117,9168,9183,9194,9198,9211,9253,9283,9297,9329,9411,9427,9448,9462,9469,9484,9499,9505,9513,9515,9532,9540,9549,9577,9583,9593,9662,9694,9769,9784,9793,9815,9816,9857,9859,9881,9900,9958,10022,10023,10059,10093,10113,10116,10123,10194,10232,10262,10382,10410,10413,10445,10459,10471,10516,10541,10554,10573,10577,10604,10685,10790,10797,10802,10850,10863,10871,10876,10912,10919,10925,10978,10988,11006,11017,11024,11058,11097,11143,11177,11182,11249,11268,11293,11321,11349,11435,11452,11463,11497,11499,11518,11522,11532,11577,11588,11600,11644,11651,11661,11672,11682,11686,11716,11750,11790,11841,11854,11861,11862,11863,11909,11914,11991,12014,12035,12046,12048,12057,12121,12171,12205,12207,12241,12265,12274,12307,12320,12354,12377,12403,12422,12456,12498,12542,12661,12711,12746,12749,12813,12819,12841,12879,12891,12922,12949,12980,13000,13070,13078,13094,13103,13104,13109,13120,13144,13216,13222,13235,13245,13291,13382,13383,13411,13427,13439,13441,13467,13569,13574,13610,13616,13660,13670,13720,13744,13801,13871,13872,13885,13911,13915,13970,13971,13975,14003,14006,14049,14065,14087,14160,14169,14177,14221,14223,14239,14244,14250,14257,14273,14306,14334,14357,14379,14418,14429,14432,14440,14465,14477,14506,14515,14529,14551,14609,14675,14682,14761,14766,14771,14842,14856,14864,14868,14873,14908,14915,14917,14919,14928,14969,15037,15043,15056,15108,15115,15154,15191,15199,15233,15240,15250,15288,15295,15330,15342,15352,15355,15357,15374,15393,15413,15435,15450,15533,15535,15547,15592,15598,15641,15676,15701,15785,15820,15823,15845,15849,15850,15878,15891,15979,15980,15981,15993,16008,16029,16077,16138,16208,16267,16269,16285,16424,16447,16458,16463,16470,16526,16545,16559,16561,16562,16582,16609,16620,16635,16655,16735,16777,16795,16838,16855,16867,16901,16936,16974,16976,17009,17022,17033,17037,17092,17113,17148,17183,17185,17194,17252,17303,17321,17342,17351,17385,17395],"23":[109,121,148,232,374,405,455,513,515,602,764,831,842,861,1046,1075,1094,1179,1227,1244,1245,1257,1373,1462,1493,1517,1532,1681,1787,1858,1922,1957,1992,2017,2149,2171,2238,2319,2322,2399,2521,2654,2670,2692,2708,2724,2726,2727,2728,2798,2817,3059,3071,3097,3172,3326,3343,3358,3479,3515,3664,3669,3723,3742,3745,3824,3843,4005,4063,4083,4164,4225,4278,4463,4491,4631,4637,4727,4906,4913,4940,5018,5019,5079,5096,5104,5117,5161,5190,5239,5255,5335,5370,5387,5411,5426,5428,5447,5463,5506,5547,5578,5646,5742,5833,5842,5862,5886,5904,5953,5964,5985,5993,6066,6110,6161,6233,6237,6262,6274,6281,6283,6330,6343,6492,6504,6557,6728,6752,6823,6889,6908,7067,7087,7110,7341,7351,7419,7423,7444,7682,7752,7836,7947,8058,8126,8191,8195,8227,8253,8298,8325,8445,8512,8614,8669,8768,8810,8908,8929,8939,8972,9062,9124,9130,9158,9240,9289,9295,9359,9390,9448,9466,9470,9481,9528,9636,9688,9729,9747,9761,9789,9830,9899,9904,9997,10027,10144,10192,10280,10398,10440,10678,10736,10845,10866,11014,11096,11098,11114,11185,11254,11275,11300,11316,11325,11485,11487,11488,11630,11636,11758,11815,11829,11900,11944,12046,12094,12098,12117,12132,12138,12175,12250,12381,12417,12459,12499,12501,12555,12664,12751,12827,12874,12950,12976,13096,13204,13223,13443,13513,13548,13707,13750,13757,13771,13805,13855,13872,13931,13943,14006,14204,14238,14295,14318,14369,14384,14417,14426,14535,14671,14720,14748,14794,14851,14885,15007,15016,15086,15118,15347,15586,15657,15734,15778,15893,15935,16123,16131,16148,16163,16166,16174,16178,16183,16347,16371,16427,16494,16507,16689,16710,16721,16735,16801,16961,16971,17062,17155,17158,17168,17182,17235,17287,17317,17342],"24":[14,84,143,205,252,286,316,343,414,416,471,496,506,522,524,535,578,594,598,623,734,740,833,845,937,938,974,1032,1122,1176,1199,1204,1329,1330,1347,1360,1396,1434,1437,1462,1468,1511,1523,1578,1623,1659,1660,1662,1681,1708,1709,1750,1776,1790,1792,1815,1849,1883,1950,2006,2052,2062,2162,2169,2269,2552,2557,2558,2568,2685,2780,2782,2824,2828,2859,2998,3021,3076,3148,3279,3301,3317,3386,3448,3456,3468,3479,3584,3585,3669,3700,3851,4021,4108,4137,4261,4314,4325,4370,4433,4560,4564,4582,4655,4709,4856,4939,4978,5041,5048,5160,5196,5220,5252,5262,5331,5352,5364,5415,5588,5648,5666,5679,5767,5822,5842,5880,5910,5973,5986,6011,6044,6065,6105,6114,6137,6140,6205,6220,6234,6236,6253,6431,6567,6674,6682,6698,6720,6803,6846,6853,6885,6926,6946,7005,7020,7037,7089,7180,7181,7269,7274,7359,7411,7482,7522,7585,7596,7732,7838,7913,7969,8049,8072,8170,8236,8239,8290,8297,8319,8362,8403,8413,8445,8581,8663,8671,8703,8738,8750,8755,8784,8802,8807,8858,8873,8895,8944,8976,9007,9008,9037,9059,9064,9083,9085,9145,9338,9427,9450,9454,9458,9494,9531,9661,9695,9705,9734,9778,9823,9859,9903,9949,9971,10031,10065,10108,10136,10175,10179,10190,10241,10292,10420,10423,10444,10464,10476,10494,10557,10587,10593,10605,10630,10632,10643,10666,10758,10763,10787,10802,10826,10842,10904,10979,10984,10986,11032,11033,11081,11107,11125,11143,11189,11214,11222,11253,11343,11462,11570,11732,11759,11798,11799,11845,11854,11869,11886,11906,11998,12017,12146,12162,12179,12209,12265,12290,12344,12365,12430,12489,12496,12562,12618,12664,12708,12812,12826,12828,12893,12917,12940,12948,13008,13013,13028,13039,13065,13146,13198,13262,13290,13434,13438,13473,13477,13527,13613,13676,13680,13762,13777,13911,13969,13982,13997,14038,14042,14048,14103,14199,14306,14414,14492,14504,14552,14572,14600,14739,14845,14891,14918,15006,15016,15070,15116,15152,15231,15251,15286,15309,15370,15413,15423,15430,15470,15475,15489,15510,15512,15539,15605,15744,15786,15827,15832,15885,15961,16032,16054,16063,16069,16076,16090,16092,16093,16103,16193,16202,16228,16337,16374,16416,16425,16473,16561,16613,16636,16665,16688,16709,16774,16837,16894,16927,17025,17053,17153,17177,17263,17269,17272,17295,17343,17355,17368],"25":[4,58,75,130,167,173,182,210,223,262,304,373,410,418,428,458,466,493,495,503,526,584,657,725,740,765,876,920,923,969,987,1051,1077,1086,1087,1097,1116,1126,1162,1261,1271,1294,1306,1339,1399,1402,1407,1428,1436,1493,1512,1520,1533,1571,1578,1588,1612,1685,1692,1740,1744,1757,1763,1787,1799,1815,1887,1959,2004,2034,2043,2120,2191,2341,2366,2498,2536,2547,2633,2653,2654,2670,2678,2690,2691,2737,2814,2895,2933,2978,2999,3080,3125,3163,3182,3201,3306,3369,3385,3399,3406,3428,3448,3473,3494,3497,3500,3505,3517,3556,3562,3566,3598,3603,3637,3670,3682,3703,3716,3755,3778,3812,3817,3822,3893,3912,3981,3985,3986,4024,4090,4091,4108,4128,4156,4174,4183,4194,4200,4235,4254,4325,4418,4434,4451,4495,4523,4547,4561,4616,4636,4648,4673,4684,4687,4719,4737,4759,4787,4800,4848,4972,5059,5172,5173,5265,5277,5282,5287,5299,5384,5399,5402,5421,5503,5508,5518,5521,5531,5543,5550,5578,5611,5622,5625,5647,5727,5769,5786,5789,5816,5819,5852,5862,5902,5931,5980,6013,6047,6053,6058,6163,6170,6172,6242,6284,6288,6299,6357,6388,6430,6439,6473,6477,6521,6527,6562,6607,6608,6752,6772,6805,6847,6932,6977,6997,7022,7076,7081,7093,7112,7166,7171,7228,7257,7313,7355,7409,7452,7455,7481,7568,7594,7626,7627,7670,7671,7674,7766,7817,7900,7935,7954,8082,8086,8137,8143,8162,8173,8230,8263,8284,8306,8311,8341,8355,8394,8402,8420,8446,8472,8490,8499,8514,8556,8655,8689,8717,8722,8779,8799,8816,8848,8876,8918,8960,8976,9007,9019,9044,9075,9099,9106,9111,9182,9190,9223,9273,9283,9315,9379,9403,9540,9594,9616,9683,9687,9706,9749,9776,9780,9809,9827,9908,9977,10016,10069,10080,10129,10148,10153,10172,10176,10181,10184,10194,10198,10200,10210,10220,10229,10357,10375,10379,10388,10396,10418,10461,10519,10524,10547,10580,10583,10613,10635,10638,10656,10666,10696,10747,10751,10753,10805,10821,10823,10850,10853,10921,10931,10938,10977,10984,11038,11091,11097,11103,11104,11141,11187,11216,11245,11270,11305,11310,11319,11349,11380,11408,11479,11527,11657,11659,11692,11699,11710,11750,11815,11820,11834,11860,11927,11932,11937,11962,12044,12069,12131,12160,12173,12176,12207,12209,12246,12251,12253,12314,12320,12380,12385,12405,12423,12459,12509,12562,12563,12582,12592,12629,12699,12705,12718,12737,12768,12769,12781,12791,12812,12822,12872,12881,12884,12957,12967,13004,13041,13078,13099,13104,13105,13139,13166,13198,13236,13252,13257,13328,13347,13380,13386,13394,13402,13474,13523,13535,13582,13594,13604,13617,13640,13645,13667,13692,13695,13724,13779,13781,13795,13804,13808,13818,13854,13859,13880,13909,13938,13945,13972,14009,14067,14105,14165,14248,14289,14346,14352,14382,14391,14394,14413,14475,14504,14517,14576,14591,14676,14723,14724,14751,14753,14756,14758,14796,14813,14818,14831,14844,14985,15016,15017,15022,15080,15176,15223,15227,15291,15372,15378,15398,15415,15416,15430,15433,15537,15565,15568,15644,15657,15684,15691,15698,15768,15788,15802,15812,15814,15891,15911,15925,15928,15952,15955,15961,15968,15989,16009,16033,16049,16056,16066,16131,16135,16172,16173,16181,16204,16273,16274,16275,16304,16312,16326,16411,16416,16435,16458,16471,16487,16510,16518,16543,16573,16583,16673,16680,16682,16773,16940,16951,16970,17000,17050,17056,17073,17075,17101,17103,17136,17151,17157,17182,17244,17332,17371,17375],"26":[32,38,52,189,215,226,285,296,314,328,358,379,424,432,466,489,502,531,533,580,597,613,651,657,664,808,849,857,862,865,891,899,913,945,1013,1015,1145,1187,1199,1208,1211,1225,1234,1245,1267,1301,1304,1313,1359,1367,1374,1437,1455,1461,1483,1515,1516,1528,1537,1587,1604,1616,1621,1652,1655,1662,1681,1689,1690,1696,1709,1756,1759,1778,1780,1826,1844,1864,1926,1965,1976,1986,1991,2083,2150,2188,2207,2226,2249,2256,2265,2273,2317,2318,2347,2384,2396,2441,2451,2462,2465,2480,2501,2507,2621,2623,2640,2645,2680,2700,2718,2721,2754,2758,2761,2775,2776,2859,2932,2935,2947,2958,2995,3009,3023,3032,3103,3127,3152,3222,3225,3254,3256,3273,3302,3305,3340,3347,3359,3376,3392,3416,3420,3436,3457,3461,3507,3590,3593,3655,3680,3683,3695,3722,3728,3737,3759,3794,3797,3842,3894,3895,3919,3920,3945,3946,3953,3993,4023,4043,4044,4045,4065,4080,4177,4231,4285,4286,4289,4298,4343,4354,4398,4400,4402,4416,4423,4434,4435,4481,4488,4509,4538,4554,4633,4688,4704,4707,4729,4769,4840,4846,4861,4864,4869,4900,4903,4915,4933,4965,4967,4974,4977,4992,5032,5055,5058,5087,5096,5109,5123,5135,5141,5182,5187,5192,5248,5263,5275,5292,5296,5302,5319,5347,5356,5401,5409,5466,5491,5498,5523,5525,5528,5584,5587,5604,5605,5617,5662,5674,5745,5790,5801,5818,5824,5850,5891,5916,5918,5974,5988,6005,6028,6031,6079,6086,6095,6127,6135,6172,6184,6194,6200,6213,6243,6263,6272,6335,6344,6347,6378,6440,6447,6449,6490,6499,6573,6586,6594,6610,6626,6627,6638,6640,6686,6733,6747,6812,6830,6897,6954,7009,7015,7038,7040,7052,7061,7065,7081,7102,7107,7137,7146,7152,7166,7181,7297,7360,7380,7393,7411,7439,7472,7516,7542,7547,7562,7574,7582,7635,7660,7682,7775,7783,7791,7863,7877,7897,7920,7932,7939,7954,8066,8075,8086,8124,8139,8142,8143,8172,8202,8243,8281,8286,8310,8329,8345,8427,8457,8467,8487,8500,8514,8515,8543,8549,8580,8588,8594,8661,8698,8711,8731,8747,8756,8771,8790,8795,8847,8850,8860,8863,8868,8879,8894,8921,8927,8972,8975,9004,9006,9010,9016,9023,9029,9031,9046,9047,9058,9091,9160,9181,9192,9204,9208,9220,9222,9227,9333,9334,9381,9394,9396,9426,9445,9451,9457,9481,9483,9493,9502,9517,9526,9531,9542,9564,9565,9567,9573,9580,9636,9663,9675,9676,9682,9757,9787,9791,9801,9808,9815,9836,9888,9891,9896,9969,9985,10001,10008,10026,10030,10034,10053,10081,10193,10229,10231,10242,10260,10269,10275,10283,10297,10313,10338,10360,10373,10379,10421,10435,10437,10442,10463,10483,10487,10508,10523,10525,10532,10535,10556,10565,10588,10638,10642,10683,10706,10788,10799,10812,10854,10856,10865,10888,10923,10973,10990,11009,11015,11019,11037,11039,11096,11101,11146,11195,11204,11241,11244,11248,11255,11301,11325,11379,11391,11394,11410,11453,11481,11514,11516,11537,11542,11592,11629,11671,11698,11716,11717,11756,11780,11781,11796,11804,11809,11830,11854,11887,11907,12001,12005,12012,12030,12037,12049,12094,12110,12156,12173,12182,12205,12360,12407,12480,12537,12541,12591,12601,12607,12645,12656,12662,12790,12810,12827,12829,12963,13001,13122,13218,13227,13240,13246,13314,13320,13372,13392,13401,13405,13433,13448,13458,13511,13513,13552,13560,13583,13655,13656,13669,13672,13674,13701,13719,13732,13739,13774,13791,13814,13822,13827,13886,13903,13907,13909,13934,13935,13969,13974,13979,13998,14053,14118,14141,14149,14208,14233,14246,14283,14358,14397,14441,14442,14469,14495,14507,14508,14520,14553,14560,14565,14568,14589,14590,14615,14622,14650,14674,14681,14696,14707,14738,14739,14762,14767,14781,14782,14808,14895,14983,15003,15006,15015,15022,15049,15094,15112,15131,15140,15142,15147,15179,15236,15293,15327,15365,15397,15409,15470,15485,15512,15518,15542,15611,15636,15653,15669,15749,15751,15761,15803,15819,15881,15965,15970,15987,16010,16021,16025,16046,16082,16124,16130,16185,16188,16209,16247,16251,16257,16274,16281,16298,16320,16337,16401,16408,16462,16480,16489,16493,16500,16529,16550,16562,16586,16605,16738,16769,16775,16796,16805,16827,16852,16895,16904,16925,16950,16956,17067,17134,17179,17204,17208,17222,17231,17259,17265,17281,17371],"27":[15,160,167,176,190,199,219,223,256,284,303,325,343,346,353,356,394,403,409,420,423,448,453,454,462,463,478,494,573,576,577,597,606,609,619,632,675,677,709,759,762,763,768,821,850,855,859,888,926,945,960,1011,1042,1062,1071,1147,1164,1168,1171,1177,1205,1274,1282,1284,1292,1305,1346,1368,1416,1473,1480,1484,1495,1498,1541,1602,1626,1628,1629,1643,1646,1652,1683,1688,1734,1735,1776,1827,1839,1845,1848,1859,1860,1865,1883,1885,1899,1943,1973,1984,2031,2050,2065,2095,2098,2103,2157,2252,2328,2338,2356,2371,2382,2390,2397,2414,2429,2442,2461,2479,2519,2524,2528,2539,2543,2549,2554,2570,2603,2606,2611,2621,2625,2633,2650,2709,2712,2714,2723,2727,2738,2739,2741,2752,2757,2768,2803,2829,2858,2906,2908,2933,2944,2966,2990,2997,3055,3059,3106,3151,3184,3228,3257,3266,3275,3276,3278,3323,3329,3336,3358,3361,3372,3391,3415,3418,3435,3436,3447,3509,3524,3543,3553,3581,3615,3623,3647,3681,3682,3723,3736,3778,3891,3894,3904,3906,3983,3987,4039,4042,4048,4097,4124,4131,4135,4145,4171,4180,4236,4240,4277,4324,4331,4357,4360,4363,4365,4412,4441,4447,4449,4524,4604,4607,4624,4629,4634,4661,4669,4701,4728,4753,4759,4790,4796,4799,4817,4828,4857,4862,4888,4959,4960,4997,5022,5023,5066,5081,5114,5121,5133,5146,5157,5192,5217,5258,5275,5279,5286,5308,5314,5336,5435,5446,5449,5474,5529,5586,5587,5605,5623,5628,5637,5649,5651,5683,5762,5851,5867,5876,5911,5918,5928,5942,5956,5972,6001,6008,6032,6050,6092,6095,6139,6165,6171,6212,6213,6236,6237,6239,6244,6276,6282,6286,6336,6368,6389,6428,6440,6489,6513,6576,6613,6627,6628,6654,6656,6662,6709,6725,6731,6735,6741,6774,6786,6802,6817,6827,6868,6870,6904,6923,6924,6944,6968,7000,7039,7049,7054,7068,7132,7147,7176,7206,7207,7217,7235,7250,7251,7275,7281,7283,7314,7322,7334,7361,7389,7395,7411,7417,7427,7461,7537,7548,7583,7591,7594,7597,7620,7624,7652,7655,7664,7665,7666,7675,7691,7742,7747,7780,7782,7827,7835,7842,7888,7923,7924,7937,7948,7989,8001,8004,8018,8030,8050,8054,8057,8060,8085,8089,8110,8112,8123,8146,8162,8172,8196,8202,8203,8214,8239,8265,8275,8298,8299,8304,8320,8393,8394,8400,8453,8478,8493,8527,8530,8563,8657,8681,8688,8713,8717,8729,8739,8765,8794,8795,8855,9055,9058,9061,9079,9101,9106,9109,9139,9153,9186,9200,9201,9214,9280,9283,9301,9303,9328,9350,9363,9370,9382,9399,9423,9427,9446,9451,9466,9485,9516,9548,9552,9564,9566,9594,9608,9623,9654,9661,9667,9697,9707,9708,9751,9808,9822,9830,9845,9866,9868,9869,9885,9890,9936,9943,9967,9968,10000,10006,10016,10035,10045,10049,10060,10070,10076,10085,10101,10122,10129,10136,10147,10149,10181,10187,10188,10194,10222,10229,10250,10256,10272,10282,10283,10364,10387,10416,10430,10453,10461,10537,10543,10551,10566,10601,10612,10621,10630,10633,10635,10642,10675,10686,10692,10715,10729,10732,10785,10798,10800,10817,10818,10845,10856,10861,10870,10875,10881,10903,10932,10946,10961,10965,10982,10995,11055,11061,11079,11081,11082,11091,11094,11095,11108,11119,11138,11148,11152,11183,11204,11208,11293,11310,11314,11366,11382,11400,11406,11410,11480,11496,11550,11587,11609,11658,11666,11673,11723,11752,11777,11801,11941,11942,11958,11972,11973,11979,11983,11994,11999,12017,12042,12052,12053,12062,12074,12102,12104,12147,12155,12162,12179,12190,12207,12282,12288,12303,12352,12370,12389,12423,12448,12466,12507,12530,12543,12566,12585,12593,12597,12598,12613,12625,12633,12656,12672,12718,12814,12815,12889,12902,12935,12948,12971,12997,13008,13053,13068,13121,13133,13152,13156,13206,13215,13219,13220,13304,13320,13324,13364,13370,13428,13444,13463,13528,13541,13596,13608,13727,13732,13738,13786,13793,13799,13828,13832,13876,13885,13910,14006,14041,14045,14050,14060,14157,14214,14240,14273,14279,14290,14309,14312,14478,14489,14492,14523,14530,14571,14584,14605,14618,14628,14640,14641,14671,14698,14700,14702,14736,14747,14754,14764,14778,14785,14804,14806,14839,14849,14883,14886,14890,14911,14984,15000,15005,15014,15021,15031,15073,15080,15084,15103,15106,15117,15128,15152,15182,15184,15231,15277,15326,15394,15395,15407,15446,15498,15539,15573,15637,15640,15667,15679,15690,15698,15703,15704,15765,15777,15788,15797,15799,15815,15837,15878,15918,15938,15946,15957,15973,16011,16035,16036,16038,16058,16072,16091,16095,16108,16115,16139,16147,16150,16185,16190,16191,16216,16219,16229,16249,16252,16261,16287,16291,16297,16339,16407,16456,16468,16478,16491,16499,16512,16538,16546,16570,16575,16588,16590,16591,16655,16665,16713,16717,16747,16763,16842,16889,16928,16968,16983,16998,17002,17013,17016,17052,17055,17078,17092,17096,17103,17145,17152,17155,17168,17188,17225,17239,17257,17279,17302,17310,17344,17345],"28":[62,65,67,123,132,135,141,200,212,222,295,339,352,357,413,420,422,424,425,454,470,497,514,519,548,555,570,614,668,688,716,737,745,748,770,773,785,788,819,823,844,851,881,886,894,903,912,925,940,952,960,977,995,1016,1034,1078,1086,1107,1123,1183,1190,1212,1242,1276,1301,1313,1315,1321,1342,1372,1404,1465,1472,1507,1509,1517,1521,1556,1573,1581,1621,1631,1647,1652,1654,1674,1690,1764,1867,1926,1945,1948,1963,1973,2010,2020,2026,2032,2134,2135,2153,2159,2183,2186,2212,2221,2239,2267,2286,2303,2313,2340,2351,2357,2362,2379,2385,2393,2428,2484,2508,2533,2539,2555,2582,2632,2642,2662,2673,2688,2705,2714,2715,2716,2749,2798,2814,2816,2818,2828,2892,2908,2935,2940,2964,2974,2976,2985,3012,3042,3075,3134,3136,3166,3169,3200,3213,3221,3229,3237,3293,3296,3301,3339,3349,3368,3380,3403,3419,3440,3474,3510,3513,3526,3528,3548,3579,3609,3611,3616,3620,3625,3629,3640,3683,3707,3728,3755,3778,3782,3800,3834,3846,3850,3881,3903,3906,3921,3963,3972,3973,3975,3983,4028,4035,4053,4054,4078,4083,4090,4095,4096,4108,4122,4142,4179,4209,4215,4218,4224,4301,4331,4341,4350,4356,4387,4413,4432,4466,4483,4565,4575,4625,4656,4668,4715,4716,4724,4759,4770,4778,4783,4795,4828,4835,4842,4854,4947,4950,4953,4962,4971,4981,4993,5007,5027,5042,5051,5115,5116,5131,5132,5143,5172,5173,5180,5261,5300,5305,5318,5320,5334,5335,5341,5378,5380,5387,5405,5429,5445,5446,5503,5570,5572,5577,5599,5620,5652,5686,5710,5717,5720,5768,5797,5803,5806,5827,5834,5861,5893,5902,5919,5938,5965,5979,6011,6016,6019,6021,6048,6085,6091,6108,6112,6116,6119,6139,6144,6178,6231,6259,6262,6271,6304,6328,6331,6356,6374,6390,6399,6403,6417,6418,6434,6465,6487,6536,6549,6608,6613,6686,6690,6701,6703,6780,6878,6884,6893,6900,6906,6922,6928,6977,7000,7015,7066,7083,7090,7095,7111,7119,7127,7149,7155,7164,7177,7186,7192,7196,7198,7230,7240,7241,7245,7286,7320,7333,7357,7371,7400,7437,7439,7462,7494,7507,7510,7524,7537,7557,7629,7662,7670,7686,7702,7767,7797,7808,7831,7840,7856,7862,7876,7886,7925,7939,7942,7951,7961,7966,7997,8086,8112,8122,8137,8180,8184,8250,8315,8323,8339,8347,8376,8420,8430,8444,8447,8497,8531,8541,8542,8543,8552,8557,8568,8589,8599,8604,8614,8622,8634,8647,8662,8665,8678,8702,8787,8794,8866,8878,8890,8950,8955,8960,8969,8993,9019,9021,9027,9028,9032,9042,9051,9060,9085,9086,9121,9127,9135,9145,9169,9172,9218,9225,9241,9247,9272,9277,9309,9318,9324,9337,9346,9382,9389,9404,9415,9444,9476,9489,9493,9496,9509,9532,9536,9554,9565,9571,9582,9591,9593,9607,9614,9636,9644,9647,9660,9662,9663,9666,9680,9682,9721,9827,9899,9931,9955,9990,9993,10006,10010,10086,10094,10097,10109,10166,10179,10191,10200,10201,10206,10209,10234,10235,10239,10241,10253,10303,10304,10308,10328,10340,10373,10374,10376,10408,10456,10509,10512,10540,10566,10571,10625,10626,10627,10633,10641,10656,10667,10686,10698,10700,10703,10722,10759,10767,10770,10803,10816,10821,10834,10868,10881,10893,10928,10937,10999,11008,11011,11037,11054,11085,11119,11144,11178,11192,11207,11254,11275,11338,11354,11363,11371,11377,11382,11398,11409,11450,11470,11491,11533,11583,11586,11592,11607,11613,11667,11670,11684,11688,11710,11717,11741,11742,11765,11780,11844,11846,11880,11950,11955,11968,11987,12012,12023,12024,12028,12044,12052,12064,12114,12177,12187,12193,12197,12206,12207,12214,12262,12268,12269,12296,12297,12299,12314,12321,12336,12363,12365,12368,12376,12385,12400,12431,12443,12455,12501,12521,12576,12624,12629,12663,12670,12678,12754,12771,12773,12812,12853,12854,12871,12929,12932,12933,12960,13004,13030,13069,13071,13072,13084,13094,13101,13136,13139,13182,13189,13196,13199,13202,13217,13250,13255,13266,13278,13280,13288,13336,13354,13364,13404,13406,13407,13435,13459,13516,13555,13561,13564,13575,13608,13621,13627,13635,13675,13677,13681,13684,13694,13702,13706,13722,13730,13796,13831,13840,13848,13849,13852,13861,13906,13925,13941,13961,13977,14005,14031,14119,14130,14135,14137,14155,14168,14193,14272,14276,14279,14286,14303,14322,14341,14357,14387,14394,14400,14409,14413,14421,14427,14430,14457,14473,14484,14499,14524,14535,14543,14552,14555,14628,14647,14670,14688,14708,14773,14797,14811,14844,14874,14886,14901,14912,14930,14960,14995,15000,15002,15011,15012,15014,15029,15098,15111,15118,15120,15127,15154,15182,15186,15240,15268,15295,15297,15329,15369,15371,15380,15410,15416,15445,15455,15481,15482,15486,15502,15522,15551,15581,15592,15596,15632,15655,15694,15702,15730,15775,15799,15802,15809,15820,15851,15854,15869,15876,15895,15897,15927,15968,15970,15980,15981,16010,16011,16024,16041,16111,16117,16119,16121,16163,16253,16258,16285,16298,16304,16307,16312,16315,16320,16323,16325,16334,16337,16368,16370,16371,16372,16457,16468,16508,16512,16519,16543,16555,16577,16585,16592,16595,16596,16601,16677,16688,16726,16731,16733,16734,16736,16751,16758,16775,16851,16862,16880,16891,16923,16939,16962,16970,17012,17014,17022,17038,17063,17137,17139,17152,17185,17189,17199,17219,17241,17274,17314,17385,17401,17406],"29":[2,22,60,69,79,84,105,112,125,158,171,183,207,221,244,249,250,257,262,264,268,269,280,286,331,349,393,405,408,410,433,459,462,472,479,552,568,590,596,613,620,623,660,669,678,680,691,709,727,737,738,753,784,798,802,809,828,833,840,848,881,885,923,936,962,966,987,995,1006,1025,1041,1089,1100,1121,1123,1139,1148,1156,1184,1219,1226,1241,1255,1261,1270,1292,1306,1307,1328,1338,1370,1371,1372,1375,1405,1409,1435,1465,1484,1511,1516,1548,1550,1559,1573,1586,1614,1631,1632,1680,1715,1740,1756,1782,1872,1886,1932,1953,1970,1974,1983,1987,1997,2009,2013,2019,2069,2071,2085,2091,2104,2154,2166,2173,2174,2187,2207,2231,2276,2288,2348,2353,2363,2414,2445,2451,2504,2510,2523,2550,2554,2561,2573,2577,2579,2616,2637,2641,2658,2668,2673,2682,2695,2716,2750,2753,2766,2776,2777,2782,2783,2789,2819,2858,2867,2893,2896,2908,2910,2924,2944,2953,2979,3021,3022,3026,3033,3050,3052,3065,3082,3110,3159,3163,3219,3243,3265,3272,3278,3296,3314,3319,3328,3333,3388,3397,3413,3474,3497,3500,3501,3506,3515,3549,3568,3588,3605,3616,3626,3638,3662,3676,3715,3748,3765,3768,3770,3781,3807,3832,3838,3843,3859,3878,3880,3891,3902,3936,3955,3999,4017,4025,4041,4074,4077,4097,4107,4112,4123,4126,4130,4143,4158,4166,4224,4228,4268,4295,4314,4340,4341,4344,4360,4401,4411,4420,4424,4427,4445,4461,4462,4486,4488,4490,4529,4563,4577,4606,4625,4682,4685,4723,4724,4728,4764,4797,4804,4817,4818,4841,4847,4860,4865,4873,4914,4921,4935,4960,4969,4987,5028,5071,5080,5086,5108,5136,5150,5164,5171,5179,5182,5206,5214,5280,5305,5306,5311,5329,5338,5350,5359,5367,5371,5388,5402,5405,5456,5458,5485,5487,5494,5526,5547,5554,5605,5621,5638,5645,5722,5781,5783,5794,5828,5849,5854,5921,6003,6012,6019,6021,6029,6055,6081,6105,6115,6120,6121,6127,6129,6130,6171,6271,6293,6302,6326,6362,6365,6370,6387,6396,6408,6409,6414,6415,6428,6480,6498,6500,6513,6533,6543,6545,6548,6549,6568,6586,6595,6596,6601,6620,6623,6666,6669,6689,6697,6702,6704,6727,6762,6763,6768,6769,6804,6828,6833,6911,6916,6944,6947,6952,6965,6977,6979,7009,7038,7039,7067,7080,7091,7106,7119,7124,7134,7135,7149,7162,7168,7184,7186,7187,7199,7210,7221,7222,7229,7252,7263,7303,7320,7326,7377,7405,7411,7426,7448,7462,7491,7494,7498,7499,7543,7555,7558,7564,7595,7619,7626,7630,7631,7636,7656,7668,7685,7690,7694,7697,7717,7721,7737,7742,7750,7757,7758,7768,7779,7799,7820,7829,7836,7837,7876,7895,7918,7934,7978,8012,8022,8038,8060,8085,8089,8099,8111,8128,8150,8157,8164,8226,8229,8235,8237,8252,8281,8289,8290,8292,8302,8328,8341,8346,8351,8416,8418,8420,8460,8508,8513,8527,8537,8558,8561,8576,8583,8589,8600,8603,8604,8692,8705,8716,8720,8765,8782,8784,8795,8800,8808,8828,8839,8864,8870,8908,8917,8922,8963,8974,8981,9000,9057,9069,9075,9081,9133,9143,9161,9174,9207,9225,9241,9247,9253,9271,9297,9304,9352,9388,9407,9456,9468,9469,9478,9486,9495,9518,9578,9606,9616,9638,9669,9671,9672,9675,9680,9699,9746,9755,9769,9774,9785,9801,9843,9874,9892,9906,9920,9930,9933,9939,9946,9947,9973,10025,10039,10084,10091,10098,10122,10127,10130,10172,10179,10190,10196,10202,10248,10292,10307,10327,10353,10359,10372,10399,10412,10427,10434,10446,10450,10475,10486,10507,10515,10517,10526,10532,10601,10609,10625,10680,10696,10704,10737,10738,10749,10752,10793,10806,10850,10853,10875,10894,10912,10940,10946,10954,10959,10967,10976,10978,10987,10990,11017,11034,11037,11039,11056,11060,11087,11094,11151,11179,11182,11235,11241,11242,11308,11327,11343,11393,11417,11480,11484,11495,11514,11522,11575,11640,11647,11650,11659,11673,11719,11720,11748,11769,11770,11778,11789,11798,11809,11846,11872,11913,11936,11939,11950,11960,12009,12096,12102,12109,12130,12154,12157,12168,12216,12232,12253,12256,12262,12265,12310,12312,12318,12320,12321,12347,12367,12388,12391,12419,12424,12432,12446,12476,12490,12507,12511,12540,12546,12629,12636,12649,12652,12684,12731,12781,12810,12812,12888,12920,12926,12936,12950,12967,12971,12984,13028,13044,13069,13117,13130,13146,13147,13212,13239,13279,13294,13322,13342,13387,13389,13393,13419,13432,13440,13454,13471,13493,13524,13534,13636,13637,13696,13708,13709,13743,13776,13811,13874,13894,13895,13902,13931,13968,14003,14036,14050,14084,14091,14098,14106,14112,14114,14126,14134,14166,14181,14216,14218,14223,14261,14266,14268,14327,14344,14347,14362,14374,14375,14376,14382,14393,14409,14411,14435,14456,14462,14495,14528,14563,14576,14602,14704,14719,14727,14777,14796,14810,14818,14832,14836,14886,14889,14944,14947,14953,14997,15035,15084,15107,15117,15164,15186,15187,15195,15200,15250,15262,15278,15328,15367,15395,15399,15451,15460,15484,15507,15508,15517,15522,15525,15543,15570,15583,15616,15619,15633,15644,15721,15740,15762,15785,15831,15843,15848,15858,15869,15871,15920,15938,15957,15964,15967,16014,16022,16035,16064,16114,16118,16138,16170,16171,16176,16188,16192,16206,16222,16273,16285,16333,16359,16373,16377,16395,16398,16402,16408,16502,16529,16564,16567,16580,16581,16610,16628,16634,16648,16675,16683,16684,16696,16754,16771,16788,16791,16802,16821,16842,16846,16849,16856,16864,16866,16870,16873,16905,16921,16923,16981,16999,17004,17018,17021,17024,17036,17069,17082,17097,17110,17152,17195,17201,17226,17242,17255,17281,17332,17360,17374,17397],"30":[4,5,24,63,87,138,142,164,169,191,195,209,211,247,270,281,284,306,317,331,368,421,431,446,458,470,488,502,566,592,600,609,611,614,634,648,651,716,732,749,779,821,826,832,837,851,890,892,937,950,955,961,972,980,1049,1085,1152,1168,1216,1233,1236,1256,1285,1295,1320,1323,1326,1336,1347,1362,1398,1402,1414,1415,1419,1426,1487,1514,1517,1533,1555,1567,1587,1638,1639,1671,1673,1695,1724,1748,1760,1769,1803,1808,1815,1835,1859,1868,1873,1886,1892,1934,1943,1959,1964,1976,1998,2007,2031,2052,2087,2088,2107,2110,2111,2116,2132,2150,2175,2188,2199,2211,2235,2256,2264,2285,2345,2352,2361,2400,2411,2418,2490,2491,2501,2530,2539,2552,2565,2569,2616,2624,2651,2668,2701,2702,2732,2733,2755,2792,2796,2857,2868,2869,2909,2913,2942,2962,2986,3010,3020,3032,3049,3071,3072,3074,3075,3085,3116,3132,3136,3155,3161,3166,3171,3198,3214,3230,3249,3272,3284,3296,3312,3323,3344,3348,3376,3431,3469,3534,3551,3553,3580,3583,3631,3648,3660,3699,3701,3763,3787,3796,3822,3834,3843,3888,3892,3908,3924,3936,3953,3957,3968,3972,3984,4017,4049,4050,4069,4086,4095,4098,4100,4102,4107,4110,4148,4158,4177,4233,4237,4247,4256,4279,4286,4291,4295,4320,4365,4380,4422,4437,4451,4475,4480,4525,4558,4567,4580,4587,4589,4605,4663,4668,4688,4694,4769,4803,4920,4935,4959,4960,5024,5032,5035,5043,5052,5067,5076,5082,5112,5176,5209,5227,5237,5252,5256,5276,5284,5302,5308,5309,5316,5322,5331,5349,5358,5382,5384,5398,5422,5429,5448,5458,5501,5513,5520,5529,5564,5599,5621,5623,5633,5637,5640,5742,5756,5760,5771,5772,5781,5820,5828,5841,5856,5858,5859,5862,5868,5878,5881,5891,5926,5938,5944,5979,5992,5996,6018,6035,6064,6073,6098,6116,6121,6153,6173,6238,6243,6249,6257,6260,6268,6277,6335,6364,6482,6486,6520,6572,6593,6608,6634,6641,6655,6674,6686,6689,6698,6711,6736,6778,6789,6794,6801,6807,6871,6884,6890,6892,6894,6925,6928,6939,6955,6960,6993,7013,7023,7026,7051,7059,7081,7095,7102,7126,7137,7215,7243,7245,7249,7271,7272,7275,7285,7329,7394,7395,7399,7409,7413,7420,7457,7465,7479,7495,7516,7521,7533,7544,7564,7567,7568,7596,7620,7630,7631,7642,7678,7683,7701,7709,7784,7795,7796,7799,7802,7810,7811,7813,7830,7849,7851,7860,7864,7893,7940,7990,8015,8016,8029,8067,8073,8074,8089,8114,8117,8138,8176,8208,8224,8236,8241,8245,8250,8270,8278,8281,8286,8302,8347,8363,8369,8378,8411,8421,8424,8446,8464,8469,8482,8489,8502,8512,8514,8519,8531,8532,8546,8559,8570,8590,8602,8625,8632,8643,8653,8659,8691,8703,8734,8740,8746,8755,8775,8790,8814,8817,8819,8841,8861,8862,8886,8894,8913,8914,8938,8969,8999,9016,9042,9099,9110,9196,9201,9233,9241,9248,9277,9296,9300,9303,9319,9338,9339,9371,9380,9382,9386,9392,9395,9396,9430,9449,9497,9505,9506,9561,9609,9624,9634,9638,9645,9646,9670,9681,9685,9718,9744,9775,9785,9786,9805,9852,9856,9861,9893,9910,9912,9916,9926,9927,9932,9963,9965,9981,9991,10004,10021,10034,10048,10067,10076,10079,10137,10165,10197,10203,10246,10255,10264,10281,10291,10299,10308,10323,10333,10339,10345,10352,10353,10361,10378,10382,10386,10390,10417,10419,10450,10465,10471,10487,10496,10512,10523,10555,10569,10586,10589,10612,10623,10629,10631,10647,10712,10734,10737,10739,10751,10779,10813,10815,10845,10848,10855,10917,10918,10921,10927,10945,10947,10951,10958,10974,10978,10991,10997,10999,11023,11063,11074,11121,11127,11176,11197,11202,11203,11215,11232,11234,11270,11289,11313,11319,11325,11350,11374,11394,11395,11398,11409,11469,11512,11517,11523,11526,11543,11554,11556,11559,11606,11612,11613,11615,11616,11620,11630,11663,11696,11713,11730,11804,11805,11809,11811,11822,11830,11858,11863,11874,11891,11895,11908,11911,11974,11985,11986,12063,12065,12079,12080,12108,12123,12129,12131,12182,12238,12292,12297,12308,12316,12343,12358,12365,12382,12384,12400,12416,12456,12461,12462,12477,12485,12488,12566,12567,12642,12643,12659,12666,12678,12687,12691,12696,12727,12762,12802,12803,12815,12820,12821,12890,12897,12902,12938,12942,12963,13000,13002,13013,13016,13034,13051,13062,13067,13108,13135,13155,13180,13185,13192,13222,13231,13262,13265,13312,13329,13362,13379,13394,13413,13418,13427,13438,13492,13500,13532,13533,13535,13549,13559,13572,13601,13607,13608,13615,13681,13714,13718,13751,13752,13770,13800,13812,13855,13875,13877,13883,13924,13926,13927,13939,13945,13949,13983,14061,14117,14128,14134,14147,14169,14176,14192,14203,14279,14387,14404,14423,14425,14435,14499,14503,14527,14552,14564,14596,14620,14622,14649,14682,14685,14687,14692,14705,14714,14730,14750,14766,14769,14770,14772,14773,14778,14801,14808,14825,14829,14897,14916,14918,14942,14951,14975,14998,15032,15043,15046,15071,15083,15088,15101,15103,15117,15153,15163,15184,15188,15197,15228,15232,15253,15255,15260,15271,15284,15291,15350,15357,15366,15367,15405,15411,15475,15486,15514,15526,15572,15642,15644,15723,15733,15747,15787,15807,15813,15828,15877,15886,15893,15914,15915,15917,15927,15931,15936,15939,15969,15997,16008,16021,16042,16091,16101,16109,16152,16156,16162,16166,16176,16182,16217,16227,16228,16234,16245,16252,16262,16278,16356,16401,16431,16489,16491,16493,16499,16541,16598,16622,16692,16710,16775,16814,16848,16853,16855,16889,16924,16977,16989,16997,17003,17013,17030,17049,17068,17093,17098,17105,17122,17173,17191,17196,17222,17250,17279,17300,17309,17317,17328,17345,17346,17352,17355,17373,17375,17386],"31":[1,56,63,64,71,75,86,128,134,135,189,209,212,228,237,243,245,260,264,274,279,322,350,408,438,453,459,467,468,497,499,553,555,612,626,653,664,692,699,713,716,740,753,791,863,895,938,947,950,972,976,1000,1001,1022,1041,1047,1050,1051,1103,1105,1149,1155,1166,1175,1203,1228,1247,1259,1260,1283,1302,1305,1312,1334,1341,1364,1381,1390,1416,1429,1438,1444,1467,1472,1508,1519,1524,1525,1637,1639,1659,1686,1691,1694,1700,1711,1734,1737,1760,1763,1777,1785,1787,1789,1838,1900,1935,1945,1947,2007,2013,2088,2102,2106,2137,2151,2167,2176,2291,2294,2318,2319,2334,2359,2414,2470,2475,2495,2499,2504,2511,2512,2524,2536,2538,2590,2591,2619,2620,2631,2642,2651,2664,2669,2676,2710,2740,2770,2772,2807,2858,2864,2866,2893,2900,2913,2928,2956,2961,2964,2973,2990,2996,3008,3015,3031,3057,3064,3066,3075,3096,3101,3162,3177,3207,3218,3221,3261,3268,3285,3318,3319,3339,3399,3412,3421,3432,3488,3500,3506,3526,3532,3538,3564,3572,3579,3589,3631,3640,3650,3672,3681,3688,3699,3711,3714,3717,3724,3728,3731,3738,3756,3768,3775,3776,3803,3817,3827,3841,3855,3868,3878,3888,3891,3897,3931,3936,3938,3954,3959,3981,4010,4020,4039,4049,4054,4056,4066,4088,4107,4122,4125,4129,4131,4172,4200,4227,4232,4239,4249,4263,4273,4311,4340,4414,4419,4465,4466,4529,4534,4546,4626,4652,4655,4662,4672,4689,4701,4709,4781,4791,4797,4799,4804,4817,4840,4842,4850,4862,4872,4879,4887,4889,4920,4931,4935,4939,4963,4977,5007,5023,5082,5092,5095,5112,5123,5127,5130,5155,5160,5212,5286,5287,5345,5358,5360,5376,5392,5436,5443,5454,5460,5465,5474,5476,5477,5479,5490,5500,5506,5509,5527,5529,5537,5538,5548,5564,5582,5595,5597,5612,5623,5644,5655,5663,5680,5691,5719,5726,5757,5768,5791,5805,5851,5853,5857,5867,5883,5911,5916,5942,5979,5980,5990,5997,6016,6043,6076,6098,6132,6152,6166,6192,6200,6203,6233,6257,6269,6312,6319,6322,6336,6350,6355,6384,6454,6458,6472,6489,6538,6553,6595,6596,6610,6616,6629,6643,6671,6707,6740,6748,6783,6809,6858,6860,6880,6930,6944,6948,6951,6955,6989,7007,7027,7034,7041,7054,7060,7093,7115,7120,7141,7153,7157,7169,7184,7189,7209,7215,7240,7242,7248,7259,7291,7318,7339,7342,7360,7366,7380,7388,7405,7423,7425,7448,7452,7456,7463,7479,7487,7496,7518,7543,7649,7660,7678,7688,7691,7693,7729,7735,7751,7773,7804,7807,7809,7816,7821,7832,7836,7838,7839,7895,7921,7923,7942,7946,7974,7992,7994,8001,8043,8050,8061,8063,8065,8073,8086,8088,8095,8105,8125,8130,8143,8156,8175,8177,8202,8205,8220,8232,8237,8248,8304,8313,8325,8347,8358,8367,8370,8384,8420,8426,8429,8435,8479,8485,8491,8512,8538,8559,8570,8583,8624,8641,8661,8677,8715,8763,8767,8773,8786,8796,8834,8877,8902,8904,8924,8930,8936,8977,8980,8981,8985,8991,9018,9020,9026,9035,9038,9042,9053,9064,9077,9090,9141,9183,9216,9217,9240,9366,9376,9387,9411,9412,9424,9426,9429,9485,9500,9524,9533,9537,9546,9554,9564,9567,9570,9575,9585,9639,9653,9674,9718,9727,9736,9741,9779,9782,9798,9832,9850,9853,9874,9881,9905,9965,9972,9996,10055,10057,10061,10067,10068,10076,10096,10121,10135,10137,10140,10144,10146,10177,10198,10214,10218,10234,10287,10341,10344,10350,10357,10369,10373,10396,10418,10485,10504,10514,10527,10539,10544,10550,10573,10633,10659,10707,10716,10749,10761,10790,10797,10814,10836,10841,10862,10863,10876,10878,10903,10904,10942,10943,10947,11012,11013,11022,11042,11077,11103,11142,11184,11190,11277,11283,11322,11341,11375,11382,11384,11386,11405,11407,11434,11445,11466,11486,11505,11528,11532,11550,11586,11629,11640,11642,11644,11653,11714,11728,11745,11753,11764,11777,11781,11795,11817,11819,11824,11828,11837,11852,11864,11871,11910,11918,11921,11973,12006,12009,12036,12048,12052,12054,12075,12089,12118,12123,12141,12143,12147,12181,12192,12193,12197,12199,12226,12301,12321,12322,12324,12331,12332,12344,12350,12361,12371,12395,12402,12422,12428,12431,12435,12438,12482,12487,12494,12510,12515,12523,12535,12542,12556,12558,12582,12603,12671,12680,12683,12689,12690,12695,12712,12720,12739,12741,12750,12768,12789,12805,12828,12858,12874,12881,12883,12900,12916,12964,12973,13003,13069,13076,13081,13091,13137,13164,13187,13213,13229,13232,13238,13246,13288,13291,13302,13339,13355,13364,13367,13372,13435,13441,13453,13459,13460,13462,13463,13464,13473,13494,13523,13653,13664,13677,13685,13686,13700,13750,13759,13778,13781,13788,13816,13819,13826,13844,13845,13866,13935,13956,13990,14077,14083,14180,14183,14193,14197,14206,14209,14210,14232,14249,14252,14263,14295,14316,14319,14349,14358,14366,14371,14384,14394,14395,14402,14430,14431,14464,14469,14471,14501,14526,14546,14565,14574,14587,14612,14615,14617,14628,14653,14667,14686,14693,14709,14715,14769,14770,14771,14784,14804,14818,14829,14841,14899,14908,14914,14928,14989,14996,15009,15037,15045,15055,15088,15117,15139,15152,15166,15170,15181,15186,15199,15217,15249,15255,15256,15292,15325,15344,15350,15367,15380,15419,15430,15450,15465,15511,15512,15535,15541,15542,15593,15620,15624,15639,15643,15644,15650,15655,15659,15664,15667,15686,15700,15729,15838,15839,15868,15892,15897,15906,15936,15938,15946,15948,15951,15953,15965,15973,15980,15985,15995,16021,16031,16033,16050,16051,16072,16102,16113,16170,16171,16201,16216,16225,16265,16279,16283,16300,16324,16336,16355,16357,16367,16373,16381,16393,16422,16423,16425,16430,16442,16448,16496,16509,16524,16532,16572,16586,16591,16595,16603,16628,16641,16701,16703,16709,16738,16752,16755,16770,16788,16797,16802,16831,16858,16860,16863,16865,16872,16881,16901,16915,16921,16923,16932,16947,16948,16952,16982,16992,17004,17023,17026,17027,17031,17036,17081,17088,17116,17128,17160,17192,17194,17243,17251,17323,17351,17362,17366],"32":[20,26,38,39,76,121,124,153,154,155,169,171,176,187,205,227,235,277,285,324,326,388,430,494,510,516,540,550,555,557,571,587,603,633,634,665,666,697,707,745,751,766,779,783,804,822,823,837,846,851,860,886,887,893,922,938,946,952,985,1003,1056,1064,1065,1087,1088,1098,1120,1127,1152,1229,1242,1266,1337,1341,1356,1397,1401,1412,1438,1461,1465,1468,1492,1497,1509,1528,1530,1533,1534,1539,1543,1553,1602,1610,1624,1656,1657,1665,1670,1687,1700,1701,1723,1730,1733,1799,1803,1806,1846,1873,1877,1886,1887,1906,1920,1923,1944,1953,1975,1979,2004,2006,2037,2088,2089,2110,2116,2146,2166,2168,2179,2184,2199,2205,2235,2241,2242,2257,2279,2288,2313,2324,2325,2337,2353,2357,2366,2367,2386,2395,2409,2413,2431,2435,2533,2570,2571,2572,2595,2608,2660,2676,2712,2713,2717,2752,2753,2786,2789,2797,2809,2830,2849,2855,2895,2936,2963,2974,2993,2999,3014,3017,3029,3036,3038,3074,3075,3091,3096,3138,3157,3182,3212,3231,3245,3253,3263,3279,3300,3332,3344,3353,3357,3432,3435,3500,3502,3537,3546,3564,3569,3586,3602,3604,3640,3643,3712,3726,3767,3778,3786,3789,3793,3794,3798,3805,3819,3820,3834,3856,3907,3920,3930,3940,3947,3950,3968,3988,4037,4082,4109,4113,4166,4176,4325,4342,4360,4435,4451,4454,4499,4531,4633,4651,4660,4717,4750,4787,4805,4813,4816,4839,4854,4892,4895,4930,4938,4950,4988,5032,5055,5063,5072,5077,5091,5097,5106,5107,5113,5155,5166,5176,5257,5275,5279,5307,5308,5314,5318,5320,5322,5352,5357,5370,5377,5387,5393,5408,5447,5451,5455,5487,5496,5509,5517,5532,5545,5573,5603,5617,5625,5637,5652,5661,5673,5696,5704,5726,5729,5741,5754,5775,5787,5884,5940,5977,5993,5997,6009,6094,6101,6106,6113,6122,6250,6256,6259,6267,6270,6275,6279,6283,6294,6314,6338,6365,6376,6382,6423,6496,6497,6512,6513,6524,6536,6580,6602,6637,6649,6695,6701,6740,6751,6754,6755,6761,6771,6790,6836,6843,6871,6900,6909,6925,6927,6937,6944,6999,7055,7069,7070,7082,7093,7114,7135,7145,7158,7175,7219,7230,7245,7255,7267,7272,7293,7330,7336,7337,7342,7372,7394,7410,7414,7440,7468,7483,7540,7551,7578,7581,7602,7617,7623,7645,7650,7673,7699,7711,7732,7752,7753,7766,7783,7792,7797,7819,7835,7850,7864,7868,7876,7889,7937,7967,8014,8018,8025,8034,8061,8080,8105,8107,8133,8225,8233,8262,8271,8294,8297,8320,8333,8338,8355,8388,8393,8406,8408,8426,8431,8448,8456,8482,8504,8529,8539,8609,8620,8626,8629,8638,8654,8667,8677,8712,8723,8763,8827,8832,8850,8852,8857,8873,8898,8902,8912,8913,8950,8964,8965,8988,9007,9012,9029,9032,9068,9077,9094,9099,9101,9105,9114,9170,9179,9186,9188,9216,9220,9255,9265,9273,9280,9283,9308,9313,9367,9390,9410,9416,9423,9424,9438,9441,9505,9510,9521,9532,9535,9553,9559,9564,9581,9610,9625,9645,9664,9674,9686,9724,9731,9741,9761,9767,9774,9788,9795,9796,9828,9862,9868,9879,9899,9917,9944,9955,9972,9982,9983,9990,9999,10001,10008,10009,10013,10016,10024,10064,10100,10106,10113,10116,10124,10130,10151,10166,10182,10191,10222,10226,10237,10250,10275,10291,10313,10324,10326,10331,10358,10369,10377,10380,10393,10394,10401,10402,10421,10451,10473,10476,10477,10479,10482,10485,10495,10501,10516,10543,10555,10557,10564,10569,10610,10649,10665,10666,10690,10713,10799,10852,10861,10881,10893,10901,10941,10953,10962,10967,10987,11005,11025,11064,11086,11088,11103,11154,11161,11162,11205,11206,11222,11234,11241,11253,11268,11277,11288,11299,11312,11334,11352,11367,11402,11403,11414,11435,11451,11563,11628,11643,11654,11655,11660,11661,11698,11739,11766,11810,11877,11882,11918,11939,11960,11963,12028,12036,12082,12115,12163,12176,12198,12208,12248,12272,12275,12311,12353,12364,12374,12376,12399,12412,12420,12424,12428,12459,12483,12487,12490,12526,12584,12591,12594,12652,12675,12683,12707,12753,12762,12801,12872,12899,12935,12955,12960,12974,13008,13052,13054,13094,13109,13132,13152,13170,13174,13176,13190,13199,13215,13218,13250,13257,13264,13297,13317,13342,13346,13370,13384,13414,13457,13523,13524,13532,13545,13546,13564,13592,13602,13611,13642,13643,13666,13667,13698,13729,13750,13780,13838,13843,13846,13855,13859,13929,13966,14012,14062,14083,14098,14174,14175,14179,14182,14184,14188,14212,14239,14281,14282,14285,14286,14309,14325,14332,14333,14338,14354,14357,14370,14388,14500,14526,14555,14644,14693,14710,14720,14728,14736,14769,14771,14788,14826,14835,14846,14875,14897,14908,14913,14941,14948,14950,14953,14958,14985,14991,15074,15111,15154,15185,15202,15205,15231,15233,15244,15252,15281,15287,15298,15309,15314,15318,15323,15326,15336,15339,15362,15375,15400,15418,15470,15497,15502,15556,15561,15574,15581,15606,15616,15648,15670,15694,15717,15759,15782,15785,15797,15808,15813,15821,15831,15852,15875,15890,15908,15911,15932,15943,15947,15952,15963,15983,16001,16053,16086,16149,16162,16204,16206,16217,16294,16325,16336,16339,16353,16355,16360,16372,16419,16454,16456,16476,16503,16517,16547,16566,16571,16612,16632,16667,16705,16722,16758,16761,16771,16830,16885,16899,16912,16935,16963,16985,16990,17019,17033,17088,17090,17096,17101,17112,17144,17168,17187,17206,17243,17256,17279,17316,17322,17358,17365,17392,17401,17407],"33":[6,26,44,78,79,98,123,132,153,160,161,173,188,195,216,221,223,225,235,254,284,288,305,316,319,323,337,352,387,388,469,493,500,543,556,559,568,586,607,634,637,644,648,659,667,678,684,732,748,761,766,773,783,788,814,824,841,860,862,915,947,969,1001,1005,1022,1033,1041,1064,1080,1086,1100,1109,1160,1182,1189,1192,1204,1206,1207,1231,1232,1246,1262,1309,1323,1344,1348,1366,1372,1376,1383,1397,1463,1483,1513,1518,1521,1537,1549,1554,1564,1581,1592,1595,1603,1622,1634,1636,1645,1711,1715,1725,1817,1826,1848,1858,1870,1923,1924,1980,2005,2021,2054,2063,2094,2109,2113,2141,2148,2201,2209,2227,2238,2258,2269,2282,2284,2291,2300,2308,2312,2355,2361,2362,2369,2385,2400,2402,2471,2525,2526,2530,2555,2563,2572,2623,2626,2643,2644,2654,2657,2660,2675,2685,2697,2705,2708,2716,2725,2735,2755,2785,2789,2807,2814,2823,2825,2842,2845,2850,2862,2878,2883,2884,2921,2957,2960,2972,3014,3022,3031,3045,3079,3100,3158,3159,3190,3211,3220,3248,3252,3256,3267,3289,3290,3309,3314,3326,3330,3338,3363,3416,3426,3457,3476,3481,3513,3539,3562,3566,3575,3606,3620,3629,3642,3675,3688,3694,3713,3727,3749,3795,3804,3811,3814,3821,3878,3881,3887,3909,3910,3917,3957,3959,3966,3984,4002,4007,4009,4015,4018,4055,4063,4084,4089,4096,4104,4119,4158,4170,4181,4196,4248,4274,4289,4308,4327,4332,4357,4360,4376,4377,4381,4389,4401,4408,4419,4428,4448,4482,4511,4530,4539,4547,4562,4579,4582,4632,4651,4658,4716,4724,4726,4735,4741,4758,4763,4785,4789,4810,4816,4825,4884,4895,4909,4918,4934,4937,4972,4979,5004,5044,5048,5089,5099,5136,5144,5178,5195,5203,5211,5219,5223,5241,5255,5264,5275,5415,5430,5490,5503,5546,5550,5559,5570,5581,5610,5621,5691,5706,5713,5727,5732,5736,5749,5776,5789,5795,5810,5827,5832,5847,5851,5898,5925,5926,5938,5957,5959,5972,5974,5980,6024,6056,6057,6079,6109,6150,6155,6172,6255,6308,6344,6347,6352,6368,6369,6371,6392,6402,6411,6424,6434,6454,6463,6466,6468,6479,6486,6532,6533,6551,6556,6585,6611,6614,6619,6623,6645,6653,6662,6669,6685,6686,6703,6730,6749,6755,6757,6805,6806,6833,6880,6896,6920,7020,7025,7044,7048,7052,7058,7079,7083,7092,7095,7103,7110,7124,7130,7134,7175,7198,7218,7224,7247,7261,7265,7298,7305,7351,7354,7383,7419,7430,7435,7453,7454,7456,7476,7482,7488,7525,7539,7573,7580,7627,7644,7699,7709,7714,7716,7741,7753,7778,7783,7785,7812,7823,7851,7880,7888,7901,7916,7921,7926,7934,7937,7940,7956,7962,7978,8000,8021,8045,8067,8116,8136,8145,8182,8219,8224,8226,8244,8247,8268,8280,8338,8344,8358,8365,8379,8389,8401,8455,8487,8540,8556,8558,8624,8645,8651,8680,8718,8746,8753,8755,8759,8784,8787,8798,8807,8808,8837,8872,8882,8886,8899,8907,8909,8927,8939,8953,8955,8974,9018,9021,9023,9045,9067,9079,9084,9089,9097,9114,9125,9155,9178,9194,9197,9198,9202,9234,9239,9240,9244,9253,9272,9292,9327,9371,9376,9398,9443,9529,9534,9542,9548,9627,9694,9697,9707,9723,9727,9731,9738,9742,9779,9788,9813,9821,9861,9875,9881,9916,9927,9934,9948,9961,10003,10033,10038,10041,10069,10073,10118,10119,10125,10129,10140,10153,10170,10209,10222,10223,10252,10276,10318,10322,10329,10363,10378,10389,10398,10401,10453,10483,10491,10508,10513,10539,10561,10565,10569,10608,10659,10671,10673,10678,10702,10712,10732,10751,10763,10796,10805,10809,10833,10837,10854,10865,10869,10877,10900,10907,10912,10925,10944,10946,10975,10996,11010,11014,11016,11025,11066,11070,11080,11083,11085,11116,11118,11121,11140,11161,11163,11173,11187,11209,11213,11218,11229,11280,11281,11325,11365,11372,11430,11460,11500,11523,11551,11557,11581,11586,11587,11602,11607,11609,11657,11687,11726,11755,11773,11780,11787,11794,11795,11815,11836,11898,11910,11937,11942,11984,11999,12022,12035,12058,12079,12080,12084,12144,12154,12157,12170,12172,12216,12219,12260,12264,12277,12278,12292,12294,12311,12324,12474,12504,12509,12529,12543,12569,12661,12691,12700,12761,12781,12804,12827,12866,12906,12925,12956,12988,12997,13022,13036,13038,13059,13061,13064,13083,13111,13114,13120,13167,13208,13282,13286,13293,13298,13311,13319,13329,13415,13418,13434,13462,13467,13481,13490,13529,13539,13566,13636,13641,13660,13688,13721,13739,13762,13785,13805,13807,13825,13851,13883,13887,13897,13920,13922,13928,13939,13946,13951,13955,13956,13975,13982,13998,14036,14047,14052,14110,14119,14129,14138,14182,14189,14216,14226,14227,14231,14245,14247,14275,14299,14314,14389,14399,14411,14503,14506,14518,14540,14573,14586,14657,14661,14662,14673,14682,14694,14697,14738,14758,14759,14790,14793,14837,14875,14884,14915,14928,14937,14950,14973,14999,15000,15004,15025,15028,15068,15082,15116,15133,15151,15152,15192,15210,15237,15246,15250,15256,15296,15308,15314,15319,15333,15337,15370,15379,15382,15386,15418,15460,15474,15493,15513,15515,15530,15539,15540,15561,15632,15652,15670,15680,15721,15769,15774,15795,15849,15858,15866,15883,15885,15897,15899,15905,15941,15954,15967,15975,15982,15985,16016,16026,16044,16050,16060,16087,16095,16107,16120,16144,16147,16166,16187,16259,16290,16309,16333,16344,16349,16377,16448,16451,16455,16468,16493,16524,16552,16566,16588,16620,16643,16650,16651,16688,16695,16720,16722,16747,16750,16753,16763,16805,16824,16836,16882,16888,16928,16944,16959,16960,17004,17023,17050,17079,17096,17125,17149,17165,17173,17174,17196,17210,17225,17227,17262,17309,17343,17353,17396,17400,17401],"34":[14,22,40,58,70,90,91,94,102,151,188,189,222,240,261,289,322,337,393,419,443,472,479,500,523,528,596,608,630,632,666,708,734,781,786,811,860,867,921,960,980,1066,1086,1110,1125,1171,1209,1210,1241,1250,1278,1283,1301,1334,1388,1392,1409,1416,1420,1450,1452,1492,1518,1530,1533,1617,1629,1710,1737,1743,1748,1751,1757,1765,1785,1807,1809,1819,1942,1975,1979,2004,2052,2125,2144,2165,2181,2189,2244,2252,2254,2290,2297,2303,2356,2419,2446,2507,2529,2533,2540,2547,2580,2618,2621,2639,2652,2660,2698,2709,2720,2748,2754,2800,2837,2838,2878,2884,2980,2989,3055,3056,3091,3153,3226,3301,3334,3412,3413,3422,3431,3435,3438,3440,3450,3461,3467,3479,3540,3570,3576,3590,3607,3620,3626,3688,3690,3738,3750,3769,3788,3818,3858,3863,3885,3911,3955,3972,4016,4047,4064,4078,4110,4139,4163,4178,4206,4240,4257,4318,4363,4402,4436,4522,4537,4541,4542,4562,4565,4571,4611,4637,4640,4683,4698,4703,4705,4707,4735,4747,4772,4776,4797,4842,4846,4860,4894,4901,4904,4908,4909,4911,4914,4917,4970,4981,4986,5010,5027,5054,5059,5062,5073,5088,5093,5100,5105,5106,5118,5133,5191,5196,5211,5230,5241,5253,5310,5336,5349,5350,5353,5400,5407,5413,5418,5423,5429,5437,5442,5475,5492,5514,5536,5538,5543,5634,5664,5685,5727,5745,5755,5765,5806,5826,5835,5853,5878,5913,5914,5915,5920,5925,5938,5942,5944,5947,5967,6021,6062,6068,6111,6115,6120,6183,6198,6215,6265,6274,6276,6315,6330,6350,6358,6367,6382,6389,6398,6436,6449,6457,6461,6480,6567,6593,6638,6656,6657,6659,6666,6697,6723,6724,6732,6769,6845,6848,6868,6870,6896,6912,6927,6929,6961,6974,6981,6982,6995,7004,7083,7106,7153,7159,7181,7188,7217,7237,7240,7244,7257,7283,7296,7327,7331,7334,7370,7384,7409,7461,7465,7470,7500,7501,7528,7621,7627,7634,7656,7708,7717,7726,7729,7735,7741,7761,7779,7796,7800,7812,7829,7842,7852,7876,7894,7912,7915,7916,7949,7958,7987,7990,7999,8008,8015,8016,8030,8033,8036,8053,8102,8103,8104,8110,8112,8113,8172,8174,8176,8178,8187,8199,8200,8208,8227,8241,8264,8289,8300,8303,8309,8324,8326,8338,8349,8376,8439,8458,8468,8475,8487,8520,8522,8530,8561,8570,8580,8585,8618,8619,8634,8656,8658,8663,8683,8694,8744,8763,8783,8799,8814,8824,8844,8852,8876,8881,8887,8903,8927,8948,9041,9049,9096,9114,9119,9137,9144,9174,9213,9248,9250,9275,9299,9302,9309,9318,9328,9334,9341,9352,9366,9379,9380,9404,9428,9442,9451,9452,9480,9487,9515,9525,9538,9543,9565,9566,9596,9643,9660,9664,9680,9682,9700,9724,9817,9825,9837,9842,9856,9879,9888,9900,9903,9908,9917,9918,9934,9945,9950,9952,9954,10009,10013,10024,10025,10048,10059,10079,10082,10111,10125,10128,10146,10152,10181,10187,10192,10226,10270,10283,10326,10351,10356,10427,10429,10438,10442,10447,10487,10507,10514,10541,10655,10686,10708,10711,10724,10743,10779,10788,10801,10813,10841,10874,10906,10907,10939,10966,10988,11019,11024,11064,11075,11083,11087,11092,11124,11126,11129,11142,11151,11155,11233,11249,11260,11283,11303,11330,11331,11339,11350,11371,11376,11410,11426,11547,11576,11581,11598,11637,11662,11664,11677,11715,11723,11732,11741,11760,11780,11795,11800,11826,11842,11861,11886,11902,11903,11927,11953,11954,11982,11995,12000,12001,12032,12045,12074,12105,12139,12197,12205,12217,12271,12310,12334,12345,12351,12355,12384,12398,12406,12471,12519,12532,12568,12594,12621,12627,12716,12725,12733,12777,12778,12809,12812,12826,12832,12842,12871,12891,12918,12920,12966,13024,13030,13093,13119,13157,13159,13186,13189,13196,13246,13268,13335,13354,13373,13378,13439,13446,13467,13498,13527,13528,13538,13559,13571,13584,13606,13633,13665,13668,13678,13693,13704,13706,13748,13756,13791,13799,13808,13824,13828,13831,13839,13841,13860,13875,13894,13901,13912,13988,14000,14013,14018,14067,14072,14073,14115,14117,14176,14180,14197,14206,14249,14258,14306,14309,14326,14348,14421,14426,14428,14469,14471,14503,14629,14642,14664,14721,14724,14758,14766,14795,14806,14819,14857,14871,14883,14929,14936,14973,14992,14997,15017,15067,15076,15077,15091,15116,15146,15198,15201,15274,15328,15334,15347,15374,15388,15393,15422,15425,15451,15509,15550,15553,15554,15568,15573,15589,15620,15641,15679,15683,15697,15718,15720,15725,15732,15746,15771,15793,15799,15800,15828,15858,15864,15960,16001,16031,16075,16079,16093,16095,16149,16229,16243,16249,16289,16316,16378,16388,16407,16422,16513,16526,16531,16543,16550,16579,16585,16590,16595,16614,16696,16697,16767,16789,16855,16865,16872,16895,16935,16950,16988,16993,17017,17049,17060,17066,17094,17101,17136,17148,17220,17233,17267,17300,17303,17324,17342,17348,17359,17360,17372,17387,17407],"35":[28,59,68,272,281,284,291,314,399,422,463,469,632,689,712,743,749,801,802,844,922,945,981,988,1053,1102,1104,1111,1140,1144,1149,1173,1177,1212,1234,1323,1362,1448,1492,1529,1596,1597,1642,1654,1698,1743,1763,1766,1832,1874,1896,1918,1941,1959,1992,2003,2017,2117,2199,2225,2255,2363,2375,2387,2473,2504,2523,2557,2641,2643,2856,2862,2882,2894,2925,2996,3039,3103,3108,3115,3126,3170,3194,3202,3209,3266,3307,3346,3390,3400,3430,3435,3456,3485,3522,3558,3560,3649,3651,3681,3688,3701,3760,3901,3992,4017,4051,4056,4100,4108,4119,4140,4165,4170,4174,4221,4295,4331,4436,4480,4482,4514,4517,4580,4597,4646,4689,4691,4730,4775,4835,4843,4868,4869,4939,4945,5023,5064,5078,5133,5166,5206,5221,5234,5297,5388,5462,5471,5520,5562,5608,5632,5641,5700,5727,5757,5765,5832,5856,5876,5911,5966,6008,6090,6106,6189,6335,6341,6359,6365,6372,6391,6448,6473,6496,6497,6594,6621,6625,6661,6721,6745,6825,6922,6944,7043,7060,7092,7132,7186,7190,7207,7221,7240,7250,7255,7264,7284,7286,7313,7315,7339,7359,7365,7397,7416,7459,7521,7663,7716,7790,7826,7827,7869,7880,8054,8103,8114,8142,8144,8237,8308,8352,8404,8413,8449,8458,8484,8489,8497,8539,8547,8551,8572,8739,8785,8805,8808,8810,8823,8830,8886,8914,8918,8926,8962,8977,8992,9001,9008,9021,9028,9029,9031,9032,9148,9153,9160,9183,9197,9201,9210,9228,9229,9272,9275,9367,9393,9417,9420,9422,9446,9451,9477,9481,9585,9669,9679,9726,9773,9801,9808,9835,9867,9879,9961,10037,10080,10164,10167,10176,10234,10267,10268,10276,10326,10395,10435,10478,10495,10501,10502,10509,10514,10542,10586,10670,10718,10748,10837,10861,10895,10909,10948,10956,10957,10988,11115,11118,11182,11248,11281,11283,11320,11333,11359,11543,11573,11647,11706,11822,11826,11893,11921,11934,11935,11963,11993,12001,12006,12046,12051,12055,12061,12090,12095,12115,12131,12166,12208,12214,12338,12366,12419,12480,12519,12532,12540,12555,12565,12591,12609,12628,12649,12653,12676,12736,12757,12762,12773,12786,12830,12832,12847,12915,12916,12922,12994,13009,13040,13083,13090,13093,13100,13109,13200,13240,13341,13380,13463,13563,13569,13588,13602,13633,13650,13691,13692,13696,13736,13810,13827,13839,13849,13852,13858,13877,13900,13912,13919,13930,13960,14166,14225,14252,14272,14280,14286,14293,14364,14401,14409,14435,14465,14522,14582,14607,14622,14627,14631,14651,14795,14803,14867,14879,14979,14999,15028,15192,15214,15259,15273,15274,15279,15306,15308,15380,15442,15493,15556,15623,15628,15738,15827,15829,15840,15841,15857,15899,15901,15945,15961,15970,15982,16054,16258,16261,16288,16293,16305,16340,16362,16423,16425,16453,16462,16471,16489,16499,16509,16510,16528,16601,16619,16625,16700,16713,16746,16747,16758,16759,16778,16842,16875,16904,16932,16977,17030,17031,17049,17102,17111,17122,17128,17131,17168,17170,17199,17237,17366,17406],"36":[24,41,62,93,184,272,288,375,402,407,436,460,498,510,532,542,580,595,634,637,649,667,673,691,692,707,735,917,923,968,982,1036,1056,1069,1152,1218,1249,1262,1274,1290,1323,1353,1388,1409,1490,1517,1530,1543,1560,1577,1647,1700,1731,1745,1811,1830,1836,1869,1882,1915,1946,1978,1986,2027,2054,2088,2152,2165,2168,2191,2199,2235,2269,2304,2325,2335,2369,2387,2427,2433,2454,2457,2466,2469,2501,2509,2519,2630,2642,2653,2654,2676,2683,2758,2794,2893,2901,2950,2958,2989,3011,3027,3068,3172,3186,3187,3192,3260,3269,3314,3362,3374,3376,3405,3438,3464,3469,3482,3491,3496,3515,3516,3521,3723,3749,3762,3837,3899,3904,3927,3932,3937,3951,3974,3985,3986,3998,4029,4032,4041,4049,4069,4108,4232,4295,4313,4315,4317,4375,4398,4400,4416,4460,4470,4483,4488,4513,4563,4601,4658,4677,4715,4791,4795,4831,4850,4863,4897,4942,4957,4975,4978,4984,5013,5067,5111,5176,5223,5248,5260,5262,5272,5290,5293,5297,5308,5350,5366,5456,5493,5502,5513,5559,5582,5593,5627,5663,5692,5714,5784,5799,5816,5864,5906,5968,5972,5982,6018,6019,6032,6063,6082,6104,6113,6143,6179,6225,6279,6356,6368,6459,6478,6555,6570,6609,6619,6657,6670,6697,6711,6758,6781,6796,6827,6840,6875,6922,6963,7107,7120,7131,7170,7192,7197,7292,7348,7353,7385,7414,7438,7460,7473,7514,7523,7560,7587,7635,7664,7665,7671,7688,7705,7753,7807,7815,7822,7831,7847,7887,7941,7951,7991,7999,8014,8041,8044,8071,8084,8099,8112,8179,8248,8333,8343,8361,8452,8459,8465,8511,8581,8597,8622,8651,8765,8769,8780,8866,8869,8876,8911,8918,8921,8967,8970,8998,9007,9017,9018,9026,9027,9030,9064,9094,9179,9421,9458,9505,9518,9528,9539,9542,9548,9571,9583,9602,9604,9661,9662,9729,9736,9760,9769,9775,9784,9786,9827,9853,9865,9902,9924,9939,9944,9955,9974,10078,10107,10151,10172,10174,10195,10202,10207,10213,10214,10271,10274,10281,10287,10370,10439,10543,10545,10600,10631,10647,10658,10678,10722,10748,10863,10865,10869,10881,10910,10939,10982,11010,11045,11084,11117,11187,11194,11202,11259,11262,11277,11342,11351,11386,11396,11428,11499,11565,11570,11580,11633,11663,11680,11704,11748,11823,11833,11859,11864,11876,11886,11923,11966,12005,12052,12060,12099,12140,12165,12185,12220,12240,12275,12306,12314,12318,12338,12377,12386,12460,12481,12599,12656,12732,12742,12758,12765,12775,12789,12798,12807,12814,12861,12894,12909,12937,12980,12985,13026,13089,13146,13201,13273,13275,13278,13330,13332,13339,13346,13375,13506,13519,13557,13621,13623,13714,13718,13748,13792,13807,13811,13818,13830,13836,13848,13854,13877,13886,13931,13952,13962,13984,14026,14040,14090,14099,14111,14124,14139,14155,14170,14186,14219,14273,14306,14391,14565,14580,14586,14603,14742,14745,14762,14793,14849,14859,14863,14874,14875,14885,14955,14968,15033,15066,15078,15080,15082,15115,15134,15163,15165,15171,15189,15206,15212,15250,15277,15283,15294,15299,15355,15357,15388,15403,15495,15529,15544,15557,15658,15710,15792,15804,15809,15900,15924,15956,15985,16002,16021,16067,16087,16101,16116,16172,16187,16207,16267,16280,16286,16328,16336,16352,16358,16400,16458,16479,16481,16492,16501,16505,16532,16534,16535,16539,16553,16595,16665,16732,16743,16747,16775,16778,16802,16842,16858,16878,16888,16898,16933,16939,16951,17009,17027,17072,17077,17080,17083,17102,17119,17129,17191,17269,17274,17326,17365,17390,17391,17392],"37":[1,8,20,25,50,59,71,79,92,108,117,130,153,216,235,267,287,294,296,311,364,400,412,427,454,457,468,483,517,519,531,584,636,659,717,723,796,797,800,860,867,901,926,928,981,992,1000,1005,1006,1012,1028,1149,1154,1159,1169,1170,1194,1225,1264,1306,1319,1328,1350,1412,1415,1466,1468,1496,1523,1531,1533,1581,1584,1601,1617,1653,1658,1672,1687,1711,1720,1752,1753,1814,1817,1842,1850,1854,1857,1867,1905,1906,1931,1932,1940,1964,1986,1997,2018,2038,2056,2070,2081,2084,2086,2133,2137,2147,2175,2197,2204,2227,2229,2242,2293,2344,2353,2368,2369,2388,2389,2399,2410,2429,2473,2474,2478,2494,2503,2530,2544,2558,2563,2573,2576,2579,2587,2593,2602,2603,2649,2660,2680,2684,2743,2751,2768,2814,2816,2868,2891,2895,2896,2899,2911,2918,2919,2952,2953,2957,2968,3048,3099,3130,3136,3137,3146,3158,3160,3163,3221,3222,3285,3290,3377,3402,3412,3461,3472,3480,3482,3515,3552,3573,3584,3599,3618,3696,3726,3758,3794,3801,3820,3852,3874,4000,4004,4055,4059,4113,4158,4176,4180,4209,4210,4271,4280,4281,4301,4346,4349,4359,4392,4402,4417,4493,4513,4611,4705,4734,4739,4741,4742,4745,4758,4775,4787,4851,4859,4861,4867,4874,4911,4917,4919,4943,4950,4968,4975,5011,5065,5096,5106,5129,5177,5195,5207,5235,5260,5301,5339,5387,5428,5448,5503,5516,5518,5532,5560,5574,5594,5597,5603,5610,5615,5648,5673,5675,5700,5713,5732,5736,5748,5791,5795,5803,5805,5830,5847,5865,5870,5896,5898,5920,5926,5940,5984,5985,5990,5997,6001,6065,6074,6112,6130,6147,6202,6248,6264,6270,6319,6325,6331,6333,6349,6350,6418,6430,6432,6452,6471,6497,6505,6562,6568,6584,6601,6608,6615,6642,6649,6652,6664,6672,6696,6700,6712,6718,6737,6745,6759,6783,6864,6903,6905,6931,6937,6951,6960,6962,6970,6975,6995,7020,7032,7074,7081,7092,7101,7115,7136,7137,7174,7215,7223,7229,7257,7264,7278,7279,7284,7334,7345,7349,7417,7419,7426,7470,7518,7556,7579,7616,7617,7643,7659,7666,7737,7774,7800,7852,7865,7869,7876,7883,7928,7939,7959,7967,7976,7981,8003,8010,8030,8034,8040,8049,8082,8108,8122,8138,8142,8144,8196,8212,8238,8255,8264,8266,8282,8283,8359,8422,8431,8438,8457,8465,8471,8484,8487,8533,8537,8543,8546,8581,8583,8598,8621,8626,8637,8652,8653,8671,8677,8704,8738,8742,8749,8776,8791,8799,8805,8814,8878,8879,8896,8906,8950,8957,8964,8981,9016,9020,9026,9034,9098,9178,9200,9222,9246,9257,9266,9284,9354,9357,9367,9368,9438,9450,9457,9466,9558,9575,9595,9601,9614,9643,9668,9676,9707,9731,9810,9840,9873,9874,9879,9904,9911,9920,9935,9936,9945,9982,9991,9993,10008,10099,10140,10167,10184,10209,10226,10260,10267,10274,10277,10304,10307,10337,10342,10361,10419,10434,10464,10493,10538,10575,10586,10623,10625,10627,10631,10639,10643,10692,10716,10749,10772,10781,10794,10801,10823,10843,10880,10883,10902,10913,10920,10924,10944,10951,10960,10974,10999,11011,11045,11126,11132,11145,11151,11175,11178,11196,11226,11235,11268,11275,11295,11339,11440,11452,11467,11498,11516,11519,11528,11560,11595,11604,11622,11679,11680,11681,11682,11722,11735,11739,11823,11829,11858,11868,11878,11880,11887,11900,11909,11910,11916,11919,11928,11966,11986,11988,11999,12000,12007,12011,12015,12035,12071,12074,12079,12125,12131,12138,12145,12148,12157,12161,12179,12243,12293,12296,12322,12334,12343,12358,12360,12401,12408,12409,12413,12420,12458,12489,12493,12509,12540,12543,12559,12563,12570,12596,12629,12671,12690,12699,12705,12729,12735,12798,12826,12840,12846,12864,13009,13026,13058,13113,13134,13155,13173,13192,13201,13252,13260,13268,13277,13291,13300,13316,13325,13334,13348,13352,13353,13359,13388,13392,13419,13440,13475,13507,13558,13562,13594,13627,13639,13666,13734,13740,13763,13784,13802,13808,13812,13831,13849,13872,13907,13914,13928,13944,13952,13954,13965,14005,14017,14041,14051,14118,14145,14181,14189,14204,14214,14215,14232,14254,14296,14316,14349,14365,14374,14384,14403,14421,14494,14506,14549,14562,14662,14686,14687,14701,14723,14749,14750,14753,14763,14781,14829,14850,14881,14894,14936,14937,14939,14994,15010,15024,15043,15053,15056,15060,15068,15098,15110,15115,15144,15159,15162,15179,15185,15187,15191,15196,15369,15396,15397,15403,15417,15444,15510,15515,15521,15526,15537,15547,15601,15604,15618,15639,15686,15747,15796,15819,15841,15869,15873,15874,15877,15882,15883,15898,15904,15915,15931,15966,15984,15988,16010,16054,16065,16082,16089,16094,16147,16159,16223,16237,16247,16274,16296,16301,16304,16309,16310,16328,16340,16361,16384,16403,16413,16449,16480,16579,16596,16613,16638,16648,16660,16666,16670,16673,16676,16708,16730,16738,16761,16772,16781,16789,16803,16804,16828,16862,16873,16876,16966,16986,16992,17046,17067,17076,17123,17140,17147,17153,17157,17158,17188,17225,17239,17277,17278,17353,17406,17407],"38":[95,98,109,144,187,267,269,292,322,329,348,382,399,431,452,499,506,507,511,540,553,563,564,584,595,619,634,665,710,712,745,764,769,777,830,856,872,906,912,986,997,1018,1050,1070,1079,1085,1099,1109,1115,1127,1179,1180,1182,1202,1209,1229,1251,1264,1267,1271,1296,1330,1413,1423,1433,1441,1478,1488,1502,1513,1515,1521,1524,1537,1573,1582,1583,1595,1616,1623,1627,1644,1679,1683,1687,1701,1706,1710,1718,1720,1799,1813,1837,1916,1934,1941,1969,2023,2044,2057,2079,2091,2105,2112,2126,2148,2177,2228,2306,2381,2405,2410,2501,2534,2545,2561,2575,2619,2635,2664,2670,2699,2729,2731,2741,2745,2755,2789,2790,2810,2866,2875,2909,2964,2967,3027,3041,3042,3054,3056,3063,3065,3122,3166,3167,3173,3183,3226,3245,3247,3300,3350,3373,3377,3383,3399,3415,3475,3486,3503,3506,3532,3575,3580,3620,3633,3636,3663,3692,3700,3719,3742,3744,3747,3779,3850,3865,3867,3882,3913,3923,3943,3946,3974,3981,3999,4006,4025,4032,4167,4170,4182,4191,4199,4215,4220,4229,4261,4274,4295,4305,4307,4326,4340,4349,4388,4394,4415,4446,4508,4513,4538,4547,4579,4608,4655,4693,4721,4745,4753,4838,4839,4846,4852,4867,4887,4892,4902,4913,4933,4954,4967,4976,5011,5104,5129,5139,5154,5201,5208,5212,5224,5250,5252,5261,5325,5328,5344,5345,5383,5443,5446,5458,5480,5492,5493,5519,5531,5537,5623,5669,5711,5724,5730,5760,5799,5805,5829,5837,5841,5880,5885,5931,5945,5981,5999,6004,6018,6033,6037,6040,6045,6092,6113,6135,6152,6169,6171,6188,6191,6197,6204,6212,6220,6268,6313,6332,6349,6364,6380,6381,6409,6452,6463,6475,6499,6508,6514,6522,6530,6542,6557,6576,6615,6641,6671,6686,6789,6801,6810,6837,6850,6873,6874,6893,6894,6926,6936,6937,6939,6955,6983,6990,6998,7087,7133,7156,7191,7197,7212,7234,7246,7252,7262,7304,7319,7366,7437,7476,7493,7568,7611,7617,7627,7655,7659,7682,7723,7742,7744,7746,7784,7788,7817,7824,7826,7863,7876,8022,8025,8031,8040,8061,8089,8125,8136,8147,8148,8157,8160,8174,8190,8227,8244,8260,8261,8277,8330,8370,8379,8421,8473,8491,8515,8516,8522,8523,8544,8548,8611,8693,8714,8725,8748,8753,8809,8839,8855,8880,8882,8892,8915,8917,8952,8973,9006,9010,9069,9070,9192,9194,9213,9236,9243,9253,9255,9256,9281,9312,9332,9348,9353,9354,9363,9397,9401,9410,9427,9444,9463,9464,9498,9505,9520,9571,9590,9614,9639,9641,9662,9663,9665,9675,9677,9793,9810,9813,9833,9837,9868,9877,9886,9923,9934,9940,9966,9967,9980,10003,10017,10067,10082,10091,10113,10176,10181,10245,10246,10261,10283,10288,10305,10329,10348,10363,10370,10393,10411,10413,10424,10438,10452,10454,10461,10471,10515,10516,10521,10544,10569,10576,10592,10639,10652,10663,10675,10715,10741,10756,10763,10790,10797,10807,10819,10841,10867,10933,11040,11072,11109,11120,11129,11133,11149,11226,11245,11249,11252,11269,11282,11352,11420,11422,11449,11452,11484,11497,11505,11541,11594,11617,11618,11635,11659,11732,11760,11819,11835,11841,11856,11862,11863,11878,11938,11947,11956,11967,12029,12036,12044,12049,12068,12076,12087,12108,12118,12141,12166,12172,12195,12197,12207,12223,12235,12238,12287,12376,12377,12412,12423,12449,12455,12475,12485,12494,12583,12591,12598,12600,12609,12658,12681,12687,12695,12717,12718,12733,12745,12752,12763,12769,12770,12775,12783,12800,12861,12874,12917,12928,12940,12989,13042,13093,13122,13128,13144,13185,13191,13216,13261,13262,13335,13351,13430,13442,13464,13467,13487,13620,13635,13688,13703,13710,13714,13715,13719,13776,13795,13817,13827,13830,13871,13893,13911,13915,13916,13934,13935,13981,13988,14031,14052,14065,14086,14143,14158,14166,14185,14211,14263,14304,14332,14335,14350,14360,14398,14411,14441,14463,14521,14582,14591,14657,14677,14686,14722,14731,14794,14795,14873,14877,14969,14978,14980,14987,14988,15012,15015,15020,15043,15105,15110,15127,15148,15178,15228,15273,15348,15352,15366,15367,15390,15398,15446,15457,15469,15497,15511,15520,15536,15551,15568,15570,15592,15626,15647,15662,15733,15736,15742,15743,15759,15763,15772,15834,15847,15868,15925,15946,15947,15948,15961,15967,15968,16000,16015,16019,16055,16065,16097,16126,16233,16242,16264,16269,16271,16317,16363,16373,16384,16431,16456,16464,16466,16467,16473,16491,16502,16515,16580,16595,16599,16637,16687,16693,16710,16724,16742,16743,16776,16784,16790,16818,16842,16850,16863,16901,16902,16925,16949,16956,16958,16985,17009,17016,17019,17023,17033,17083,17129,17133,17155,17166,17190,17194,17209,17229,17245,17255,17288,17314,17348,17351,17385,17388,17391,17393,17397,17402],"39":[43,46,82,93,101,139,163,187,213,219,227,232,295,312,317,373,402,442,512,643,673,688,752,754,777,828,831,856,887,889,926,935,951,1013,1097,1113,1164,1218,1229,1246,1254,1412,1434,1477,1495,1508,1559,1566,1580,1585,1627,1635,1643,1654,1700,1771,1833,1883,1922,1974,2033,2044,2054,2058,2070,2080,2092,2096,2103,2120,2137,2325,2434,2510,2613,2769,2789,2825,2851,2915,2921,2973,3017,3133,3190,3194,3248,3269,3344,3347,3434,3437,3444,3468,3519,3536,3561,3573,3610,3686,3731,3733,3749,3785,3807,3811,3843,3871,3895,3938,3955,3976,4042,4050,4113,4121,4190,4294,4321,4332,4391,4422,4430,4479,4487,4505,4513,4528,4624,4659,4708,4729,4737,4756,4762,4787,4817,4889,4906,4924,5006,5019,5104,5188,5230,5231,5288,5297,5360,5411,5428,5454,5543,5578,5600,5612,5645,5681,5707,5757,5760,5809,5810,5833,5904,5908,5960,5973,5983,6024,6042,6061,6078,6094,6110,6113,6169,6190,6233,6320,6382,6395,6400,6443,6557,6565,6570,6620,6636,6651,6687,6743,6759,6765,6770,6803,6847,6850,6870,7025,7087,7093,7116,7123,7133,7225,7245,7294,7312,7326,7382,7422,7452,7480,7543,7548,7558,7563,7570,7597,7678,7700,7712,7721,7731,7733,7752,7764,7786,7809,7931,7951,8018,8031,8126,8152,8163,8195,8199,8317,8325,8388,8404,8408,8413,8472,8490,8495,8499,8512,8593,8615,8616,8624,8682,8714,8731,8768,8789,8795,8797,8812,8818,8828,8865,8873,8874,8883,8888,8899,8929,8949,8975,8979,9002,9055,9124,9132,9182,9184,9202,9295,9311,9349,9359,9381,9397,9399,9449,9481,9489,9502,9503,9539,9553,9631,9663,9686,9729,9736,9764,9798,9844,9869,9924,9953,9958,10027,10054,10138,10192,10308,10331,10362,10421,10440,10443,10448,10453,10528,10535,10550,10617,10699,10702,10705,10730,10745,10756,10758,10785,10801,10815,10857,10876,10886,10943,10975,10985,11012,11040,11057,11096,11126,11149,11200,11216,11246,11251,11325,11384,11385,11414,11442,11457,11493,11541,11557,11570,11616,11655,11671,11758,11759,11777,11797,11819,11831,11852,11912,11953,11975,12022,12025,12046,12065,12070,12084,12094,12102,12118,12172,12198,12233,12236,12240,12291,12431,12442,12477,12478,12520,12566,12703,12717,12738,12890,12894,12954,12970,12980,12982,13032,13119,13136,13206,13239,13251,13281,13343,13419,13458,13467,13477,13514,13519,13661,13704,13722,13741,13772,13798,13805,13807,13819,13855,13945,13969,13972,14001,14029,14043,14062,14075,14145,14184,14185,14202,14233,14283,14314,14315,14344,14384,14419,14476,14525,14526,14608,14641,14687,14693,14715,14798,14837,14876,14903,14918,14958,14994,15045,15196,15220,15279,15328,15336,15377,15466,15631,15647,15658,15744,15853,15884,16011,16052,16111,16131,16219,16293,16351,16392,16458,16526,16592,16598,16699,16717,16735,16812,16885,16912,16942,16960,16973,17032,17128,17139,17227,17244,17275,17329,17399],"40":[0,1,2,38,54,71,84,111,143,175,241,252,286,352,366,524,554,571,619,620,665,751,802,832,849,863,875,884,929,935,953,964,1004,1016,1189,1204,1266,1281,1301,1313,1324,1469,1580,1599,1624,1644,1681,1708,1745,1774,1834,1862,1882,1883,1917,1941,1974,2201,2284,2300,2305,2314,2327,2471,2484,2487,2531,2559,2659,2661,2688,2716,2812,2828,2851,2952,2967,2987,2988,2998,3007,3037,3098,3110,3133,3158,3168,3220,3222,3251,3256,3288,3317,3337,3370,3480,3531,3569,3652,3746,3781,3783,3802,3803,3809,3862,3900,3901,3905,3945,3946,3977,3983,4018,4039,4077,4112,4128,4137,4207,4210,4261,4296,4307,4350,4367,4383,4405,4427,4440,4451,4455,4469,4529,4588,4620,4687,4715,4735,4769,4817,4847,4901,4905,4917,4938,4943,5014,5026,5041,5044,5046,5053,5120,5163,5171,5183,5220,5233,5277,5280,5287,5339,5352,5404,5410,5445,5460,5486,5542,5591,5604,5636,5648,5675,5686,5708,5788,5809,5815,5822,5838,5881,5899,5905,5912,5944,5973,5983,5986,5995,6011,6023,6057,6092,6114,6148,6155,6163,6205,6211,6236,6245,6281,6285,6297,6320,6404,6410,6420,6444,6488,6557,6567,6656,6773,6828,6868,6887,6891,6963,6973,7020,7025,7086,7136,7163,7211,7224,7241,7286,7369,7411,7432,7437,7446,7517,7537,7549,7565,7590,7591,7616,7653,7667,7707,7728,7737,7742,7775,7780,7785,7797,7841,7842,7851,7859,7886,7930,7939,7944,7969,7971,7987,8072,8084,8149,8155,8171,8190,8247,8256,8288,8342,8380,8412,8432,8470,8498,8582,8609,8638,8643,8668,8771,8809,8827,8837,8859,8869,8871,8888,8912,8944,8995,9011,9020,9054,9059,9069,9083,9085,9090,9101,9142,9145,9220,9222,9228,9296,9338,9395,9419,9422,9547,9586,9684,9695,9723,9825,9859,9939,9995,10018,10052,10071,10087,10095,10164,10166,10186,10221,10222,10238,10270,10276,10289,10310,10318,10379,10494,10523,10573,10576,10605,10624,10630,10710,10714,10718,10763,10970,10994,11047,11048,11058,11075,11099,11125,11143,11173,11179,11192,11223,11278,11407,11568,11569,11578,11633,11663,11677,11727,11742,11845,11846,11895,11906,11956,11969,11986,11989,12017,12043,12079,12087,12093,12139,12142,12189,12209,12261,12303,12344,12348,12402,12403,12412,12453,12460,12528,12540,12544,12562,12632,12636,12662,12733,12751,12773,12857,12873,12881,12893,12902,12922,12957,13002,13013,13028,13069,13105,13117,13132,13134,13138,13140,13142,13153,13202,13213,13226,13272,13281,13292,13306,13362,13390,13408,13453,13466,13478,13560,13592,13620,13651,13675,13749,13777,13804,13843,13868,13931,13932,13962,13969,14028,14097,14121,14130,14142,14316,14341,14350,14361,14368,14369,14374,14383,14405,14533,14582,14588,14688,14759,14872,14876,14893,14897,14917,14953,15019,15026,15103,15110,15127,15168,15202,15220,15248,15255,15281,15309,15325,15380,15444,15485,15605,15646,15658,15696,15735,15857,15887,15895,15922,15977,16037,16076,16087,16144,16265,16287,16316,16327,16338,16339,16365,16392,16425,16453,16454,16459,16471,16508,16527,16548,16563,16594,16645,16655,16661,16673,16709,16738,16739,16747,16750,16765,16793,16795,16844,16871,16884,16937,16947,17038,17068,17105,17129,17160,17232,17269,17320,17329,17341,17400,17407],"41":[67,83,97,115,158,186,198,212,292,303,304,316,320,323,458,472,474,481,493,498,503,512,546,563,572,584,590,593,612,654,667,669,692,710,757,777,806,811,830,886,888,917,920,969,981,1010,1021,1032,1120,1125,1126,1148,1151,1210,1215,1233,1265,1268,1271,1306,1314,1316,1331,1402,1403,1463,1493,1494,1516,1523,1582,1584,1602,1611,1674,1703,1719,1721,1744,1747,1763,1798,1799,1800,1818,1830,1865,1917,1930,1942,1959,2002,2038,2056,2078,2094,2119,2125,2127,2151,2152,2167,2178,2182,2268,2351,2409,2419,2437,2470,2477,2516,2519,2522,2523,2551,2561,2593,2615,2632,2662,2666,2675,2681,2687,2707,2714,2717,2728,2741,2774,2782,2800,2808,2839,2886,2896,2939,2992,2999,3007,3030,3038,3043,3047,3063,3088,3097,3099,3105,3114,3127,3154,3184,3190,3196,3229,3256,3261,3297,3300,3306,3311,3332,3347,3369,3402,3407,3430,3432,3451,3500,3504,3512,3538,3552,3562,3566,3582,3592,3598,3603,3640,3662,3681,3703,3715,3741,3778,3822,3831,3885,3911,3912,3939,3983,4021,4091,4126,4135,4156,4169,4183,4198,4244,4281,4283,4288,4303,4312,4315,4317,4318,4330,4410,4415,4433,4445,4454,4468,4479,4520,4561,4574,4651,4653,4709,4712,4718,4719,4728,4736,4770,4787,4809,4814,4820,4844,4888,4891,4898,5011,5087,5102,5166,5173,5182,5194,5252,5332,5340,5404,5439,5444,5495,5518,5527,5531,5543,5578,5609,5623,5640,5641,5650,5715,5723,5777,5789,5819,5821,5841,5863,5879,5894,5905,5923,5943,5945,5967,5975,5999,6012,6013,6020,6101,6105,6123,6124,6151,6208,6219,6225,6235,6241,6257,6265,6270,6387,6388,6393,6405,6416,6430,6477,6481,6521,6544,6587,6592,6615,6626,6633,6642,6681,6712,6718,6752,6770,6792,6794,6807,6819,6881,6901,6931,6933,6938,6964,6993,7011,7062,7076,7091,7142,7176,7196,7214,7278,7309,7361,7372,7382,7398,7412,7450,7464,7568,7571,7602,7624,7647,7664,7665,7674,7698,7710,7743,7758,7770,7774,7799,7802,7826,7935,7942,7950,7965,8034,8058,8086,8090,8101,8145,8170,8225,8268,8284,8321,8331,8355,8382,8395,8412,8457,8471,8507,8537,8543,8556,8568,8570,8577,8586,8610,8630,8640,8752,8783,8799,8811,8860,8867,8914,8921,8926,9000,9005,9008,9063,9088,9094,9099,9111,9152,9182,9184,9190,9205,9234,9245,9283,9284,9316,9318,9337,9344,9349,9379,9396,9398,9429,9459,9547,9556,9584,9603,9605,9610,9616,9617,9620,9639,9643,9678,9682,9683,9705,9708,9747,9749,9761,9767,9795,9821,9834,9916,9925,9926,9930,9953,9966,9995,10000,10044,10047,10058,10060,10128,10148,10176,10198,10201,10213,10263,10267,10285,10286,10300,10339,10357,10374,10379,10388,10408,10453,10454,10465,10501,10505,10583,10620,10631,10656,10657,10713,10762,10791,10850,10888,10889,11003,11015,11017,11034,11036,11052,11057,11072,11087,11139,11141,11162,11271,11299,11312,11313,11315,11332,11355,11394,11449,11458,11467,11471,11504,11510,11527,11531,11562,11575,11602,11617,11654,11656,11779,11782,11800,11803,11834,11860,11870,11905,11929,11939,11951,11957,11958,11962,11992,12001,12012,12023,12032,12058,12066,12069,12119,12124,12154,12195,12214,12219,12220,12221,12235,12242,12292,12303,12368,12401,12410,12447,12459,12460,12470,12476,12507,12547,12582,12592,12646,12659,12687,12719,12725,12729,12730,12769,12790,12791,12860,12873,12934,12948,12957,13006,13029,13035,13039,13066,13077,13093,13094,13141,13172,13208,13227,13257,13268,13278,13306,13350,13353,13414,13432,13454,13470,13474,13525,13544,13548,13551,13553,13599,13604,13606,13624,13629,13631,13690,13735,13743,13781,13782,13804,13808,13843,13859,13894,13911,13960,13969,13999,14018,14054,14060,14069,14095,14149,14177,14180,14256,14267,14309,14318,14360,14369,14370,14394,14413,14444,14459,14471,14490,14502,14505,14525,14583,14693,14706,14712,14716,14766,14767,14778,14784,14786,14795,14804,14818,14819,14868,14921,15006,15031,15045,15050,15091,15096,15153,15154,15213,15223,15230,15372,15379,15382,15394,15420,15434,15455,15468,15512,15592,15657,15663,15680,15698,15712,15764,15795,15833,15842,15844,15854,15891,15984,15995,16009,16032,16048,16066,16099,16150,16161,16172,16173,16186,16190,16196,16252,16273,16276,16312,16313,16341,16362,16418,16441,16444,16520,16587,16618,16642,16677,16689,16690,16692,16697,16703,16710,16756,16765,16795,16803,16851,16858,16859,16921,16937,16951,16953,16958,16970,17041,17076,17092,17097,17182,17210,17249,17276,17290,17291,17356],"42":[7,17,89,92,114,117,123,128,159,204,208,211,237,257,260,278,279,292,313,318,319,357,375,422,432,434,441,451,457,466,467,470,493,531,533,535,538,544,558,570,590,605,616,632,673,683,703,706,713,761,780,784,837,842,846,856,873,890,906,942,947,1013,1015,1072,1088,1117,1143,1152,1166,1176,1190,1201,1249,1294,1360,1374,1391,1399,1414,1461,1466,1468,1541,1543,1557,1563,1572,1584,1596,1597,1618,1621,1627,1681,1701,1704,1709,1715,1734,1743,1758,1760,1777,1778,1785,1800,1802,1824,1826,1879,1897,1945,1960,1994,2005,2024,2033,2063,2068,2083,2103,2104,2110,2131,2154,2166,2181,2190,2194,2211,2212,2219,2232,2246,2255,2266,2273,2298,2334,2378,2380,2393,2412,2419,2431,2434,2460,2462,2479,2480,2507,2541,2547,2574,2617,2623,2633,2634,2693,2721,2723,2761,2769,2776,2799,2812,2817,2830,2839,2852,2854,2859,2939,2963,2979,2995,3000,3006,3041,3067,3086,3096,3119,3144,3170,3190,3194,3211,3226,3242,3243,3276,3288,3313,3335,3354,3358,3381,3390,3461,3491,3500,3530,3545,3547,3576,3580,3583,3590,3624,3638,3648,3682,3684,3686,3709,3733,3744,3758,3787,3792,3795,3821,3823,3843,3854,3876,3881,3918,3919,3923,3961,3970,3995,4006,4054,4089,4098,4122,4131,4134,4143,4162,4174,4201,4206,4227,4245,4253,4266,4285,4291,4296,4298,4382,4416,4429,4441,4461,4481,4490,4493,4519,4525,4539,4564,4639,4687,4694,4695,4719,4737,4769,4802,4809,4810,4827,4831,4846,4852,4858,4865,4866,4898,4904,4908,4915,4965,4968,4977,4978,5006,5018,5085,5138,5151,5158,5164,5172,5185,5193,5222,5233,5269,5304,5328,5334,5337,5350,5361,5362,5381,5392,5409,5412,5446,5472,5495,5536,5594,5595,5606,5656,5662,5674,5684,5698,5716,5745,5753,5756,5764,5769,5806,5812,5834,5854,5916,5924,5939,5974,5976,6008,6010,6028,6031,6061,6085,6090,6124,6129,6141,6143,6183,6184,6190,6194,6206,6263,6264,6280,6286,6307,6314,6319,6330,6359,6379,6385,6400,6405,6407,6440,6454,6463,6620,6638,6639,6723,6731,6738,6754,6793,6799,6817,6835,6882,6890,6900,6940,6951,6999,7001,7041,7065,7094,7100,7119,7122,7137,7144,7146,7161,7207,7217,7269,7299,7309,7342,7367,7378,7394,7439,7449,7455,7482,7503,7510,7518,7562,7571,7582,7603,7604,7611,7624,7634,7657,7672,7675,7686,7696,7767,7797,7807,7826,7829,7842,7940,7944,7951,8001,8020,8064,8066,8075,8146,8158,8170,8187,8202,8281,8292,8295,8314,8379,8380,8383,8385,8389,8395,8398,8406,8420,8427,8441,8447,8484,8490,8495,8500,8512,8533,8543,8546,8563,8582,8584,8588,8601,8621,8622,8635,8640,8647,8648,8651,8661,8691,8693,8703,8784,8787,8796,8811,8815,8844,8848,8888,8906,8910,8952,8965,8995,9016,9065,9068,9109,9137,9147,9157,9188,9189,9222,9256,9261,9269,9284,9295,9296,9304,9309,9333,9334,9358,9384,9385,9394,9403,9406,9445,9451,9458,9462,9501,9531,9542,9559,9565,9571,9582,9603,9612,9614,9621,9652,9663,9678,9685,9702,9704,9712,9715,9752,9754,9757,9776,9786,9796,9895,9897,9946,9977,10007,10008,10093,10131,10169,10180,10197,10202,10206,10212,10240,10241,10243,10260,10273,10300,10304,10307,10309,10317,10328,10330,10334,10338,10360,10374,10379,10391,10398,10415,10435,10457,10497,10503,10508,10512,10532,10549,10616,10619,10627,10638,10639,10648,10664,10690,10697,10699,10704,10719,10729,10735,10751,10785,10789,10812,10860,10872,10875,10879,10887,10898,10961,10980,11019,11039,11057,11079,11086,11225,11228,11260,11280,11302,11307,11326,11336,11368,11391,11394,11402,11405,11407,11414,11422,11440,11448,11454,11457,11466,11491,11492,11508,11513,11516,11541,11542,11545,11568,11578,11621,11624,11642,11654,11719,11732,11749,11750,11773,11796,11804,11843,11879,11887,11896,11907,11916,11952,11969,11995,11997,12018,12023,12049,12050,12057,12059,12082,12094,12110,12121,12131,12172,12203,12218,12228,12256,12264,12292,12314,12319,12338,12340,12411,12451,12478,12487,12497,12508,12531,12642,12646,12712,12720,12734,12751,12770,12776,12788,12802,12810,12814,12824,12825,12828,12838,12840,12863,12916,12971,13003,13013,13062,13065,13073,13082,13096,13125,13134,13140,13158,13209,13256,13301,13308,13331,13339,13368,13385,13404,13432,13443,13456,13463,13494,13496,13500,13510,13513,13593,13605,13618,13633,13634,13660,13674,13690,13717,13720,13734,13771,13772,13791,13835,13885,13909,13943,14023,14046,14060,14064,14065,14097,14139,14170,14178,14203,14264,14293,14313,14344,14376,14399,14412,14424,14456,14579,14588,14615,14620,14635,14653,14655,14684,14707,14733,14739,14821,14854,14908,14919,14949,14954,15014,15016,15042,15049,15050,15055,15069,15111,15159,15172,15176,15204,15226,15235,15241,15268,15279,15287,15321,15327,15345,15346,15351,15355,15368,15484,15487,15527,15547,15593,15594,15609,15630,15636,15654,15669,15696,15697,15739,15749,15751,15770,15788,15878,15881,15930,15939,15960,15971,15981,15990,16010,16047,16100,16236,16251,16282,16296,16298,16337,16343,16347,16385,16386,16510,16523,16530,16541,16573,16576,16686,16704,16751,16770,16777,16805,16821,16823,16837,16838,16852,16861,16888,16901,16907,16931,16976,17002,17030,17035,17057,17070,17090,17093,17154,17164,17168,17253,17273,17325,17367,17381,17382,17399],"43":[2,6,10,13,21,82,94,118,142,196,201,209,218,235,238,271,282,283,325,327,337,345,369,371,372,389,414,431,433,438,440,458,470,472,477,510,532,567,635,638,648,650,663,741,748,749,761,766,768,821,836,848,858,875,895,902,913,918,967,977,993,1048,1067,1108,1111,1117,1123,1146,1154,1156,1161,1164,1170,1182,1209,1229,1263,1285,1291,1317,1334,1370,1371,1401,1410,1476,1482,1498,1508,1512,1546,1561,1566,1585,1612,1618,1634,1639,1672,1686,1707,1721,1724,1767,1789,1848,1865,1869,1875,1876,1896,1909,1981,2049,2050,2055,2121,2131,2166,2167,2192,2193,2199,2201,2202,2218,2230,2239,2241,2247,2255,2262,2263,2285,2304,2310,2316,2330,2356,2372,2412,2439,2464,2472,2484,2486,2548,2576,2594,2611,2613,2624,2625,2657,2664,2676,2681,2683,2685,2722,2732,2759,2761,2765,2815,2850,2861,2875,2878,2894,2934,2936,2956,2971,2989,3011,3022,3042,3054,3068,3079,3101,3139,3156,3167,3172,3204,3215,3236,3276,3285,3338,3343,3351,3371,3391,3415,3424,3466,3500,3509,3513,3521,3540,3550,3555,3563,3576,3590,3598,3604,3610,3611,3624,3672,3679,3699,3707,3737,3748,3853,3866,3899,3902,3921,3924,3968,3970,3980,4028,4044,4050,4053,4071,4158,4171,4190,4220,4224,4239,4264,4305,4319,4322,4357,4358,4395,4399,4412,4459,4475,4477,4487,4523,4532,4604,4644,4664,4682,4684,4686,4691,4694,4725,4728,4737,4743,4746,4779,4790,4799,4804,4809,4811,4824,4826,4840,4888,4935,4937,4943,4947,5025,5029,5046,5047,5049,5051,5060,5100,5110,5114,5126,5132,5148,5164,5177,5199,5203,5218,5267,5272,5279,5291,5292,5301,5302,5319,5339,5371,5374,5387,5392,5402,5425,5463,5465,5468,5482,5493,5501,5524,5535,5548,5587,5594,5603,5605,5629,5739,5750,5788,5798,5803,5805,5851,5874,5879,5890,5891,5896,5900,5924,5925,5972,5989,5991,5996,6003,6008,6023,6040,6042,6059,6066,6071,6095,6123,6132,6134,6144,6171,6179,6181,6184,6186,6191,6195,6217,6254,6286,6301,6308,6314,6320,6326,6330,6359,6360,6367,6378,6435,6436,6445,6453,6467,6481,6496,6504,6505,6516,6555,6558,6563,6566,6576,6589,6598,6641,6644,6645,6656,6662,6665,6672,6674,6702,6718,6728,6734,6748,6786,6802,6817,6836,6851,6900,6912,6944,6945,6952,6966,7028,7039,7041,7042,7085,7144,7205,7235,7241,7302,7317,7329,7334,7353,7386,7409,7417,7418,7444,7459,7469,7471,7474,7497,7526,7528,7542,7551,7559,7560,7578,7581,7611,7612,7614,7615,7617,7645,7646,7655,7675,7698,7704,7733,7767,7773,7824,7835,7842,7854,7873,7890,7923,7945,7976,7997,8004,8005,8012,8022,8030,8031,8037,8042,8052,8077,8093,8094,8112,8128,8169,8172,8174,8214,8222,8259,8260,8278,8298,8316,8320,8344,8345,8351,8364,8394,8395,8400,8403,8434,8463,8470,8478,8487,8518,8555,8563,8573,8586,8637,8647,8649,8665,8671,8713,8727,8735,8765,8821,8890,8901,8955,9004,9035,9047,9056,9058,9061,9079,9103,9139,9147,9153,9182,9201,9223,9230,9250,9252,9254,9259,9275,9280,9283,9294,9301,9334,9338,9349,9356,9360,9382,9451,9466,9468,9491,9519,9545,9548,9581,9588,9589,9668,9673,9683,9690,9700,9711,9725,9731,9740,9747,9789,9802,9821,9822,9830,9855,9858,9861,9868,9870,9942,9944,9946,9950,9968,9979,10032,10038,10042,10052,10092,10101,10112,10122,10157,10223,10229,10279,10283,10288,10301,10303,10387,10411,10456,10493,10515,10527,10559,10587,10593,10621,10622,10649,10690,10716,10728,10732,10749,10780,10797,10803,10813,10821,10857,10888,10897,10946,10958,10978,11032,11033,11043,11046,11082,11085,11089,11149,11168,11206,11219,11232,11246,11266,11271,11288,11309,11332,11344,11345,11379,11411,11455,11487,11493,11496,11519,11535,11554,11570,11609,11657,11659,11664,11677,11736,11767,11772,11783,11804,11805,11819,11836,11847,11849,11856,11860,11867,11925,11927,11969,11977,12005,12018,12021,12025,12042,12060,12074,12095,12104,12125,12133,12138,12151,12157,12158,12176,12177,12222,12268,12293,12321,12325,12362,12365,12391,12412,12427,12432,12455,12475,12497,12507,12508,12526,12582,12588,12600,12607,12639,12641,12650,12697,12706,12708,12715,12784,12809,12813,12814,12861,12884,12890,12935,12945,12956,12968,12970,13005,13015,13043,13074,13080,13106,13136,13148,13161,13184,13201,13206,13216,13293,13315,13332,13334,13339,13350,13365,13368,13430,13445,13458,13489,13504,13517,13545,13562,13565,13572,13590,13622,13641,13676,13692,13758,13783,13785,13793,13796,13839,13866,13870,13902,13909,13916,13944,13955,14017,14037,14066,14073,14080,14111,14117,14118,14136,14148,14184,14193,14200,14222,14243,14269,14290,14292,14296,14312,14337,14343,14357,14372,14390,14444,14452,14456,14461,14515,14523,14540,14571,14573,14600,14628,14631,14642,14693,14705,14725,14736,14764,14774,14812,14851,14855,14871,14878,14879,14891,14903,15001,15013,15028,15031,15063,15068,15078,15098,15106,15117,15152,15161,15170,15212,15219,15220,15223,15234,15237,15239,15286,15291,15293,15333,15348,15352,15370,15418,15451,15479,15523,15528,15543,15557,15589,15617,15625,15637,15641,15749,15780,15782,15806,15837,15878,15920,15969,15986,16006,16018,16081,16083,16087,16114,16139,16182,16190,16198,16261,16263,16274,16312,16335,16340,16343,16359,16370,16456,16465,16468,16479,16489,16533,16559,16573,16581,16594,16609,16662,16691,16720,16725,16736,16761,16773,16825,16855,16915,16928,16949,16960,16973,16984,17017,17046,17109,17134,17153,17173,17187,17198,17201,17208,17216,17230,17286,17310,17367,17379,17398],"44":[33,54,67,92,121,137,150,174,175,214,228,236,298,322,342,395,422,429,430,434,435,458,483,500,515,522,549,590,627,632,654,655,735,742,748,789,790,819,833,885,886,905,920,931,942,969,988,1017,1036,1088,1090,1109,1124,1129,1138,1149,1197,1222,1235,1265,1295,1299,1301,1337,1341,1343,1344,1356,1376,1401,1404,1407,1414,1440,1507,1510,1563,1567,1568,1571,1609,1621,1653,1677,1682,1705,1714,1731,1734,1738,1739,1761,1809,1852,1871,1909,1911,1926,1933,1937,1965,1979,1980,1998,2006,2032,2060,2080,2086,2095,2115,2139,2150,2158,2182,2191,2194,2195,2231,2239,2276,2306,2310,2322,2367,2376,2399,2407,2464,2472,2481,2510,2522,2533,2550,2554,2561,2566,2575,2580,2607,2640,2642,2655,2685,2697,2712,2721,2740,2745,2765,2793,2798,2800,2813,2838,2845,2868,2874,2908,2942,2969,2981,2985,3026,3041,3051,3060,3063,3064,3098,3108,3111,3120,3157,3175,3184,3197,3206,3214,3293,3301,3338,3350,3355,3368,3397,3408,3450,3464,3483,3542,3569,3586,3600,3625,3657,3682,3696,3700,3712,3742,3757,3759,3770,3771,3835,3837,3842,3843,3901,3908,3916,3924,3934,3935,3983,3989,3997,4007,4013,4014,4083,4089,4091,4111,4130,4145,4159,4180,4210,4223,4232,4253,4261,4264,4265,4292,4301,4303,4359,4361,4364,4422,4458,4466,4487,4505,4509,4523,4528,4563,4571,4575,4594,4607,4611,4612,4613,4630,4672,4675,4698,4713,4714,4730,4764,4792,4810,4858,4874,4906,4911,4962,4969,4971,4973,5026,5042,5060,5096,5132,5149,5165,5174,5187,5199,5230,5232,5250,5276,5283,5346,5352,5406,5408,5423,5442,5450,5475,5479,5489,5502,5508,5513,5529,5533,5542,5546,5565,5570,5584,5591,5600,5615,5628,5700,5724,5725,5733,5741,5756,5763,5773,5777,5788,5809,5811,5845,5846,5848,5884,5911,5916,5925,5929,5934,5938,5984,5993,5995,5999,6011,6021,6023,6047,6055,6065,6072,6082,6103,6112,6125,6144,6156,6159,6178,6190,6209,6213,6220,6229,6232,6257,6262,6281,6291,6326,6360,6362,6370,6396,6401,6407,6412,6430,6443,6450,6464,6507,6510,6537,6538,6573,6590,6620,6658,6665,6669,6671,6695,6703,6718,6722,6742,6762,6804,6806,6811,6813,6816,6845,6874,6895,6897,6906,6910,6912,6963,7022,7025,7038,7073,7090,7103,7105,7111,7112,7147,7186,7196,7222,7239,7260,7317,7327,7356,7373,7391,7395,7408,7415,7419,7461,7462,7489,7491,7494,7499,7510,7512,7535,7537,7538,7542,7557,7559,7588,7591,7620,7624,7632,7674,7686,7724,7765,7767,7780,7858,7897,7910,7934,7935,7952,7976,7981,7983,8036,8080,8091,8120,8122,8185,8230,8235,8256,8257,8283,8299,8343,8346,8347,8385,8409,8418,8430,8439,8440,8447,8472,8494,8522,8528,8537,8541,8576,8610,8621,8626,8639,8658,8663,8699,8711,8719,8722,8727,8733,8737,8742,8752,8754,8763,8764,8765,8794,8827,8829,8854,8857,8859,8870,8886,8895,8908,8912,8922,8940,8967,8979,8993,9013,9021,9028,9079,9101,9108,9111,9127,9139,9145,9216,9223,9228,9241,9272,9277,9288,9309,9355,9360,9384,9407,9415,9432,9452,9458,9483,9493,9501,9503,9509,9515,9524,9533,9543,9553,9573,9577,9582,9618,9630,9636,9660,9671,9680,9720,9739,9747,9814,9827,9844,9879,9967,10003,10006,10017,10023,10077,10094,10099,10100,10109,10112,10123,10178,10188,10195,10197,10201,10256,10260,10286,10297,10306,10310,10327,10331,10340,10344,10356,10368,10444,10451,10454,10486,10488,10505,10509,10537,10546,10548,10552,10562,10608,10625,10641,10660,10678,10683,10685,10687,10707,10711,10733,10736,10833,10854,10910,10928,10943,10993,10998,11050,11063,11083,11085,11090,11120,11133,11141,11143,11145,11150,11181,11195,11211,11216,11266,11271,11288,11312,11315,11320,11344,11353,11371,11373,11375,11379,11406,11410,11426,11447,11453,11457,11467,11472,11484,11503,11531,11539,11541,11547,11560,11590,11594,11613,11635,11649,11653,11670,11672,11680,11696,11715,11724,11726,11756,11777,11784,11802,11807,11846,11854,11870,11879,11883,11887,11908,11913,11935,11936,11952,11996,12028,12044,12061,12063,12103,12157,12193,12197,12207,12216,12219,12221,12273,12307,12313,12316,12326,12330,12339,12342,12350,12372,12383,12397,12398,12407,12418,12450,12452,12462,12488,12505,12519,12527,12528,12541,12547,12567,12579,12601,12606,12627,12635,12642,12650,12665,12677,12702,12714,12722,12725,12731,12749,12771,12774,12786,12805,12808,12839,12863,12870,12873,12880,12884,12887,12898,12958,12987,12998,13026,13030,13036,13073,13077,13082,13100,13117,13118,13133,13136,13177,13199,13213,13214,13217,13260,13263,13278,13313,13376,13385,13388,13392,13394,13398,13405,13418,13452,13453,13457,13482,13547,13548,13563,13575,13583,13593,13628,13670,13678,13687,13730,13742,13763,13789,13795,13832,13833,13842,13848,13854,13875,13892,13909,13931,13977,13978,13982,14028,14065,14074,14083,14182,14194,14195,14221,14226,14236,14262,14266,14288,14298,14307,14322,14355,14368,14370,14385,14422,14473,14480,14483,14485,14500,14547,14614,14637,14655,14661,14666,14748,14750,14753,14786,14876,14911,14951,14961,14985,14992,15009,15012,15016,15033,15054,15076,15090,15098,15136,15159,15171,15204,15207,15219,15298,15302,15339,15353,15369,15381,15391,15409,15410,15440,15464,15496,15502,15588,15615,15675,15693,15728,15730,15736,15754,15764,15771,15798,15822,15865,15876,15881,15882,15892,15905,15918,15927,15932,15992,16027,16031,16063,16067,16077,16082,16090,16092,16097,16117,16144,16229,16253,16258,16273,16275,16283,16304,16309,16328,16333,16373,16379,16396,16409,16421,16432,16435,16443,16472,16493,16512,16519,16560,16569,16591,16609,16634,16680,16683,16705,16721,16733,16751,16763,16801,16815,16858,16889,16932,16950,16951,17012,17024,17027,17043,17057,17080,17081,17084,17110,17149,17163,17167,17168,17175,17198,17212,17213,17240,17281,17284,17294,17317,17331,17333,17338,17350,17358,17372],"45":[2,24,25,38,70,108,131,163,190,193,204,206,213,240,262,269,300,364,414,420,431,438,448,460,465,477,482,488,493,496,508,516,542,558,561,565,580,588,678,697,718,729,755,772,773,784,794,820,822,851,884,902,947,971,980,982,1035,1072,1081,1109,1118,1120,1144,1161,1185,1223,1227,1246,1261,1269,1288,1328,1337,1374,1376,1391,1395,1409,1438,1455,1461,1472,1502,1504,1505,1522,1524,1535,1542,1554,1559,1568,1570,1574,1601,1614,1619,1643,1669,1685,1697,1715,1722,1731,1736,1747,1758,1768,1774,1781,1790,1798,1802,1819,1882,1915,1919,1921,1961,1973,1991,1998,2003,2009,2012,2018,2035,2063,2071,2091,2096,2117,2193,2194,2223,2226,2235,2275,2276,2289,2296,2323,2355,2402,2410,2411,2416,2425,2430,2441,2448,2534,2550,2561,2607,2625,2644,2649,2650,2668,2709,2724,2746,2817,2823,2837,2878,2883,2888,2899,2900,2907,2917,2933,2973,3005,3020,3041,3110,3135,3163,3179,3220,3246,3279,3280,3286,3287,3291,3318,3328,3333,3334,3372,3377,3390,3401,3406,3414,3424,3432,3433,3436,3437,3461,3474,3480,3485,3509,3511,3521,3549,3573,3609,3614,3616,3619,3627,3689,3721,3732,3737,3797,3862,3865,3868,3902,3912,3934,3981,3984,3986,3999,4013,4037,4039,4067,4072,4088,4126,4149,4154,4173,4174,4177,4178,4182,4191,4214,4225,4228,4242,4263,4267,4299,4379,4395,4402,4409,4416,4425,4472,4483,4520,4533,4548,4560,4577,4580,4582,4592,4645,4647,4685,4687,4711,4721,4735,4757,4772,4774,4860,4866,4875,4879,4903,4914,4921,4958,4963,4968,4969,4979,4983,4987,4990,5018,5027,5029,5055,5069,5107,5111,5113,5121,5136,5145,5150,5162,5186,5193,5203,5215,5221,5225,5232,5258,5260,5265,5284,5288,5315,5319,5325,5345,5359,5388,5392,5418,5419,5456,5458,5459,5473,5476,5550,5561,5570,5609,5614,5617,5621,5630,5637,5638,5668,5688,5731,5739,5744,5759,5761,5765,5775,5790,5842,5857,5867,5887,5902,5911,5915,5921,5924,5935,5941,5991,6087,6088,6149,6151,6171,6174,6196,6213,6248,6286,6292,6296,6321,6330,6354,6370,6377,6396,6419,6453,6459,6465,6496,6497,6513,6537,6543,6550,6557,6563,6568,6601,6614,6616,6617,6648,6666,6678,6690,6711,6722,6748,6762,6769,6797,6818,6834,6843,6853,6861,6876,6891,6906,6915,6927,6934,6953,6954,6965,6977,6983,6986,7010,7092,7113,7122,7135,7140,7159,7187,7196,7230,7247,7293,7325,7346,7352,7358,7366,7368,7369,7375,7392,7411,7423,7461,7488,7494,7498,7501,7516,7529,7568,7583,7602,7631,7640,7664,7681,7682,7694,7697,7717,7747,7763,7768,7779,7787,7824,7837,7843,7852,7874,7875,7911,7943,8002,8006,8019,8032,8033,8034,8060,8067,8085,8095,8099,8130,8132,8144,8145,8158,8182,8226,8231,8238,8255,8263,8294,8295,8354,8364,8382,8391,8406,8451,8460,8481,8496,8501,8508,8530,8537,8561,8571,8586,8588,8589,8600,8603,8615,8625,8632,8641,8652,8662,8690,8711,8734,8782,8786,8792,8795,8828,8839,8864,8865,8882,8888,8951,8959,8989,8990,8998,9005,9024,9080,9117,9122,9140,9142,9147,9161,9185,9220,9234,9270,9319,9322,9333,9342,9352,9390,9450,9472,9485,9518,9535,9544,9572,9580,9618,9623,9672,9675,9680,9708,9729,9735,9742,9746,9758,9766,9780,9793,9795,9807,9832,9853,9858,9863,9893,9895,9912,9932,9944,9955,9961,9964,9965,9974,9976,9986,9999,10014,10025,10027,10040,10056,10101,10120,10122,10144,10152,10153,10155,10162,10166,10167,10176,10185,10209,10210,10226,10258,10271,10272,10292,10298,10307,10312,10324,10327,10353,10381,10383,10402,10443,10451,10464,10468,10487,10512,10517,10520,10522,10540,10541,10552,10575,10601,10620,10684,10721,10739,10748,10751,10758,10776,10779,10790,10794,10807,10819,10820,10835,10845,10886,10915,10926,10928,10932,10940,10968,10983,10986,10990,11013,11031,11037,11075,11078,11083,11094,11095,11099,11124,11125,11156,11187,11235,11267,11307,11311,11333,11349,11350,11363,11372,11401,11405,11408,11429,11463,11464,11473,11485,11494,11495,11512,11513,11516,11517,11538,11540,11561,11569,11598,11609,11612,11618,11633,11636,11640,11650,11682,11683,11702,11718,11719,11720,11729,11739,11770,11786,11796,11808,11818,11826,11827,11849,11852,11863,11891,11903,11939,11944,11963,11967,11973,11977,11984,12005,12017,12021,12040,12071,12076,12079,12100,12122,12126,12135,12140,12190,12201,12233,12241,12255,12260,12262,12273,12274,12288,12318,12344,12348,12373,12381,12433,12448,12451,12486,12613,12615,12620,12623,12649,12677,12690,12695,12709,12721,12743,12749,12768,12772,12781,12823,12838,12864,12868,12873,12910,12924,12941,12966,12981,12988,12995,13013,13025,13053,13071,13072,13095,13099,13111,13116,13131,13193,13202,13243,13266,13292,13293,13299,13312,13313,13335,13357,13376,13381,13385,13415,13429,13457,13462,13466,13487,13514,13522,13528,13542,13543,13545,13565,13581,13590,13591,13602,13674,13697,13720,13721,13729,13751,13755,13778,13789,13820,13823,13829,13848,13862,13885,13889,13909,13913,13942,13968,13990,13993,13996,14003,14024,14035,14042,14076,14086,14093,14096,14164,14188,14195,14197,14262,14275,14328,14359,14392,14400,14416,14420,14443,14445,14470,14473,14507,14525,14552,14554,14556,14563,14581,14592,14607,14640,14642,14671,14685,14715,14717,14720,14721,14726,14745,14749,14759,14773,14800,14811,14825,14849,14855,14858,14865,14877,14924,14935,14997,15019,15041,15046,15061,15064,15074,15099,15108,15168,15193,15195,15203,15244,15298,15305,15314,15319,15327,15383,15409,15444,15461,15503,15564,15609,15615,15640,15651,15660,15671,15701,15737,15752,15784,15830,15854,15864,15869,15889,15897,15902,15906,15916,15926,15951,15965,15975,15982,16032,16034,16053,16102,16147,16153,16172,16180,16230,16233,16247,16272,16322,16369,16375,16376,16386,16398,16414,16441,16443,16446,16470,16554,16572,16627,16628,16636,16647,16672,16683,16689,16702,16705,16720,16753,16768,16798,16836,16851,16854,16882,16889,16894,16899,16906,16938,16963,17020,17042,17050,17098,17109,17134,17152,17202,17243,17254,17274,17283,17305,17312,17351,17366,17367,17385,17398,17402],"46":[4,20,38,84,109,110,118,206,233,274,316,320,330,347,378,379,383,389,417,431,501,502,548,556,567,589,620,634,642,648,683,720,723,735,749,765,777,780,803,806,825,836,844,865,895,906,915,919,935,961,976,980,985,986,989,1004,1033,1073,1094,1105,1127,1139,1158,1168,1176,1194,1201,1202,1236,1239,1254,1262,1287,1328,1335,1349,1350,1382,1393,1400,1414,1422,1423,1431,1448,1455,1461,1502,1507,1523,1527,1529,1550,1567,1568,1573,1583,1587,1593,1608,1615,1619,1624,1629,1694,1715,1746,1780,1783,1796,1829,1835,1844,1849,1853,1861,1867,1967,1981,2002,2007,2093,2126,2154,2160,2187,2198,2215,2218,2224,2269,2270,2300,2347,2361,2379,2384,2399,2408,2427,2436,2439,2482,2531,2539,2576,2583,2584,2591,2598,2601,2611,2616,2624,2638,2683,2705,2706,2715,2741,2815,2819,2837,2862,2865,2874,2896,2899,2907,2909,2918,2944,2945,2975,2983,2998,3003,3031,3037,3064,3078,3111,3120,3158,3180,3197,3198,3242,3290,3308,3321,3335,3342,3351,3362,3367,3368,3397,3432,3452,3454,3500,3517,3543,3563,3573,3600,3614,3616,3620,3646,3653,3656,3686,3691,3745,3747,3750,3759,3764,3781,3787,3796,3821,3860,3862,3898,3904,3928,3935,3944,3959,3964,3989,3990,4024,4030,4032,4049,4061,4076,4082,4083,4095,4102,4106,4161,4172,4194,4210,4212,4240,4253,4255,4286,4324,4334,4348,4386,4414,4422,4470,4472,4482,4488,4494,4505,4519,4520,4529,4530,4549,4576,4587,4589,4604,4612,4644,4661,4680,4710,4720,4728,4736,4737,4744,4747,4760,4777,4805,4807,4821,4844,4855,4856,4875,4885,4948,4951,4952,4991,5007,5062,5067,5089,5113,5125,5145,5147,5175,5178,5181,5191,5213,5229,5277,5284,5286,5295,5297,5314,5316,5317,5323,5326,5347,5368,5370,5390,5401,5407,5410,5423,5451,5467,5503,5514,5529,5546,5548,5564,5569,5571,5576,5603,5604,5622,5640,5651,5663,5670,5694,5695,5701,5719,5736,5753,5756,5757,5769,5771,5772,5788,5792,5831,5856,5887,5932,5947,5956,5965,5980,5983,5985,5996,6021,6033,6042,6064,6085,6109,6123,6133,6136,6153,6159,6166,6167,6178,6183,6204,6238,6260,6261,6269,6272,6300,6310,6313,6319,6341,6351,6364,6378,6385,6397,6399,6407,6419,6438,6451,6510,6512,6519,6537,6545,6572,6591,6602,6641,6655,6674,6693,6700,6730,6742,6749,6753,6759,6777,6794,6799,6810,6834,6859,6876,6891,6906,6907,6914,6924,6933,6934,6947,6959,6960,6979,7004,7017,7030,7105,7119,7126,7153,7155,7159,7169,7170,7241,7243,7250,7253,7254,7260,7279,7280,7281,7320,7328,7364,7370,7375,7378,7392,7394,7395,7396,7398,7413,7446,7480,7485,7521,7531,7534,7547,7549,7605,7609,7615,7651,7677,7682,7696,7709,7745,7758,7784,7786,7791,7796,7838,7840,7851,7860,7862,7864,7877,7878,7893,7895,7912,7930,7932,7939,7963,7988,8003,8004,8021,8057,8060,8079,8092,8116,8160,8172,8184,8205,8206,8208,8230,8236,8277,8298,8303,8311,8328,8333,8344,8360,8362,8370,8437,8453,8459,8482,8508,8535,8556,8561,8610,8617,8640,8675,8691,8700,8703,8704,8717,8730,8770,8775,8789,8790,8795,8862,8864,8870,8897,8914,8933,8974,8988,8998,9029,9073,9082,9097,9104,9108,9117,9154,9155,9159,9168,9178,9183,9189,9196,9225,9230,9233,9242,9252,9256,9257,9283,9294,9296,9298,9310,9314,9326,9330,9347,9368,9413,9417,9430,9453,9491,9495,9535,9556,9603,9634,9646,9652,9662,9667,9669,9670,9674,9785,9791,9802,9803,9807,9826,9843,9846,9869,9892,9897,9927,9961,9970,9988,10000,10014,10018,10024,10066,10079,10088,10095,10097,10113,10120,10126,10138,10152,10156,10164,10172,10179,10191,10249,10257,10264,10278,10309,10389,10421,10427,10438,10442,10443,10448,10450,10460,10496,10505,10515,10533,10536,10561,10578,10608,10625,10664,10694,10706,10730,10732,10753,10758,10777,10779,10804,10810,10895,10945,10958,10978,10997,11001,11003,11046,11063,11065,11090,11206,11217,11228,11264,11318,11321,11327,11340,11365,11369,11371,11386,11389,11419,11438,11460,11476,11480,11501,11502,11559,11563,11582,11587,11615,11630,11669,11680,11682,11706,11712,11762,11776,11783,11794,11807,11810,11818,11833,11835,11839,11840,11863,11868,11874,11894,11907,11915,11959,12032,12073,12116,12123,12135,12163,12199,12210,12216,12234,12251,12255,12268,12294,12297,12305,12312,12317,12357,12382,12434,12456,12464,12494,12530,12532,12533,12536,12547,12602,12628,12656,12657,12669,12691,12697,12712,12714,12735,12742,12754,12795,12815,12825,12864,12884,12909,12947,12948,12959,13038,13052,13077,13090,13098,13129,13139,13174,13177,13180,13181,13218,13223,13229,13237,13259,13265,13268,13285,13299,13306,13330,13371,13381,13387,13402,13445,13482,13495,13535,13548,13558,13580,13583,13585,13586,13593,13630,13669,13670,13686,13702,13707,13717,13783,13803,13855,13874,13896,13927,13955,13957,13993,14047,14060,14066,14068,14100,14111,14121,14123,14135,14146,14167,14285,14291,14302,14308,14325,14339,14342,14376,14382,14384,14393,14395,14430,14459,14485,14516,14535,14546,14572,14590,14615,14618,14621,14622,14648,14657,14676,14685,14701,14703,14711,14748,14762,14765,14795,14796,14808,14827,14828,14853,14893,14917,14929,14955,15031,15034,15059,15060,15075,15088,15141,15153,15171,15190,15193,15201,15227,15232,15248,15274,15281,15325,15360,15367,15369,15385,15389,15396,15408,15417,15431,15455,15480,15483,15484,15487,15490,15494,15508,15517,15528,15560,15573,15581,15582,15590,15591,15602,15628,15695,15701,15731,15741,15751,15763,15786,15814,15816,15830,15840,15855,15869,15874,15902,15916,15936,15969,16001,16013,16049,16075,16082,16089,16102,16119,16122,16124,16125,16144,16149,16178,16190,16202,16203,16214,16217,16224,16301,16314,16324,16325,16337,16400,16401,16408,16421,16501,16535,16546,16595,16615,16622,16642,16643,16651,16723,16741,16745,16778,16794,16819,16821,16839,16857,16879,16890,16898,16968,16972,16997,17005,17013,17030,17038,17048,17052,17081,17110,17122,17138,17148,17155,17203,17224,17250,17252,17260,17261,17280,17290,17291,17302,17304,17342,17349],"47":[29,48,72,107,126,160,175,188,235,240,248,254,257,264,281,285,296,362,403,422,440,456,475,524,557,576,577,615,621,654,661,667,686,717,751,765,766,770,777,818,821,832,833,834,841,844,848,863,922,943,984,993,995,998,1017,1052,1101,1110,1153,1154,1162,1171,1191,1199,1202,1208,1219,1223,1255,1268,1279,1288,1292,1311,1312,1322,1350,1399,1442,1485,1490,1494,1513,1519,1522,1531,1537,1540,1544,1560,1562,1570,1592,1606,1675,1679,1689,1703,1713,1719,1722,1729,1747,1763,1788,1798,1803,1805,1809,1820,1831,1855,1898,1936,2003,2031,2041,2044,2061,2096,2099,2108,2122,2123,2126,2129,2130,2131,2143,2151,2162,2197,2202,2275,2301,2303,2310,2343,2348,2351,2355,2369,2372,2393,2397,2400,2431,2473,2481,2484,2486,2504,2539,2542,2562,2569,2590,2615,2625,2642,2672,2675,2688,2690,2722,2725,2745,2750,2755,2773,2789,2797,2814,2834,2838,2842,2849,2874,2893,2901,2908,2922,2934,2935,2940,2946,2959,2967,2979,2992,2995,3012,3047,3057,3064,3099,3108,3110,3119,3172,3177,3182,3193,3194,3213,3222,3225,3235,3251,3254,3266,3284,3285,3287,3291,3302,3315,3369,3370,3378,3382,3405,3410,3455,3470,3472,3484,3488,3507,3517,3525,3548,3561,3578,3580,3584,3617,3627,3631,3640,3642,3644,3688,3757,3760,3773,3813,3836,3883,3890,3897,3908,3916,3924,3935,3949,3985,3992,3994,4029,4037,4042,4068,4072,4087,4093,4106,4107,4121,4141,4151,4158,4183,4185,4190,4193,4224,4227,4240,4260,4261,4271,4287,4320,4322,4328,4330,4335,4340,4368,4399,4415,4427,4445,4447,4464,4493,4496,4559,4584,4613,4621,4641,4646,4655,4664,4682,4701,4792,4805,4862,4865,4879,4885,4891,4899,4912,4923,4935,4945,4948,4963,4969,4973,4987,4989,5012,5017,5048,5061,5086,5106,5115,5118,5120,5121,5136,5160,5176,5179,5183,5193,5198,5208,5210,5212,5215,5216,5217,5221,5238,5243,5245,5248,5251,5278,5312,5328,5389,5400,5409,5411,5419,5435,5436,5444,5454,5458,5465,5468,5485,5507,5511,5520,5531,5536,5566,5574,5576,5578,5582,5605,5630,5672,5692,5708,5712,5769,5821,5830,5837,5850,5870,5905,5933,5942,5946,5961,6016,6038,6043,6072,6073,6076,6089,6098,6101,6133,6137,6161,6170,6171,6173,6188,6196,6225,6235,6260,6269,6270,6285,6326,6346,6360,6398,6399,6401,6409,6433,6444,6471,6472,6481,6490,6495,6507,6511,6533,6553,6558,6574,6577,6596,6608,6626,6628,6647,6657,6675,6681,6699,6705,6713,6740,6746,6748,6749,6784,6788,6807,6828,6837,6853,6860,6914,6925,6954,7001,7015,7018,7054,7062,7092,7099,7111,7121,7163,7169,7170,7180,7201,7202,7237,7246,7300,7320,7324,7351,7372,7378,7385,7389,7391,7430,7437,7453,7462,7463,7468,7493,7503,7517,7539,7545,7550,7562,7579,7628,7664,7676,7708,7728,7735,7741,7751,7752,7765,7774,7775,7806,7810,7815,7826,7831,7846,7856,7871,7880,7891,7913,7934,7948,7953,7980,8008,8043,8055,8056,8066,8073,8111,8112,8123,8134,8137,8172,8184,8202,8217,8219,8262,8282,8283,8294,8310,8311,8341,8345,8419,8421,8422,8424,8435,8445,8486,8509,8525,8550,8568,8570,8597,8600,8622,8635,8645,8671,8674,8683,8685,8699,8703,8720,8733,8744,8752,8770,8788,8794,8798,8813,8869,8885,8898,8902,8911,8923,8933,8946,8950,8951,8961,8972,8992,9015,9016,9048,9049,9114,9146,9164,9173,9196,9203,9211,9213,9220,9221,9229,9235,9261,9262,9296,9323,9328,9346,9349,9392,9409,9426,9429,9434,9458,9459,9491,9494,9526,9528,9534,9554,9561,9589,9601,9618,9638,9648,9651,9670,9678,9726,9748,9749,9755,9787,9798,9823,9832,9841,9844,9915,9921,9945,9948,9961,9962,9994,10014,10017,10021,10022,10052,10058,10059,10091,10093,10095,10117,10121,10146,10207,10210,10219,10234,10236,10243,10245,10250,10252,10260,10262,10278,10290,10291,10304,10305,10326,10334,10341,10370,10399,10400,10408,10415,10454,10507,10512,10517,10522,10528,10535,10539,10566,10578,10595,10599,10620,10636,10660,10665,10693,10721,10724,10727,10765,10766,10768,10770,10852,10856,10868,10878,10886,10889,10897,10930,10937,10944,10945,10947,10953,10956,10960,10984,10985,11012,11023,11034,11042,11049,11058,11076,11081,11090,11103,11123,11151,11157,11162,11177,11227,11243,11249,11257,11262,11283,11287,11294,11337,11346,11399,11408,11413,11448,11455,11484,11489,11490,11504,11511,11581,11582,11597,11603,11615,11627,11640,11666,11695,11723,11728,11738,11765,11791,11831,11846,11852,11865,11917,11923,11945,11962,11997,12071,12089,12161,12180,12214,12221,12270,12277,12292,12302,12307,12343,12390,12391,12408,12423,12445,12446,12466,12530,12546,12550,12584,12598,12617,12628,12645,12652,12654,12670,12715,12755,12763,12776,12828,12857,12864,12871,12892,12927,12949,12950,12969,13020,13025,13065,13089,13096,13151,13154,13155,13157,13192,13198,13200,13201,13204,13232,13244,13296,13312,13315,13328,13336,13345,13346,13369,13373,13406,13421,13430,13431,13433,13437,13440,13447,13476,13484,13487,13492,13520,13529,13547,13586,13590,13600,13611,13625,13670,13681,13692,13700,13704,13732,13736,13744,13797,13803,13854,13902,13921,13926,13948,13952,13968,13974,13994,14019,14022,14030,14031,14087,14088,14093,14098,14117,14177,14186,14189,14218,14240,14247,14251,14272,14283,14291,14303,14316,14317,14318,14319,14320,14338,14343,14344,14381,14410,14413,14420,14431,14437,14457,14468,14501,14507,14520,14543,14556,14578,14597,14601,14604,14611,14622,14636,14640,14648,14659,14680,14683,14695,14742,14777,14792,14874,14913,14921,14922,14924,14931,14960,14967,14978,15011,15038,15055,15083,15084,15092,15097,15108,15169,15200,15201,15202,15249,15262,15268,15270,15277,15279,15289,15315,15317,15354,15360,15407,15423,15458,15476,15489,15505,15508,15515,15531,15559,15560,15585,15596,15636,15652,15672,15702,15725,15728,15755,15756,15763,15773,15788,15815,15855,15863,15878,15913,15947,15948,15960,16006,16084,16093,16104,16115,16124,16160,16171,16175,16185,16198,16206,16214,16277,16286,16289,16330,16332,16355,16364,16365,16392,16405,16427,16442,16455,16569,16577,16583,16595,16603,16630,16668,16681,16683,16684,16716,16718,16731,16736,16743,16751,16764,16784,16844,16846,16847,16858,16871,16883,16886,16898,16916,16964,16990,17062,17067,17074,17075,17200,17244,17249,17268,17288,17309,17315,17367,17396,17398],"48":[2,39,67,88,91,105,136,137,139,174,176,266,277,286,309,318,325,331,339,386,445,461,464,494,497,522,528,536,555,559,604,659,680,726,732,749,760,773,777,783,797,804,811,850,855,873,878,887,893,896,925,926,959,965,976,985,1002,1013,1014,1039,1047,1057,1067,1079,1096,1140,1162,1176,1177,1193,1209,1211,1217,1226,1282,1288,1292,1317,1336,1355,1358,1374,1391,1398,1400,1409,1412,1433,1439,1465,1530,1552,1553,1558,1560,1563,1566,1578,1582,1590,1597,1599,1605,1683,1707,1719,1720,1743,1765,1788,1790,1793,1805,1806,1832,1852,1859,1870,1888,1895,1915,1920,2007,2084,2092,2096,2097,2102,2153,2158,2161,2185,2197,2205,2212,2219,2241,2253,2270,2271,2272,2289,2316,2329,2336,2353,2378,2379,2384,2414,2421,2422,2426,2433,2486,2510,2518,2537,2540,2554,2589,2605,2641,2661,2666,2686,2705,2713,2729,2731,2736,2745,2752,2785,2809,2817,2823,2828,2844,2859,2871,2890,2939,2989,2994,3006,3031,3044,3064,3066,3077,3124,3130,3140,3154,3158,3179,3182,3183,3187,3188,3206,3250,3254,3265,3277,3280,3288,3301,3304,3307,3316,3331,3351,3363,3369,3384,3387,3409,3414,3458,3468,3486,3511,3521,3545,3550,3564,3566,3569,3580,3584,3604,3607,3641,3647,3661,3676,3678,3690,3725,3782,3868,3877,3929,3930,3934,3973,4029,4037,4039,4040,4052,4064,4065,4068,4077,4088,4129,4137,4145,4153,4162,4174,4197,4210,4211,4249,4286,4311,4320,4321,4348,4358,4365,4454,4464,4480,4508,4517,4521,4538,4539,4600,4604,4609,4622,4652,4695,4696,4714,4729,4769,4770,4785,4806,4816,4825,4826,4874,4885,4886,4918,4943,4981,4993,5018,5037,5041,5044,5053,5070,5072,5075,5078,5080,5122,5127,5128,5149,5156,5183,5210,5215,5241,5245,5252,5257,5298,5308,5334,5352,5367,5377,5388,5393,5394,5464,5478,5522,5533,5537,5545,5548,5573,5591,5596,5597,5613,5617,5637,5651,5665,5668,5696,5702,5710,5717,5720,5732,5740,5775,5777,5778,5787,5793,5818,5829,5832,5851,5921,5922,5929,5940,5952,5963,5965,6025,6058,6059,6060,6070,6074,6091,6094,6096,6097,6112,6135,6149,6150,6151,6178,6182,6201,6203,6237,6254,6270,6286,6302,6324,6335,6336,6354,6365,6368,6384,6390,6398,6402,6407,6428,6451,6506,6513,6523,6547,6554,6563,6568,6573,6645,6654,6660,6673,6693,6694,6740,6771,6772,6783,6786,6814,6828,6909,6917,6931,6932,6944,6974,6990,6991,7008,7051,7064,7066,7070,7075,7077,7093,7096,7122,7147,7165,7222,7228,7230,7235,7238,7245,7251,7286,7324,7325,7371,7388,7393,7415,7417,7423,7429,7524,7538,7549,7557,7559,7561,7580,7588,7595,7611,7620,7665,7693,7704,7706,7719,7736,7747,7791,7799,7835,7841,7847,7848,7853,7857,7869,7887,7894,7909,7925,7928,7951,7978,8005,8014,8016,8022,8028,8049,8065,8085,8109,8110,8124,8127,8145,8152,8158,8179,8207,8240,8248,8258,8272,8303,8311,8318,8368,8404,8406,8408,8416,8450,8452,8454,8469,8534,8569,8577,8578,8606,8618,8620,8626,8638,8686,8743,8745,8757,8786,8812,8836,8849,8857,8859,8926,8941,8942,8949,8950,8982,9007,9012,9043,9094,9102,9112,9152,9159,9175,9186,9266,9268,9286,9289,9321,9329,9336,9364,9372,9382,9394,9417,9420,9421,9424,9433,9438,9454,9479,9504,9550,9554,9586,9653,9697,9711,9719,9754,9758,9770,9783,9812,9813,9836,9865,9872,9874,9882,9886,9889,9897,9964,9990,9991,10004,10036,10064,10070,10071,10072,10101,10106,10108,10121,10146,10159,10179,10203,10207,10210,10228,10244,10249,10250,10266,10275,10291,10299,10303,10306,10315,10326,10333,10342,10350,10369,10393,10418,10470,10474,10516,10600,10609,10611,10645,10649,10651,10667,10679,10682,10716,10721,10731,10744,10747,10750,10755,10773,10776,10783,10794,10804,10815,10841,10847,10868,10874,10924,10961,10998,11001,11010,11016,11017,11018,11025,11085,11122,11137,11177,11211,11221,11222,11234,11236,11263,11267,11276,11277,11316,11321,11336,11352,11362,11367,11430,11433,11435,11522,11547,11549,11573,11576,11595,11603,11631,11641,11656,11688,11707,11733,11742,11755,11769,11772,11773,11781,11786,11791,11798,11807,11834,11853,11912,11933,11957,11968,11994,12055,12064,12081,12089,12111,12119,12136,12185,12187,12196,12211,12218,12227,12235,12242,12246,12288,12352,12370,12406,12424,12428,12429,12460,12462,12464,12493,12509,12533,12617,12631,12646,12672,12677,12685,12714,12738,12777,12782,12809,12816,12819,12822,12839,12858,12859,12882,12890,12901,12909,12915,12941,12964,12973,12995,12998,13001,13002,13007,13024,13027,13051,13098,13107,13122,13123,13125,13157,13165,13167,13175,13178,13225,13230,13235,13246,13247,13280,13307,13318,13328,13333,13335,13358,13359,13372,13384,13387,13388,13401,13409,13425,13446,13454,13457,13489,13491,13501,13514,13525,13578,13580,13581,13607,13613,13625,13634,13647,13663,13667,13679,13732,13738,13749,13761,13777,13779,13782,13825,13841,13848,13862,13886,13888,13919,13938,13980,13996,14006,14019,14045,14090,14116,14140,14141,14175,14206,14225,14277,14348,14358,14384,14399,14422,14443,14446,14451,14465,14492,14521,14524,14529,14537,14554,14563,14567,14577,14601,14613,14614,14625,14631,14636,14638,14664,14677,14709,14723,14725,14730,14741,14748,14775,14776,14791,14815,14843,14860,14865,14881,14887,14913,14916,14926,14965,14967,14974,14978,15037,15040,15048,15080,15106,15117,15141,15147,15160,15205,15221,15233,15242,15247,15284,15291,15305,15339,15360,15391,15430,15461,15498,15501,15506,15541,15544,15561,15584,15586,15591,15604,15657,15660,15669,15675,15676,15691,15692,15704,15711,15716,15721,15743,15745,15754,15756,15774,15815,15861,15870,15892,15905,15923,15925,15935,15937,15959,15964,15971,16000,16005,16044,16084,16088,16095,16133,16134,16148,16161,16173,16182,16196,16200,16202,16218,16224,16240,16271,16276,16323,16344,16345,16363,16367,16403,16421,16480,16491,16530,16537,16539,16584,16599,16608,16609,16644,16677,16684,16698,16732,16745,16759,16786,16791,16792,16794,16812,16825,16830,16865,16874,16878,16885,16886,16898,16956,16987,17037,17041,17046,17054,17088,17090,17099,17102,17124,17237,17239,17250,17260,17280,17301,17327,17349,17366,17371,17380,17382,17398,17407],"49":[10,14,22,42,47,53,99,105,155,165,170,180,203,204,251,265,281,286,314,332,365,368,379,391,414,416,417,432,452,466,481,485,516,547,549,593,610,611,651,701,747,749,761,789,795,835,848,854,875,897,904,934,953,962,981,1022,1026,1041,1053,1069,1074,1079,1080,1084,1085,1100,1120,1211,1229,1243,1251,1282,1292,1297,1314,1324,1348,1353,1357,1366,1372,1380,1390,1422,1437,1475,1493,1504,1546,1566,1567,1569,1573,1574,1595,1599,1609,1611,1634,1635,1636,1646,1654,1685,1727,1728,1778,1886,1913,1929,1938,1939,1945,1975,1984,1986,1997,2022,2052,2054,2061,2089,2091,2111,2114,2124,2129,2211,2231,2234,2236,2237,2263,2269,2310,2325,2335,2362,2363,2392,2399,2438,2446,2456,2465,2470,2474,2509,2516,2523,2545,2547,2560,2570,2575,2585,2592,2684,2685,2702,2745,2777,2798,2828,2835,2855,2876,2878,2884,2900,2904,2906,2942,2955,2973,3000,3025,3036,3045,3063,3069,3077,3121,3142,3170,3186,3206,3209,3224,3251,3253,3309,3347,3359,3363,3364,3382,3383,3384,3393,3422,3436,3441,3476,3477,3481,3542,3552,3579,3582,3674,3693,3715,3747,3748,3845,3872,3892,3913,3924,3934,3945,4014,4018,4022,4030,4033,4061,4096,4125,4128,4150,4158,4163,4168,4182,4183,4229,4230,4238,4241,4251,4262,4275,4279,4295,4326,4333,4358,4361,4371,4407,4414,4416,4419,4435,4455,4463,4470,4502,4510,4526,4530,4556,4593,4609,4618,4634,4637,4651,4656,4659,4669,4673,4678,4680,4682,4694,4722,4742,4751,4779,4793,4814,4815,4825,4833,4854,4866,4909,4912,4987,5002,5020,5036,5038,5063,5069,5070,5080,5104,5128,5133,5136,5145,5146,5159,5162,5165,5186,5190,5206,5209,5212,5256,5257,5259,5293,5299,5300,5303,5305,5308,5312,5315,5317,5346,5375,5391,5415,5425,5458,5460,5471,5479,5481,5488,5493,5511,5523,5529,5536,5540,5559,5563,5566,5584,5639,5663,5675,5690,5700,5721,5746,5771,5810,5817,5819,5847,5848,5851,5856,5857,5871,5878,5890,5906,5910,5938,5975,5976,6027,6052,6080,6107,6120,6138,6150,6216,6227,6228,6232,6237,6257,6284,6308,6311,6320,6331,6332,6344,6351,6413,6416,6418,6431,6434,6456,6467,6468,6479,6483,6487,6517,6527,6530,6532,6534,6564,6566,6569,6570,6592,6601,6605,6616,6631,6640,6650,6658,6662,6682,6709,6711,6728,6743,6753,6792,6816,6825,6829,6854,6865,6866,6883,6899,6915,6935,6936,6948,6953,7016,7048,7049,7053,7079,7082,7089,7097,7132,7139,7149,7159,7175,7179,7197,7205,7215,7252,7280,7282,7291,7318,7322,7329,7331,7335,7356,7358,7361,7366,7373,7380,7395,7424,7435,7444,7476,7479,7499,7558,7562,7580,7584,7589,7611,7619,7622,7628,7655,7692,7707,7713,7716,7718,7729,7751,7766,7793,7797,7811,7824,7833,7835,7838,7846,7855,7865,7868,7877,7882,7885,7888,7918,7930,7947,7963,7966,7991,7997,8005,8010,8027,8028,8032,8037,8063,8074,8079,8084,8096,8140,8151,8158,8189,8213,8276,8278,8300,8344,8354,8356,8376,8396,8399,8412,8434,8460,8470,8483,8485,8514,8520,8564,8584,8604,8634,8643,8647,8659,8672,8677,8679,8692,8699,8711,8738,8755,8767,8837,8858,8900,8906,8943,8956,9041,9046,9058,9061,9078,9082,9091,9092,9114,9116,9130,9174,9181,9207,9223,9228,9239,9253,9258,9265,9276,9294,9305,9311,9315,9323,9324,9326,9335,9361,9365,9443,9444,9450,9472,9483,9494,9498,9529,9538,9581,9686,9705,9715,9717,9727,9728,9735,9779,9788,9800,9818,9869,9870,9904,9908,9940,9969,9983,9989,9993,9994,9997,10003,10005,10007,10011,10036,10041,10052,10054,10066,10081,10121,10141,10159,10165,10180,10196,10223,10233,10248,10269,10344,10346,10354,10363,10370,10398,10411,10426,10444,10457,10483,10513,10516,10523,10539,10545,10551,10569,10584,10588,10591,10598,10604,10607,10608,10618,10620,10628,10657,10667,10678,10693,10697,10705,10720,10746,10752,10775,10788,10803,10816,10828,10830,10843,10845,10848,10855,10856,10888,10910,10913,10941,10944,10965,10968,10971,10975,10978,11002,11024,11028,11033,11083,11085,11111,11128,11156,11190,11202,11265,11267,11268,11283,11296,11319,11336,11367,11369,11371,11402,11418,11474,11478,11485,11490,11495,11498,11537,11559,11565,11571,11577,11578,11597,11598,11604,11610,11615,11625,11627,11636,11646,11650,11656,11658,11669,11689,11714,11718,11730,11735,11738,11754,11783,11794,11798,11816,11838,11847,11851,11894,11906,11908,11922,11946,11950,11964,11967,11984,11991,12018,12022,12035,12038,12083,12098,12102,12129,12131,12146,12154,12156,12157,12160,12162,12173,12191,12206,12232,12236,12259,12260,12278,12280,12288,12331,12360,12430,12435,12438,12470,12473,12514,12547,12563,12595,12631,12634,12645,12665,12675,12694,12699,12710,12719,12733,12749,12762,12771,12791,12792,12794,12803,12806,12831,12834,12865,12888,12908,12916,12919,12925,12936,12980,12997,13004,13012,13021,13036,13085,13090,13112,13150,13183,13210,13214,13240,13322,13350,13361,13373,13396,13398,13409,13436,13488,13539,13548,13552,13567,13568,13595,13624,13629,13682,13743,13751,13788,13793,13810,13842,13845,13851,13864,13865,13877,13899,13909,13924,13930,13932,13940,13948,13980,14005,14033,14077,14091,14099,14107,14130,14148,14212,14253,14264,14309,14342,14357,14380,14383,14394,14396,14397,14436,14438,14472,14487,14496,14499,14506,14565,14606,14607,14647,14652,14673,14675,14734,14743,14753,14783,14813,14815,14830,14833,14862,14864,14874,14895,14902,14915,14918,14938,14945,14968,14996,15000,15007,15023,15025,15036,15068,15110,15119,15150,15172,15200,15234,15251,15262,15272,15274,15276,15282,15297,15314,15326,15341,15370,15376,15382,15397,15409,15419,15428,15448,15463,15477,15478,15479,15522,15540,15546,15554,15562,15576,15598,15630,15632,15638,15666,15667,15673,15716,15734,15748,15777,15788,15813,15829,15850,15854,15863,15871,15879,15899,15913,15927,15941,15943,15982,16000,16023,16026,16046,16064,16074,16087,16115,16141,16144,16164,16168,16179,16215,16282,16294,16308,16350,16354,16358,16398,16447,16448,16471,16483,16497,16498,16530,16538,16545,16547,16560,16629,16634,16676,16721,16723,16727,16732,16747,16773,16790,16814,16835,16838,16930,16939,16944,16968,16995,17007,17061,17129,17153,17162,17190,17259,17261,17263,17309,17317,17319,17333,17353,17383],"50":[6,14,49,110,134,144,155,173,197,273,288,324,360,376,382,386,387,403,432,445,471,495,501,502,566,578,582,608,609,683,692,729,732,733,750,758,797,804,806,820,823,839,886,898,908,909,914,981,988,1012,1045,1091,1201,1247,1253,1258,1273,1278,1283,1292,1312,1334,1348,1356,1372,1373,1392,1405,1416,1426,1489,1500,1508,1534,1549,1571,1624,1625,1635,1645,1679,1691,1751,1752,1758,1807,1836,1872,1891,1898,1945,1947,1958,1961,1994,1999,2001,2005,2016,2089,2129,2133,2150,2179,2201,2209,2223,2226,2227,2241,2251,2252,2261,2281,2290,2295,2297,2315,2318,2319,2337,2360,2423,2442,2458,2494,2499,2507,2539,2566,2586,2589,2618,2626,2627,2628,2641,2652,2676,2690,2698,2699,2726,2755,2774,2788,2792,2828,2838,2843,2847,2882,2911,2916,2928,2950,2962,2979,3005,3010,3019,3058,3091,3136,3148,3190,3204,3211,3222,3246,3263,3294,3301,3336,3354,3390,3418,3440,3441,3453,3544,3546,3565,3589,3590,3615,3619,3620,3625,3637,3640,3645,3672,3676,3740,3754,3764,3767,3783,3784,3828,3880,3901,3903,3914,3918,3922,3923,3945,3959,3970,3974,3984,3991,4015,4040,4095,4097,4099,4189,4239,4254,4355,4365,4370,4372,4388,4402,4415,4426,4447,4450,4480,4516,4520,4581,4589,4611,4634,4653,4656,4686,4707,4713,4762,4763,4802,4812,4844,4846,4859,4881,4882,4891,4916,4951,4955,4976,4982,5011,5018,5031,5034,5038,5043,5057,5066,5101,5122,5130,5133,5162,5209,5219,5242,5268,5273,5275,5300,5309,5328,5350,5400,5441,5457,5469,5477,5503,5506,5510,5574,5579,5621,5624,5626,5642,5645,5646,5649,5650,5667,5697,5717,5721,5744,5745,5748,5780,5781,5802,5921,5922,5941,5947,5956,5962,5986,6003,6011,6015,6030,6074,6088,6109,6120,6159,6162,6175,6221,6236,6251,6273,6280,6321,6350,6379,6392,6406,6413,6415,6425,6427,6429,6486,6497,6501,6540,6549,6613,6695,6712,6718,6720,6721,6724,6725,6746,6749,6755,6787,6800,6822,6830,6834,6846,6861,6873,6886,6896,6901,6909,6929,6936,6958,6961,6972,6981,6988,6995,7004,7062,7142,7153,7158,7172,7188,7211,7212,7216,7230,7283,7325,7345,7361,7369,7384,7411,7423,7443,7450,7456,7467,7469,7493,7522,7528,7574,7582,7609,7620,7671,7673,7725,7726,7727,7730,7766,7773,7791,7799,7811,7820,7821,7825,7864,7870,7887,7946,7974,8016,8018,8026,8033,8053,8077,8102,8110,8127,8142,8149,8158,8182,8191,8198,8199,8234,8257,8258,8281,8289,8292,8301,8324,8332,8350,8373,8385,8392,8403,8413,8440,8487,8500,8501,8522,8547,8563,8571,8597,8610,8634,8641,8644,8645,8708,8717,8729,8733,8734,8735,8790,8815,8820,8834,8848,8852,8855,8856,8860,8899,8923,8963,8990,8991,8997,9008,9034,9041,9083,9112,9121,9130,9148,9189,9193,9195,9236,9241,9255,9272,9287,9333,9339,9369,9374,9384,9392,9394,9409,9410,9425,9448,9481,9500,9503,9511,9545,9573,9603,9604,9615,9623,9648,9661,9667,9675,9735,9751,9806,9838,9839,9846,9917,9930,9932,9934,9936,9938,9950,9954,9974,9979,10019,10038,10053,10060,10082,10098,10101,10109,10121,10144,10154,10155,10226,10236,10240,10255,10270,10304,10326,10327,10345,10376,10390,10419,10454,10458,10487,10489,10501,10507,10529,10559,10565,10592,10613,10619,10660,10665,10668,10705,10766,10777,10780,10781,10802,10811,10861,10862,10886,10891,10896,10900,10913,10951,11015,11019,11024,11030,11040,11061,11064,11087,11095,11115,11118,11180,11198,11208,11223,11228,11244,11261,11271,11301,11309,11375,11378,11380,11397,11461,11468,11469,11497,11505,11506,11540,11548,11626,11634,11651,11681,11685,11699,11707,11708,11715,11749,11750,11765,11772,11814,11831,11839,11845,11851,11859,11875,11884,11920,11924,11941,11944,11954,11996,12013,12074,12077,12116,12117,12124,12139,12184,12205,12208,12210,12249,12275,12302,12304,12327,12335,12346,12383,12398,12427,12445,12458,12519,12572,12584,12588,12592,12672,12680,12687,12720,12756,12873,12919,12920,12947,12948,12954,12971,12991,13001,13039,13063,13070,13083,13089,13102,13103,13145,13174,13185,13209,13224,13276,13303,13304,13308,13309,13322,13339,13345,13370,13372,13373,13380,13390,13404,13424,13426,13498,13511,13513,13515,13537,13550,13563,13571,13622,13641,13688,13735,13747,13765,13772,13822,13859,13888,13910,13923,13993,14000,14032,14061,14076,14086,14115,14120,14124,14125,14134,14147,14186,14192,14198,14215,14242,14260,14277,14287,14334,14408,14430,14501,14538,14571,14585,14597,14603,14615,14698,14706,14733,14771,14821,14834,14840,14868,14880,14883,14909,14940,14961,14969,14996,15003,15026,15102,15122,15139,15161,15197,15201,15216,15229,15252,15298,15315,15317,15334,15348,15369,15378,15386,15387,15402,15414,15432,15436,15520,15557,15581,15584,15589,15625,15632,15636,15638,15658,15667,15678,15687,15708,15741,15748,15764,15809,15847,15853,15869,15896,15902,15907,15953,15958,15959,15960,15983,15995,16025,16036,16037,16040,16072,16093,16107,16124,16155,16183,16187,16193,16203,16272,16290,16298,16332,16352,16360,16372,16503,16514,16516,16551,16573,16610,16630,16653,16671,16683,16694,16705,16723,16732,16752,16765,16776,16830,16839,16859,16930,16944,16970,16991,17001,17013,17023,17063,17064,17079,17092,17127,17134,17182,17183,17196,17208,17212,17243,17245,17256,17269,17285,17304,17326,17340,17373,17377],"51":[46,72,130,170,180,193,268,272,292,301,302,341,374,384,399,498,516,620,749,779,789,790,795,885,916,962,1051,1066,1105,1140,1144,1175,1185,1186,1212,1229,1345,1397,1448,1458,1543,1562,1570,1619,1634,1649,1650,1679,1687,1743,1763,1801,1807,1845,1858,1874,1878,1938,1953,2006,2054,2086,2113,2116,2153,2197,2206,2213,2225,2239,2254,2264,2266,2273,2274,2287,2320,2363,2365,2382,2409,2414,2424,2426,2442,2445,2463,2477,2491,2513,2515,2570,2575,2581,2606,2607,2719,2725,2733,2751,2787,2907,2953,2977,2989,2993,3037,3055,3087,3115,3167,3171,3186,3189,3256,3344,3349,3352,3354,3358,3364,3390,3406,3441,3448,3493,3562,3588,3649,3684,3694,3709,3727,3787,3803,3820,3825,3833,3837,3851,3911,3950,3971,3992,4054,4067,4100,4117,4168,4205,4240,4278,4283,4295,4302,4328,4337,4407,4437,4467,4482,4485,4498,4525,4556,4577,4641,4668,4683,4710,4725,4726,4753,4783,4806,4811,4835,4870,4881,4919,4923,4945,4957,4968,4995,5039,5078,5084,5094,5116,5169,5173,5239,5291,5315,5350,5355,5393,5468,5481,5495,5516,5550,5566,5575,5606,5608,5618,5648,5660,5665,5686,5695,5711,5731,5752,5769,5802,5808,5854,5904,5941,5997,6042,6044,6046,6075,6111,6113,6123,6160,6164,6188,6189,6207,6250,6258,6289,6341,6351,6360,6391,6423,6448,6456,6493,6519,6582,6588,6589,6625,6658,6675,6677,6706,6771,6847,6854,6894,6911,6912,6914,6923,6925,6990,6998,7007,7012,7043,7063,7092,7141,7155,7157,7190,7217,7221,7238,7240,7252,7264,7340,7372,7375,7384,7483,7491,7526,7611,7629,7709,7742,7776,7790,7792,7797,7816,7826,7828,7847,7851,7854,7915,7931,7949,7965,7966,7968,7977,8029,8049,8056,8119,8128,8135,8144,8211,8236,8260,8308,8320,8365,8432,8433,8448,8502,8528,8551,8553,8588,8702,8722,8733,8760,8766,8774,8795,8814,8822,8824,8829,8851,8902,8907,8914,8920,8953,8960,8961,8962,9010,9018,9032,9035,9057,9086,9091,9164,9197,9212,9224,9226,9244,9262,9269,9279,9281,9293,9320,9340,9354,9366,9404,9430,9431,9520,9565,9616,9669,9714,9736,9793,9795,9820,9836,9994,10021,10031,10033,10044,10086,10107,10125,10134,10165,10178,10213,10232,10234,10235,10276,10292,10314,10315,10331,10352,10363,10405,10428,10440,10466,10480,10501,10508,10513,10550,10558,10603,10604,10608,10621,10661,10686,10718,10720,10735,10787,10822,10840,10893,10915,10917,10964,11002,11023,11027,11037,11071,11086,11092,11096,11189,11201,11208,11248,11270,11318,11323,11325,11359,11374,11437,11481,11505,11540,11543,11724,11725,11727,11767,11810,11837,11870,11929,11955,11963,11970,12023,12039,12055,12095,12129,12131,12160,12181,12185,12210,12222,12226,12272,12334,12342,12405,12412,12443,12552,12576,12587,12649,12684,12710,12786,12788,12833,12864,12867,12886,12916,12920,12949,12956,13055,13068,13083,13117,13173,13224,13250,13284,13306,13380,13387,13432,13519,13552,13563,13622,13650,13709,13719,13728,13736,13762,13795,13797,13849,13864,13900,13959,13962,13963,13980,14031,14051,14118,14129,14138,14162,14193,14282,14350,14403,14413,14469,14489,14582,14611,14627,14650,14651,14658,14662,14755,14763,14781,14803,14853,14870,14956,15080,15167,15191,15196,15234,15256,15287,15297,15304,15342,15360,15402,15549,15556,15564,15585,15629,15652,15678,15699,15700,15704,15736,15744,15764,15846,15893,15915,15937,15987,16015,16139,16163,16239,16266,16384,16429,16509,16528,16539,16550,16559,16584,16596,16643,16669,16673,16727,16741,16844,16875,16914,16916,16946,16974,16993,17002,17003,17033,17066,17071,17073,17099,17106,17123,17127,17169,17192,17226,17247,17333],"52":[10,20,62,150,179,283,311,356,367,369,390,463,526,574,581,649,664,698,703,735,739,760,767,783,801,811,827,963,987,997,1006,1039,1079,1096,1157,1178,1193,1206,1249,1291,1343,1369,1390,1440,1511,1519,1530,1543,1553,1577,1643,1657,1674,1699,1701,1733,1759,1765,1773,1800,1808,1811,1821,1836,1838,1866,1871,1887,1898,1910,1980,2010,2029,2054,2080,2089,2159,2230,2297,2321,2380,2382,2390,2394,2398,2427,2441,2454,2457,2466,2472,2477,2495,2560,2573,2575,2605,2617,2635,2654,2676,2684,2702,2710,2756,2814,2847,2851,2877,2898,2924,2946,2962,2965,2974,2985,2998,3011,3021,3056,3082,3184,3186,3190,3193,3213,3219,3284,3311,3314,3435,3477,3499,3528,3544,3565,3618,3675,3697,3700,3711,3781,3784,3803,3820,3908,3919,3937,3952,3974,3998,4003,4012,4022,4048,4064,4069,4162,4264,4273,4279,4327,4347,4359,4403,4426,4437,4475,4507,4512,4578,4587,4596,4637,4645,4678,4795,4814,4899,4901,4940,5031,5053,5067,5080,5102,5111,5114,5148,5240,5243,5276,5290,5296,5319,5330,5401,5481,5490,5533,5555,5637,5644,5647,5678,5712,5744,5762,5764,5776,5839,5840,5842,5851,5894,5895,5911,5922,5938,5943,5948,5968,5975,6006,6010,6019,6023,6078,6082,6110,6113,6135,6177,6178,6236,6253,6291,6338,6353,6456,6473,6484,6506,6542,6546,6609,6619,6633,6713,6721,6797,6809,6922,6942,6949,6959,7023,7038,7063,7068,7086,7162,7225,7228,7239,7255,7321,7377,7415,7529,7535,7545,7605,7618,7624,7647,7659,7688,7696,7703,7739,7754,7777,7780,7853,7868,7893,7901,7913,7950,7951,7983,8014,8016,8051,8112,8126,8158,8205,8217,8248,8261,8318,8332,8341,8411,8458,8466,8486,8489,8531,8535,8546,8634,8651,8692,8705,8715,8739,8752,8803,8858,8886,8921,8962,8963,8993,8998,9004,9017,9085,9109,9190,9197,9221,9252,9367,9388,9392,9397,9413,9460,9497,9512,9539,9543,9565,9583,9602,9688,9728,9757,9768,9854,9875,9878,9887,9930,9939,9948,10005,10077,10165,10190,10196,10200,10203,10268,10271,10276,10287,10298,10301,10332,10335,10350,10351,10394,10397,10410,10456,10473,10515,10524,10555,10576,10592,10616,10623,10646,10683,10703,10728,10801,10809,10846,10857,10910,10914,10925,10939,10982,11010,11045,11051,11092,11112,11117,11129,11166,11184,11200,11211,11215,11234,11236,11271,11280,11285,11315,11316,11329,11351,11369,11404,11435,11483,11492,11544,11556,11577,11663,11703,11815,11846,11900,11972,11981,12085,12111,12152,12180,12208,12219,12230,12243,12252,12259,12269,12316,12377,12396,12398,12432,12436,12478,12491,12499,12515,12575,12586,12637,12676,12678,12719,12724,12743,12747,12840,12883,12894,12937,12998,13000,13009,13014,13082,13126,13169,13198,13219,13256,13273,13398,13402,13449,13450,13481,13515,13523,13527,13584,13713,13764,13818,13831,13887,13915,13964,13972,14029,14045,14047,14074,14076,14099,14112,14124,14207,14242,14305,14319,14326,14330,14368,14373,14393,14419,14423,14439,14522,14537,14580,14676,14701,14715,14745,14822,14848,14850,14923,14949,15084,15165,15189,15209,15238,15258,15271,15285,15320,15327,15373,15388,15417,15419,15433,15464,15481,15544,15574,15607,15623,15712,15769,15780,15785,15792,15794,15805,15828,15869,15880,15936,16003,16012,16047,16076,16089,16098,16111,16121,16133,16137,16153,16175,16193,16197,16246,16262,16286,16300,16336,16337,16352,16357,16396,16400,16446,16482,16532,16576,16635,16646,16770,16800,16870,16904,16946,16969,17083,17102,17106,17115,17136,17177,17188,17217,17228,17298,17321,17365,17376,17379,17406],"53":[8,55,74,168,185,216,294,402,409,510,512,531,540,542,549,565,571,615,651,655,660,673,684,703,723,725,731,734,758,807,824,854,867,875,887,913,949,969,979,980,995,998,1000,1014,1066,1088,1143,1161,1176,1204,1231,1233,1245,1264,1270,1329,1352,1372,1450,1451,1460,1471,1477,1483,1509,1519,1523,1574,1576,1591,1596,1682,1718,1777,1790,1847,1883,1888,1894,1900,1917,1966,1982,1983,1986,2011,2013,2014,2018,2068,2081,2104,2128,2134,2178,2186,2202,2208,2217,2222,2249,2257,2269,2295,2314,2331,2340,2341,2396,2405,2410,2415,2426,2443,2459,2479,2512,2522,2541,2561,2572,2602,2603,2649,2653,2656,2663,2714,2760,2784,2786,2803,2809,2816,2880,2887,2897,2903,2906,2919,2953,2955,2963,3074,3083,3094,3100,3126,3134,3136,3144,3157,3161,3180,3227,3276,3290,3310,3373,3417,3435,3438,3461,3464,3468,3469,3474,3497,3515,3617,3686,3729,3755,3776,3798,3805,3838,3854,3861,3913,3941,3949,3953,3970,4003,4008,4058,4098,4113,4146,4163,4207,4278,4282,4283,4307,4308,4310,4350,4352,4362,4364,4372,4376,4378,4380,4405,4467,4471,4493,4502,4511,4525,4553,4571,4575,4603,4623,4630,4654,4661,4665,4679,4681,4699,4733,4772,4783,4787,4815,4817,4872,4902,4931,4937,4938,4944,4972,5002,5003,5007,5016,5024,5034,5079,5083,5110,5112,5117,5133,5174,5177,5181,5196,5205,5212,5217,5247,5260,5264,5265,5299,5327,5380,5435,5453,5477,5501,5505,5515,5519,5537,5559,5568,5592,5594,5627,5641,5649,5652,5675,5690,5698,5731,5733,5738,5743,5761,5784,5833,5843,5847,5863,5922,5956,5960,5962,5976,6017,6022,6025,6028,6035,6079,6113,6133,6139,6153,6155,6183,6217,6239,6267,6270,6277,6286,6315,6331,6379,6387,6419,6433,6454,6460,6464,6510,6534,6578,6581,6615,6625,6634,6655,6695,6706,6737,6739,6746,6748,6760,6763,6775,6802,6806,6808,6819,6869,6887,6893,6901,6902,6905,6943,6953,6958,6967,6986,7010,7041,7079,7092,7101,7113,7132,7134,7151,7167,7170,7323,7355,7388,7390,7417,7437,7459,7476,7484,7506,7516,7531,7551,7563,7566,7598,7602,7617,7649,7653,7657,7671,7679,7840,7847,7876,7888,7908,7918,7921,7959,7960,7984,7986,8013,8020,8040,8048,8095,8108,8151,8181,8191,8200,8223,8232,8246,8257,8278,8291,8306,8312,8335,8402,8424,8427,8433,8463,8469,8472,8513,8541,8577,8584,8592,8617,8621,8623,8636,8658,8671,8688,8693,8742,8745,8757,8771,8778,8782,8805,8836,8844,8903,8933,8949,8952,8959,8966,8979,8985,9022,9082,9100,9158,9161,9163,9168,9204,9213,9223,9236,9284,9291,9292,9336,9372,9374,9392,9421,9436,9444,9452,9454,9464,9497,9502,9506,9531,9537,9546,9571,9578,9579,9580,9589,9596,9610,9645,9654,9657,9658,9663,9667,9727,9774,9780,9787,9866,9884,9911,9947,9967,9980,9981,9997,10021,10047,10074,10102,10155,10187,10202,10220,10234,10239,10249,10254,10270,10297,10305,10312,10317,10353,10367,10370,10397,10411,10421,10441,10483,10531,10556,10558,10575,10597,10602,10623,10639,10653,10659,10670,10672,10694,10706,10712,10713,10715,10738,10773,10780,10841,10859,10880,10899,10904,10944,10948,10959,10968,11010,11011,11020,11023,11027,11029,11129,11135,11143,11165,11186,11189,11201,11222,11234,11239,11240,11257,11294,11313,11319,11329,11359,11414,11417,11474,11477,11525,11539,11545,11576,11610,11617,11644,11646,11652,11655,11656,11700,11709,11712,11715,11739,11750,11764,11770,11776,11811,11824,11833,11928,11941,11944,11946,11960,11966,11971,11984,11995,12030,12056,12058,12060,12063,12088,12095,12097,12098,12102,12125,12126,12137,12141,12160,12167,12175,12192,12214,12231,12251,12261,12277,12285,12296,12337,12352,12469,12477,12566,12616,12625,12632,12688,12712,12813,12814,12824,12828,12830,12867,12889,12903,12915,12917,12936,12943,12946,12948,12968,12991,13035,13040,13060,13090,13137,13161,13249,13267,13283,13339,13357,13366,13376,13391,13396,13417,13420,13426,13436,13464,13479,13520,13522,13552,13561,13570,13581,13592,13593,13613,13625,13644,13681,13684,13689,13699,13701,13712,13729,13731,13751,13765,13771,13780,13789,13809,13810,13822,13829,13862,13875,13880,13885,13939,13952,13954,13959,13975,13993,14004,14010,14065,14067,14118,14162,14168,14187,14223,14232,14243,14248,14254,14263,14271,14274,14275,14294,14319,14352,14368,14375,14383,14401,14414,14436,14461,14503,14518,14534,14537,14545,14593,14605,14631,14650,14669,14678,14684,14688,14696,14698,14705,14725,14745,14754,14763,14783,14851,14887,14891,14919,14925,14951,14994,14997,15000,15074,15146,15169,15194,15207,15243,15257,15307,15317,15325,15353,15371,15392,15401,15413,15428,15454,15462,15479,15511,15515,15556,15581,15597,15598,15609,15686,15729,15764,15774,15804,15808,15810,15811,15812,15819,15839,15850,15860,15861,15869,15905,15930,15974,16031,16043,16057,16082,16151,16154,16162,16242,16296,16299,16311,16327,16330,16364,16439,16449,16474,16487,16502,16539,16540,16553,16586,16596,16600,16620,16621,16660,16682,16697,16717,16763,16772,16780,16840,16869,16877,16882,16889,16987,16993,17021,17031,17063,17065,17066,17071,17109,17129,17135,17147,17179,17183,17207,17219,17223,17224,17225,17241,17280,17290,17304,17305,17332,17335,17384],"54":[88,126,210,217,256,280,334,394,430,438,469,493,507,531,540,547,574,665,680,684,725,769,775,821,847,920,932,947,964,977,993,994,1004,1006,1018,1026,1039,1053,1056,1108,1112,1113,1120,1145,1155,1166,1173,1199,1229,1249,1264,1290,1329,1345,1369,1386,1391,1406,1441,1465,1509,1530,1583,1616,1621,1623,1643,1679,1686,1687,1695,1723,1734,1813,1815,1822,1824,1858,1870,1897,1948,1996,2030,2039,2044,2055,2072,2107,2173,2192,2214,2228,2281,2286,2351,2383,2390,2396,2432,2440,2487,2504,2511,2512,2552,2582,2584,2587,2601,2641,2649,2672,2673,2681,2727,2733,2736,2755,2799,2811,2816,2820,2832,2872,2873,2878,2889,2890,2926,2949,2969,2976,3034,3116,3126,3162,3166,3167,3201,3205,3224,3236,3269,3274,3301,3322,3326,3376,3415,3433,3435,3445,3450,3471,3506,3513,3523,3532,3648,3651,3676,3781,3800,3838,3874,3875,3915,3939,3981,4029,4041,4064,4095,4103,4151,4154,4197,4218,4243,4256,4311,4325,4370,4394,4410,4472,4495,4503,4509,4613,4636,4647,4697,4706,4710,4721,4723,4741,4811,4839,4841,4849,4889,4906,4912,4915,4923,4948,4950,4979,4981,5025,5063,5064,5082,5091,5097,5120,5139,5140,5175,5198,5210,5216,5260,5271,5290,5305,5309,5311,5315,5320,5357,5377,5382,5392,5395,5409,5424,5494,5527,5578,5601,5605,5612,5622,5631,5638,5669,5703,5716,5720,5777,5796,5802,5808,5837,5847,5853,5877,5885,5922,5934,5990,6050,6052,6080,6105,6107,6115,6181,6201,6211,6274,6296,6315,6316,6326,6329,6362,6379,6382,6427,6457,6463,6480,6495,6500,6501,6503,6514,6530,6543,6551,6554,6573,6587,6607,6620,6629,6650,6674,6681,6706,6713,6722,6723,6741,6748,6787,6800,6823,6838,6854,6897,6926,6936,6947,6949,6952,6956,7027,7041,7080,7092,7121,7135,7151,7170,7180,7196,7201,7218,7231,7251,7254,7255,7270,7293,7319,7326,7334,7363,7366,7370,7372,7380,7440,7445,7473,7491,7513,7519,7521,7522,7538,7540,7543,7559,7564,7579,7586,7597,7606,7608,7622,7651,7661,7723,7730,7746,7784,7785,7805,7824,7847,7871,7888,7897,7899,7915,7982,7987,8001,8012,8022,8072,8098,8122,8147,8152,8172,8176,8187,8212,8226,8235,8244,8249,8303,8307,8360,8363,8364,8368,8379,8397,8405,8410,8414,8431,8444,8451,8469,8472,8473,8482,8498,8500,8515,8517,8565,8569,8617,8634,8648,8662,8686,8701,8742,8761,8763,8775,8814,8818,8869,8872,8882,8884,8906,8922,8952,8965,9006,9030,9044,9046,9063,9074,9091,9118,9120,9146,9157,9182,9192,9200,9206,9208,9232,9292,9317,9342,9353,9364,9385,9395,9405,9439,9470,9503,9513,9525,9571,9610,9616,9618,9653,9683,9694,9696,9702,9705,9711,9721,9738,9741,9810,9823,9829,9830,9855,9863,9871,9890,9899,9909,9919,9934,9941,9963,9970,9975,9982,10002,10009,10028,10060,10090,10132,10138,10157,10166,10169,10185,10209,10231,10252,10271,10277,10283,10288,10321,10369,10393,10403,10406,10413,10418,10422,10423,10427,10446,10452,10471,10552,10592,10670,10683,10690,10713,10723,10741,10742,10750,10762,10763,10772,10862,10884,10913,10914,10924,10966,10967,10978,11020,11040,11041,11043,11055,11073,11089,11110,11114,11115,11131,11135,11144,11152,11188,11193,11204,11223,11228,11230,11267,11269,11284,11340,11371,11372,11430,11469,11493,11494,11497,11518,11544,11547,11554,11585,11594,11617,11636,11669,11671,11697,11710,11731,11747,11773,11777,11831,11841,11854,11898,11901,11903,11927,11932,12007,12012,12020,12053,12064,12075,12094,12107,12121,12210,12223,12242,12268,12278,12297,12303,12311,12335,12338,12372,12375,12433,12454,12463,12468,12517,12526,12532,12533,12544,12591,12612,12622,12627,12644,12649,12704,12770,12794,12803,12874,12890,12917,12948,12986,13006,13008,13047,13057,13130,13193,13202,13210,13216,13221,13243,13244,13246,13252,13314,13322,13329,13337,13358,13393,13435,13461,13467,13469,13491,13514,13521,13552,13566,13568,13576,13604,13615,13626,13633,13643,13648,13746,13747,13759,13772,13786,13802,13871,13911,13931,13942,13993,13997,14004,14022,14059,14087,14092,14093,14118,14199,14235,14247,14272,14329,14332,14333,14350,14360,14375,14376,14379,14413,14456,14459,14476,14499,14513,14535,14549,14572,14616,14651,14655,14715,14735,14774,14786,14800,14814,14818,14834,14898,14911,14934,14941,14942,14990,15030,15043,15066,15078,15120,15129,15142,15166,15171,15240,15265,15296,15312,15315,15377,15386,15390,15436,15477,15482,15486,15487,15511,15576,15586,15592,15601,15674,15681,15687,15709,15711,15723,15742,15743,15820,15871,15921,15936,15985,16015,16038,16066,16090,16114,16120,16123,16133,16138,16140,16153,16162,16172,16177,16198,16206,16208,16218,16249,16265,16290,16300,16308,16329,16332,16335,16353,16408,16447,16468,16512,16522,16565,16569,16576,16604,16613,16620,16640,16654,16657,16658,16687,16688,16698,16716,16735,16748,16767,16793,16810,16842,16894,16906,16924,16931,16990,17019,17071,17072,17120,17127,17128,17202,17229,17234,17235,17236,17291,17303,17308,17318,17321,17331,17341,17342,17384],"55":[29,129,156,187,201,208,227,232,247,298,346,350,352,373,374,380,484,492,525,565,583,586,641,645,666,674,724,735,744,747,858,1069,1133,1138,1142,1155,1244,1260,1262,1270,1344,1350,1354,1373,1425,1427,1462,1469,1532,1537,1559,1654,1697,1729,1737,1771,1778,1791,1842,1873,1910,1922,1928,1961,1983,2013,2039,2087,2098,2110,2131,2142,2193,2203,2217,2238,2239,2332,2350,2371,2449,2468,2565,2569,2593,2630,2641,2674,2694,2695,2767,2915,2971,3012,3060,3066,3123,3161,3210,3248,3328,3343,3406,3451,3564,3569,3580,3599,3606,3645,3672,3719,3777,3803,3816,3843,3877,3918,3924,3929,3963,3974,4000,4005,4012,4014,4028,4040,4042,4060,4076,4208,4219,4274,4278,4304,4314,4362,4370,4426,4439,4528,4539,4616,4633,4657,4667,4759,4775,4822,4840,4906,5004,5015,5029,5119,5127,5153,5154,5187,5279,5298,5305,5307,5309,5311,5414,5447,5490,5506,5518,5534,5537,5547,5620,5694,5747,5760,5779,5812,5816,5861,5883,5918,5919,5939,5960,5964,5974,6006,6020,6032,6042,6062,6161,6163,6223,6233,6242,6268,6277,6292,6299,6301,6315,6320,6379,6428,6449,6510,6530,6544,6565,6571,6595,6641,6675,6719,6750,6813,6870,6875,6889,6902,6921,6949,6981,7026,7056,7095,7149,7179,7181,7205,7247,7248,7264,7267,7309,7311,7313,7315,7334,7390,7423,7432,7442,7479,7480,7580,7596,7618,7646,7681,7687,7726,7731,7750,7788,7794,7804,7923,7924,7925,7969,7976,7985,8000,8022,8057,8087,8143,8195,8204,8212,8233,8239,8252,8316,8319,8325,8350,8370,8373,8401,8438,8485,8493,8494,8552,8590,8593,8641,8657,8662,8676,8701,8705,8707,8722,8731,8778,8784,8808,8883,8929,8967,8987,9049,9051,9088,9121,9150,9172,9184,9198,9205,9208,9209,9229,9243,9253,9295,9305,9308,9317,9322,9359,9360,9402,9412,9552,9588,9613,9618,9645,9663,9668,9724,9748,9770,9772,9879,9880,9927,9948,9972,10018,10023,10070,10083,10107,10129,10154,10239,10244,10263,10266,10280,10288,10309,10361,10371,10373,10416,10462,10494,10529,10530,10531,10550,10566,10587,10621,10623,10697,10726,10749,10758,10770,10801,10847,10909,10943,10967,10976,10985,10993,11024,11026,11034,11062,11066,11124,11132,11148,11161,11164,11211,11239,11251,11259,11275,11308,11322,11324,11325,11358,11484,11488,11493,11494,11606,11609,11633,11715,11734,11740,11758,11759,11772,11779,11791,11838,11840,11852,11854,11856,11865,11903,11929,11933,11935,11975,11996,12044,12118,12134,12141,12143,12163,12175,12184,12185,12259,12285,12381,12382,12438,12487,12491,12520,12567,12570,12575,12577,12610,12638,12709,12738,12760,12761,12772,12785,12803,12813,12815,12915,12919,12938,12989,13027,13034,13035,13084,13116,13119,13157,13183,13195,13216,13226,13257,13279,13303,13312,13324,13361,13371,13391,13406,13426,13428,13443,13450,13477,13494,13505,13559,13566,13582,13599,13632,13640,13661,13667,13683,13738,13750,13791,13805,13837,13899,13918,13923,13928,13965,14021,14062,14103,14142,14143,14214,14280,14375,14382,14386,14430,14432,14437,14455,14505,14567,14619,14623,14679,14681,14695,14700,14709,14715,14735,14765,14863,14876,14918,14931,14949,14991,15026,15052,15109,15116,15117,15170,15189,15203,15217,15279,15286,15345,15347,15398,15401,15411,15435,15478,15516,15534,15548,15570,15581,15589,15597,15600,15647,15671,15686,15735,15770,15780,15841,15848,15894,15898,15969,16007,16034,16057,16076,16095,16105,16131,16132,16133,16136,16192,16208,16217,16226,16293,16312,16328,16399,16413,16471,16555,16564,16566,16570,16592,16654,16655,16679,16694,16697,16703,16715,16735,16779,16783,16816,16916,16925,17003,17042,17050,17062,17072,17110,17117,17125,17128,17194,17290,17355,17394,17403],"56":[2,10,17,21,41,52,83,97,112,128,131,164,224,234,241,275,361,418,453,464,482,485,497,499,516,524,556,557,559,633,721,735,766,769,785,815,823,841,852,887,892,897,930,936,950,961,978,979,989,991,1029,1038,1056,1060,1066,1088,1098,1111,1118,1151,1188,1230,1254,1274,1283,1287,1311,1319,1327,1345,1351,1360,1362,1365,1387,1389,1396,1448,1458,1483,1522,1525,1532,1538,1545,1570,1572,1580,1595,1597,1688,1710,1761,1810,1816,1823,1900,1917,1920,1936,1967,1991,2004,2021,2051,2054,2059,2074,2113,2116,2132,2134,2184,2187,2208,2210,2217,2225,2232,2280,2354,2361,2375,2378,2384,2397,2412,2436,2441,2445,2522,2527,2530,2588,2623,2662,2667,2672,2682,2848,2874,2881,2885,2908,2911,2990,3041,3054,3066,3074,3086,3089,3114,3143,3223,3228,3265,3275,3296,3297,3308,3311,3322,3370,3422,3426,3437,3460,3487,3504,3527,3539,3554,3557,3573,3589,3617,3634,3675,3680,3681,3701,3713,3725,3764,3815,3819,3833,3918,3923,3946,3963,3979,3980,4003,4034,4041,4044,4056,4060,4069,4073,4078,4079,4097,4099,4106,4122,4151,4167,4170,4189,4196,4203,4204,4256,4260,4261,4262,4270,4295,4330,4348,4476,4511,4513,4519,4527,4576,4584,4588,4710,4724,4728,4736,4773,4780,4838,4860,4922,4960,4961,4967,4980,4996,5096,5134,5191,5207,5209,5223,5238,5240,5252,5268,5275,5280,5288,5295,5327,5333,5344,5411,5444,5458,5459,5472,5480,5484,5520,5532,5545,5550,5576,5578,5593,5597,5636,5642,5651,5654,5668,5672,5696,5698,5700,5703,5707,5708,5710,5718,5725,5734,5735,5753,5758,5759,5760,5761,5765,5779,5823,5840,5849,5876,5887,5907,5913,5943,5953,5967,5986,6025,6028,6055,6102,6108,6129,6130,6137,6143,6165,6178,6188,6211,6221,6233,6240,6243,6245,6252,6331,6334,6404,6506,6518,6529,6543,6563,6567,6593,6597,6603,6605,6661,6666,6669,6678,6686,6718,6744,6783,6799,6875,6894,6944,6951,6965,6979,6998,6999,7013,7017,7019,7034,7046,7064,7090,7144,7146,7176,7178,7179,7181,7211,7226,7236,7281,7289,7298,7329,7336,7357,7368,7387,7393,7396,7473,7490,7566,7598,7613,7619,7636,7655,7704,7731,7736,7738,7774,7857,7969,7976,7977,7994,7995,8002,8017,8040,8052,8056,8071,8132,8163,8183,8211,8225,8246,8269,8292,8300,8316,8326,8342,8348,8354,8364,8382,8384,8394,8405,8411,8486,8502,8516,8537,8542,8549,8550,8551,8561,8575,8581,8588,8602,8613,8626,8631,8644,8647,8669,8704,8710,8735,8750,8778,8779,8781,8783,8792,8806,8817,8835,8866,8917,8946,8985,8993,9003,9034,9069,9077,9078,9109,9112,9113,9120,9124,9136,9144,9153,9156,9179,9186,9210,9225,9231,9249,9273,9290,9292,9308,9344,9371,9388,9402,9415,9430,9435,9454,9458,9459,9464,9468,9481,9483,9488,9489,9490,9495,9510,9534,9536,9591,9613,9697,9710,9741,9772,9792,9854,9893,9912,9923,9977,9991,10010,10041,10059,10082,10083,10086,10104,10107,10139,10161,10170,10184,10233,10253,10271,10334,10337,10340,10344,10370,10409,10429,10431,10435,10458,10487,10488,10489,10490,10536,10538,10548,10549,10575,10590,10604,10610,10611,10617,10624,10632,10644,10650,10667,10680,10699,10732,10741,10748,10772,10785,10787,10803,10810,10825,10867,10871,10885,10892,10901,10918,10921,10925,10947,10979,10986,11016,11021,11025,11098,11105,11110,11114,11121,11137,11139,11149,11155,11157,11160,11183,11193,11201,11229,11234,11253,11270,11280,11307,11314,11318,11327,11333,11342,11358,11363,11372,11410,11411,11412,11426,11439,11452,11458,11466,11493,11550,11630,11636,11647,11651,11658,11672,11686,11689,11712,11765,11789,11890,11901,11921,11929,11942,11954,11974,11977,11994,11999,12004,12040,12049,12051,12068,12070,12076,12142,12227,12265,12361,12391,12434,12450,12454,12533,12539,12544,12563,12572,12581,12612,12623,12625,12730,12787,12793,12805,12823,12828,12879,12884,12926,12943,12955,12967,13023,13030,13052,13069,13070,13071,13094,13126,13130,13132,13145,13239,13252,13263,13269,13277,13326,13340,13344,13354,13361,13368,13376,13401,13420,13444,13454,13458,13461,13512,13513,13516,13523,13535,13559,13573,13575,13578,13618,13621,13634,13684,13694,13732,13737,13843,13857,13885,13904,13906,13909,13916,13922,13926,13975,13998,14015,14016,14034,14041,14073,14090,14118,14163,14199,14207,14232,14279,14291,14342,14355,14401,14404,14449,14472,14495,14497,14526,14557,14568,14591,14612,14668,14685,14711,14722,14736,14770,14774,14782,14810,14814,14876,14915,14949,14965,14986,15012,15057,15074,15118,15144,15150,15170,15199,15209,15227,15264,15266,15307,15324,15328,15424,15429,15479,15515,15527,15529,15540,15574,15617,15626,15701,15723,15748,15798,15803,15815,15833,15842,15851,15857,15895,15963,15983,16010,16013,16016,16039,16044,16065,16070,16093,16161,16189,16224,16233,16257,16258,16275,16281,16299,16308,16336,16343,16348,16356,16401,16403,16404,16410,16412,16426,16429,16454,16456,16488,16564,16565,16570,16610,16626,16628,16662,16704,16776,16778,16799,16811,16814,16837,16855,16859,16864,16909,16915,16963,16967,16983,16995,16996,17012,17014,17083,17166,17175,17192,17196,17255,17267,17271,17313,17317,17360],"57":[6,76,81,119,149,153,209,242,279,299,370,371,391,430,433,459,502,569,591,597,609,652,656,658,674,713,723,736,744,751,769,809,824,855,858,905,910,923,934,980,1123,1135,1152,1155,1158,1187,1190,1207,1208,1215,1245,1249,1254,1297,1330,1333,1342,1362,1416,1463,1471,1492,1541,1557,1574,1599,1607,1641,1647,1660,1689,1743,1781,1799,1820,1859,1868,1929,1930,1947,2006,2013,2016,2026,2031,2034,2040,2044,2049,2117,2181,2269,2298,2317,2322,2326,2328,2353,2421,2427,2439,2449,2455,2460,2535,2572,2607,2608,2615,2621,2635,2661,2674,2688,2757,2794,2866,2867,2876,2884,2897,2933,2940,2956,2987,3064,3115,3126,3127,3128,3151,3153,3248,3280,3294,3301,3417,3428,3433,3524,3535,3583,3588,3589,3661,3679,3745,3760,3774,3802,3806,3851,3859,3893,3909,3942,3959,4024,4063,4117,4127,4140,4145,4147,4148,4149,4153,4158,4177,4205,4252,4462,4476,4516,4563,4607,4610,4619,4625,4648,4649,4650,4657,4668,4733,4735,4741,4744,4748,4763,4862,4882,4922,4979,5032,5135,5149,5234,5251,5253,5271,5297,5303,5320,5333,5341,5353,5364,5365,5368,5419,5425,5463,5551,5555,5636,5637,5659,5672,5677,5715,5730,5763,5766,5767,5803,5820,5831,5907,5916,5967,6003,6004,6011,6016,6019,6031,6045,6054,6065,6077,6099,6100,6104,6118,6139,6150,6210,6220,6237,6242,6280,6283,6285,6287,6302,6375,6376,6383,6402,6449,6451,6454,6458,6460,6472,6490,6499,6523,6528,6535,6578,6585,6611,6626,6657,6671,6715,6729,6784,6789,6795,6806,6867,6891,6917,6945,6956,7060,7081,7146,7157,7177,7184,7191,7195,7247,7320,7327,7342,7373,7414,7423,7425,7477,7520,7524,7535,7552,7554,7564,7583,7609,7618,7625,7686,7735,7755,7810,7829,7886,7893,7904,7924,7932,7946,7955,7971,7983,7986,8041,8051,8162,8182,8237,8247,8248,8282,8336,8340,8406,8431,8440,8458,8464,8466,8479,8491,8497,8516,8526,8539,8556,8581,8590,8641,8647,8649,8677,8678,8681,8737,8796,8799,8809,8831,8846,8852,8877,8887,8891,8909,8913,8930,8994,9000,9014,9020,9044,9045,9057,9059,9091,9094,9112,9138,9158,9170,9176,9182,9197,9209,9316,9319,9320,9335,9348,9353,9358,9379,9384,9410,9417,9516,9520,9559,9563,9584,9635,9653,9663,9683,9694,9714,9736,9751,9812,9816,9832,9840,9878,9888,9903,9906,9911,9917,9925,9975,9990,10005,10023,10039,10041,10049,10061,10084,10116,10139,10162,10171,10201,10204,10206,10209,10219,10239,10249,10286,10289,10345,10353,10370,10450,10453,10458,10461,10472,10514,10533,10555,10568,10617,10657,10660,10667,10708,10731,10760,10767,10784,10790,10796,10820,10824,10851,10878,10898,10931,10969,10993,11000,11007,11041,11054,11063,11081,11096,11113,11115,11122,11171,11191,11193,11228,11324,11337,11343,11344,11348,11366,11391,11397,11404,11412,11414,11430,11450,11473,11477,11558,11576,11584,11593,11602,11622,11628,11643,11713,11714,11715,11732,11765,11827,11829,11836,11877,11884,11895,11908,11915,11943,11954,11963,11992,12013,12019,12029,12059,12075,12090,12098,12100,12105,12123,12144,12206,12237,12243,12244,12345,12377,12383,12471,12473,12538,12564,12579,12650,12659,12666,12678,12718,12747,12797,12861,12865,12885,12920,12938,13028,13082,13112,13138,13187,13190,13195,13215,13289,13346,13379,13397,13398,13441,13459,13490,13504,13505,13517,13532,13533,13559,13574,13618,13624,13643,13696,13773,13840,13847,13885,13892,13929,14000,14028,14055,14056,14079,14087,14098,14120,14144,14174,14290,14294,14301,14328,14337,14441,14521,14598,14611,14614,14641,14653,14712,14729,14798,14811,14822,14885,14889,14903,14925,15024,15045,15066,15085,15093,15130,15166,15203,15221,15224,15236,15244,15256,15281,15328,15332,15352,15387,15407,15416,15423,15430,15441,15559,15592,15619,15622,15646,15659,15666,15668,15679,15721,15845,15862,15921,16053,16106,16192,16231,16238,16247,16312,16331,16332,16391,16427,16433,16440,16449,16511,16517,16607,16685,16698,16748,16761,16773,16804,16819,16877,16949,16954,16961,17049,17058,17105,17108,17110,17127,17129,17156,17198,17210,17211,17220,17261,17300,17323,17333,17341,17382,17384,17392],"58":[35,37,84,215,218,234,254,288,334,343,350,351,355,370,376,407,420,434,457,466,515,526,567,572,649,660,691,748,816,889,938,944,947,978,991,998,1017,1087,1096,1107,1110,1154,1181,1208,1211,1227,1228,1239,1251,1284,1323,1329,1331,1339,1352,1383,1396,1400,1418,1456,1514,1545,1561,1575,1580,1590,1664,1673,1710,1728,1743,1750,1830,1831,1836,1874,1902,1910,1913,1943,1947,1949,1959,1977,1989,2023,2042,2052,2084,2109,2116,2134,2146,2209,2215,2225,2238,2266,2268,2308,2326,2348,2355,2387,2396,2419,2459,2473,2495,2520,2522,2536,2537,2563,2577,2605,2633,2646,2650,2655,2666,2688,2692,2699,2711,2714,2728,2766,2808,2814,2848,2853,2921,2934,2935,2937,2939,2947,2952,2956,2973,2974,2976,3035,3038,3049,3070,3089,3105,3131,3246,3251,3259,3278,3281,3286,3327,3387,3397,3404,3440,3483,3522,3538,3561,3591,3599,3617,3634,3641,3680,3708,3722,3739,3853,3901,4053,4065,4085,4135,4148,4193,4217,4222,4225,4265,4328,4354,4365,4399,4435,4438,4446,4468,4493,4498,4518,4528,4554,4607,4647,4671,4673,4674,4718,4733,4753,4829,4835,4854,4875,4892,4938,4975,4987,5007,5014,5021,5040,5042,5043,5054,5091,5096,5117,5129,5132,5173,5197,5200,5225,5239,5251,5280,5335,5385,5447,5455,5616,5637,5650,5698,5717,5730,5792,5794,5810,5821,5823,5824,5852,5882,5909,5916,5918,5954,5963,5964,5989,5999,6011,6015,6027,6045,6086,6098,6103,6122,6190,6222,6236,6259,6272,6423,6443,6448,6495,6517,6587,6598,6606,6621,6626,6643,6650,6656,6661,6664,6666,6684,6687,6701,6725,6770,6783,6801,6815,6829,6842,6857,6896,6908,6911,6917,6957,6963,6992,7063,7064,7065,7171,7238,7253,7265,7285,7294,7343,7450,7466,7512,7522,7621,7651,7701,7711,7715,7719,7760,7817,7821,7873,7895,7911,7925,7933,7957,7960,7981,7999,8002,8010,8024,8040,8068,8069,8105,8111,8132,8160,8184,8220,8226,8227,8233,8252,8255,8258,8284,8310,8325,8335,8342,8360,8363,8387,8389,8397,8428,8446,8453,8477,8531,8560,8563,8586,8599,8601,8606,8610,8636,8658,8670,8674,8688,8693,8712,8723,8725,8737,8772,8796,8831,8881,8902,8967,8977,8978,8980,9038,9043,9051,9075,9076,9137,9163,9175,9176,9196,9199,9220,9228,9250,9282,9283,9315,9384,9401,9403,9421,9434,9457,9470,9500,9519,9596,9613,9616,9696,9727,9753,9772,9776,9815,9817,9843,9869,9878,9908,9975,10043,10050,10060,10063,10064,10075,10101,10106,10109,10123,10153,10168,10230,10244,10259,10277,10285,10294,10296,10334,10337,10353,10382,10384,10417,10429,10435,10446,10462,10481,10504,10533,10539,10563,10571,10614,10654,10676,10681,10688,10700,10701,10722,10727,10747,10753,10755,10757,10770,10795,10841,10905,10944,10946,10948,10963,10977,10993,11013,11017,11027,11033,11108,11115,11128,11136,11137,11147,11161,11240,11241,11278,11340,11352,11353,11359,11362,11369,11429,11437,11450,11496,11529,11532,11536,11553,11564,11627,11668,11702,11758,11771,11788,11821,11827,11848,11851,11857,11861,11878,11890,11898,11909,11916,11932,11960,11964,11967,11975,11991,12061,12089,12092,12097,12100,12124,12125,12158,12164,12165,12178,12215,12275,12361,12419,12462,12472,12499,12512,12514,12528,12534,12576,12578,12600,12640,12645,12662,12664,12672,12678,12699,12708,12722,12724,12745,12778,12792,12884,12913,12954,12975,12985,12994,13009,13013,13036,13088,13091,13129,13140,13174,13203,13208,13224,13290,13305,13322,13350,13384,13409,13417,13453,13481,13482,13490,13520,13577,13597,13610,13637,13646,13692,13693,13713,13752,13772,13773,13785,13802,13810,13890,13918,13922,13929,13953,13957,13961,13988,14005,14014,14023,14031,14034,14089,14155,14220,14221,14226,14260,14270,14274,14275,14277,14280,14323,14337,14340,14346,14388,14460,14497,14552,14581,14620,14628,14647,14705,14764,14783,14789,14794,14815,14830,14845,14870,14938,14963,14970,14992,14999,15000,15036,15047,15048,15054,15095,15096,15101,15121,15142,15198,15212,15225,15227,15229,15262,15263,15294,15334,15337,15344,15358,15383,15385,15389,15391,15393,15429,15441,15486,15497,15500,15516,15519,15528,15533,15534,15566,15598,15624,15634,15637,15639,15647,15655,15674,15772,15787,15860,15870,15920,15956,15963,15979,15996,16027,16063,16074,16101,16120,16123,16164,16193,16197,16222,16323,16351,16360,16455,16482,16505,16510,16524,16553,16582,16628,16638,16641,16720,16732,16739,16744,16745,16756,16768,16787,16837,16839,16842,16877,16893,16895,16925,16935,16938,16948,16962,17021,17046,17065,17080,17089,17101,17117,17143,17148,17163,17165,17208,17244,17304,17349,17352,17384],"59":[18,27,83,102,103,123,163,189,200,208,209,229,234,242,261,314,342,385,388,403,406,456,471,504,535,539,552,579,619,642,643,675,699,707,727,742,746,750,752,753,804,808,817,828,856,888,904,905,925,934,945,1054,1061,1093,1097,1213,1268,1356,1367,1392,1412,1422,1435,1445,1466,1550,1551,1569,1587,1612,1643,1707,1744,1755,1756,1766,1781,1787,1862,1909,1950,1953,1968,1970,2043,2052,2071,2082,2083,2090,2095,2113,2131,2135,2185,2190,2197,2233,2237,2242,2274,2278,2288,2294,2295,2300,2352,2363,2365,2381,2439,2458,2476,2505,2515,2536,2540,2558,2615,2621,2647,2690,2718,2762,2764,2766,2812,2826,2846,2854,2884,2890,2981,3029,3048,3051,3088,3152,3163,3177,3191,3276,3293,3420,3431,3445,3452,3485,3519,3520,3528,3545,3552,3599,3610,3639,3659,3694,3711,3737,3780,3809,3844,3854,3892,3898,3927,3935,3966,3968,3996,4002,4004,4019,4048,4064,4071,4079,4084,4112,4159,4205,4216,4250,4262,4272,4273,4290,4398,4423,4430,4432,4471,4476,4519,4548,4558,4560,4579,4620,4648,4656,4663,4668,4677,4722,4763,4785,4813,4819,4833,4835,4844,4861,4864,4876,4979,4986,4989,5015,5017,5020,5079,5095,5117,5130,5133,5212,5216,5228,5241,5242,5251,5296,5306,5326,5329,5333,5336,5349,5355,5371,5377,5387,5393,5424,5488,5504,5513,5539,5567,5574,5582,5591,5613,5667,5686,5695,5702,5749,5766,5802,5804,5828,5834,5838,5847,5881,5884,5920,5938,5950,5970,5983,5985,6045,6072,6073,6141,6162,6173,6231,6267,6268,6285,6286,6301,6328,6332,6352,6358,6363,6371,6379,6386,6419,6427,6457,6461,6462,6465,6472,6500,6506,6510,6537,6548,6551,6656,6678,6686,6719,6723,6726,6739,6764,6779,6800,6809,6812,6813,6847,6855,6878,6897,6909,6956,6961,6970,6979,6987,6999,7010,7018,7034,7035,7047,7063,7118,7120,7139,7215,7219,7226,7236,7270,7274,7282,7294,7300,7304,7315,7331,7335,7343,7349,7361,7367,7370,7381,7386,7415,7427,7428,7435,7456,7481,7523,7526,7529,7556,7570,7576,7592,7601,7636,7651,7705,7712,7748,7782,7803,7811,7817,7843,7850,7854,7872,7875,7899,7914,7946,7986,8024,8045,8048,8075,8079,8081,8125,8141,8143,8213,8221,8224,8287,8295,8366,8385,8423,8435,8451,8462,8496,8502,8521,8525,8527,8559,8575,8578,8579,8581,8600,8601,8605,8630,8641,8648,8655,8721,8750,8766,8807,8840,8854,8883,8884,8917,8923,8948,8968,8985,9000,9017,9030,9036,9042,9057,9068,9128,9153,9179,9192,9198,9252,9309,9343,9351,9364,9365,9387,9394,9403,9415,9416,9440,9445,9489,9526,9588,9611,9636,9655,9657,9662,9665,9711,9753,9778,9784,9786,9790,9803,9806,9819,9842,9849,9854,9869,9905,9906,9913,9915,9925,9997,10007,10020,10029,10034,10068,10090,10144,10166,10167,10193,10201,10228,10229,10266,10276,10287,10298,10318,10362,10381,10450,10485,10490,10491,10521,10568,10569,10601,10644,10665,10670,10698,10715,10719,10738,10758,10759,10775,10785,10811,10820,10826,10842,10847,10848,10853,10855,10872,10940,10945,10946,10957,10963,10968,10993,11005,11019,11021,11029,11040,11063,11084,11098,11110,11115,11160,11184,11232,11254,11299,11306,11307,11319,11323,11337,11339,11358,11370,11373,11377,11381,11409,11430,11441,11461,11537,11547,11556,11562,11587,11590,11609,11622,11668,11688,11693,11696,11700,11771,11834,11847,11887,11915,11924,11936,11938,11957,11965,11970,12012,12042,12067,12086,12102,12121,12128,12149,12162,12169,12194,12204,12219,12231,12281,12326,12358,12362,12378,12428,12451,12478,12497,12503,12509,12580,12630,12659,12679,12683,12704,12715,12730,12744,12779,12792,12827,12844,12878,12900,12930,12931,12942,12950,12995,13015,13023,13037,13105,13108,13111,13137,13184,13187,13192,13194,13221,13250,13252,13286,13372,13444,13463,13478,13530,13590,13618,13623,13655,13693,13702,13723,13733,13751,13775,13797,13800,13860,13899,13963,13976,14044,14069,14118,14170,14213,14217,14219,14245,14266,14296,14338,14339,14371,14378,14396,14432,14454,14463,14478,14500,14544,14554,14558,14590,14591,14618,14633,14653,14771,14803,14804,14831,14856,14895,14901,14903,14905,14908,14929,14931,14932,15034,15044,15090,15116,15122,15142,15147,15170,15172,15196,15273,15277,15421,15503,15519,15558,15568,15613,15632,15638,15645,15647,15663,15689,15692,15725,15729,15752,15756,15782,15788,15806,15821,15840,15866,15947,15949,15982,16006,16034,16048,16100,16116,16234,16255,16275,16352,16431,16522,16524,16528,16560,16561,16610,16716,16722,16747,16796,16807,16838,16868,16876,16900,16908,16932,16947,16950,16978,17010,17043,17051,17061,17076,17113,17123,17152,17185,17225,17244,17254,17269,17270,17318,17324,17350,17370,17386,17390,17396,17405],"60":[42,49,96,111,126,150,165,170,180,183,193,204,207,208,213,234,290,300,356,379,386,421,480,491,495,502,504,523,543,553,565,611,616,618,623,661,713,726,749,754,770,772,781,811,816,834,896,903,905,906,921,931,974,988,990,1005,1025,1044,1053,1069,1077,1095,1133,1147,1218,1267,1274,1317,1336,1384,1386,1408,1419,1439,1514,1578,1592,1604,1605,1610,1618,1647,1695,1720,1728,1742,1757,1768,1777,1778,1806,1813,1852,1859,1915,1927,1953,1979,2003,2040,2041,2095,2097,2106,2124,2149,2215,2227,2261,2290,2298,2334,2369,2378,2383,2386,2399,2410,2415,2424,2533,2556,2571,2596,2629,2634,2656,2661,2669,2704,2706,2732,2748,2752,2755,2757,2775,2781,2785,2795,2812,2867,2928,2944,3008,3032,3044,3057,3058,3067,3069,3070,3095,3116,3121,3124,3125,3152,3197,3212,3215,3232,3239,3240,3259,3288,3294,3296,3305,3324,3348,3368,3369,3411,3412,3414,3430,3432,3433,3450,3457,3472,3528,3538,3541,3555,3559,3583,3597,3614,3617,3638,3648,3680,3694,3700,3701,3710,3716,3722,3724,3780,3833,3849,3853,3859,3868,3873,3883,3909,3910,3983,3990,4000,4029,4035,4040,4042,4049,4073,4104,4120,4132,4241,4256,4265,4283,4284,4315,4348,4386,4412,4421,4431,4434,4448,4449,4468,4472,4483,4557,4560,4570,4613,4618,4625,4630,4636,4687,4694,4712,4717,4758,4763,4775,4805,4822,4847,4855,4858,4863,4877,4880,4909,4943,4970,4973,4989,5013,5022,5044,5047,5048,5065,5077,5091,5145,5146,5156,5161,5165,5169,5187,5196,5257,5258,5353,5368,5369,5463,5472,5479,5522,5551,5560,5565,5569,5574,5614,5629,5650,5664,5677,5678,5715,5717,5731,5733,5736,5737,5748,5752,5753,5758,5774,5793,5810,5819,5843,5874,5887,5893,5907,5912,5913,5928,5935,5937,5947,5965,5982,6005,6023,6067,6090,6106,6109,6145,6172,6187,6191,6208,6219,6241,6258,6269,6297,6303,6326,6331,6353,6395,6428,6435,6449,6450,6472,6473,6506,6531,6557,6577,6582,6594,6604,6609,6611,6613,6664,6687,6689,6703,6706,6709,6727,6778,6828,6882,6886,6934,6952,6963,6964,6976,6991,7005,7009,7022,7024,7027,7031,7100,7103,7118,7141,7152,7155,7167,7175,7215,7248,7270,7317,7327,7350,7353,7354,7377,7386,7390,7408,7419,7420,7424,7429,7446,7450,7453,7455,7481,7487,7501,7556,7573,7576,7609,7625,7640,7655,7658,7660,7685,7713,7728,7743,7761,7762,7812,7817,7830,7837,7852,7891,7903,7923,7934,7936,7976,7998,8014,8015,8030,8061,8065,8069,8071,8093,8099,8124,8184,8204,8214,8232,8246,8253,8261,8292,8382,8400,8422,8425,8435,8436,8477,8482,8500,8501,8571,8595,8601,8603,8643,8655,8685,8727,8769,8770,8816,8848,8860,8862,8868,8894,8912,8934,8959,8994,9014,9022,9042,9059,9067,9070,9074,9075,9092,9126,9135,9139,9147,9161,9177,9191,9223,9238,9275,9290,9304,9317,9322,9331,9340,9360,9375,9389,9411,9415,9419,9422,9461,9480,9489,9497,9508,9548,9562,9595,9605,9610,9634,9648,9649,9671,9672,9712,9713,9728,9733,9737,9761,9771,9785,9801,9802,9823,9838,9864,9884,9885,9952,9980,9998,10034,10051,10057,10116,10130,10183,10200,10217,10220,10232,10249,10255,10283,10284,10302,10305,10306,10379,10437,10438,10444,10454,10492,10495,10503,10519,10521,10557,10596,10613,10664,10671,10721,10725,10728,10750,10755,10756,10813,10816,10827,10855,10880,10905,10927,10940,10969,10984,11002,11035,11106,11124,11187,11191,11201,11234,11241,11271,11307,11315,11317,11329,11341,11350,11354,11369,11386,11388,11442,11446,11453,11524,11550,11569,11591,11593,11602,11605,11614,11668,11698,11729,11754,11768,11770,11789,11793,11812,11860,11911,11945,11974,11975,11991,12075,12087,12144,12158,12172,12185,12205,12215,12220,12237,12248,12273,12282,12285,12298,12345,12374,12402,12411,12450,12454,12481,12514,12522,12531,12547,12550,12552,12572,12575,12577,12588,12599,12659,12697,12700,12702,12742,12748,12756,12782,12783,12790,12792,12809,12817,12852,12853,12879,12904,12906,12962,13014,13033,13050,13064,13085,13099,13121,13122,13130,13136,13140,13141,13142,13180,13181,13204,13254,13265,13293,13308,13317,13319,13321,13339,13377,13411,13421,13436,13477,13513,13569,13594,13595,13615,13628,13629,13632,13672,13745,13770,13802,13872,13878,13882,13906,13957,13964,13977,13981,13984,14008,14042,14050,14051,14085,14105,14116,14125,14145,14162,14181,14226,14237,14267,14342,14351,14371,14394,14453,14462,14471,14481,14515,14527,14550,14556,14569,14581,14627,14637,14666,14703,14712,14738,14739,14805,14821,14828,14834,14847,14855,14860,14917,14927,14949,14956,14977,14980,14992,15032,15047,15083,15124,15166,15173,15175,15184,15199,15238,15245,15258,15262,15283,15310,15320,15349,15383,15411,15413,15419,15503,15518,15520,15555,15567,15584,15606,15633,15745,15765,15766,15788,15808,15809,15816,15826,15875,15892,15908,15915,15916,15920,15928,15968,15988,16001,16084,16111,16137,16155,16156,16163,16182,16208,16286,16302,16316,16317,16328,16370,16424,16459,16462,16478,16512,16522,16526,16532,16597,16599,16635,16637,16647,16666,16681,16704,16733,16736,16773,16778,16799,16817,16830,16883,16897,16908,16942,16972,17079,17093,17117,17136,17152,17164,17168,17175,17189,17231,17269,17337,17353,17364],"61":[26,38,73,93,99,162,168,169,199,202,224,234,242,252,272,282,296,312,316,353,356,407,413,441,461,544,550,552,555,558,571,573,578,603,609,630,634,635,640,644,664,731,750,774,785,805,833,834,868,906,907,938,940,962,964,987,1022,1036,1042,1054,1129,1142,1149,1229,1250,1267,1293,1346,1361,1363,1364,1381,1406,1407,1411,1417,1423,1429,1441,1443,1457,1474,1567,1588,1611,1617,1677,1716,1766,1778,1786,1826,1849,1906,1910,1912,1932,1945,1957,1991,2003,2010,2011,2030,2081,2097,2112,2120,2142,2176,2214,2236,2243,2278,2283,2295,2297,2301,2303,2313,2326,2346,2369,2375,2388,2406,2415,2446,2466,2538,2570,2614,2642,2647,2660,2673,2693,2715,2766,2798,2808,2825,2882,2900,2913,2926,2929,2944,2953,2999,3064,3068,3158,3160,3178,3197,3238,3251,3256,3265,3274,3300,3308,3333,3356,3364,3366,3372,3398,3418,3422,3445,3454,3469,3488,3489,3513,3532,3546,3547,3565,3570,3593,3602,3670,3693,3703,3708,3753,3780,3796,3857,3877,3900,3914,3917,3939,4022,4057,4104,4113,4120,4154,4161,4162,4164,4173,4217,4239,4256,4273,4287,4332,4335,4340,4474,4483,4490,4574,4576,4660,4681,4705,4723,4744,4788,4806,4814,4821,4847,4857,4885,4997,5037,5045,5051,5077,5087,5127,5129,5141,5159,5168,5192,5203,5225,5240,5278,5282,5287,5296,5315,5324,5341,5350,5382,5385,5410,5422,5426,5434,5435,5437,5445,5474,5508,5524,5535,5544,5552,5557,5588,5642,5711,5733,5736,5751,5774,5779,5808,5839,5841,5867,5875,5881,5890,5893,5918,5941,5964,5972,5976,5990,5992,6062,6084,6085,6112,6113,6124,6144,6174,6191,6198,6212,6214,6230,6292,6301,6302,6304,6305,6318,6322,6323,6343,6344,6368,6394,6405,6426,6438,6440,6449,6452,6483,6491,6552,6576,6581,6609,6622,6641,6646,6703,6707,6713,6721,6730,6751,6780,6810,6815,6826,6844,6847,6860,6862,6863,6896,6899,6909,6923,6928,6939,6946,6955,6974,6988,7020,7034,7050,7055,7060,7065,7074,7084,7089,7090,7103,7105,7168,7183,7193,7229,7247,7271,7288,7301,7334,7336,7338,7342,7371,7372,7415,7419,7422,7423,7428,7436,7437,7445,7465,7490,7502,7532,7534,7560,7562,7569,7576,7593,7617,7634,7639,7652,7686,7699,7705,7708,7731,7746,7770,7794,7808,7825,7835,7839,7840,7866,7893,7900,7910,7938,7967,7975,7990,8001,8018,8064,8090,8104,8115,8122,8127,8130,8154,8174,8186,8197,8200,8234,8259,8306,8338,8370,8388,8400,8416,8425,8441,8451,8463,8497,8504,8510,8530,8534,8538,8562,8591,8593,8647,8692,8695,8711,8720,8741,8750,8786,8791,8798,8813,8825,8831,8834,8839,8847,8883,8884,8898,8913,8940,8955,8956,8968,9002,9006,9008,9011,9014,9023,9030,9075,9084,9119,9122,9123,9127,9187,9203,9224,9229,9243,9266,9321,9340,9373,9389,9431,9463,9506,9512,9543,9548,9571,9622,9626,9629,9677,9724,9728,9733,9749,9771,9785,9817,9846,9850,9853,9895,9916,10063,10096,10115,10116,10121,10154,10198,10199,10205,10210,10213,10215,10227,10269,10329,10334,10340,10411,10436,10441,10445,10446,10487,10498,10516,10531,10548,10551,10561,10586,10611,10644,10682,10710,10730,10732,10734,10775,10840,10845,10853,10855,10870,10871,10889,10896,10908,10922,10929,10933,10937,10952,10977,10981,10986,10998,11023,11026,11073,11078,11080,11091,11093,11103,11111,11112,11145,11164,11166,11222,11226,11236,11273,11314,11342,11345,11369,11450,11477,11506,11520,11534,11546,11572,11574,11576,11627,11628,11654,11660,11665,11667,11703,11717,11748,11752,11769,11813,11820,11831,11850,11861,11879,11892,11929,11933,11937,11975,11994,12011,12030,12033,12034,12043,12059,12069,12073,12084,12086,12103,12107,12123,12150,12168,12192,12200,12234,12254,12314,12318,12332,12342,12359,12361,12406,12436,12442,12452,12464,12512,12520,12522,12526,12528,12540,12594,12660,12744,12749,12764,12788,12805,12843,12846,12856,12857,12873,12914,12937,12952,13038,13058,13062,13093,13101,13129,13156,13194,13228,13249,13279,13341,13348,13404,13406,13420,13476,13501,13503,13514,13527,13552,13564,13575,13581,13604,13633,13662,13731,13751,13762,13785,13799,13817,13878,13892,13899,13919,13993,14009,14020,14037,14050,14051,14101,14112,14140,14141,14160,14189,14209,14221,14223,14242,14256,14257,14279,14314,14346,14350,14355,14369,14376,14406,14408,14415,14435,14460,14505,14561,14566,14614,14631,14633,14640,14651,14674,14679,14703,14705,14762,14841,14850,14858,14881,14883,14906,14960,14961,14980,15089,15096,15105,15106,15120,15201,15253,15280,15287,15292,15448,15451,15499,15522,15539,15549,15582,15609,15619,15629,15636,15654,15671,15673,15686,15693,15704,15706,15724,15728,15730,15738,15741,15744,15746,15750,15786,15798,15834,15835,15852,15853,15908,15923,15941,15991,16010,16020,16026,16045,16046,16047,16050,16075,16134,16137,16189,16212,16227,16252,16263,16278,16304,16310,16361,16374,16401,16442,16474,16481,16532,16540,16552,16575,16607,16618,16688,16689,16691,16727,16735,16762,16766,16843,16864,16887,16948,17055,17060,17103,17129,17134,17183,17244,17247,17285,17297,17302,17333,17339,17342,17354],"62":[4,11,52,63,116,136,146,155,170,195,222,236,239,247,251,259,301,307,319,351,375,376,399,407,421,424,433,445,499,505,530,545,595,610,628,662,677,691,692,727,736,755,797,834,838,840,869,877,894,919,923,927,967,1034,1079,1096,1104,1109,1116,1124,1131,1147,1157,1159,1180,1185,1207,1210,1237,1241,1260,1262,1287,1290,1294,1347,1368,1369,1389,1410,1470,1501,1525,1535,1536,1539,1566,1580,1583,1593,1629,1640,1654,1660,1668,1675,1692,1713,1731,1774,1779,1781,1789,1798,1813,1816,1818,1823,1864,1865,1868,1878,1884,1948,2010,2024,2037,2064,2070,2072,2098,2115,2142,2158,2163,2167,2175,2199,2201,2220,2242,2257,2261,2327,2354,2385,2417,2443,2453,2457,2459,2487,2546,2621,2626,2664,2675,2731,2734,2744,2749,2785,2798,2815,2839,2853,2854,2870,2884,2980,3001,3011,3035,3036,3096,3099,3113,3161,3165,3167,3211,3238,3247,3263,3269,3271,3317,3338,3406,3434,3447,3468,3470,3490,3512,3528,3560,3576,3592,3605,3651,3653,3684,3724,3734,3735,3778,3818,3864,3879,3895,3902,3967,3997,4013,4017,4023,4039,4050,4061,4128,4144,4175,4212,4227,4286,4309,4322,4328,4356,4361,4380,4414,4431,4480,4484,4535,4549,4553,4574,4585,4592,4594,4629,4641,4649,4657,4688,4723,4765,4790,4801,4828,4835,4843,4846,4875,4914,4921,4943,5030,5049,5054,5083,5142,5204,5208,5226,5253,5255,5277,5278,5287,5312,5330,5352,5363,5401,5411,5463,5482,5496,5503,5533,5536,5543,5556,5610,5616,5640,5641,5644,5657,5670,5710,5742,5759,5775,5799,5805,5819,5834,5860,5877,5893,5920,5924,5950,5955,5959,5967,5972,6015,6032,6035,6046,6058,6066,6069,6079,6087,6113,6115,6167,6175,6185,6186,6234,6268,6270,6319,6339,6359,6393,6400,6425,6467,6481,6549,6560,6564,6577,6610,6617,6631,6639,6657,6663,6687,6698,6717,6731,6781,6792,6821,6833,6851,6871,6915,6925,6942,6951,7007,7032,7061,7069,7099,7107,7117,7122,7129,7140,7155,7183,7218,7267,7292,7300,7319,7330,7332,7340,7361,7378,7379,7385,7426,7439,7446,7459,7464,7495,7499,7504,7531,7562,7564,7579,7584,7595,7603,7628,7640,7651,7674,7678,7700,7709,7712,7733,7735,7747,7774,7791,7792,7865,7900,7954,7957,7969,8024,8046,8062,8073,8115,8133,8143,8153,8178,8189,8217,8233,8244,8256,8259,8277,8304,8341,8354,8358,8386,8394,8440,8455,8544,8555,8605,8634,8675,8691,8694,8714,8738,8749,8775,8777,8788,8801,8818,8832,8851,8875,8901,8903,8931,8952,8964,8982,8993,9032,9093,9097,9111,9117,9122,9153,9179,9202,9205,9232,9252,9271,9277,9279,9301,9315,9330,9334,9335,9393,9402,9421,9463,9486,9491,9515,9520,9585,9611,9621,9631,9660,9686,9693,9703,9726,9740,9743,9760,9781,9800,9811,9830,9883,9943,9951,9954,9977,9989,9998,10012,10029,10034,10045,10047,10062,10084,10096,10097,10116,10132,10180,10206,10209,10220,10237,10257,10263,10273,10281,10316,10323,10335,10340,10356,10366,10370,10419,10446,10477,10484,10489,10533,10536,10542,10576,10581,10598,10617,10639,10645,10646,10661,10670,10701,10748,10762,10792,10806,10808,10824,10857,10863,10865,10896,10903,10906,10910,10919,10944,10949,10962,10964,11007,11015,11075,11097,11119,11120,11223,11238,11269,11300,11393,11402,11413,11436,11450,11484,11502,11527,11575,11577,11580,11585,11599,11610,11630,11660,11662,11665,11666,11671,11711,11723,11727,11763,11775,11786,11791,11824,11840,11841,11862,11868,11873,11874,11895,11925,11965,11976,12008,12035,12041,12101,12129,12136,12149,12152,12160,12176,12193,12196,12198,12201,12202,12209,12224,12237,12250,12258,12264,12283,12287,12331,12434,12435,12466,12471,12480,12510,12520,12534,12541,12546,12557,12588,12642,12658,12667,12697,12704,12709,12719,12730,12733,12749,12771,12787,12818,12865,12896,12898,12926,12940,13000,13024,13090,13093,13100,13110,13126,13157,13160,13198,13211,13224,13225,13303,13372,13384,13394,13404,13434,13455,13468,13473,13474,13485,13533,13630,13698,13757,13767,13824,13828,13836,13861,13881,13896,13907,13937,13948,13951,14005,14037,14063,14073,14101,14203,14211,14242,14338,14410,14418,14451,14484,14496,14527,14554,14629,14639,14673,14676,14699,14741,14762,14776,14782,14784,14785,14786,14839,14900,14908,14976,14977,14981,14993,15021,15032,15042,15086,15101,15155,15166,15172,15222,15248,15253,15292,15294,15299,15307,15322,15329,15335,15340,15400,15401,15449,15458,15480,15513,15554,15590,15591,15597,15669,15705,15710,15722,15728,15740,15763,15786,15830,15842,15843,15851,15861,15916,15945,15994,15997,16018,16023,16103,16106,16166,16180,16207,16220,16228,16243,16285,16298,16301,16307,16344,16349,16360,16376,16378,16379,16392,16427,16428,16429,16446,16451,16515,16554,16558,16571,16574,16587,16595,16606,16610,16668,16747,16761,16767,16788,16792,16798,16806,16834,16845,16862,16873,16905,16914,16929,16967,16977,16982,17013,17043,17098,17134,17151,17225,17328,17335,17337,17341,17342,17361],"63":[22,84,98,108,124,153,321,361,367,374,429,470,499,587,655,741,749,776,800,847,873,885,888,905,947,983,996,1010,1114,1129,1130,1142,1152,1218,1279,1288,1346,1389,1408,1417,1465,1488,1496,1512,1525,1540,1554,1558,1738,1764,1776,1832,1993,2093,2125,2192,2205,2217,2223,2226,2243,2244,2254,2255,2265,2305,2344,2376,2405,2434,2440,2468,2564,2588,2611,2648,2733,2802,2825,2833,2853,2912,2937,2956,2978,2986,3007,3028,3046,3076,3098,3144,3225,3242,3325,3326,3351,3423,3433,3434,3496,3497,3509,3569,3579,3587,3622,3623,3689,3714,3744,3778,3795,3801,3850,3862,3868,3908,3940,3946,4009,4037,4045,4080,4139,4180,4250,4266,4314,4346,4423,4427,4444,4448,4598,4609,4617,4624,4629,4737,4918,4933,4936,4937,4964,4989,5023,5030,5078,5103,5115,5120,5145,5146,5147,5158,5167,5260,5345,5400,5426,5428,5467,5478,5479,5489,5519,5535,5538,5543,5551,5557,5570,5600,5626,5655,5671,5761,5766,5782,5786,5889,5949,6000,6010,6050,6107,6145,6240,6277,6345,6365,6393,6433,6469,6475,6490,6544,6545,6556,6559,6564,6565,6577,6585,6618,6680,6694,6705,6812,6828,6849,6902,6903,6948,6951,6957,6961,7027,7072,7075,7104,7130,7131,7275,7278,7282,7326,7332,7427,7461,7468,7493,7524,7567,7592,7598,7641,7657,7701,7715,7747,7767,7770,7802,7825,7862,7891,7951,7955,7968,8074,8103,8121,8136,8144,8175,8205,8244,8305,8321,8329,8344,8403,8445,8461,8486,8514,8540,8541,8561,8581,8603,8619,8631,8635,8642,8653,8719,8769,8773,8804,8814,8840,8863,8867,8900,8922,8937,8938,8988,9010,9049,9091,9095,9212,9242,9247,9322,9334,9366,9427,9429,9458,9483,9516,9547,9586,9618,9659,9697,9722,9754,9770,9772,9774,9789,9791,9830,9880,9887,9919,10029,10066,10086,10098,10106,10155,10182,10273,10318,10340,10389,10407,10448,10470,10531,10585,10621,10638,10642,10657,10854,10933,10969,10998,11008,11113,11147,11155,11269,11296,11305,11348,11350,11390,11412,11414,11467,11489,11505,11519,11525,11532,11560,11571,11583,11641,11675,11680,11732,11774,11788,11798,11833,11855,11926,11961,11973,12037,12081,12083,12102,12115,12118,12141,12170,12184,12203,12262,12264,12265,12266,12275,12354,12602,12624,12662,13019,13162,13298,13302,13410,13418,13440,13473,13478,13702,13705,13776,13813,13941,13947,13994,14034,14203,14311,14493,14584,14634,14794,14835,14853,14867,14954,14989,15033,15053,15104,15127,15144,15158,15173,15274,15295,15313,15356,15609,15707,15743,15753,15799,15981,16052,16083,16195,16204,16295,16372,16546,16595,16683,16712,16897,16943,16993,17116,17206,17223,17277]}}

==> anc/reproduce/sets/topic_ecology.json <==
{"name":"ecology","kind":"topic","group":"ecology","n_neurons":44865,"layers":{"0":[13,22,55,64,138,180,187,200,203,204,207,243,292,309,321,342,365,372,398,417,448,458,468,502,598,622,629,638,648,655,658,664,670,689,701,723,729,788,814,881,916,1011,1076,1148,1174,1176,1203,1224,1270,1278,1330,1334,1341,1345,1365,1449,1459,1544,1561,1580,1614,1679,1704,1747,1763,1765,1777,1790,1868,1887,1925,1939,1958,2087,2165,2221,2227,2229,2364,2410,2449,2451,2454,2465,2477,2479,2492,2499,2504,2512,2515,2525,2586,2593,2619,2703,2728,2745,2757,2767,2858,2911,2945,2959,3118,3164,3248,3289,3321,3362,3382,3406,3450,3469,3504,3541,3581,3582,3660,3681,3686,3703,3768,3787,3817,3833,3842,3866,3937,3977,3979,4010,4013,4016,4028,4031,4049,4105,4141,4148,4175,4196,4258,4303,4322,4359,4422,4477,4501,4534,4561,4657,4671,4705,4714,4777,4803,4842,4849,4856,4875,4881,4907,4940,4993,4999,5042,5044,5047,5090,5091,5124,5172,5213,5214,5255,5261,5274,5311,5316,5325,5392,5419,5489,5579,5625,5636,5660,5679,5698,5715,5729,5759,5783,5816,5848,5865,5869,5906,5911,5941,5953,5957,5962,5975,5980,5992,6024,6029,6049,6074,6104,6116,6117,6130,6140,6142,6172,6182,6186,6191,6192,6194,6238,6243,6246,6256,6292,6384,6411,6432,6464,6497,6531,6553,6559,6563,6572,6579,6580,6609,6612,6638,6650,6688,6701,6702,6713,6718,6724,6733,6773,6800,6831,6838,6872,6879,6880,6889,6941,6943,7011,7023,7032,7094,7117,7123,7217,7221,7253,7261,7267,7279,7290,7309,7312,7325,7328,7444,7461,7490,7496,7506,7550,7565,7573,7577,7583,7586,7619,7634,7649,7652,7673,7740,7750,7757,7767,7803,7846,7848,7901,7916,7928,7944,7947,7976,7982,7993,8014,8038,8102,8128,8159,8160,8182,8242,8247,8283,8320,8336,8338,8353,8382,8411,8425,8442,8513,8540,8553,8583,8591,8593,8597,8599,8608,8642,8647,8698,8712,8768,8800,8880,8917,8918,8941,8946,8972,8985,8994,9000,9048,9091,9110,9117,9119,9137,9149,9246,9261,9345,9394,9407,9454,9455,9456,9478,9509,9529,9559,9587,9589,9592,9594,9606,9676,9678,9693,9732,9735,9740,9745,9748,9749,9795,9832,9885,9903,9935,9973,10036,10060,10077,10086,10117,10143,10167,10173,10177,10227,10235,10354,10367,10441,10497,10502,10504,10516,10517,10608,10616,10634,10644,10657,10697,10707,10762,10768,10810,10842,10869,10870,10888,10895,10934,10953,10967,11076,11086,11109,11111,11130,11151,11175,11217,11238,11271,11279,11312,11329,11370,11371,11408,11469,11486,11494,11524,11557,11560,11561,11565,11617,11632,11647,11649,11674,11702,11719,11750,11754,11783,11803,11822,11857,11868,11907,11916,11920,11925,11939,11950,11953,11955,11958,11959,11960,11979,11987,12024,12036,12038,12046,12051,12132,12140,12143,12160,12163,12186,12187,12195,12214,12270,12316,12324,12462,12468,12491,12616,12852,12925,13016,13051,13137,13259,13272,13355,13372,13465,13521,13587,13633,13728,13755,13770,13847,13902,13930,13952,13992,14008,14035,14118,14159,14171,14172,14229,14264,14317,14400,14552,14561,14630,14652,14712,14813,15012,15016,15070,15078,15364,15458,15471,15495,15500,15599,15657,15672,15686,15698,15739,15767,15768,15893,15895,15948,16047,16053,16075,16095,16142,16175,16225,16301,16336,16432,16439,16460,16573,16581,16617,16622,16728,16739,16816,16818,16822,16860,16862,16876,17006,17076,17091,17121,17160,17249,17263,17279,17281,17335,17371,17379],"1":[6,17,36,51,60,94,100,133,146,175,206,233,234,251,303,315,320,350,369,370,389,414,419,446,452,466,492,495,497,519,557,621,646,686,708,719,814,817,826,844,850,934,974,977,988,1011,1022,1035,1042,1045,1046,1086,1089,1104,1116,1121,1187,1192,1224,1233,1234,1235,1264,1289,1314,1335,1401,1404,1435,1444,1496,1505,1533,1564,1567,1572,1620,1635,1641,1684,1691,1746,1774,1775,1781,1784,1827,1829,1885,1903,1913,1945,1968,1969,1994,2017,2021,2036,2060,2065,2074,2115,2139,2150,2179,2184,2200,2229,2235,2241,2337,2377,2406,2408,2478,2479,2502,2505,2516,2517,2531,2543,2586,2597,2599,2608,2624,2628,2696,2702,2715,2752,2757,2771,2773,2776,2788,2818,2819,2842,2843,2880,2885,2889,2893,2910,2914,2922,2940,2952,2975,2989,2999,3036,3047,3050,3076,3079,3092,3113,3120,3123,3127,3129,3136,3161,3173,3174,3223,3243,3265,3294,3297,3305,3319,3386,3390,3393,3407,3425,3440,3471,3491,3499,3519,3527,3538,3562,3565,3574,3577,3599,3605,3616,3628,3652,3655,3696,3700,3714,3724,3745,3746,3747,3774,3805,3806,3827,3881,3918,3925,4021,4037,4040,4041,4051,4065,4080,4092,4100,4135,4144,4145,4149,4201,4216,4225,4285,4299,4302,4350,4368,4372,4375,4385,4442,4445,4454,4463,4507,4530,4588,4590,4615,4618,4633,4639,4663,4708,4741,4758,4762,4763,4764,4774,4814,4861,4863,4916,4926,4927,4933,4935,4952,4970,5029,5062,5074,5088,5120,5152,5158,5165,5170,5171,5203,5214,5251,5260,5270,5276,5290,5294,5306,5324,5346,5348,5353,5374,5388,5390,5408,5442,5465,5474,5516,5523,5574,5584,5593,5597,5605,5620,5646,5683,5684,5702,5750,5829,5833,5856,5857,5864,5880,5894,5896,5905,5916,5933,5938,5945,5949,5985,5988,5990,6002,6030,6042,6048,6055,6059,6070,6097,6101,6146,6166,6171,6182,6186,6187,6223,6227,6307,6314,6362,6371,6373,6376,6379,6389,6393,6394,6400,6435,6437,6450,6457,6467,6472,6478,6500,6503,6555,6566,6571,6580,6626,6672,6694,6712,6787,6845,6863,6897,6904,6918,6934,6951,7001,7042,7096,7105,7106,7123,7156,7161,7244,7245,7248,7256,7259,7274,7282,7287,7290,7299,7307,7421,7431,7456,7468,7469,7526,7531,7555,7596,7601,7630,7646,7649,7702,7703,7714,7739,7760,7761,7792,7800,7811,7823,7851,7874,7890,7896,7902,7914,7938,7956,7975,7982,8045,8070,8073,8074,8075,8103,8110,8140,8141,8142,8169,8179,8193,8196,8200,8244,8247,8271,8283,8296,8304,8319,8364,8368,8401,8407,8414,8443,8458,8472,8473,8533,8565,8569,8596,8623,8625,8628,8632,8640,8641,8655,8670,8690,8703,8711,8725,8733,8741,8747,8766,8811,8825,8847,8857,8880,8884,8889,8895,8898,8941,8963,8969,8971,8990,9026,9028,9033,9043,9070,9092,9114,9159,9168,9186,9201,9203,9204,9212,9237,9252,9290,9297,9327,9337,9344,9375,9376,9379,9383,9384,9391,9425,9433,9436,9462,9482,9494,9500,9507,9519,9522,9536,9537,9600,9609,9654,9670,9688,9692,9695,9698,9714,9725,9743,9747,9757,9765,9777,9785,9811,9864,9871,9892,9898,9899,9904,9910,9975,9986,10013,10050,10060,10085,10088,10099,10126,10136,10141,10149,10156,10171,10194,10204,10229,10246,10288,10312,10373,10396,10399,10401,10414,10436,10441,10449,10461,10464,10467,10493,10502,10519,10544,10588,10600,10604,10617,10620,10651,10661,10669,10675,10676,10711,10713,10735,10749,10752,10766,10815,10821,10822,10827,10840,10843,10851,10860,10871,10891,10894,10942,10943,10977,11010,11040,11052,11053,11067,11071,11074,11106,11109,11113,11124,11130,11146,11152,11181,11184,11187,11190,11203,11206,11228,11273,11292,11321,11330,11363,11372,11379,11380,11391,11410,11415,11416,11447,11455,11458,11459,11471,11481,11488,11531,11537,11538,11578,11585,11586,11600,11609,11649,11665,11669,11694,11695,11696,11709,11711,11729,11746,11747,11777,11798,11835,11837,11840,11852,11896,11898,11904,11910,11912,11924,11928,11930,11940,11942,11956,11972,12019,12038,12041,12058,12090,12122,12135,12137,12143,12145,12155,12156,12174,12175,12178,12244,12248,12275,12281,12329,12355,12382,12470,12473,12539,12540,12557,12565,12572,12579,12585,12641,12648,12673,12706,12725,12784,12791,12796,12874,12914,12949,12960,12966,13008,13010,13025,13046,13140,13143,13534,13602,13630,13708,13719,13720,13759,13763,13767,13801,13815,13838,13860,13872,13887,13888,13922,13927,13983,14023,14040,14051,14099,14131,14162,14165,14179,14181,14222,14224,14240,14329,14336,14346,14353,14356,14368,14381,14429,14441,14511,14542,14589,14625,14683,14776,14790,14822,14868,14881,14885,14887,14891,14900,14917,14927,14936,14944,14972,14984,14990,15029,15060,15082,15084,15093,15094,15130,15183,15220,15243,15273,15314,15342,15344,15367,15368,15388,15424,15456,15458,15472,15507,15582,15681,15684,15688,15691,15763,15800,15815,15821,15830,15857,15887,15940,15960,15977,16006,16017,16030,16034,16047,16090,16111,16122,16228,16246,16247,16296,16324,16326,16339,16354,16375,16432,16436,16459,16460,16469,16548,16587,16741,16839,16877,16897,16927,16951,17009,17096,17150,17207,17221,17253,17317,17379],"2":[17,18,143,466,507,568,613,677,781,838,866,937,1033,1084,1127,1129,1225,1235,1258,1281,1401,1479,1533,1636,1761,1772,1958,1982,2030,2086,2148,2151,2353,2426,2447,2544,2655,2722,2757,2812,2909,3046,3057,3172,3232,3382,3478,3611,3716,3738,3861,3971,4032,4105,4180,4224,4263,4264,4372,4433,4525,4573,4576,4652,4736,4853,4879,4921,4971,5102,5105,5151,5227,5250,5253,5260,5353,5430,5514,5543,5592,5616,5671,5680,5706,5820,5834,5883,5889,5893,5911,5935,5941,5943,6007,6034,6144,6189,6266,6275,6482,6580,6591,6617,6668,6759,6802,6924,6932,6965,7030,7098,7099,7104,7109,7170,7192,7319,7326,7340,7402,7435,7474,7549,7568,7584,7641,7663,7778,7800,7865,7930,7973,7992,8068,8102,8127,8148,8157,8298,8300,8327,8393,8500,8517,8608,8617,8646,8743,8943,8976,9119,9263,9297,9391,9409,9535,9604,9606,9663,9672,9761,9806,9809,9882,9906,9936,10001,10047,10111,10197,10498,10615,10653,10710,10729,10756,10819,10919,10961,11254,11354,11426,11436,11460,11540,11612,11696,11770,11795,11821,11852,11858,11882,11886,11900,11963,12025,12035,12079,12145,12149,12171,12225,12252,12419,12518,12663,12707,12770,12901,13200,13254,13371,13513,14049,14246,14263,14563,14970,15289,15307,15363,15426,15657,15705,16004,16149,16344,16356,16434,16552,16919,16940,17219,17249,17317],"3":[30,32,54,136,155,170,202,243,270,272,298,336,344,348,372,375,399,414,431,435,436,463,485,512,514,561,644,666,710,739,780,809,847,858,877,938,995,1023,1079,1158,1167,1291,1301,1324,1347,1356,1366,1407,1454,1459,1471,1475,1506,1519,1544,1553,1591,1625,1770,1771,1776,1785,1835,1839,1869,1880,1945,2015,2037,2081,2082,2163,2217,2272,2283,2341,2350,2367,2369,2370,2384,2408,2410,2425,2428,2445,2453,2454,2505,2507,2538,2560,2586,2593,2602,2612,2674,2693,2696,2703,2728,2735,2753,2761,2785,2795,2826,2842,2859,2866,2883,2890,2900,2911,2926,2998,3006,3035,3042,3067,3087,3092,3143,3171,3173,3415,3438,3449,3464,3484,3504,3525,3526,3658,3686,3719,3722,3745,3782,3846,3848,3896,3949,3962,3981,4002,4027,4112,4113,4125,4144,4184,4189,4190,4252,4299,4334,4335,4413,4453,4520,4530,4531,4563,4611,4629,4662,4664,4675,4695,4738,4748,4756,4778,4812,4902,4907,4952,4976,5001,5018,5122,5129,5145,5165,5199,5352,5353,5416,5423,5496,5522,5552,5565,5574,5581,5614,5639,5671,5683,5694,5695,5703,5781,5793,5819,5859,6000,6014,6105,6135,6138,6145,6162,6213,6222,6234,6252,6280,6281,6301,6309,6318,6335,6353,6358,6370,6381,6385,6425,6432,6535,6545,6604,6614,6633,6641,6686,6716,6734,6836,6876,6881,6898,6908,6945,6975,7020,7030,7089,7128,7171,7205,7225,7363,7366,7379,7383,7384,7396,7409,7416,7427,7450,7457,7481,7497,7580,7583,7629,7644,7653,7679,7706,7708,7719,7739,7809,7836,7845,7847,7851,7853,7873,7892,7895,8017,8022,8027,8032,8082,8103,8119,8121,8142,8157,8182,8220,8222,8290,8347,8349,8373,8374,8375,8384,8437,8448,8469,8484,8544,8630,8640,8646,8687,8693,8698,8699,8728,8744,8752,8756,8777,8782,8787,8791,8824,8835,8863,8864,8900,8903,8918,8928,8980,9025,9036,9044,9059,9060,9070,9133,9159,9171,9174,9213,9269,9281,9286,9311,9358,9363,9381,9397,9430,9454,9468,9504,9528,9561,9587,9604,9657,9698,9781,9789,9796,9810,9813,9859,9911,9947,9949,9977,9996,10029,10032,10080,10085,10088,10131,10241,10341,10424,10425,10451,10477,10483,10511,10557,10568,10582,10606,10626,10632,10651,10652,10669,10672,10675,10688,10693,10695,10706,10707,10714,10742,10757,10771,10831,10868,10876,10888,10889,10907,10935,10937,10947,10955,10976,10995,11050,11057,11058,11072,11079,11095,11115,11116,11150,11179,11204,11212,11216,11220,11228,11233,11244,11258,11261,11303,11328,11341,11350,11377,11395,11404,11405,11430,11434,11439,11470,11477,11506,11514,11545,11563,11567,11607,11613,11625,11645,11684,11781,11784,11792,11820,11826,11835,11837,11849,11921,11939,11949,12014,12019,12070,12071,12085,12097,12101,12104,12173,12188,12191,12221,12230,12338,12383,12393,12432,12458,12467,12489,12490,12536,12541,12617,12629,12639,12650,12687,12710,12748,12782,12801,12812,12872,12954,12958,13036,13052,13074,13097,13107,13131,13146,13265,13269,13304,13412,13451,13455,13578,13624,13646,13685,13715,13810,13814,13876,13887,13898,13941,14015,14026,14074,14179,14198,14254,14369,14412,14430,14449,14587,14626,14653,14654,14847,14850,14875,14881,14932,14933,14934,14966,14974,14991,15008,15120,15302,15314,15334,15357,15459,15463,15519,15614,15673,15703,15704,15709,15713,15838,15929,16025,16067,16070,16090,16142,16197,16257,16280,16291,16391,16435,16572,16604,16620,16632,16638,16649,16717,16761,16770,16772,16844,16851,16972,16992,17001,17031,17039,17044,17126,17134,17264,17265,17285,17377,17389],"4":[13,26,67,99,102,124,125,165,180,206,224,228,242,261,279,284,288,294,305,337,364,365,371,385,413,424,437,467,468,475,503,504,509,511,514,529,533,555,596,603,629,652,659,667,713,762,820,831,842,845,910,924,1041,1051,1062,1078,1113,1122,1179,1183,1216,1270,1289,1315,1377,1462,1501,1507,1513,1514,1522,1525,1529,1551,1559,1567,1593,1617,1622,1647,1672,1702,1716,1723,1732,1739,1802,1843,1861,1889,1909,1933,1958,1973,1983,2005,2008,2024,2027,2050,2076,2084,2125,2140,2165,2210,2298,2350,2354,2396,2415,2417,2451,2455,2462,2487,2513,2519,2531,2544,2545,2590,2646,2706,2710,2711,2780,2789,2819,2831,2850,2859,2883,2915,2919,2921,2971,3011,3016,3021,3028,3036,3039,3040,3047,3072,3087,3092,3108,3134,3172,3200,3216,3240,3252,3272,3276,3412,3479,3496,3497,3511,3522,3553,3560,3582,3595,3603,3660,3666,3675,3683,3712,3741,3807,3895,3910,3922,3951,3986,4051,4113,4114,4124,4170,4240,4280,4285,4330,4354,4355,4371,4372,4394,4445,4459,4472,4553,4568,4581,4583,4588,4603,4635,4720,4726,4849,4864,4874,4891,4894,4916,4943,4950,4990,5002,5035,5092,5100,5173,5204,5247,5279,5292,5321,5324,5354,5362,5389,5391,5400,5406,5458,5496,5515,5518,5522,5566,5634,5656,5699,5732,5740,5748,5760,5773,5775,5804,5844,5852,5853,5880,5904,5942,5970,5987,5997,6027,6028,6072,6096,6107,6143,6150,6195,6215,6239,6252,6295,6312,6332,6334,6353,6355,6369,6382,6408,6481,6482,6491,6495,6503,6558,6592,6620,6621,6622,6630,6646,6673,6689,6691,6704,6713,6716,6730,6732,6742,6745,6801,6809,6813,6878,6882,6891,6901,6982,6989,7041,7070,7117,7146,7161,7183,7200,7214,7219,7279,7293,7323,7369,7371,7480,7504,7518,7554,7576,7632,7635,7664,7696,7699,7730,7757,7800,7900,7926,7945,7964,7972,7973,7988,8017,8025,8153,8166,8173,8220,8239,8265,8275,8296,8317,8327,8375,8401,8425,8427,8522,8535,8540,8551,8565,8568,8601,8624,8627,8635,8655,8656,8710,8717,8795,8860,8901,8940,8944,8945,8946,9008,9088,9103,9120,9140,9144,9152,9171,9189,9219,9227,9300,9309,9315,9322,9338,9365,9389,9391,9397,9422,9437,9451,9489,9528,9537,9548,9618,9633,9634,9640,9678,9687,9698,9713,9716,9737,9789,9799,9810,9922,9960,9979,9980,10063,10082,10099,10118,10149,10197,10213,10218,10241,10248,10256,10259,10264,10279,10326,10351,10382,10398,10406,10411,10437,10444,10450,10458,10462,10470,10570,10579,10587,10626,10661,10685,10713,10771,10779,10808,10816,10855,10878,10927,10942,10950,10963,10997,11023,11030,11082,11089,11109,11141,11148,11195,11213,11242,11285,11323,11436,11445,11452,11456,11465,11501,11508,11540,11543,11544,11559,11625,11635,11686,11691,11702,11717,11731,11763,11770,11792,11811,11813,11834,11846,11918,11934,11940,11959,11977,11998,12005,12011,12015,12042,12072,12125,12127,12136,12144,12145,12187,12210,12242,12243,12272,12287,12313,12325,12333,12414,12422,12486,12581,12614,12625,12673,12703,12755,12804,12817,12835,12910,12911,12917,12965,12988,13010,13019,13089,13126,13198,13218,13249,13267,13329,13341,13397,13404,13449,13481,13509,13592,13594,13620,13640,13646,13701,13746,13830,13844,13863,14025,14039,14046,14066,14069,14098,14104,14110,14111,14175,14309,14363,14461,14471,14581,14617,14653,14681,14816,14960,14972,14990,15017,15019,15093,15150,15217,15335,15342,15366,15372,15380,15399,15428,15443,15459,15537,15540,15596,15736,15764,15767,15775,15784,15837,15883,15887,15926,15930,15953,15954,15980,15981,15982,16066,16084,16095,16105,16132,16210,16280,16314,16545,16556,16629,16647,16650,16671,16756,16857,16869,16871,17052,17065,17093,17143,17225,17260,17384,17397],"5":[32,49,62,109,154,178,181,185,198,221,224,228,255,258,305,330,407,450,502,535,558,564,568,582,589,656,675,683,709,715,731,791,802,833,834,847,873,877,905,920,940,960,977,1023,1064,1084,1115,1130,1132,1142,1155,1162,1214,1234,1246,1266,1306,1338,1339,1349,1358,1413,1440,1448,1451,1490,1553,1567,1617,1641,1668,1689,1739,1752,1756,1808,1837,1853,1861,1862,1864,1882,1896,1957,1986,1995,2000,2010,2024,2046,2085,2092,2099,2104,2116,2125,2184,2200,2230,2291,2320,2327,2328,2338,2362,2369,2383,2413,2431,2436,2439,2440,2441,2459,2469,2512,2556,2564,2579,2609,2613,2614,2626,2632,2634,2640,2650,2661,2664,2687,2702,2750,2762,2788,2828,2845,2848,2871,2882,2951,2955,2963,3000,3030,3074,3091,3120,3142,3181,3252,3253,3273,3289,3357,3363,3380,3392,3449,3452,3467,3490,3507,3511,3516,3590,3591,3598,3609,3632,3641,3670,3687,3688,3691,3708,3747,3829,3832,3905,3906,3926,3931,3953,3963,3979,4006,4023,4038,4043,4111,4167,4180,4181,4184,4195,4240,4244,4332,4335,4339,4371,4375,4379,4383,4407,4408,4414,4427,4470,4471,4477,4512,4531,4564,4598,4605,4611,4623,4630,4651,4653,4667,4694,4716,4732,4750,4778,4792,4808,4816,4898,4917,4922,4966,4981,4996,5015,5090,5110,5111,5156,5173,5201,5208,5236,5255,5260,5264,5279,5320,5322,5333,5342,5346,5347,5350,5357,5401,5425,5435,5447,5458,5459,5469,5518,5545,5548,5554,5558,5593,5601,5602,5622,5647,5683,5696,5700,5718,5720,5740,5751,5778,5789,5795,5797,5815,5845,5863,5891,5896,5927,5949,5956,5988,5993,6000,6006,6027,6047,6050,6069,6100,6106,6107,6119,6142,6169,6188,6192,6195,6255,6274,6308,6334,6355,6376,6439,6491,6494,6545,6623,6626,6655,6676,6725,6741,6762,6776,6798,6801,6826,6863,6980,7007,7013,7027,7064,7067,7074,7083,7090,7099,7105,7145,7158,7163,7209,7226,7239,7252,7287,7293,7370,7408,7438,7468,7488,7495,7500,7501,7512,7542,7548,7556,7558,7588,7594,7606,7635,7638,7643,7672,7678,7688,7706,7719,7725,7747,7758,7790,7842,7843,7855,7875,7881,7896,7907,7919,7925,7940,7942,7953,7957,7985,7993,7999,8028,8035,8036,8050,8068,8091,8098,8104,8111,8124,8150,8197,8223,8229,8241,8284,8301,8303,8328,8333,8349,8354,8355,8359,8360,8361,8456,8510,8550,8594,8599,8676,8684,8698,8708,8717,8725,8732,8807,8829,8869,8870,8871,8914,8916,8921,8928,8939,8946,8966,8983,9009,9021,9022,9081,9103,9104,9109,9120,9146,9150,9159,9174,9187,9212,9224,9225,9238,9275,9285,9309,9323,9330,9333,9353,9368,9388,9409,9410,9424,9464,9482,9483,9493,9534,9536,9558,9560,9576,9581,9631,9639,9640,9642,9648,9654,9683,9686,9695,9735,9739,9801,9826,9828,9852,9900,9916,9923,9941,9980,10027,10035,10080,10107,10133,10152,10170,10175,10204,10329,10399,10441,10461,10472,10522,10539,10547,10551,10583,10601,10640,10645,10652,10661,10668,10670,10674,10685,10720,10726,10732,10748,10767,10783,10803,10847,10859,10872,10880,11096,11110,11148,11170,11181,11182,11239,11240,11264,11290,11343,11357,11358,11417,11418,11446,11483,11495,11513,11518,11523,11564,11576,11601,11604,11610,11626,11629,11666,11680,11693,11754,11756,11770,11772,11799,11820,11836,11872,11876,11877,11880,11921,11927,11948,11956,11978,11999,12035,12054,12090,12119,12138,12139,12158,12172,12178,12193,12226,12228,12235,12258,12285,12350,12358,12368,12426,12450,12453,12486,12519,12526,12581,12609,12648,12652,12688,12837,12846,12858,12868,12889,12900,12927,12959,13003,13088,13124,13152,13196,13205,13219,13268,13275,13298,13308,13312,13319,13350,13361,13370,13379,13450,13494,13581,13651,13668,13701,13710,13804,13818,13843,13869,13977,14039,14044,14093,14150,14173,14203,14226,14257,14264,14300,14333,14373,14397,14410,14413,14436,14608,14635,14650,14656,14722,14724,14727,14734,14742,14778,14806,14827,14873,14901,15020,15083,15094,15099,15133,15142,15248,15275,15304,15308,15327,15360,15362,15370,15378,15420,15438,15453,15465,15474,15500,15556,15574,15648,15708,15781,15793,15804,15818,15823,15896,15907,15912,15968,16002,16033,16102,16194,16205,16229,16264,16424,16461,16513,16544,16584,16620,16624,16679,16725,16732,16760,16803,16844,16866,16873,16923,16939,16963,16982,17001,17011,17028,17044,17075,17092,17125,17236,17303,17312,17398],"6":[63,152,238,261,360,495,507,629,666,715,733,777,933,981,993,1003,1041,1149,1200,1266,1348,1489,1498,1546,1600,1614,1670,1726,1733,1750,1753,1763,1798,1886,1897,2025,2085,2089,2150,2188,2284,2337,2396,2414,2422,2449,2488,2537,2654,2701,2767,2775,2778,2789,2975,3031,3082,3101,3126,3185,3298,3313,3351,3397,3463,3498,3534,3545,3670,3821,3917,4054,4082,4236,4318,4365,4397,4443,4563,4686,4720,4775,4790,4833,4881,4922,5200,5213,5250,5394,5448,5517,5551,5671,5720,5849,5879,5996,6003,6065,6073,6152,6174,6216,6252,6330,6383,6385,6538,6626,6688,6847,6900,6937,6957,6999,7000,7013,7133,7149,7217,7220,7228,7242,7261,7363,7449,7514,7519,7546,7580,7640,7653,7673,7687,7691,7736,7750,7788,7990,8051,8291,8305,8334,8338,8414,8440,8472,8484,8542,8551,8594,8619,8660,8685,8760,8797,8810,8855,8864,8884,8892,8946,8995,9023,9063,9083,9149,9177,9193,9246,9248,9336,9361,9368,9453,9490,9492,9499,9590,9592,9616,9628,9697,9796,9801,9935,9947,10013,10180,10239,10332,10402,10519,10547,10559,10619,10660,10669,10705,10777,10796,10845,10919,10940,10960,11034,11078,11082,11184,11193,11214,11247,11313,11335,11382,11398,11434,11513,11588,11699,11729,11734,11765,11857,11858,11893,11924,11971,11993,12003,12031,12081,12093,12098,12101,12151,12181,12208,12255,12262,12315,12423,12440,12781,12783,12854,12909,13252,13500,13575,13579,13619,13636,13730,13786,13829,13834,13861,13892,13902,13948,13996,14000,14029,14051,14053,14058,14212,14255,14400,14438,14579,14625,14684,14737,14761,14800,14807,14942,14957,15101,15188,15243,15407,15454,15468,15552,15592,15601,15611,15663,15745,15833,16100,16109,16195,16297,16335,16372,16395,16524,16851,16863,16904,17047,17063,17078,17182,17210,17282],"7":[27,106,167,298,463,504,521,543,553,586,593,624,632,655,656,670,675,723,742,788,871,882,907,1011,1037,1108,1158,1254,1287,1445,1473,1521,1611,1770,1782,1846,1905,1924,2001,2034,2059,2077,2092,2098,2144,2167,2178,2212,2314,2339,2347,2376,2377,2420,2450,2523,2581,2583,2666,2706,2721,2742,2756,2776,2782,2783,2862,2891,2917,3007,3127,3147,3205,3206,3233,3266,3282,3324,3374,3382,3406,3443,3449,3490,3549,3583,3602,3691,3923,3978,4019,4042,4054,4140,4141,4172,4185,4186,4201,4240,4244,4298,4346,4525,4526,4540,4705,4765,4831,4853,5035,5102,5105,5179,5183,5187,5244,5252,5330,5350,5396,5470,5519,5530,5578,5610,5615,5635,5642,5657,5697,5807,5922,6023,6064,6097,6112,6129,6161,6205,6244,6255,6402,6459,6597,6603,6626,6696,6741,6765,6785,6795,6828,6843,6905,7067,7085,7100,7234,7244,7319,7329,7390,7421,7473,7523,7556,7564,7607,7619,7732,7755,7761,7818,7819,7875,7885,7907,7921,7947,7964,8043,8070,8077,8166,8177,8228,8230,8252,8273,8328,8357,8383,8581,8587,8650,8730,8742,8745,8793,8811,8892,8911,8940,8953,9069,9158,9270,9282,9351,9436,9498,9516,9540,9560,9565,9679,9698,9713,9753,9793,9795,9908,9986,10014,10116,10150,10172,10268,10291,10434,10474,10536,10589,10629,10633,10684,10852,11005,11009,11051,11054,11089,11164,11165,11203,11263,11272,11313,11329,11407,11424,11454,11508,11549,11618,11686,11721,11817,11832,11833,11886,11963,11966,11975,12062,12064,12073,12122,12127,12160,12205,12236,12272,12704,12841,12881,12912,12943,13026,13195,13299,13306,13419,13642,13865,14046,14070,14087,14094,14161,14212,14276,14330,14347,14386,14409,14500,14544,14674,14730,14785,14883,14936,14983,15002,15016,15071,15188,15234,15264,15280,15366,15372,15537,15601,15647,15692,15726,15756,15922,15970,16056,16063,16140,16197,16480,16532,16602,16639,16653,16838,16894,17118,17141,17181,17301,17323,17385],"8":[180,211,218,318,372,374,396,403,492,578,579,612,652,708,727,737,913,938,1000,1032,1081,1134,1176,1383,1393,1418,1583,1592,1662,1681,1755,1843,1911,1988,2006,2023,2056,2146,2204,2300,2325,2405,2475,2523,2557,2608,2632,2776,2800,2820,2998,3008,3104,3144,3175,3228,3230,3251,3448,3522,3583,3740,3805,3844,3856,3868,3906,3924,4027,4039,4077,4129,4166,4216,4221,4233,4358,4419,4510,4551,4621,4645,4702,4789,4913,4967,5007,5067,5068,5096,5220,5229,5251,5252,5284,5340,5429,5430,5452,5496,5564,5578,5592,5633,5636,5647,5690,5757,5781,5805,5860,5944,5973,5986,6100,6145,6156,6204,6217,6236,6253,6320,6338,6522,6579,6641,6723,6827,6874,6909,6952,6981,7048,7073,7187,7213,7225,7244,7280,7348,7473,7517,7668,7706,7855,7935,7978,8121,8195,8196,8280,8384,8394,8505,8545,8550,8588,8671,8747,8803,8853,8871,8901,8994,9039,9050,9059,9091,9102,9151,9182,9233,9288,9298,9302,9304,9338,9529,9544,9562,9629,9686,9715,9831,9844,9917,9964,10055,10213,10242,10301,10366,10376,10467,10471,10518,10618,10756,10807,10829,10846,10872,10892,11000,11033,11047,11081,11095,11155,11159,11258,11260,11267,11281,11342,11376,11417,11559,11716,11830,11854,11868,11869,11870,11883,11906,11929,11986,12034,12096,12099,12151,12243,12438,12448,12468,12574,12613,12616,12660,12731,12856,12877,12899,12915,12940,12947,13151,13210,13226,13264,13331,13410,13467,13469,13956,13957,13969,14013,14077,14080,14147,14163,14165,14294,14319,14337,14369,14392,14410,14420,14464,14643,14682,14884,14976,15086,15108,15133,15138,15149,15197,15202,15231,15260,15286,15330,15349,15489,15518,15539,15601,15608,15810,15827,15897,16019,16028,16076,16341,16345,16453,16534,16593,17091,17168,17227,17295,17304],"9":[2,4,49,69,205,260,281,289,304,313,458,503,537,546,605,629,641,676,716,817,911,920,923,929,960,969,985,1012,1024,1138,1184,1199,1206,1225,1228,1235,1253,1275,1287,1307,1355,1418,1429,1460,1471,1493,1494,1516,1530,1532,1571,1621,1631,1665,1679,1680,1763,1828,1935,1965,2022,2043,2058,2072,2139,2182,2215,2239,2288,2370,2390,2522,2570,2580,2615,2665,2682,2708,2710,2756,2810,2902,2911,2925,2946,2952,3001,3021,3023,3055,3063,3070,3092,3102,3135,3318,3322,3332,3360,3365,3369,3370,3488,3536,3546,3564,3578,3602,3629,3686,3721,3740,3775,3885,3913,3929,3939,3943,3983,3986,4007,4024,4032,4037,4123,4140,4172,4190,4198,4209,4211,4236,4286,4329,4401,4428,4505,4517,4647,4719,4755,4784,4787,4873,4887,4891,4936,4960,4975,4982,4993,5008,5020,5031,5108,5110,5156,5173,5195,5223,5302,5368,5377,5382,5393,5409,5475,5543,5547,5562,5583,5591,5593,5668,5695,5725,5731,5858,5866,5869,5928,6009,6018,6040,6047,6109,6166,6217,6218,6316,6371,6377,6497,6498,6515,6518,6531,6553,6712,6718,6743,6817,6837,6852,6980,6990,6999,7014,7017,7022,7119,7135,7162,7187,7235,7291,7314,7323,7348,7441,7461,7508,7518,7619,7658,7709,7742,7747,7812,7909,7942,7950,7952,7985,8013,8020,8051,8086,8182,8237,8308,8327,8350,8411,8436,8491,8553,8572,8578,8592,8600,8601,8707,8719,8732,8747,8753,8795,8917,8983,9002,9054,9141,9169,9201,9312,9323,9342,9385,9418,9485,9498,9510,9556,9566,9588,9687,9748,9834,9850,9942,9957,9978,10015,10034,10061,10187,10206,10291,10374,10379,10388,10408,10409,10423,10501,10510,10545,10552,10578,10580,10583,10594,10606,10608,10612,10642,10654,10720,10756,10780,10814,10818,10822,10854,10893,10946,10962,11035,11050,11059,11065,11108,11138,11167,11207,11243,11252,11263,11312,11339,11349,11352,11392,11420,11494,11525,11527,11533,11615,11695,11706,11725,11860,11880,11947,11962,11973,11995,12001,12069,12113,12186,12209,12292,12401,12421,12548,12563,12567,12572,13142,13147,13238,13262,13306,13372,13453,13460,13474,13507,13511,13515,13617,13759,13781,13859,13980,13999,14070,14267,14272,14302,14355,14406,14439,14440,14460,14508,14553,14586,14590,14635,14763,14873,14889,14894,14970,14997,15009,15184,15266,15291,15311,15484,15579,15610,15615,15660,15665,15802,15811,15815,15844,16008,16088,16118,16270,16291,16312,16345,16389,16471,16475,16488,16497,16501,16613,16619,16664,16728,16773,16864,16925,16951,16969,17019,17034,17061,17064,17072,17075,17086,17092,17133,17227,17300,17382],"10":[8,54,106,151,154,209,220,246,250,290,313,315,318,328,337,345,362,388,454,497,510,528,538,573,597,607,632,688,700,724,737,742,761,807,813,883,907,952,957,961,1004,1011,1049,1068,1084,1145,1168,1176,1184,1202,1206,1211,1215,1225,1227,1228,1229,1267,1271,1295,1304,1317,1356,1362,1510,1545,1549,1562,1615,1624,1650,1671,1677,1681,1690,1693,1726,1746,1756,1759,1770,1780,1805,1810,1820,1827,1892,1952,1965,1991,2014,2019,2032,2063,2075,2076,2110,2131,2193,2205,2206,2207,2229,2230,2235,2243,2278,2280,2290,2333,2356,2397,2477,2481,2505,2512,2518,2526,2579,2588,2619,2665,2679,2695,2700,2720,2759,2764,2785,2788,2790,2793,2799,2803,2810,2819,2845,2848,2865,2897,2927,2958,2965,2968,2982,3063,3137,3144,3149,3164,3180,3222,3225,3246,3259,3296,3322,3336,3379,3383,3384,3416,3432,3461,3491,3496,3507,3511,3529,3547,3552,3561,3574,3593,3637,3641,3674,3683,3722,3735,3736,3758,3767,3794,3801,3805,3819,3836,3850,3861,3886,3920,3926,3979,4136,4169,4198,4214,4290,4298,4303,4314,4356,4403,4426,4477,4490,4510,4525,4539,4540,4583,4607,4608,4616,4668,4684,4730,4750,4758,4788,4815,4833,4847,4868,4872,4898,4899,4950,4997,5010,5058,5068,5070,5096,5097,5141,5155,5173,5230,5241,5251,5266,5267,5284,5303,5358,5382,5423,5432,5444,5445,5489,5504,5515,5566,5568,5574,5584,5601,5630,5638,5650,5651,5709,5756,5760,5762,5793,5840,5846,5864,5885,5889,5956,5982,5994,6031,6065,6104,6110,6127,6137,6147,6172,6173,6182,6192,6193,6203,6204,6281,6288,6311,6371,6377,6383,6385,6414,6428,6442,6541,6585,6595,6608,6656,6698,6709,6718,6795,6820,6856,6895,6924,6967,6991,7004,7007,7024,7039,7048,7069,7133,7139,7146,7157,7175,7181,7182,7189,7207,7262,7263,7326,7340,7365,7395,7440,7476,7495,7506,7574,7578,7614,7618,7621,7637,7640,7647,7682,7697,7727,7735,7769,7789,7795,7810,7847,7879,7904,7915,7932,7962,8007,8018,8024,8075,8077,8137,8142,8158,8162,8170,8199,8201,8206,8278,8310,8359,8367,8378,8391,8392,8430,8481,8490,8491,8499,8504,8516,8517,8555,8557,8605,8621,8643,8658,8675,8708,8730,8734,8764,8775,8808,8836,8871,8884,8889,8894,8901,8921,8927,8937,8941,8965,8967,8990,9022,9023,9029,9037,9076,9112,9178,9181,9195,9219,9222,9227,9239,9249,9250,9296,9298,9305,9307,9333,9344,9366,9385,9394,9445,9477,9494,9542,9571,9576,9656,9665,9696,9708,9728,9735,9754,9791,9851,9917,9918,9943,9996,10014,10016,10050,10078,10091,10134,10149,10152,10170,10176,10181,10208,10216,10251,10272,10304,10313,10315,10362,10370,10380,10394,10452,10472,10475,10498,10522,10535,10553,10559,10594,10609,10642,10697,10702,10724,10731,10761,10799,10800,10808,10843,10867,10931,10934,10937,10973,10980,11005,11016,11091,11121,11126,11127,11148,11160,11198,11241,11242,11255,11296,11329,11334,11341,11359,11361,11364,11389,11392,11393,11445,11453,11454,11469,11478,11491,11534,11542,11557,11666,11690,11698,11769,11782,11801,11847,11856,11862,11868,11907,11922,11946,11963,12027,12043,12061,12110,12127,12137,12185,12247,12256,12272,12273,12282,12285,12340,12464,12478,12481,12506,12564,12580,12603,12616,12631,12650,12693,12722,12833,12911,12931,13032,13041,13051,13077,13103,13184,13212,13227,13242,13251,13349,13416,13474,13500,13555,13582,13594,13601,13634,13755,13764,13774,13851,13910,13912,13934,13935,13969,14020,14046,14047,14085,14131,14214,14351,14394,14398,14399,14418,14427,14443,14478,14501,14507,14518,14560,14590,14599,14660,14668,14739,14740,14765,14773,14779,14828,14998,15046,15137,15290,15325,15429,15484,15511,15524,15530,15610,15642,15680,15719,15720,15749,15768,15833,15840,15881,15891,15935,15947,16010,16021,16103,16133,16174,16244,16258,16377,16416,16442,16495,16520,16529,16701,16714,16773,16823,16831,16865,16871,16872,16946,16956,17001,17018,17057,17099,17140,17147,17160,17175,17184,17204,17219,17240,17330,17399],"11":[27,53,62,64,68,87,97,101,148,155,157,178,192,195,196,233,243,297,304,310,321,375,405,422,431,474,512,545,553,558,583,592,605,637,664,681,771,818,853,884,910,918,923,925,1078,1084,1089,1138,1167,1182,1198,1213,1259,1270,1284,1435,1469,1487,1534,1566,1582,1592,1635,1640,1651,1682,1684,1686,1696,1790,1824,1829,1869,1875,1894,1899,1900,1948,1976,2034,2036,2050,2200,2210,2259,2269,2284,2340,2353,2355,2360,2366,2384,2387,2403,2410,2442,2452,2457,2499,2506,2524,2527,2528,2554,2557,2595,2611,2701,2720,2784,2829,2837,2858,2865,2882,2900,2907,2926,2944,2983,3006,3026,3028,3044,3086,3144,3147,3158,3178,3196,3216,3223,3250,3266,3275,3293,3296,3306,3309,3362,3376,3382,3421,3438,3443,3458,3481,3497,3500,3516,3548,3597,3610,3621,3626,3682,3694,3698,3721,3754,3812,3815,3825,3826,3834,3853,3891,3932,3952,3957,4005,4039,4050,4055,4065,4076,4085,4097,4168,4180,4207,4258,4295,4308,4309,4317,4324,4346,4357,4375,4414,4468,4474,4475,4485,4493,4524,4545,4578,4609,4763,4799,4827,4888,4904,4911,4914,4917,4920,4936,4982,5010,5021,5045,5068,5084,5087,5092,5094,5134,5165,5218,5231,5272,5279,5292,5296,5297,5336,5350,5351,5383,5451,5472,5493,5526,5532,5542,5583,5628,5640,5642,5643,5690,5705,5751,5762,5802,5817,5843,5849,5865,5876,5898,5901,5942,5991,6008,6042,6098,6105,6108,6115,6171,6186,6189,6191,6238,6244,6251,6308,6314,6370,6400,6444,6465,6480,6516,6520,6552,6603,6627,6657,6662,6689,6693,6698,6736,6759,6779,6781,6812,6814,6829,6835,6850,6864,6914,6921,6930,6936,6944,6952,6962,6971,6983,6988,6997,7033,7039,7048,7076,7091,7154,7183,7188,7235,7248,7267,7271,7278,7281,7314,7331,7445,7447,7449,7463,7494,7495,7502,7540,7550,7556,7566,7577,7583,7592,7594,7641,7649,7699,7737,7747,7773,7776,7821,7836,7890,7898,7905,7916,7962,7990,7992,8000,8025,8031,8035,8037,8059,8085,8093,8113,8122,8134,8183,8186,8195,8288,8296,8298,8323,8333,8345,8354,8402,8414,8427,8435,8453,8499,8529,8569,8592,8593,8597,8636,8643,8652,8654,8694,8780,8788,8791,8796,8819,8828,8845,8849,8890,8953,8956,8970,9009,9071,9079,9085,9122,9132,9139,9160,9174,9195,9234,9246,9275,9279,9283,9303,9308,9418,9462,9515,9516,9520,9523,9528,9530,9548,9557,9580,9621,9649,9651,9654,9655,9700,9711,9750,9809,9837,9845,9849,9892,9897,9918,10023,10032,10096,10101,10112,10129,10133,10134,10164,10191,10203,10213,10222,10230,10232,10233,10380,10434,10461,10479,10527,10551,10556,10559,10620,10637,10681,10762,10780,10798,10811,10848,10852,10865,10869,10878,10914,10921,10932,10940,10946,10964,11009,11048,11066,11115,11137,11153,11205,11226,11247,11253,11274,11293,11297,11316,11345,11480,11489,11530,11560,11569,11571,11652,11707,11711,11728,11745,11833,11861,11874,11892,11964,11979,11992,11997,12017,12018,12096,12108,12140,12227,12257,12292,12389,12395,12399,12441,12500,12504,12523,12545,12553,12565,12608,12628,12666,12683,12718,12741,12788,12814,12878,12910,12911,12978,12992,13042,13045,13061,13142,13150,13195,13235,13253,13275,13338,13439,13445,13462,13495,13504,13546,13591,13613,13642,13663,13666,13691,13751,13761,13869,13912,13916,13922,14006,14012,14023,14070,14123,14187,14222,14241,14300,14362,14376,14459,14488,14498,14527,14539,14558,14568,14658,14698,14730,14885,14886,14899,14924,15053,15071,15083,15113,15127,15190,15199,15383,15407,15426,15435,15546,15563,15645,15655,15705,15736,15869,15874,15877,15918,15966,15992,16004,16011,16029,16179,16234,16246,16263,16320,16336,16546,16572,16596,16667,16747,16930,16933,16938,16949,16962,17027,17086,17162,17176,17234,17247,17350,17372],"12":[50,67,82,99,110,121,127,148,169,171,176,222,257,314,325,340,367,369,403,419,420,428,434,444,455,463,470,478,483,519,524,572,584,590,604,649,651,682,740,786,789,811,816,855,864,866,956,961,978,993,1009,1016,1025,1070,1074,1078,1079,1132,1142,1143,1185,1217,1222,1226,1269,1276,1318,1350,1389,1434,1448,1474,1498,1507,1514,1515,1544,1556,1559,1570,1571,1572,1619,1620,1647,1675,1682,1694,1703,1714,1722,1731,1732,1734,1740,1744,1788,1801,1812,1877,1886,1927,1983,2005,2010,2020,2021,2032,2037,2042,2045,2070,2073,2079,2087,2092,2106,2120,2149,2185,2187,2222,2251,2253,2300,2308,2339,2351,2357,2380,2392,2394,2446,2469,2482,2509,2514,2542,2548,2577,2578,2580,2586,2623,2733,2740,2744,2771,2785,2786,2806,2832,2848,2871,2883,2894,2899,2922,2933,2951,2999,3010,3021,3034,3040,3041,3059,3063,3068,3097,3101,3107,3108,3269,3296,3318,3345,3370,3374,3379,3387,3405,3445,3486,3493,3501,3525,3577,3588,3613,3663,3723,3733,3778,3782,3796,3832,3841,3875,3940,3974,3983,3988,4007,4040,4048,4059,4064,4077,4090,4099,4102,4118,4122,4150,4162,4163,4180,4183,4204,4275,4287,4295,4301,4317,4329,4339,4347,4348,4351,4352,4391,4420,4447,4489,4495,4510,4548,4573,4598,4678,4694,4707,4740,4749,4791,4806,4811,4817,4836,4851,4852,4898,4920,4937,4947,4949,4953,4962,4976,4977,5037,5060,5064,5081,5109,5117,5144,5180,5183,5206,5219,5235,5242,5262,5263,5274,5279,5291,5297,5298,5301,5302,5323,5342,5344,5365,5392,5438,5443,5457,5463,5464,5481,5485,5496,5503,5515,5525,5529,5565,5566,5572,5579,5581,5583,5588,5595,5628,5645,5651,5658,5668,5682,5683,5686,5702,5707,5714,5720,5733,5743,5749,5751,5788,5790,5806,5809,5814,5825,5829,5843,5891,5895,5907,5912,5913,5914,5923,5927,5930,5948,5966,5968,6013,6037,6063,6068,6078,6094,6125,6132,6139,6153,6155,6216,6220,6231,6250,6252,6257,6262,6267,6301,6304,6306,6308,6318,6322,6344,6351,6363,6383,6423,6424,6435,6439,6442,6446,6463,6464,6499,6507,6514,6531,6549,6556,6565,6579,6596,6603,6611,6613,6624,6665,6671,6689,6696,6703,6767,6798,6874,6891,6925,6929,6955,6966,7000,7043,7111,7112,7145,7163,7195,7199,7212,7219,7226,7249,7251,7275,7307,7334,7390,7396,7422,7424,7426,7456,7460,7474,7494,7537,7569,7575,7588,7597,7612,7634,7652,7661,7684,7701,7707,7708,7733,7740,7784,7797,7801,7835,7873,7875,7878,7881,7882,7889,7911,7941,7955,7964,8017,8034,8039,8049,8051,8075,8085,8092,8106,8111,8127,8141,8180,8188,8204,8208,8277,8303,8307,8347,8362,8383,8387,8406,8423,8450,8460,8469,8474,8480,8490,8505,8508,8533,8540,8541,8566,8573,8607,8609,8617,8621,8645,8652,8656,8658,8662,8665,8678,8681,8691,8716,8745,8762,8804,8846,8848,8852,8881,8885,8905,8907,8926,8942,8963,8967,8975,8977,8984,8989,8997,9004,9018,9020,9032,9056,9079,9096,9115,9127,9136,9168,9179,9193,9215,9225,9241,9254,9262,9267,9323,9334,9360,9364,9389,9425,9448,9450,9491,9493,9524,9525,9531,9559,9604,9626,9634,9636,9669,9671,9674,9692,9697,9731,9749,9758,9774,9779,9798,9807,9810,9821,9827,9832,9878,9879,9914,9923,9930,9939,9950,9951,9952,9974,9986,10028,10037,10062,10063,10094,10115,10131,10137,10139,10148,10154,10164,10174,10175,10185,10189,10191,10192,10206,10208,10217,10220,10231,10234,10263,10327,10334,10348,10410,10435,10454,10475,10488,10492,10493,10496,10545,10562,10584,10613,10618,10629,10636,10652,10660,10687,10709,10712,10717,10722,10746,10761,10773,10785,10795,10799,10816,10837,10854,10866,10870,10889,10909,10944,10984,10990,10993,11022,11041,11061,11094,11103,11117,11125,11138,11154,11192,11194,11227,11233,11248,11289,11292,11293,11309,11338,11352,11356,11368,11369,11371,11381,11405,11408,11444,11446,11463,11473,11528,11543,11552,11574,11581,11585,11606,11642,11652,11661,11667,11686,11731,11763,11764,11796,11797,11805,11817,11875,11914,11920,11921,11943,11992,12008,12033,12066,12086,12141,12150,12175,12207,12269,12276,12285,12290,12335,12342,12387,12402,12414,12443,12445,12454,12460,12494,12534,12596,12617,12676,12694,12757,12761,12787,12799,12869,12884,12958,12988,13021,13069,13080,13104,13129,13148,13172,13191,13222,13240,13262,13266,13291,13346,13382,13399,13401,13431,13576,13603,13611,13667,13744,13779,13781,13805,13812,13848,13852,13856,13859,13889,13892,13912,13936,13938,13940,13948,13950,13995,14023,14024,14102,14114,14134,14155,14167,14197,14210,14257,14258,14262,14299,14301,14310,14335,14351,14383,14392,14408,14422,14427,14430,14444,14446,14452,14453,14471,14473,14475,14530,14575,14605,14630,14637,14703,14797,14816,14830,14881,14887,14930,14934,14935,14973,14984,14985,14987,14994,15047,15054,15088,15089,15098,15119,15124,15142,15163,15201,15210,15223,15226,15249,15268,15274,15294,15313,15339,15345,15350,15363,15369,15382,15389,15411,15415,15427,15449,15477,15491,15501,15539,15575,15584,15611,15666,15678,15718,15733,15738,15772,15838,15841,15852,15899,15909,15969,16030,16183,16210,16227,16235,16258,16269,16291,16301,16303,16312,16345,16368,16372,16414,16417,16443,16483,16535,16538,16559,16638,16645,16670,16677,16765,16776,16777,16778,16794,16801,16840,16897,16935,16937,16984,17022,17034,17047,17058,17079,17139,17144,17202,17215,17275,17281,17311,17376,17383,17398,17406],"13":[3,40,53,63,83,128,146,147,151,167,185,205,240,278,286,291,294,317,325,409,434,449,495,517,518,573,610,676,678,699,700,710,719,746,782,785,805,807,809,867,886,891,924,927,929,974,997,1006,1025,1030,1046,1079,1085,1087,1092,1095,1123,1140,1148,1162,1184,1185,1195,1200,1217,1232,1245,1255,1257,1259,1277,1298,1311,1340,1351,1364,1384,1435,1441,1467,1481,1482,1528,1540,1546,1547,1614,1619,1656,1676,1681,1682,1698,1718,1731,1734,1746,1808,1847,1849,1871,1887,1906,1915,1919,1976,1986,1991,1995,2016,2059,2103,2117,2131,2143,2157,2159,2172,2183,2194,2213,2220,2232,2247,2248,2259,2283,2314,2318,2322,2324,2331,2338,2343,2353,2366,2371,2383,2386,2398,2438,2473,2521,2527,2560,2561,2607,2644,2653,2696,2705,2709,2746,2772,2786,2787,2793,2819,2820,2841,2845,2855,2880,2885,2898,2902,2910,2953,3001,3020,3030,3033,3058,3069,3090,3099,3110,3132,3145,3159,3160,3181,3184,3196,3199,3230,3267,3283,3292,3293,3301,3304,3359,3394,3398,3405,3406,3410,3440,3493,3515,3519,3523,3533,3591,3618,3649,3657,3661,3678,3684,3830,3832,3864,3865,3895,3896,3915,3923,3945,3948,3975,3986,3998,4021,4041,4051,4055,4093,4123,4130,4138,4139,4143,4144,4150,4155,4171,4173,4188,4230,4248,4264,4296,4335,4346,4362,4390,4415,4431,4448,4481,4497,4500,4503,4506,4533,4538,4561,4572,4574,4577,4598,4605,4617,4622,4634,4669,4678,4693,4708,4711,4716,4724,4741,4764,4780,4791,4796,4873,4875,4932,4944,4945,4955,4959,5007,5019,5033,5044,5057,5112,5124,5139,5173,5179,5221,5224,5249,5257,5280,5288,5300,5359,5364,5367,5369,5397,5399,5421,5426,5428,5444,5456,5457,5484,5497,5504,5514,5521,5554,5574,5589,5608,5621,5636,5638,5651,5674,5678,5710,5713,5733,5734,5735,5749,5753,5756,5762,5797,5835,5854,5869,5889,5956,5965,5999,6017,6019,6054,6078,6093,6115,6129,6144,6151,6181,6214,6241,6263,6283,6286,6374,6377,6387,6406,6419,6431,6440,6481,6488,6489,6498,6503,6512,6514,6526,6529,6568,6604,6619,6626,6649,6665,6702,6707,6711,6729,6795,6810,6845,6895,6920,6927,6964,6976,6983,6993,7009,7046,7051,7070,7080,7120,7145,7147,7151,7152,7155,7157,7158,7166,7171,7220,7239,7274,7277,7284,7315,7320,7321,7336,7345,7355,7360,7390,7391,7464,7473,7499,7513,7521,7527,7530,7543,7547,7558,7571,7601,7631,7632,7640,7649,7660,7696,7716,7760,7770,7771,7779,7814,7867,7872,7874,7896,7903,7906,7907,7915,7942,7963,7982,7993,8015,8019,8038,8053,8074,8125,8134,8141,8144,8153,8171,8175,8183,8215,8216,8220,8350,8355,8392,8396,8401,8423,8459,8489,8496,8518,8530,8531,8543,8556,8558,8560,8595,8619,8628,8642,8654,8692,8699,8705,8716,8726,8759,8770,8779,8782,8811,8813,8824,8841,8906,8914,8993,9010,9030,9036,9080,9195,9220,9255,9256,9277,9304,9320,9347,9353,9362,9376,9388,9396,9432,9482,9490,9506,9521,9546,9553,9556,9561,9578,9636,9671,9672,9676,9677,9689,9703,9717,9739,9758,9760,9763,9771,9803,9805,9809,9817,9823,9861,9866,9906,9913,9944,9949,9950,9965,9966,9971,9981,10011,10019,10081,10084,10093,10117,10120,10124,10125,10127,10237,10263,10273,10277,10297,10323,10345,10367,10368,10378,10399,10419,10431,10436,10445,10467,10504,10506,10517,10525,10530,10531,10532,10552,10636,10649,10692,10698,10707,10708,10740,10796,10819,10849,10867,10890,10894,10896,10902,10905,10908,10910,10930,10932,10959,10967,11005,11010,11017,11053,11087,11092,11094,11112,11113,11115,11126,11131,11153,11156,11159,11180,11227,11241,11251,11274,11279,11290,11307,11326,11347,11366,11388,11393,11404,11422,11449,11450,11474,11489,11493,11522,11528,11545,11547,11554,11561,11578,11592,11607,11611,11619,11622,11634,11667,11682,11684,11689,11709,11715,11756,11762,11763,11799,11801,11809,11836,11865,11872,11873,11884,11913,11932,11951,11961,12034,12039,12044,12058,12059,12071,12072,12099,12100,12163,12170,12181,12192,12228,12242,12256,12303,12322,12350,12366,12432,12446,12457,12477,12478,12495,12526,12532,12561,12572,12623,12650,12697,12723,12740,12744,12790,12849,12854,12885,12896,12911,12913,12925,12955,12966,12972,13004,13030,13052,13076,13083,13089,13090,13094,13111,13138,13155,13219,13224,13230,13233,13236,13274,13285,13340,13352,13374,13380,13425,13465,13474,13504,13513,13533,13551,13553,13594,13636,13639,13650,13701,13702,13708,13720,13760,13774,13800,13805,13828,13834,13836,13837,13860,13877,13881,13902,13904,13913,13921,13940,13948,13951,13956,13960,13968,14006,14011,14013,14067,14127,14133,14135,14143,14174,14175,14180,14204,14223,14280,14294,14346,14367,14408,14430,14451,14485,14563,14573,14583,14590,14643,14686,14726,14733,14760,14845,14854,14869,14899,14903,14922,14975,14989,14999,15003,15008,15014,15043,15064,15065,15090,15098,15113,15135,15177,15240,15242,15288,15289,15294,15315,15321,15334,15354,15357,15363,15389,15407,15456,15484,15487,15548,15555,15581,15604,15621,15716,15738,15801,15807,15867,15874,15916,15949,15955,15975,15994,16022,16024,16044,16056,16135,16186,16215,16242,16245,16265,16275,16287,16355,16376,16410,16414,16455,16459,16470,16585,16598,16635,16648,16692,16695,16697,16703,16748,16778,16794,16801,16842,16865,16867,16905,16910,16940,16964,16995,16999,17042,17061,17090,17107,17160,17201,17251,17297,17396,17402],"14":[8,12,13,15,78,83,88,90,100,169,180,185,187,195,210,213,214,226,227,260,276,281,308,359,369,374,389,450,466,472,479,500,502,509,513,516,598,621,634,671,677,680,682,720,732,735,756,757,764,779,834,847,854,878,882,937,938,958,962,970,977,985,988,996,1074,1114,1119,1150,1182,1237,1259,1261,1265,1282,1290,1293,1295,1310,1311,1318,1332,1347,1355,1376,1383,1410,1421,1452,1485,1487,1498,1510,1523,1574,1577,1588,1630,1640,1653,1666,1692,1695,1715,1735,1762,1781,1782,1809,1816,1839,1853,1874,1886,1890,1901,1909,1963,2026,2058,2062,2075,2079,2090,2109,2154,2157,2175,2181,2214,2221,2223,2225,2250,2253,2280,2285,2296,2332,2339,2349,2355,2361,2367,2395,2439,2451,2494,2495,2503,2506,2507,2508,2513,2548,2551,2581,2584,2591,2659,2702,2712,2716,2719,2722,2805,2810,2812,2824,2840,2885,2887,2921,2923,2981,3017,3059,3099,3105,3128,3144,3151,3184,3223,3225,3230,3245,3295,3308,3312,3313,3321,3342,3358,3363,3364,3380,3384,3397,3402,3409,3416,3425,3426,3448,3461,3473,3542,3546,3554,3601,3603,3615,3629,3657,3663,3672,3674,3681,3687,3690,3711,3739,3747,3771,3779,3790,3794,3796,3861,3866,3950,3977,3983,4006,4013,4049,4070,4122,4140,4152,4157,4168,4174,4199,4223,4224,4227,4257,4304,4348,4367,4369,4372,4417,4423,4458,4480,4494,4508,4525,4562,4593,4661,4675,4679,4697,4721,4740,4745,4746,4759,4762,4803,4820,4821,4823,4844,4859,4878,4891,4933,4937,4947,4948,4974,5005,5007,5012,5043,5073,5083,5085,5087,5115,5117,5129,5148,5149,5155,5167,5177,5190,5200,5225,5233,5240,5256,5260,5275,5278,5287,5306,5316,5335,5343,5346,5352,5366,5397,5430,5438,5444,5488,5495,5506,5518,5521,5526,5558,5608,5617,5669,5674,5697,5706,5717,5735,5743,5806,5807,5814,5837,5839,5840,5846,5850,5854,5861,5864,5878,5894,5901,5918,5927,5956,5960,5974,6013,6060,6070,6083,6090,6104,6120,6150,6160,6162,6195,6211,6229,6233,6239,6261,6276,6318,6347,6350,6351,6382,6385,6396,6398,6407,6426,6437,6445,6486,6496,6514,6517,6520,6533,6534,6557,6592,6597,6606,6641,6659,6660,6661,6675,6679,6689,6698,6766,6794,6809,6813,6828,6887,6897,6913,6922,6929,6932,6946,6983,7001,7007,7047,7062,7071,7101,7130,7155,7165,7166,7168,7169,7172,7187,7190,7213,7226,7236,7245,7247,7254,7261,7313,7347,7354,7377,7380,7400,7413,7414,7436,7441,7454,7482,7521,7531,7541,7580,7583,7603,7608,7612,7620,7631,7647,7673,7682,7700,7726,7753,7767,7768,7770,7795,7800,7847,7896,7916,7926,7950,7960,8013,8028,8032,8036,8048,8049,8090,8091,8141,8148,8167,8170,8183,8191,8236,8267,8275,8286,8299,8311,8338,8342,8345,8374,8421,8440,8464,8467,8480,8504,8522,8537,8561,8578,8600,8629,8631,8642,8646,8664,8679,8681,8690,8691,8694,8723,8731,8735,8742,8761,8771,8775,8794,8802,8809,8831,8881,8886,8887,8895,8915,8941,8952,8956,8983,9013,9025,9026,9029,9074,9138,9145,9153,9172,9179,9182,9206,9217,9224,9238,9258,9288,9300,9316,9322,9334,9336,9343,9346,9349,9351,9378,9421,9441,9493,9499,9530,9556,9590,9595,9609,9613,9624,9646,9653,9673,9680,9697,9707,9732,9758,9765,9793,9795,9801,9809,9814,9820,9851,9854,9855,9858,9859,9873,9892,9913,9919,9932,9936,9937,9944,9950,9952,9966,9968,9969,9996,10002,10007,10026,10028,10068,10072,10089,10110,10112,10143,10166,10203,10225,10229,10237,10245,10283,10294,10298,10306,10314,10320,10335,10356,10369,10377,10401,10406,10521,10569,10589,10604,10605,10616,10660,10675,10681,10694,10740,10749,10766,10780,10816,10827,10835,10839,10841,10886,10892,10963,10976,10986,10991,11008,11020,11021,11063,11070,11075,11077,11082,11104,11138,11145,11148,11193,11196,11223,11246,11248,11263,11277,11290,11308,11309,11332,11355,11399,11414,11442,11448,11450,11507,11523,11559,11570,11587,11604,11605,11612,11623,11630,11636,11678,11701,11727,11738,11765,11772,11803,11805,11839,11842,11851,11877,11905,11913,11951,11959,11965,11972,11974,11978,12019,12053,12087,12107,12131,12183,12185,12189,12191,12193,12198,12209,12242,12258,12292,12333,12336,12427,12447,12487,12501,12514,12554,12624,12669,12676,12700,12704,12725,12746,12776,12790,12792,12818,12838,12858,12902,12924,12931,12947,12948,12960,12967,12970,12975,12981,12993,13068,13080,13092,13098,13105,13123,13132,13158,13161,13195,13235,13265,13267,13276,13293,13372,13394,13431,13435,13477,13501,13539,13569,13585,13593,13594,13618,13620,13625,13626,13633,13648,13659,13685,13700,13717,13725,13738,13746,13767,13779,13787,13796,13824,13850,13857,13866,13875,13883,13901,13924,13931,13961,13974,13977,13982,14010,14069,14090,14091,14192,14199,14216,14222,14232,14269,14282,14287,14292,14327,14332,14342,14343,14417,14442,14445,14589,14594,14616,14631,14640,14657,14688,14706,14724,14771,14790,14795,14809,14845,14872,14886,14914,14920,14944,14966,15020,15026,15043,15044,15073,15101,15117,15181,15190,15200,15201,15209,15211,15214,15230,15235,15245,15263,15269,15272,15282,15325,15366,15410,15440,15481,15494,15495,15508,15536,15541,15565,15568,15600,15623,15627,15630,15661,15689,15715,15735,15738,15868,15873,15883,15915,15932,15949,15960,15964,16033,16035,16042,16102,16112,16140,16161,16192,16254,16265,16279,16313,16368,16377,16385,16441,16444,16480,16511,16534,16541,16556,16585,16586,16617,16628,16668,16807,16816,16855,16861,16881,16913,16939,16949,16950,16966,16978,17004,17008,17009,17038,17062,17103,17110,17112,17132,17154,17163,17177,17213,17215,17219,17283,17310,17316,17339,17364,17383],"15":[0,24,36,43,45,79,83,91,101,151,158,165,188,194,199,221,232,235,252,286,309,324,367,390,396,404,409,421,425,440,453,469,487,503,526,533,539,553,573,584,593,603,605,615,632,673,676,688,699,723,729,754,761,768,777,814,832,864,870,887,899,911,924,938,979,1003,1017,1034,1038,1040,1051,1063,1077,1084,1107,1109,1119,1136,1173,1177,1223,1235,1260,1264,1267,1280,1302,1311,1312,1342,1347,1390,1401,1403,1407,1412,1425,1426,1451,1455,1486,1521,1561,1562,1564,1583,1608,1618,1642,1643,1654,1693,1720,1726,1732,1735,1744,1757,1763,1793,1808,1824,1825,1827,1831,1856,1866,1878,1898,1917,1929,1947,1964,1979,1996,2003,2016,2056,2068,2079,2097,2119,2132,2166,2176,2192,2235,2265,2268,2271,2292,2305,2320,2328,2361,2367,2371,2389,2399,2415,2420,2443,2455,2469,2487,2532,2540,2543,2613,2620,2639,2643,2656,2657,2670,2687,2706,2709,2740,2780,2829,2843,2858,2869,2874,2875,2876,2878,2882,2918,2920,2922,2958,2987,2998,2999,3011,3022,3026,3072,3190,3204,3217,3240,3316,3330,3332,3333,3338,3350,3365,3371,3398,3419,3420,3422,3431,3471,3484,3504,3586,3599,3615,3628,3644,3664,3685,3688,3728,3733,3734,3735,3738,3748,3755,3777,3781,3813,3820,3837,3844,3876,3894,3909,3931,3954,3957,3963,3966,3970,3994,4002,4034,4067,4076,4085,4100,4109,4136,4140,4182,4233,4255,4264,4282,4300,4303,4305,4328,4329,4333,4337,4340,4374,4385,4394,4409,4437,4451,4465,4476,4481,4483,4511,4534,4549,4556,4568,4638,4658,4664,4665,4695,4746,4754,4807,4838,4839,4840,4848,4849,4850,4854,4888,4934,4972,4999,5026,5029,5038,5042,5044,5051,5079,5100,5101,5121,5135,5136,5155,5157,5166,5193,5195,5205,5208,5211,5217,5234,5257,5271,5304,5307,5312,5321,5322,5338,5348,5350,5367,5377,5384,5429,5472,5485,5493,5506,5522,5540,5561,5582,5600,5615,5630,5657,5661,5679,5698,5714,5738,5750,5762,5771,5774,5779,5785,5790,5802,5815,5831,5837,5839,5875,5886,5899,5915,5919,5930,5953,5961,5983,5987,6009,6036,6050,6058,6061,6089,6107,6109,6112,6126,6129,6136,6137,6171,6182,6187,6193,6230,6253,6258,6259,6277,6293,6301,6313,6319,6370,6400,6430,6436,6456,6474,6514,6516,6542,6566,6575,6578,6592,6602,6615,6623,6651,6652,6656,6665,6696,6735,6744,6765,6768,6769,6784,6797,6803,6807,6815,6847,6883,6910,6930,6942,6946,6958,6975,7008,7032,7046,7054,7060,7068,7078,7080,7082,7114,7121,7136,7148,7150,7165,7166,7175,7206,7213,7221,7248,7265,7271,7277,7293,7298,7303,7317,7341,7361,7380,7384,7407,7411,7423,7437,7438,7460,7463,7490,7493,7499,7557,7596,7611,7612,7625,7638,7643,7656,7657,7663,7667,7686,7688,7710,7735,7741,7754,7767,7785,7803,7814,7815,7837,7847,7869,7882,7884,7917,7953,7959,7972,8014,8015,8021,8043,8063,8078,8086,8098,8113,8134,8139,8155,8169,8181,8205,8227,8253,8255,8257,8271,8278,8285,8291,8299,8300,8318,8332,8333,8337,8358,8362,8414,8431,8435,8443,8492,8510,8517,8520,8534,8558,8566,8569,8571,8590,8594,8608,8628,8646,8659,8672,8673,8691,8698,8700,8712,8719,8746,8747,8765,8773,8790,8810,8815,8826,8827,8833,8843,8853,8857,8872,8911,8914,8923,8931,8938,8949,8986,8990,8996,9007,9042,9047,9068,9085,9100,9112,9125,9131,9136,9142,9154,9155,9172,9203,9226,9275,9311,9330,9337,9340,9357,9360,9363,9387,9414,9424,9446,9457,9497,9509,9514,9524,9528,9538,9542,9544,9549,9567,9582,9584,9611,9621,9622,9631,9635,9644,9659,9664,9676,9681,9690,9700,9703,9718,9726,9737,9750,9753,9761,9769,9775,9789,9811,9823,9835,9839,9851,9859,9862,9879,9890,9892,9897,9898,9910,9919,9935,9937,9942,9968,9978,10017,10035,10055,10087,10094,10115,10127,10133,10144,10163,10185,10198,10206,10209,10223,10243,10299,10309,10315,10321,10328,10336,10362,10407,10409,10435,10456,10459,10481,10483,10486,10496,10506,10527,10530,10543,10549,10576,10590,10595,10606,10612,10623,10631,10647,10658,10683,10695,10701,10703,10705,10753,10768,10794,10797,10801,10807,10811,10844,10870,10874,10889,10891,10917,10929,10930,10982,10983,10993,11031,11043,11048,11050,11056,11091,11098,11110,11116,11146,11154,11159,11178,11179,11218,11227,11246,11308,11336,11342,11349,11365,11366,11386,11393,11407,11434,11445,11448,11450,11477,11495,11510,11526,11529,11532,11548,11571,11644,11667,11685,11747,11798,11837,11910,11921,11946,11975,11978,12002,12009,12013,12016,12036,12077,12101,12120,12122,12128,12166,12167,12176,12182,12193,12201,12227,12239,12243,12270,12275,12282,12313,12366,12416,12452,12456,12459,12489,12522,12523,12536,12569,12600,12616,12622,12632,12635,12648,12684,12705,12769,12797,12801,12843,12850,12900,12915,12938,12945,12947,13023,13066,13077,13105,13107,13112,13125,13129,13131,13132,13162,13167,13208,13288,13302,13314,13334,13335,13341,13350,13352,13361,13392,13395,13462,13463,13467,13478,13481,13499,13540,13546,13590,13598,13617,13620,13636,13639,13641,13668,13671,13686,13703,13718,13722,13736,13752,13759,13767,13803,13824,13834,13840,13866,13869,13875,13886,13900,13912,13920,13944,13958,13971,13993,14063,14123,14153,14166,14193,14210,14278,14307,14318,14343,14362,14431,14494,14514,14522,14528,14529,14531,14576,14589,14593,14600,14604,14656,14682,14684,14711,14715,14748,14754,14756,14767,14775,14786,14795,14808,14834,14861,14876,14887,14929,14943,14948,14953,15013,15024,15059,15075,15144,15184,15196,15242,15266,15275,15290,15292,15306,15317,15367,15376,15393,15394,15399,15415,15422,15437,15452,15474,15493,15514,15540,15542,15548,15565,15597,15651,15675,15678,15700,15717,15737,15744,15754,15758,15759,15773,15778,15780,15786,15866,15876,15887,15893,15943,15963,15980,16000,16002,16022,16076,16097,16110,16132,16143,16161,16196,16203,16251,16261,16263,16266,16285,16296,16298,16300,16328,16368,16379,16387,16389,16390,16392,16400,16412,16426,16449,16480,16504,16580,16588,16593,16684,16720,16790,16858,16918,16926,16961,17007,17015,17084,17097,17114,17115,17128,17168,17171,17190,17206,17213,17214,17227,17235,17247,17254,17283,17342,17367,17376,17389,17405],"16":[14,16,23,72,85,121,140,181,209,257,267,274,278,332,339,358,369,373,382,413,443,478,486,519,526,540,545,546,551,587,608,611,632,633,688,738,747,750,756,766,779,794,799,800,858,878,895,899,918,922,926,928,930,937,965,976,1029,1037,1049,1050,1065,1076,1103,1120,1123,1137,1151,1167,1182,1210,1228,1232,1284,1292,1335,1385,1386,1417,1424,1427,1439,1451,1474,1479,1482,1490,1513,1516,1528,1544,1553,1573,1593,1634,1647,1653,1666,1680,1699,1809,1818,1833,1850,1852,1881,1892,1922,1940,1944,1966,1986,1995,1997,2007,2016,2057,2063,2073,2152,2159,2164,2187,2191,2221,2293,2308,2329,2353,2360,2365,2387,2393,2408,2411,2415,2422,2457,2469,2494,2528,2532,2533,2542,2545,2567,2578,2579,2593,2602,2636,2653,2656,2660,2664,2713,2738,2755,2761,2794,2809,2852,2861,2902,2905,2923,2936,3007,3043,3053,3055,3072,3080,3086,3097,3113,3128,3149,3163,3260,3279,3292,3294,3297,3301,3310,3312,3340,3369,3383,3411,3417,3426,3461,3468,3502,3514,3526,3550,3551,3555,3566,3626,3670,3695,3708,3723,3735,3758,3805,3810,3830,3852,3854,3873,3902,3925,3929,3930,3951,3987,4002,4021,4029,4037,4039,4048,4055,4071,4073,4087,4125,4126,4148,4154,4168,4228,4234,4285,4286,4316,4330,4354,4355,4377,4381,4387,4388,4406,4410,4493,4507,4520,4539,4541,4566,4569,4579,4617,4618,4648,4652,4688,4740,4742,4753,4810,4834,4835,4845,4865,4884,4891,4895,4898,4910,4925,4943,4954,4990,5008,5055,5085,5107,5110,5129,5130,5136,5143,5154,5158,5170,5239,5246,5251,5267,5289,5311,5321,5324,5327,5334,5348,5368,5391,5410,5428,5462,5472,5485,5494,5524,5546,5589,5590,5641,5651,5669,5676,5696,5713,5726,5762,5771,5795,5814,5825,5836,5860,5888,5898,5912,5915,5931,5952,5964,5986,5999,6001,6002,6011,6019,6023,6026,6060,6073,6092,6112,6118,6119,6149,6158,6182,6207,6210,6218,6221,6275,6280,6302,6322,6331,6332,6339,6364,6377,6378,6403,6406,6428,6450,6451,6474,6492,6517,6527,6538,6552,6568,6596,6602,6603,6629,6638,6655,6662,6705,6726,6749,6791,6811,6812,6819,6846,6848,6861,6862,6872,6883,6891,6896,6915,6933,6936,6938,6947,6968,6999,7064,7073,7080,7090,7107,7135,7150,7172,7175,7196,7198,7227,7232,7247,7262,7274,7305,7308,7324,7331,7342,7361,7368,7372,7397,7429,7437,7447,7455,7458,7468,7493,7495,7502,7514,7541,7570,7655,7678,7684,7687,7701,7755,7769,7772,7819,7833,7835,7840,7847,7861,7876,7877,7908,7927,7944,7947,7973,7981,7993,8036,8043,8054,8122,8158,8176,8179,8193,8195,8208,8225,8234,8239,8244,8249,8257,8261,8294,8303,8358,8365,8368,8370,8371,8390,8435,8445,8454,8492,8503,8509,8512,8523,8534,8542,8559,8560,8636,8672,8679,8686,8706,8724,8725,8753,8756,8788,8789,8804,8805,8836,8838,8846,8866,8869,8872,8888,8898,8910,8913,8926,8987,8990,9012,9013,9018,9024,9028,9039,9058,9066,9068,9131,9160,9168,9176,9181,9207,9208,9216,9224,9244,9261,9291,9319,9329,9331,9344,9354,9362,9365,9419,9438,9454,9473,9522,9544,9561,9581,9597,9608,9610,9637,9657,9658,9660,9686,9697,9710,9727,9736,9741,9746,9748,9787,9796,9828,9834,9839,9857,9875,9877,9885,9895,9897,9927,9956,9961,9976,9996,10001,10009,10013,10024,10045,10055,10065,10079,10103,10106,10109,10127,10130,10135,10138,10142,10144,10199,10246,10261,10275,10291,10315,10325,10329,10339,10350,10359,10366,10388,10406,10477,10483,10485,10486,10499,10541,10565,10571,10583,10619,10629,10647,10653,10669,10672,10702,10708,10714,10735,10786,10790,10807,10824,10839,10879,10890,10923,10954,10957,10959,10962,10975,10997,11000,11001,11009,11021,11025,11073,11078,11088,11108,11147,11158,11176,11237,11239,11257,11316,11339,11358,11365,11367,11373,11376,11387,11391,11419,11426,11427,11435,11443,11461,11480,11504,11508,11513,11546,11553,11606,11608,11610,11616,11641,11655,11666,11679,11691,11747,11763,11773,11784,11825,11857,11937,11959,11960,11979,11998,12003,12160,12165,12177,12190,12220,12260,12269,12310,12327,12339,12345,12377,12385,12417,12428,12432,12499,12501,12504,12509,12515,12539,12568,12643,12668,12710,12774,12828,12940,13072,13163,13190,13209,13237,13244,13266,13274,13279,13330,13364,13387,13418,13439,13477,13479,13483,13510,13521,13543,13620,13638,13643,13665,13666,13695,13708,13713,13715,13739,13776,13785,13787,13797,13798,13859,13883,13892,13941,13946,13982,14008,14012,14024,14036,14098,14111,14113,14184,14212,14225,14260,14274,14279,14283,14305,14306,14355,14451,14495,14507,14526,14574,14581,14589,14595,14639,14677,14689,14690,14708,14713,14767,14791,14835,14837,14869,14871,14903,14905,14910,14913,14947,14953,14960,14965,14999,15006,15024,15044,15096,15099,15151,15175,15182,15189,15206,15215,15251,15266,15272,15296,15308,15312,15335,15378,15391,15431,15448,15462,15471,15473,15497,15522,15524,15531,15543,15548,15584,15589,15598,15599,15610,15641,15667,15679,15683,15718,15753,15804,15808,15822,15824,15838,15842,15844,15849,15859,15883,15899,15902,15931,15937,15954,15959,16023,16093,16103,16106,16117,16122,16139,16159,16168,16175,16239,16283,16285,16288,16302,16320,16351,16375,16419,16431,16442,16453,16478,16481,16514,16528,16535,16544,16546,16561,16569,16578,16591,16686,16733,16776,16785,16786,16820,16831,16863,16874,16883,16898,16899,16913,16960,16962,16963,16969,16984,17000,17018,17033,17036,17053,17061,17082,17088,17101,17103,17115,17133,17139,17140,17142,17169,17175,17232,17257,17291,17306,17319,17332,17349,17386,17393],"17":[6,21,38,48,71,72,97,155,160,168,192,218,220,231,237,290,340,357,358,368,374,401,420,432,434,438,503,523,534,556,580,635,656,660,668,670,682,693,737,747,754,759,820,823,824,848,849,859,860,861,874,890,910,930,939,955,961,979,1009,1042,1084,1097,1170,1198,1206,1209,1251,1267,1280,1356,1365,1366,1370,1383,1390,1441,1446,1506,1508,1537,1550,1557,1563,1566,1618,1660,1674,1679,1768,1790,1792,1873,1928,1945,1966,2045,2161,2164,2165,2168,2175,2216,2223,2234,2266,2268,2319,2420,2422,2427,2446,2487,2510,2523,2524,2544,2556,2559,2583,2623,2636,2637,2645,2700,2715,2722,2749,2755,2777,2780,2784,2811,2818,2843,2850,2852,2927,2942,2944,2960,2971,2972,3004,3027,3029,3030,3052,3054,3058,3082,3089,3095,3101,3132,3144,3145,3153,3168,3195,3232,3249,3272,3287,3333,3345,3354,3397,3411,3429,3440,3445,3448,3456,3481,3508,3526,3538,3544,3570,3574,3585,3587,3605,3632,3675,3706,3715,3722,3738,3773,3774,3780,3792,3793,3799,3802,3804,3828,3839,3843,3849,3870,3894,3902,3944,3965,3972,3984,3985,3995,4014,4018,4030,4052,4061,4089,4118,4134,4151,4160,4180,4192,4267,4309,4310,4329,4335,4346,4378,4434,4456,4460,4466,4475,4497,4581,4586,4607,4624,4658,4705,4706,4710,4743,4752,4794,4798,4813,4837,4878,4882,4888,4912,4959,4976,4995,5024,5026,5030,5038,5045,5051,5055,5077,5089,5092,5103,5117,5128,5133,5137,5145,5149,5156,5224,5241,5266,5270,5274,5321,5380,5395,5414,5424,5440,5449,5470,5478,5490,5515,5543,5544,5573,5585,5591,5634,5638,5643,5655,5664,5685,5697,5716,5787,5790,5791,5796,5797,5818,5826,5827,5829,5847,5860,5868,5879,5898,5906,5919,5937,5961,5975,5985,6030,6062,6068,6088,6114,6171,6224,6243,6254,6285,6300,6314,6331,6347,6411,6413,6415,6416,6419,6424,6429,6443,6463,6473,6491,6507,6511,6521,6537,6572,6601,6645,6650,6658,6669,6682,6707,6742,6743,6751,6771,6789,6799,6812,6832,6841,6847,6865,6866,6880,6885,6890,6896,6933,6958,6966,6994,7013,7039,7043,7049,7067,7068,7086,7095,7107,7139,7158,7171,7175,7191,7200,7241,7245,7354,7359,7381,7430,7432,7437,7438,7447,7461,7463,7468,7476,7507,7580,7603,7616,7634,7639,7664,7687,7704,7706,7716,7751,7752,7770,7799,7829,7830,7837,7838,7845,7850,7882,7953,7966,7999,8008,8013,8020,8063,8074,8084,8116,8131,8197,8199,8207,8212,8222,8247,8254,8277,8280,8288,8309,8313,8338,8344,8376,8420,8443,8450,8469,8491,8499,8521,8562,8568,8579,8583,8589,8602,8605,8644,8654,8659,8661,8672,8698,8718,8730,8773,8780,8784,8788,8801,8851,8863,8893,8952,8953,8956,8959,8970,9005,9021,9038,9039,9044,9084,9093,9151,9153,9173,9194,9197,9229,9241,9252,9256,9300,9342,9343,9447,9462,9480,9493,9523,9592,9603,9613,9614,9632,9660,9671,9727,9827,9828,9870,9873,9881,9885,9901,9904,9905,9909,9915,9916,9934,9935,9995,10024,10055,10090,10097,10119,10125,10129,10131,10134,10157,10190,10222,10255,10273,10290,10317,10321,10343,10371,10401,10418,10434,10477,10509,10517,10532,10533,10536,10538,10556,10572,10585,10589,10601,10604,10615,10620,10647,10648,10689,10715,10723,10730,10744,10746,10750,10795,10883,10895,10911,10916,10921,10944,10949,10963,10969,10978,10984,10993,10999,11008,11014,11056,11071,11079,11092,11095,11108,11115,11135,11168,11187,11194,11222,11223,11232,11267,11271,11297,11304,11310,11322,11336,11340,11366,11419,11421,11435,11441,11446,11551,11552,11575,11585,11606,11634,11641,11650,11680,11728,11731,11739,11779,11780,11794,11829,11869,11879,11901,11912,11922,12009,12024,12041,12053,12055,12131,12146,12162,12171,12172,12174,12222,12230,12258,12267,12284,12297,12301,12305,12316,12360,12393,12408,12448,12488,12503,12512,12521,12548,12579,12599,12641,12724,12775,12776,12801,12844,12879,12938,12948,12995,13008,13021,13033,13041,13042,13078,13080,13097,13108,13129,13163,13179,13198,13217,13249,13253,13283,13294,13303,13330,13345,13370,13380,13386,13415,13448,13468,13514,13555,13563,13566,13613,13634,13666,13681,13719,13723,13724,13770,13773,13776,13794,13822,13832,13843,13854,13855,13880,13883,13922,13954,13987,14012,14060,14065,14112,14122,14129,14142,14146,14164,14174,14177,14195,14223,14240,14309,14340,14344,14360,14377,14379,14386,14399,14402,14404,14424,14516,14538,14548,14551,14572,14593,14606,14651,14655,14670,14696,14721,14763,14776,14793,14834,14838,14880,14882,14959,14971,14981,14983,15006,15015,15025,15036,15073,15125,15157,15192,15204,15207,15229,15251,15280,15285,15286,15290,15317,15318,15351,15398,15405,15406,15413,15415,15443,15445,15450,15476,15477,15505,15530,15577,15587,15615,15617,15651,15701,15721,15758,15761,15771,15802,15823,15841,15869,15873,15919,15938,15953,15960,15983,15998,16037,16044,16046,16067,16090,16163,16182,16185,16191,16193,16211,16222,16249,16260,16286,16288,16289,16322,16340,16346,16348,16352,16374,16377,16431,16440,16463,16505,16524,16540,16542,16556,16566,16573,16659,16676,16751,16775,16778,16785,16818,16822,16844,16852,16895,16944,17013,17055,17058,17062,17074,17086,17090,17102,17136,17164,17172,17191,17216,17250,17318,17319,17337,17343,17349,17357,17360],"18":[14,63,76,110,115,138,194,207,217,234,244,333,353,437,471,569,591,598,601,613,616,620,622,630,679,692,757,841,846,859,867,886,906,915,951,967,981,982,999,1008,1013,1059,1091,1124,1147,1158,1250,1255,1276,1287,1288,1289,1325,1334,1352,1390,1391,1406,1409,1418,1441,1498,1511,1602,1632,1651,1669,1704,1725,1726,1751,1756,1797,1829,1853,1859,1888,1898,1920,1945,1951,1975,1983,1987,1995,2037,2060,2082,2089,2093,2108,2123,2227,2238,2242,2245,2247,2248,2285,2290,2293,2311,2315,2343,2357,2418,2441,2454,2486,2492,2531,2533,2538,2566,2633,2650,2655,2683,2684,2712,2780,2804,2834,2962,2990,3003,3023,3069,3088,3102,3109,3110,3138,3169,3183,3202,3211,3271,3301,3302,3306,3334,3354,3379,3391,3395,3397,3422,3428,3453,3458,3465,3466,3524,3540,3579,3608,3620,3625,3651,3669,3670,3677,3691,3704,3707,3744,3782,3803,3852,3859,3886,3887,3892,3895,3945,3961,3979,4005,4047,4066,4068,4086,4098,4136,4163,4179,4202,4203,4262,4343,4355,4379,4402,4405,4418,4424,4426,4477,4486,4565,4581,4612,4629,4635,4665,4751,4764,4800,4850,4888,4891,4901,4905,4945,5011,5052,5093,5095,5105,5182,5195,5205,5211,5213,5216,5295,5298,5299,5317,5325,5345,5353,5385,5409,5427,5479,5493,5499,5537,5539,5543,5551,5555,5560,5566,5623,5646,5668,5674,5679,5690,5746,5755,5770,5777,5801,5802,5822,5826,5837,5860,5876,5878,5882,5901,5920,5951,5958,6012,6019,6051,6079,6095,6109,6120,6132,6138,6180,6185,6188,6214,6238,6257,6330,6336,6353,6363,6366,6388,6392,6395,6445,6460,6479,6483,6508,6535,6544,6638,6666,6667,6672,6695,6775,6778,6795,6806,6814,6825,6834,6846,6866,6867,6868,6873,6886,6908,6915,6951,6970,7011,7022,7036,7039,7057,7168,7175,7187,7195,7233,7246,7248,7251,7252,7263,7267,7311,7329,7384,7430,7452,7465,7481,7515,7540,7551,7557,7563,7565,7609,7641,7656,7673,7704,7722,7757,7798,7816,7880,7908,7918,7959,7988,8005,8016,8017,8021,8024,8035,8041,8046,8053,8097,8126,8135,8138,8160,8163,8168,8209,8210,8240,8267,8270,8274,8279,8282,8345,8376,8403,8419,8462,8501,8521,8522,8559,8573,8615,8644,8664,8673,8677,8711,8715,8722,8750,8753,8798,8852,8854,8889,8931,8981,9009,9036,9041,9120,9157,9158,9159,9239,9253,9303,9318,9342,9368,9374,9420,9471,9492,9502,9530,9531,9539,9551,9562,9630,9632,9644,9652,9665,9711,9724,9758,9811,9823,9826,9873,9879,9910,9934,9972,10017,10031,10048,10125,10132,10167,10179,10214,10218,10270,10339,10342,10354,10356,10360,10386,10391,10416,10419,10429,10488,10489,10490,10507,10515,10541,10621,10625,10628,10646,10655,10685,10686,10722,10727,10743,10745,10755,10762,10782,10861,10885,10906,10910,10934,10940,10954,10986,11009,11011,11014,11016,11024,11061,11086,11117,11145,11188,11198,11208,11236,11244,11253,11295,11386,11401,11431,11437,11444,11446,11447,11466,11533,11555,11556,11583,11630,11660,11673,11697,11710,11716,11730,11743,11760,11762,11768,11772,11781,11797,11811,11877,11883,11961,11977,11981,12024,12032,12066,12070,12072,12094,12156,12161,12184,12205,12207,12278,12302,12342,12349,12398,12403,12420,12437,12457,12466,12474,12518,12527,12529,12563,12572,12579,12605,12674,12683,12695,12716,12736,12757,12769,12776,12820,12889,12910,12945,12963,12967,12983,13076,13110,13158,13177,13270,13297,13298,13300,13303,13385,13409,13441,13486,13498,13551,13563,13604,13631,13652,13656,13670,13687,13702,13791,13820,13842,13847,13938,13939,13976,13992,13996,14007,14013,14082,14099,14134,14141,14176,14300,14344,14375,14385,14399,14461,14484,14496,14530,14540,14629,14649,14706,14729,14732,14749,14762,14781,14807,14840,14865,14873,14883,14905,14910,14913,14943,15011,15032,15051,15052,15067,15122,15135,15219,15231,15240,15321,15328,15334,15346,15393,15434,15474,15550,15612,15623,15644,15663,15678,15682,15683,15700,15710,15742,15774,15776,15812,15817,15828,15867,15896,16055,16059,16089,16106,16131,16132,16140,16201,16204,16243,16261,16267,16270,16278,16304,16313,16366,16381,16386,16397,16411,16418,16450,16451,16470,16509,16513,16543,16609,16620,16639,16642,16677,16747,16771,16816,16825,16836,16854,16900,16928,16933,16946,16954,16958,16959,17048,17064,17106,17174,17178,17179,17192,17197,17200,17234,17292,17307,17311,17326,17340,17347,17373],"19":[59,281,307,397,749,844,1106,1649,2077,2088,2504,2574,2849,2868,2954,3322,3601,4174,4258,4683,4835,4945,4957,5022,5121,5550,5625,5959,6035,6108,6283,6383,6493,6661,6721,7104,7110,7281,7348,7499,8068,8114,8722,8805,8896,8913,8914,9031,9262,9393,9529,9631,9726,9961,10200,10470,10786,10810,11118,11573,11683,11923,12095,12119,12281,12569,12768,13037,13040,13468,13610,13893,13937,13960,14051,14345,14365,14453,14486,14600,14651,15265,15386,15599,15744,16152,16509,17090,17233,17377],"20":[186,606,692,794,943,1177,1322,1353,1451,1589,1674,1839,2086,2398,2454,2572,2877,2900,3107,3134,3190,3204,3504,3521,3547,3661,3663,3810,3872,3899,3933,4048,4281,4359,4455,4528,4565,4742,4814,4831,4984,5107,5174,5237,5257,5266,5487,5517,5518,5586,5726,5889,5968,6006,6059,6178,6455,6506,6589,6592,6631,6724,6727,7132,7853,7867,7877,7966,8134,8329,8343,8357,8452,8486,8636,8651,8684,8701,8776,8843,8875,8911,9017,9295,9301,9539,9737,9878,9902,9990,10107,10247,10592,10895,10982,10999,11026,11131,11171,11322,11359,11608,11934,11935,12090,12168,12219,12686,12743,12748,12984,13071,13146,13537,13641,13678,13812,13902,13944,13951,13963,14009,14050,14088,14133,14246,14440,14705,14707,14760,14816,14880,15005,15165,15419,15444,15536,15982,16098,16187,16215,16312,16316,16421,16808,16814,16930,17021,17072,17102,17125,17264,17275],"21":[10,32,35,87,193,304,344,360,389,437,486,500,505,519,542,552,559,723,789,802,846,860,887,915,964,979,989,1012,1050,1065,1101,1114,1228,1259,1264,1266,1272,1282,1458,1461,1499,1506,1517,1523,1526,1581,1591,1630,1665,1674,1687,1707,1755,1810,1820,1830,1857,1900,1914,1932,1956,2030,2033,2043,2123,2179,2186,2311,2321,2345,2352,2362,2368,2415,2638,2649,2673,2706,2720,2772,2796,2898,2923,2976,3045,3137,3196,3220,3260,3273,3288,3306,3331,3345,3346,3361,3373,3383,3402,3439,3466,3494,3515,3536,3616,3648,3669,3719,3725,3774,3800,3957,3998,4007,4059,4126,4127,4207,4209,4333,4350,4461,4484,4533,4562,4585,4613,4628,4666,4807,4827,4835,4837,4886,4909,4953,4989,5091,5093,5118,5124,5135,5158,5252,5268,5351,5359,5380,5440,5528,5563,5593,5648,5673,5685,5746,5760,5831,5837,5917,6034,6051,6126,6153,6161,6229,6251,6290,6298,6305,6370,6385,6485,6493,6501,6511,6555,6565,6676,6752,6756,6775,6782,6799,6814,6889,6937,6962,7002,7086,7101,7139,7156,7287,7309,7379,7397,7403,7417,7426,7509,7538,7542,7617,7669,7686,7703,7714,7741,7742,7755,7779,7831,7862,7876,7981,8040,8162,8177,8255,8312,8526,8538,8665,8672,8750,8782,8884,8929,8952,8960,9007,9044,9081,9103,9146,9161,9200,9217,9223,9236,9276,9280,9302,9312,9354,9403,9486,9497,9515,9527,9565,9572,9587,9656,9665,9689,9723,9832,9866,9878,9914,9949,10011,10022,10043,10059,10066,10090,10103,10160,10182,10183,10184,10281,10287,10391,10400,10406,10442,10468,10582,10594,10624,10639,10661,10680,10716,10811,10832,10851,10902,10935,10968,11041,11078,11175,11195,11198,11239,11265,11295,11346,11389,11490,11509,11519,11529,11626,11627,11696,11792,11833,11837,11865,11884,11925,11940,11998,12011,12158,12181,12229,12264,12278,12282,12323,12343,12344,12362,12405,12425,12485,12501,12523,12534,12574,12580,12611,12629,12806,12825,12849,12853,12854,12873,12960,12965,13009,13011,13026,13143,13161,13220,13230,13242,13255,13298,13300,13359,13392,13420,13453,13501,13539,13554,13560,13578,13593,13609,13709,13756,13766,13776,13794,13802,13806,13879,13952,14011,14024,14026,14073,14076,14093,14111,14126,14137,14138,14147,14174,14274,14278,14302,14338,14344,14349,14403,14510,14542,14545,14548,14577,14590,14599,14653,14698,14703,14729,14775,14780,14839,14886,14897,14927,14961,14983,15049,15162,15215,15222,15228,15255,15293,15303,15362,15374,15405,15424,15432,15462,15485,15497,15500,15567,15608,15715,15803,15806,15808,15820,15831,15842,15878,16013,16026,16082,16089,16146,16187,16219,16253,16308,16342,16381,16418,16450,16478,16491,16563,16570,16630,16651,16656,16660,16666,16846,16875,17036,17097,17106,17110,17180,17215,17241,17251,17268,17280,17299,17312,17318,17326,17381,17395],"22":[134,263,295,301,342,398,770,830,1120,1179,1539,1613,1627,1645,1678,1784,1786,1799,1892,1902,1994,2033,2244,2755,2793,3132,3326,3348,3418,3432,3562,3663,3703,3719,3729,3981,3989,4195,4281,4359,4559,4568,4583,4891,5261,5494,5644,5652,5924,6019,6267,6383,6454,6587,6604,6673,6697,6702,6710,6748,6840,6880,6991,7148,7283,7319,7383,7445,7483,7608,7830,7928,8040,8102,8133,8164,8283,8295,8357,8458,8476,8514,8515,8581,8694,8964,9168,9189,9194,9397,9403,9410,9548,9560,9858,10093,10321,10459,10604,10656,10742,10759,10951,10958,11029,11050,11133,11200,11450,11452,11486,11494,11497,11518,11635,11781,11819,11880,11914,11967,11991,12161,12241,12265,12377,12498,12529,12583,12722,13150,13467,13600,13607,13620,13915,13948,13951,14065,14087,14503,14609,14675,14855,14856,14919,14969,14979,15043,15078,15231,15297,15330,15650,15755,15790,15796,16138,16251,16377,16545,16743,16777,16855,16971,16976,17390],"23":[90,227,550,582,602,724,846,900,928,1069,1957,2023,2144,2171,2194,2237,2238,2359,2399,2893,3821,3843,3868,3975,4225,4240,4410,4482,4840,5041,5267,5578,5710,5714,5803,5824,5833,6110,6307,6586,6870,6908,7084,7087,7351,7471,7622,7703,7707,7836,7949,8139,8195,8373,8430,8660,8695,9116,9122,9443,9495,10138,10224,10264,10897,11028,11198,11217,11259,11275,11757,11792,11928,11953,11975,12725,12838,12848,13084,13204,13256,13443,13532,13685,13873,14177,14295,14353,14366,14664,14687,14810,14945,15203,15309,15805,15879,16108,16131,16302,16452,16710,16801,17287,17329],"24":[14,39,59,79,119,205,207,209,475,495,536,545,578,605,638,659,708,785,801,866,912,937,974,976,1032,1094,1122,1156,1241,1292,1347,1356,1388,1396,1503,1593,1654,1679,1681,1755,1759,1776,1789,1792,1840,1846,1957,2006,2036,2062,2116,2122,2175,2220,2232,2235,2269,2300,2325,2368,2392,2405,2419,2544,2549,2608,2609,2620,2685,2727,2834,2943,3059,3098,3194,3198,3237,3251,3279,3363,3371,3401,3436,3517,3583,3609,3738,3788,3800,3856,3997,4014,4040,4077,4087,4093,4129,4304,4325,4358,4366,4407,4435,4451,4515,4544,4600,4683,4704,4738,4825,4845,4892,4913,4928,4969,5033,5048,5220,5252,5423,5429,5436,5450,5588,5592,5648,5674,5717,5749,5822,5842,5944,5973,6011,6036,6041,6068,6112,6181,6229,6236,6289,6463,6551,6660,6687,6698,6750,6791,6809,6846,6940,6976,7107,7225,7317,7395,7516,7517,7551,7581,7596,7659,7696,7706,7740,7768,7781,7820,7841,7843,7923,7960,7985,8072,8115,8140,8170,8270,8318,8332,8387,8445,8526,8590,8610,8620,8634,8636,8670,8671,8703,8704,8736,8757,8800,8828,8832,8871,8873,8901,8949,8966,8982,9039,9050,9058,9059,9062,9115,9240,9249,9292,9402,9446,9489,9490,9560,9564,9634,9661,9678,9686,9705,9826,9831,9839,9903,9965,9971,10118,10213,10215,10325,10382,10414,10439,10497,10587,10605,10630,10632,10671,10713,10757,10807,10808,10842,10998,11155,11234,11244,11261,11418,11557,11559,11636,11644,11677,11703,11773,11807,11808,11886,11906,11986,12017,12096,12179,12243,12303,12304,12307,12344,12380,12390,12476,12489,12550,12612,12616,12644,12702,12731,12812,12858,12860,12873,12891,12940,12948,12996,13008,13012,13013,13092,13190,13195,13217,13274,13399,13477,13506,13613,13671,13680,13711,13777,13852,13880,13976,13993,14043,14048,14163,14164,14170,14194,14245,14294,14306,14319,14348,14357,14392,14421,14433,14492,14507,14682,14739,14845,14930,14974,15006,15067,15090,15128,15133,15188,15231,15286,15301,15309,15326,15367,15370,15397,15423,15487,15508,15510,15518,15539,15567,15601,15623,15736,15827,15835,15838,15871,15893,15921,16026,16032,16120,16136,16376,16396,16455,16565,16636,16637,16682,16695,16736,16868,16898,16933,16946,16964,17139,17153,17177,17197,17263,17269,17271,17327,17368],"25":[0,4,30,45,58,76,154,175,178,209,241,262,265,275,313,317,321,348,373,418,428,435,455,463,467,503,509,515,542,586,598,625,644,648,651,657,669,711,725,733,748,749,803,805,817,844,872,883,923,929,945,953,969,1006,1008,1084,1086,1087,1113,1154,1162,1188,1191,1233,1244,1271,1287,1329,1391,1429,1460,1493,1518,1571,1579,1613,1693,1699,1719,1762,1763,1805,1817,1823,1921,1923,1928,1942,1943,1955,1956,1960,2004,2053,2079,2082,2119,2139,2160,2173,2307,2361,2363,2370,2384,2400,2430,2465,2478,2498,2573,2580,2667,2699,2731,2734,2747,2834,2928,2957,3069,3070,3130,3150,3237,3398,3399,3418,3421,3429,3445,3497,3507,3510,3556,3562,3573,3598,3613,3642,3670,3707,3763,3778,3800,3967,3987,4024,4034,4057,4079,4140,4143,4160,4164,4172,4183,4194,4200,4226,4266,4286,4288,4305,4353,4383,4427,4618,4632,4652,4663,4675,4680,4722,4728,4731,4737,4740,4779,4787,4820,4873,4912,4924,4929,4936,4970,4994,5007,5031,5072,5108,5140,5147,5156,5167,5168,5171,5173,5221,5280,5368,5415,5421,5428,5478,5509,5518,5547,5576,5599,5664,5681,5735,5755,5786,5789,5800,5850,5862,5893,5928,5936,5980,6037,6093,6104,6140,6157,6164,6170,6227,6328,6332,6337,6346,6347,6396,6465,6527,6611,6648,6667,6676,6698,6765,6792,6817,6950,6959,6980,6990,7004,7053,7057,7076,7082,7128,7135,7210,7213,7236,7257,7287,7306,7332,7370,7390,7425,7449,7474,7491,7497,7507,7520,7555,7625,7627,7664,7676,7686,7742,7801,7880,7905,7909,7917,8051,8065,8067,8073,8074,8075,8119,8138,8205,8306,8350,8355,8377,8383,8440,8496,8542,8547,8556,8591,8592,8693,8711,8725,8732,8737,8791,8799,8824,8838,8842,8844,8918,8932,8976,8995,9007,9044,9063,9097,9106,9141,9169,9268,9296,9297,9318,9342,9385,9450,9453,9485,9498,9517,9542,9661,9667,9682,9687,9739,9862,9884,9885,9940,9975,9978,10009,10034,10080,10148,10161,10165,10176,10184,10194,10206,10221,10226,10229,10285,10289,10363,10375,10379,10388,10408,10453,10463,10488,10518,10550,10580,10583,10594,10608,10620,10632,10635,10673,10681,10708,10741,10760,10763,10769,10897,10911,10972,10973,10998,11022,11048,11052,11155,11182,11186,11212,11302,11305,11333,11339,11349,11404,11420,11429,11444,11453,11524,11549,11568,11594,11608,11623,11645,11657,11670,11699,11705,11808,11860,11873,11883,11944,11996,12042,12074,12075,12082,12106,12122,12131,12157,12200,12238,12240,12249,12272,12292,12317,12336,12355,12365,12403,12405,12417,12421,12463,12490,12554,12563,12575,12582,12595,12603,12726,12761,12772,12778,12791,12804,12809,12814,12815,12822,12997,13099,13128,13147,13165,13189,13273,13295,13309,13318,13334,13408,13409,13463,13464,13523,13539,13547,13551,13611,13617,13692,13707,13730,13759,13779,13781,13795,13797,13841,13866,13880,13909,13913,13919,13945,13966,13972,14043,14090,14124,14165,14170,14178,14211,14217,14248,14306,14370,14407,14413,14434,14472,14478,14513,14569,14573,14576,14586,14625,14673,14718,14773,14775,14780,14805,14810,14848,14882,14910,14928,14934,14957,15035,15044,15080,15117,15255,15257,15290,15341,15372,15377,15419,15471,15484,15498,15511,15549,15712,15726,15768,15784,15795,15799,15802,15852,15950,16006,16010,16036,16056,16064,16066,16117,16160,16173,16252,16274,16306,16315,16413,16430,16444,16446,16453,16457,16471,16476,16507,16624,16625,16697,16749,16797,16859,16920,16938,16951,16958,17016,17033,17042,17053,17075,17076,17103,17221,17228,17239,17282,17289,17319,17372,17403],"26":[34,52,132,145,153,176,189,215,222,253,290,311,314,319,328,392,395,415,457,486,489,518,532,580,590,625,657,669,675,680,704,715,761,776,783,808,822,845,855,865,880,885,910,926,962,1003,1019,1023,1066,1129,1145,1150,1208,1211,1225,1235,1249,1267,1317,1367,1374,1420,1486,1487,1495,1537,1645,1647,1681,1750,1759,1765,1780,1784,1790,1830,1845,1864,1871,1885,1907,1915,1926,1982,1990,2010,2050,2079,2083,2089,2126,2140,2190,2215,2229,2249,2295,2320,2347,2393,2420,2451,2463,2467,2479,2490,2632,2640,2652,2673,2695,2806,2868,2894,2900,2927,2940,2961,2987,2994,2999,3025,3068,3095,3101,3127,3135,3164,3172,3194,3206,3222,3225,3235,3250,3288,3403,3436,3454,3461,3496,3505,3507,3552,3593,3647,3655,3683,3689,3722,3726,3735,3767,3801,3823,3842,3926,3935,3942,3963,3969,3976,3980,3991,3993,4023,4030,4037,4043,4047,4067,4072,4118,4207,4212,4298,4299,4358,4359,4360,4398,4400,4403,4415,4435,4445,4525,4535,4623,4668,4758,4766,4783,4788,4789,4796,4815,4840,4875,4899,4900,4916,4959,4968,4977,5007,5036,5055,5058,5071,5083,5091,5096,5132,5145,5158,5173,5175,5180,5185,5189,5192,5218,5228,5234,5251,5263,5266,5281,5289,5302,5310,5323,5347,5409,5422,5423,5435,5465,5492,5528,5545,5551,5605,5687,5709,5816,5818,5824,5848,5856,5896,5901,5922,5933,5987,6005,6008,6014,6031,6079,6089,6104,6117,6127,6152,6158,6194,6203,6253,6280,6330,6348,6361,6377,6385,6447,6463,6480,6490,6499,6534,6571,6573,6583,6585,6588,6711,6810,6811,6867,6906,7001,7003,7006,7015,7061,7093,7108,7132,7133,7157,7181,7199,7263,7297,7315,7328,7332,7333,7345,7380,7384,7395,7402,7461,7472,7474,7523,7525,7542,7567,7574,7582,7604,7627,7630,7636,7651,7666,7680,7697,7699,7700,7724,7750,7775,7787,7791,7845,7891,7897,7920,7971,7980,7997,8021,8022,8025,8026,8040,8041,8064,8137,8139,8146,8154,8170,8175,8187,8252,8277,8302,8345,8378,8427,8473,8492,8500,8504,8514,8563,8571,8592,8621,8632,8697,8702,8756,8764,8768,8787,8808,8820,8825,8870,8911,8921,8927,8936,8943,8975,9010,9016,9023,9027,9029,9043,9047,9071,9088,9148,9175,9181,9188,9197,9207,9214,9219,9222,9223,9224,9260,9281,9284,9328,9333,9334,9366,9385,9394,9445,9457,9501,9502,9517,9528,9543,9553,9563,9569,9573,9579,9580,9602,9606,9623,9649,9665,9672,9719,9731,9734,9735,9757,9773,9776,9791,9792,9863,10048,10082,10139,10199,10208,10231,10279,10283,10294,10313,10335,10341,10360,10418,10435,10455,10483,10484,10534,10535,10544,10550,10556,10562,10619,10633,10635,10705,10724,10749,10782,10798,10826,10833,10871,10902,10988,11005,11018,11034,11039,11047,11078,11085,11087,11155,11255,11294,11365,11391,11393,11416,11448,11449,11467,11537,11542,11543,11560,11566,11592,11654,11677,11745,11781,11797,11842,11871,11882,11887,11896,11907,11932,12001,12043,12058,12061,12071,12083,12220,12233,12272,12282,12295,12407,12418,12420,12496,12515,12534,12557,12604,12612,12641,12656,12720,12758,12824,12871,12877,12885,13012,13031,13072,13122,13124,13147,13162,13168,13188,13203,13218,13240,13251,13259,13301,13303,13305,13375,13379,13401,13433,13458,13513,13528,13555,13573,13589,13613,13621,13669,13674,13708,13764,13788,13809,13811,13822,13886,13926,13934,13953,13974,14010,14047,14053,14071,14118,14119,14189,14202,14240,14243,14279,14308,14327,14364,14381,14413,14419,14489,14494,14495,14507,14520,14525,14537,14539,14544,14550,14560,14568,14577,14608,14618,14635,14639,14644,14688,14695,14707,14734,14744,14745,14746,14779,14781,14918,14944,14996,15094,15139,15140,15156,15165,15188,15236,15249,15284,15335,15350,15390,15407,15415,15419,15424,15432,15456,15470,15515,15584,15586,15662,15669,15673,15715,15733,15772,15818,15840,15854,15873,15881,15891,15907,15935,15965,15977,16010,16025,16076,16111,16116,16117,16124,16130,16150,16152,16160,16207,16209,16255,16257,16278,16281,16320,16366,16401,16455,16467,16493,16495,16522,16550,16586,16593,16607,16626,16631,16658,16668,16694,16703,16720,16733,16769,16770,16817,16837,16857,16866,16948,16956,17015,17099,17120,17134,17142,17181,17190,17206,17210,17222,17226,17243,17250,17255,17265,17327,17338,17376,17401],"27":[16,27,34,37,41,62,64,68,90,93,118,148,181,197,199,216,255,260,265,266,278,340,343,361,423,471,478,484,537,573,577,597,627,633,640,656,707,737,764,808,809,854,876,917,935,1071,1098,1102,1111,1152,1156,1157,1178,1210,1213,1224,1228,1264,1274,1289,1305,1310,1346,1351,1400,1407,1413,1415,1421,1449,1458,1473,1480,1484,1495,1526,1542,1602,1608,1629,1634,1643,1681,1683,1711,1712,1729,1771,1774,1775,1776,1806,1827,1883,1909,1953,1968,1975,2016,2049,2050,2079,2090,2126,2131,2190,2200,2208,2254,2263,2338,2354,2356,2370,2391,2403,2412,2505,2519,2524,2528,2549,2585,2603,2620,2636,2644,2650,2674,2684,2727,2738,2783,2829,2847,2854,2865,2943,2944,2966,2995,3017,3028,3039,3054,3079,3080,3081,3116,3119,3137,3143,3145,3152,3189,3196,3199,3209,3228,3252,3257,3275,3276,3283,3286,3289,3309,3310,3326,3329,3357,3358,3361,3362,3393,3415,3431,3462,3481,3521,3543,3560,3591,3632,3664,3704,3721,3723,3728,3745,3752,3753,3784,3876,3880,3881,3894,3933,3943,3953,3986,3987,4013,4051,4054,4116,4134,4139,4153,4165,4182,4221,4257,4283,4324,4335,4348,4358,4397,4436,4447,4499,4502,4523,4530,4548,4574,4593,4604,4613,4626,4634,4641,4671,4687,4728,4784,4799,4828,4838,4856,4857,4887,4888,4925,4926,4930,4959,4981,5023,5066,5074,5081,5114,5121,5134,5136,5190,5200,5222,5234,5275,5279,5282,5285,5291,5323,5337,5372,5385,5396,5441,5446,5516,5529,5545,5566,5569,5605,5612,5613,5615,5621,5630,5646,5655,5666,5734,5753,5758,5791,5807,5836,5840,5855,5863,5868,5870,5876,5911,5913,5928,5942,5943,5956,5962,5963,5982,6020,6054,6061,6076,6078,6082,6095,6098,6107,6158,6164,6171,6183,6190,6239,6247,6249,6267,6278,6282,6285,6311,6318,6327,6336,6367,6372,6379,6393,6408,6424,6445,6462,6491,6497,6499,6513,6552,6560,6579,6640,6642,6666,6709,6719,6726,6730,6736,6743,6759,6763,6765,6777,6827,6838,6870,6884,6888,6889,6896,6907,6916,6924,6928,6933,6944,6968,6989,7024,7053,7054,7063,7139,7140,7196,7228,7241,7250,7271,7275,7320,7374,7400,7401,7411,7417,7433,7437,7444,7484,7497,7519,7523,7534,7573,7661,7672,7711,7737,7747,7773,7791,7794,7822,7848,7879,7892,7921,7928,7954,7968,7970,7975,7989,7997,8004,8030,8031,8041,8057,8063,8090,8111,8122,8138,8140,8146,8162,8163,8175,8183,8184,8188,8199,8202,8203,8214,8218,8220,8250,8304,8305,8320,8333,8346,8375,8400,8412,8414,8433,8434,8445,8453,8471,8509,8518,8532,8540,8543,8552,8573,8634,8649,8652,8681,8690,8691,8713,8718,8723,8743,8745,8755,8795,8806,8816,8838,8843,8849,8879,8903,8920,8934,8980,9001,9029,9079,9097,9109,9113,9136,9153,9178,9183,9201,9208,9214,9223,9242,9247,9271,9277,9283,9286,9288,9303,9328,9330,9350,9362,9399,9462,9486,9516,9540,9552,9582,9637,9645,9654,9663,9693,9697,9728,9751,9790,9802,9827,9893,9904,9918,9955,9959,9975,9978,9988,10000,10006,10035,10047,10049,10069,10070,10094,10123,10137,10142,10150,10174,10194,10228,10314,10319,10334,10354,10380,10397,10411,10416,10461,10467,10482,10519,10567,10581,10618,10620,10623,10635,10681,10683,10686,10695,10733,10740,10786,10792,10800,10813,10815,10840,10906,10917,10940,10945,10946,10998,11010,11022,11035,11066,11079,11081,11082,11091,11094,11097,11114,11127,11128,11152,11183,11241,11279,11286,11293,11310,11314,11328,11350,11367,11377,11405,11410,11431,11438,11455,11464,11468,11478,11483,11492,11522,11545,11571,11575,11578,11588,11600,11619,11622,11623,11636,11643,11657,11668,11729,11776,11828,11861,11873,11879,11886,11897,11935,11942,11944,11979,11983,11988,11994,12039,12048,12054,12095,12102,12142,12145,12169,12170,12188,12207,12230,12241,12255,12292,12389,12429,12448,12473,12485,12509,12523,12524,12555,12576,12581,12585,12593,12613,12635,12718,12801,12814,12826,12833,12889,12939,12956,13010,13018,13021,13025,13087,13106,13108,13152,13192,13219,13228,13239,13241,13259,13261,13304,13351,13364,13370,13374,13399,13422,13469,13472,13473,13489,13511,13551,13587,13593,13630,13632,13659,13688,13694,13701,13716,13727,13757,13768,13776,13783,13798,13828,13841,13846,13863,13892,13908,13919,13928,13996,14006,14045,14058,14074,14105,14132,14150,14165,14214,14233,14269,14290,14346,14357,14358,14389,14391,14438,14461,14487,14505,14510,14512,14531,14566,14577,14588,14613,14641,14644,14645,14650,14653,14671,14681,14695,14698,14702,14706,14743,14754,14760,14762,14764,14774,14806,14852,14861,14883,14890,14901,14946,14949,14984,15031,15045,15098,15117,15141,15144,15152,15154,15169,15206,15255,15272,15283,15285,15329,15350,15404,15407,15424,15452,15453,15478,15521,15537,15539,15583,15594,15612,15613,15640,15655,15658,15681,15685,15688,15699,15787,15788,15850,15859,15869,15893,15918,15938,15946,15973,15999,16023,16032,16035,16072,16085,16167,16172,16190,16197,16214,16229,16247,16262,16289,16291,16300,16311,16320,16338,16347,16354,16396,16454,16456,16470,16471,16478,16499,16505,16531,16546,16575,16639,16645,16654,16667,16681,16692,16763,16781,16788,16830,16850,16851,16901,16925,16942,16962,16967,16998,17036,17041,17061,17067,17078,17083,17086,17099,17103,17117,17126,17144,17149,17168,17170,17223,17227,17252,17399],"28":[9,11,30,60,90,108,110,112,156,163,167,174,179,253,255,266,277,282,298,314,322,352,359,370,389,428,470,474,497,562,630,654,666,699,706,731,766,769,773,785,823,855,878,879,886,887,894,936,942,982,1016,1021,1050,1063,1078,1149,1168,1204,1234,1239,1269,1314,1320,1323,1345,1363,1384,1388,1420,1425,1428,1432,1435,1440,1460,1463,1472,1507,1516,1521,1546,1566,1570,1571,1589,1618,1645,1731,1734,1735,1741,1744,1746,1771,1792,1797,1807,1878,1890,1892,1896,1909,1912,1926,2006,2010,2020,2026,2032,2044,2112,2120,2150,2168,2173,2175,2185,2195,2210,2235,2239,2357,2362,2376,2380,2423,2433,2465,2480,2521,2522,2526,2539,2542,2555,2567,2574,2585,2594,2642,2646,2674,2688,2705,2725,2783,2796,2803,2804,2818,2828,2832,2885,2902,2909,2934,2940,2944,2962,3023,3033,3043,3074,3095,3101,3138,3157,3192,3237,3249,3252,3336,3338,3349,3378,3389,3417,3423,3457,3533,3577,3607,3650,3666,3682,3698,3700,3716,3728,3732,3740,3769,3790,3799,3817,3827,3888,3889,3908,3935,3948,3953,3975,3985,4010,4025,4028,4041,4069,4070,4078,4095,4100,4137,4160,4172,4204,4209,4237,4252,4286,4330,4341,4356,4394,4418,4424,4429,4432,4440,4483,4548,4556,4572,4578,4625,4629,4630,4649,4651,4703,4715,4753,4756,4768,4778,4791,4793,4795,4824,4851,4905,4909,4920,4965,4981,4986,5007,5020,5027,5037,5038,5054,5056,5063,5078,5092,5106,5143,5166,5264,5299,5300,5321,5324,5338,5358,5367,5369,5380,5423,5445,5451,5468,5473,5480,5503,5509,5526,5539,5572,5579,5583,5586,5595,5599,5613,5621,5630,5694,5705,5707,5716,5757,5782,5795,5797,5806,5827,5834,5845,5861,5868,5886,5902,5919,5941,5948,5955,5997,6003,6017,6029,6076,6085,6112,6155,6168,6231,6240,6270,6277,6292,6303,6340,6361,6370,6417,6434,6450,6465,6552,6578,6608,6614,6615,6639,6643,6648,6681,6686,6694,6703,6733,6734,6755,6758,6765,6776,6800,6815,6820,6828,6846,6872,6880,6903,6912,6928,6951,6983,7015,7023,7030,7046,7050,7057,7073,7132,7145,7146,7151,7176,7197,7245,7273,7299,7343,7366,7371,7414,7422,7449,7452,7465,7474,7477,7510,7524,7534,7547,7553,7620,7629,7635,7643,7693,7704,7719,7730,7733,7759,7794,7796,7797,7799,7808,7875,7887,7935,7953,7982,8010,8069,8112,8119,8139,8141,8143,8153,8155,8186,8188,8226,8285,8310,8315,8347,8375,8393,8397,8420,8430,8442,8450,8480,8505,8507,8512,8517,8523,8541,8555,8558,8589,8594,8600,8605,8614,8620,8622,8656,8678,8691,8697,8703,8704,8706,8710,8725,8726,8745,8772,8784,8789,8802,8821,8823,8828,8846,8888,8903,8917,8931,8932,8962,8973,8975,8993,9001,9002,9004,9012,9013,9021,9034,9049,9127,9150,9154,9168,9179,9193,9212,9235,9240,9272,9281,9295,9309,9324,9421,9449,9466,9470,9491,9515,9524,9562,9565,9573,9580,9591,9636,9644,9648,9649,9679,9680,9690,9697,9706,9753,9758,9777,9810,9827,9840,9899,9924,9937,9942,9968,9982,9983,9996,10006,10012,10017,10018,10030,10062,10064,10068,10077,10094,10109,10128,10147,10164,10176,10193,10201,10212,10223,10235,10244,10282,10328,10334,10346,10367,10374,10412,10413,10434,10438,10450,10456,10489,10505,10509,10512,10516,10531,10541,10558,10560,10562,10566,10571,10573,10576,10617,10626,10634,10658,10669,10687,10689,10698,10714,10716,10746,10759,10788,10799,10804,10816,10854,10859,10874,10897,10908,10913,10925,10937,10952,10964,10980,10999,11011,11094,11098,11139,11142,11146,11188,11192,11207,11239,11243,11292,11318,11324,11334,11336,11356,11371,11389,11390,11392,11394,11397,11441,11457,11462,11487,11491,11512,11528,11560,11565,11566,11574,11575,11598,11605,11609,11613,11614,11619,11631,11641,11644,11648,11670,11684,11687,11688,11714,11742,11749,11799,11824,11831,11846,11874,11881,11901,11906,11930,11939,11952,11968,11972,12024,12032,12037,12040,12064,12095,12102,12114,12141,12172,12177,12192,12220,12226,12269,12291,12294,12309,12338,12368,12381,12384,12400,12411,12430,12433,12441,12482,12501,12520,12603,12634,12637,12649,12669,12670,12698,12708,12735,12763,12787,12825,12867,12869,12874,12891,12904,12918,12954,12959,12995,13028,13037,13072,13076,13077,13080,13084,13104,13105,13145,13149,13165,13170,13182,13202,13206,13217,13249,13250,13253,13266,13270,13281,13296,13321,13406,13429,13452,13478,13492,13531,13536,13537,13542,13546,13547,13592,13615,13630,13631,13646,13652,13655,13689,13706,13712,13715,13730,13738,13746,13779,13786,13791,13807,13823,13852,13876,13909,13914,13921,13937,13961,13963,13989,13996,14016,14032,14033,14035,14056,14121,14130,14135,14147,14148,14191,14212,14224,14259,14262,14272,14278,14279,14289,14299,14310,14314,14331,14349,14351,14367,14376,14387,14425,14433,14440,14449,14452,14456,14465,14474,14493,14494,14515,14519,14611,14625,14628,14667,14668,14692,14708,14726,14729,14755,14763,14784,14809,14821,14845,14846,14869,14890,14941,14979,15029,15037,15046,15049,15066,15098,15106,15146,15150,15154,15162,15172,15182,15188,15197,15225,15246,15251,15254,15279,15303,15342,15369,15374,15385,15408,15416,15424,15438,15445,15455,15457,15464,15543,15551,15564,15594,15595,15615,15643,15654,15671,15693,15712,15722,15733,15776,15799,15804,15820,15907,15929,15942,15970,15981,15988,16015,16020,16022,16041,16047,16073,16089,16121,16145,16162,16163,16164,16167,16168,16234,16240,16283,16298,16300,16307,16335,16339,16371,16383,16392,16409,16453,16519,16530,16531,16544,16562,16591,16645,16675,16680,16701,16726,16742,16751,16772,16795,16804,16833,16847,16851,16863,16880,16922,16929,16932,16958,16987,17046,17051,17071,17079,17104,17109,17110,17139,17189,17190,17219,17226,17246,17270,17275,17293,17337,17365,17382,17397,17405],"29":[14,15,77,94,101,106,113,138,155,194,207,218,235,236,254,259,264,349,352,373,410,448,459,585,590,596,599,601,634,670,678,683,700,703,709,732,737,769,785,802,805,814,842,920,962,995,999,1002,1006,1026,1052,1054,1089,1116,1123,1152,1173,1184,1208,1209,1221,1226,1229,1238,1240,1249,1262,1270,1293,1301,1320,1324,1338,1356,1371,1400,1412,1433,1435,1454,1471,1496,1497,1511,1516,1552,1562,1564,1570,1572,1614,1632,1712,1715,1718,1730,1784,1798,1813,1839,1867,1886,1887,1893,1949,1961,1987,1997,2013,2050,2071,2093,2104,2106,2119,2166,2170,2202,2207,2211,2213,2226,2252,2263,2288,2317,2328,2353,2365,2372,2434,2453,2457,2488,2504,2510,2550,2558,2560,2561,2573,2616,2639,2691,2700,2750,2753,2763,2777,2789,2793,2833,2846,2863,2893,2956,2979,3001,3010,3022,3025,3033,3064,3073,3093,3110,3127,3159,3160,3168,3221,3225,3243,3244,3265,3273,3282,3289,3311,3333,3347,3356,3366,3369,3386,3443,3445,3454,3462,3470,3481,3500,3501,3506,3513,3522,3545,3546,3561,3578,3587,3626,3628,3662,3666,3670,3687,3713,3731,3748,3765,3766,3768,3771,3773,3820,3855,3860,3884,3890,3891,3902,3939,3999,4054,4058,4098,4107,4151,4153,4172,4175,4193,4241,4245,4330,4355,4381,4410,4424,4427,4443,4488,4490,4517,4544,4546,4577,4634,4636,4641,4692,4728,4778,4788,4795,4796,4822,4872,4886,4916,4921,4935,4960,4968,4993,5001,5007,5039,5053,5054,5108,5128,5129,5138,5161,5179,5182,5197,5213,5214,5216,5264,5300,5304,5311,5344,5349,5369,5388,5412,5421,5429,5430,5444,5456,5468,5469,5489,5502,5511,5514,5524,5543,5554,5567,5589,5605,5621,5643,5652,5670,5707,5714,5755,5757,5768,5784,5797,5823,5835,5838,5902,5909,5926,5937,5962,5983,5987,5991,5998,6017,6019,6062,6087,6105,6115,6120,6142,6151,6182,6185,6197,6208,6226,6234,6297,6299,6320,6334,6363,6404,6408,6428,6450,6500,6513,6544,6559,6568,6570,6610,6614,6616,6627,6630,6666,6682,6705,6749,6769,6802,6809,6812,6817,6823,6828,6829,6865,6959,6965,6966,6989,7009,7013,7096,7114,7119,7135,7150,7157,7184,7186,7210,7213,7245,7266,7291,7360,7376,7404,7408,7429,7558,7564,7570,7616,7626,7628,7630,7635,7653,7669,7688,7694,7720,7726,7750,7771,7779,7814,7817,7820,7822,7835,7846,7902,7915,7950,7981,8011,8023,8058,8060,8065,8067,8075,8082,8085,8089,8101,8171,8188,8206,8215,8270,8302,8359,8378,8379,8394,8396,8416,8420,8444,8458,8460,8520,8527,8547,8558,8575,8583,8584,8587,8594,8600,8601,8638,8642,8645,8679,8697,8749,8783,8796,8845,8854,8870,8880,8909,8912,8943,8944,8946,9001,9004,9006,9008,9025,9142,9144,9153,9187,9207,9219,9228,9256,9269,9339,9384,9388,9413,9468,9483,9504,9508,9514,9524,9530,9537,9553,9554,9570,9592,9626,9670,9671,9692,9708,9753,9755,9757,9769,9779,9781,9785,9793,9809,9836,9846,9858,9874,9942,10024,10029,10032,10038,10053,10076,10115,10120,10121,10122,10125,10159,10171,10180,10203,10248,10273,10311,10327,10329,10353,10376,10412,10428,10442,10451,10499,10503,10504,10511,10529,10537,10541,10593,10601,10605,10663,10680,10684,10685,10690,10692,10693,10695,10754,10757,10776,10793,10806,10810,10861,10875,10883,10884,10894,10910,10932,10940,10949,10966,10969,10990,10992,11003,11004,11007,11056,11061,11071,11072,11083,11087,11110,11121,11136,11179,11182,11187,11190,11216,11241,11267,11277,11295,11302,11343,11348,11361,11362,11369,11390,11399,11402,11411,11429,11447,11449,11479,11484,11504,11518,11566,11576,11581,11676,11684,11719,11720,11737,11778,11789,11791,11807,11808,11809,11817,11822,11825,11844,11858,11859,11907,11910,11933,11977,11986,11996,12000,12001,12004,12006,12010,12037,12044,12071,12081,12098,12104,12108,12145,12157,12182,12201,12204,12232,12242,12247,12273,12306,12320,12323,12340,12369,12370,12377,12504,12521,12534,12542,12590,12596,12643,12649,12668,12675,12676,12716,12717,12730,12763,12764,12777,12803,12807,12851,12859,12865,12877,12918,12936,12957,13000,13009,13026,13038,13062,13086,13091,13093,13095,13146,13154,13200,13217,13227,13251,13255,13257,13271,13273,13287,13290,13326,13357,13392,13417,13419,13432,13447,13473,13488,13515,13516,13523,13535,13539,13542,13543,13548,13587,13613,13619,13655,13659,13672,13676,13683,13714,13721,13736,13767,13775,13777,13824,13828,13843,13847,13865,13884,13899,13902,13935,13937,13939,13993,14005,14010,14036,14111,14123,14125,14126,14132,14134,14158,14180,14181,14188,14208,14209,14216,14217,14218,14233,14252,14261,14275,14284,14347,14348,14352,14361,14363,14369,14370,14389,14393,14402,14403,14411,14422,14426,14428,14479,14511,14525,14528,14533,14563,14571,14576,14580,14601,14612,14614,14619,14658,14675,14676,14719,14766,14775,14810,14816,14832,14853,14861,14862,14870,14914,14941,14944,14959,14970,14998,15007,15014,15045,15071,15094,15117,15118,15124,15187,15226,15270,15288,15289,15313,15319,15335,15369,15372,15373,15374,15395,15423,15427,15458,15465,15488,15542,15573,15578,15652,15702,15708,15731,15763,15779,15827,15829,15831,15858,15871,15880,15903,15911,15932,15937,15969,15972,15998,16000,16011,16017,16022,16045,16052,16064,16084,16105,16119,16127,16145,16180,16199,16200,16209,16212,16216,16258,16270,16289,16351,16356,16372,16379,16389,16393,16399,16414,16448,16478,16484,16493,16502,16508,16522,16532,16543,16564,16579,16581,16592,16635,16684,16689,16690,16723,16743,16751,16761,16775,16785,16788,16822,16824,16828,16851,16875,16914,16918,16934,16959,17011,17021,17023,17036,17050,17058,17085,17107,17108,17111,17156,17175,17176,17187,17204,17215,17220,17243,17249,17258,17281,17284,17297,17300,17318,17326,17342,17369,17372,17396],"30":[48,54,63,65,87,100,118,131,154,263,281,288,303,306,337,364,379,384,410,411,439,460,466,488,508,600,625,633,641,642,655,669,675,687,694,702,704,706,732,740,743,749,779,795,828,832,851,873,883,907,972,976,1021,1091,1116,1127,1135,1140,1156,1168,1182,1188,1194,1221,1236,1254,1256,1261,1285,1286,1293,1330,1332,1400,1421,1464,1481,1518,1519,1531,1557,1561,1577,1578,1583,1630,1638,1639,1643,1673,1675,1684,1693,1695,1748,1750,1795,1812,1837,1845,1867,1874,1952,1958,1964,1978,1984,1993,1999,2015,2043,2088,2107,2111,2116,2139,2154,2167,2181,2213,2224,2228,2230,2235,2250,2255,2260,2265,2277,2285,2293,2302,2308,2329,2330,2331,2334,2343,2369,2433,2460,2485,2533,2539,2540,2546,2552,2555,2565,2584,2624,2634,2643,2667,2676,2701,2702,2721,2726,2748,2753,2755,2792,2797,2848,2849,2857,2880,2892,2913,2920,2939,2941,2974,3032,3036,3049,3056,3071,3075,3085,3114,3129,3137,3155,3228,3229,3293,3312,3315,3334,3344,3349,3401,3431,3501,3510,3527,3534,3537,3551,3579,3580,3637,3642,3644,3648,3661,3670,3712,3758,3763,3764,3795,3796,3813,3829,3834,3953,3954,3985,4016,4023,4038,4072,4093,4098,4099,4107,4122,4151,4175,4230,4256,4261,4266,4321,4327,4334,4350,4493,4509,4550,4579,4580,4585,4605,4688,4694,4714,4728,4759,4777,4779,4788,4794,4811,4813,4817,4820,4827,4837,4844,4897,4960,4966,4970,4991,5006,5024,5035,5112,5123,5139,5142,5148,5149,5165,5169,5190,5227,5242,5259,5284,5290,5308,5317,5322,5323,5329,5331,5349,5384,5400,5417,5429,5436,5503,5508,5562,5576,5583,5610,5637,5660,5673,5684,5691,5701,5709,5717,5722,5730,5742,5771,5792,5797,5807,5816,5856,5858,5878,5891,5900,5921,5928,5971,5979,6005,6044,6064,6065,6153,6157,6158,6166,6182,6196,6213,6225,6255,6256,6268,6272,6288,6324,6329,6336,6386,6520,6540,6608,6628,6634,6637,6643,6672,6674,6684,6689,6690,6711,6719,6729,6733,6761,6764,6766,6778,6784,6791,6847,6855,6864,6871,6889,6890,6892,6897,6908,6934,6955,7013,7020,7046,7056,7057,7098,7128,7184,7191,7192,7196,7207,7211,7214,7215,7257,7260,7287,7299,7336,7378,7383,7406,7457,7479,7486,7496,7501,7514,7516,7533,7546,7567,7568,7615,7620,7657,7672,7674,7677,7694,7701,7723,7725,7739,7740,7746,7751,7760,7830,7844,7877,7931,7934,7937,7952,7960,7990,8002,8003,8006,8015,8032,8036,8037,8054,8074,8114,8117,8127,8138,8194,8205,8224,8268,8270,8282,8283,8285,8287,8288,8318,8338,8374,8388,8408,8421,8424,8440,8446,8465,8469,8492,8502,8504,8514,8530,8532,8556,8570,8575,8593,8607,8619,8632,8649,8653,8656,8664,8672,8716,8720,8727,8740,8775,8796,8819,8832,8853,8874,8912,8919,8950,8979,8984,9025,9063,9075,9081,9097,9099,9109,9157,9221,9250,9264,9287,9300,9307,9319,9347,9380,9384,9403,9446,9455,9463,9482,9493,9544,9552,9556,9570,9589,9609,9656,9740,9756,9783,9797,9830,9834,9847,9849,9863,9872,9885,9893,9903,9912,9916,9927,9935,9971,9977,9991,10004,10030,10031,10035,10048,10095,10137,10150,10165,10175,10181,10190,10245,10257,10259,10328,10342,10353,10374,10378,10384,10390,10405,10417,10435,10450,10472,10481,10482,10487,10488,10510,10527,10544,10548,10555,10557,10562,10570,10577,10612,10616,10624,10629,10631,10651,10685,10716,10721,10734,10736,10739,10742,10745,10746,10752,10769,10779,10786,10869,10871,10916,10929,10974,10993,10997,11005,11009,11033,11049,11115,11127,11136,11147,11184,11234,11236,11253,11374,11391,11422,11439,11469,11477,11504,11518,11527,11543,11546,11559,11566,11589,11612,11630,11637,11655,11678,11679,11722,11787,11851,11871,11873,11874,11959,11980,11988,11990,12005,12012,12059,12068,12080,12107,12121,12126,12140,12168,12172,12196,12238,12242,12257,12274,12283,12299,12311,12358,12396,12398,12446,12456,12463,12477,12498,12522,12530,12598,12603,12609,12626,12648,12671,12702,12703,12746,12759,12800,12819,12820,12821,12849,12852,12869,12878,12886,12897,12907,12922,12957,13016,13039,13040,13063,13076,13107,13135,13152,13167,13170,13183,13239,13242,13246,13265,13276,13285,13292,13349,13350,13362,13365,13419,13431,13445,13466,13484,13490,13501,13504,13510,13544,13549,13559,13561,13578,13596,13613,13615,13630,13675,13684,13697,13698,13717,13800,13809,13812,13813,13819,13821,13849,13852,13866,13875,13886,13904,13924,13926,13939,13950,13952,13977,14017,14032,14052,14100,14146,14147,14159,14169,14175,14192,14203,14230,14240,14241,14268,14284,14298,14302,14327,14423,14474,14498,14516,14563,14570,14581,14586,14596,14622,14647,14664,14673,14685,14706,14709,14714,14717,14728,14769,14772,14776,14782,14792,14817,14824,14825,14829,14838,14845,14916,14931,14942,14943,14950,14987,14998,15025,15042,15043,15064,15080,15088,15102,15131,15133,15163,15208,15241,15247,15255,15260,15280,15316,15324,15337,15357,15393,15405,15408,15430,15432,15457,15461,15493,15524,15531,15582,15594,15603,15609,15617,15636,15644,15646,15684,15709,15734,15750,15790,15813,15814,15840,15853,15868,15871,15872,15875,15877,15917,15939,15964,15970,15991,15999,16023,16042,16058,16060,16101,16103,16138,16152,16172,16202,16216,16217,16220,16221,16225,16228,16229,16252,16257,16260,16262,16322,16337,16353,16378,16382,16383,16386,16429,16431,16463,16465,16489,16490,16491,16493,16521,16574,16648,16664,16671,16701,16703,16706,16712,16724,16725,16729,16755,16784,16794,16803,16853,16860,16920,16924,16944,16955,16977,16996,16997,17009,17021,17051,17107,17160,17176,17179,17194,17196,17201,17245,17259,17261,17265,17278,17279,17319,17330,17331,17332,17345,17355,17366,17385,17390],"31":[40,51,62,64,71,93,100,117,142,171,173,176,179,200,217,226,228,244,245,260,267,281,308,311,322,375,403,432,435,436,438,453,466,479,500,507,510,553,557,562,566,576,611,629,651,654,660,669,675,692,700,706,722,744,779,813,814,817,823,873,885,893,894,902,910,915,944,947,950,962,975,991,992,1004,1029,1041,1072,1089,1105,1131,1143,1151,1166,1177,1194,1216,1222,1223,1228,1259,1273,1283,1293,1302,1321,1355,1360,1366,1375,1382,1387,1390,1433,1435,1448,1463,1518,1524,1525,1530,1536,1578,1592,1623,1636,1663,1678,1680,1682,1709,1763,1777,1814,1837,1885,1898,1924,1932,1990,2019,2031,2037,2047,2095,2106,2111,2114,2141,2155,2180,2182,2197,2200,2217,2225,2236,2241,2246,2298,2318,2319,2334,2336,2344,2355,2359,2367,2381,2397,2402,2406,2496,2502,2524,2526,2531,2541,2546,2547,2563,2590,2597,2606,2610,2611,2626,2629,2632,2642,2647,2651,2783,2790,2797,2811,2835,2836,2839,2858,2883,2885,2893,2896,2905,2945,2967,3035,3064,3089,3106,3115,3129,3162,3183,3221,3261,3267,3308,3319,3338,3348,3355,3362,3381,3420,3432,3452,3456,3480,3518,3618,3641,3657,3666,3677,3685,3717,3762,3783,3785,3796,3805,3810,3818,3819,3835,3836,3864,3888,3891,3918,3936,3969,3989,3992,4010,4020,4036,4049,4054,4066,4075,4083,4106,4125,4139,4157,4165,4201,4203,4215,4219,4241,4243,4270,4275,4277,4319,4354,4361,4367,4399,4403,4414,4417,4419,4430,4448,4450,4464,4470,4475,4476,4480,4506,4521,4538,4542,4548,4571,4578,4591,4598,4638,4651,4655,4662,4684,4689,4704,4711,4713,4714,4717,4720,4729,4750,4751,4799,4814,4837,4840,4850,4876,4887,4890,4920,4939,4943,4960,4968,5008,5048,5054,5070,5085,5120,5129,5135,5144,5146,5162,5169,5190,5210,5231,5237,5238,5241,5248,5254,5255,5286,5293,5302,5328,5333,5340,5351,5353,5373,5378,5462,5463,5465,5506,5508,5512,5527,5533,5534,5537,5541,5560,5583,5629,5630,5658,5700,5704,5726,5730,5740,5749,5751,5759,5790,5837,5851,5859,5861,5872,5879,5903,5907,5928,5929,5934,5961,5999,6013,6029,6072,6101,6118,6143,6160,6170,6200,6222,6229,6234,6256,6269,6281,6320,6338,6365,6395,6404,6409,6441,6454,6457,6473,6477,6486,6495,6538,6541,6573,6577,6595,6596,6610,6634,6635,6638,6649,6673,6685,6702,6707,6717,6728,6732,6761,6774,6837,6838,6851,6879,6882,6934,6952,6975,6981,6989,6997,6999,7035,7042,7050,7081,7102,7157,7159,7178,7183,7184,7209,7244,7258,7268,7291,7311,7318,7333,7334,7342,7343,7355,7366,7381,7382,7403,7450,7476,7587,7593,7599,7675,7681,7722,7726,7729,7741,7751,7762,7771,7798,7809,7836,7839,7847,7855,7856,7863,7875,7881,7888,7945,7953,7969,7974,7985,7994,8019,8032,8073,8079,8083,8120,8139,8177,8179,8182,8189,8191,8202,8220,8221,8232,8237,8270,8291,8297,8308,8313,8338,8402,8413,8415,8422,8445,8453,8454,8505,8538,8564,8583,8586,8593,8597,8613,8614,8661,8667,8671,8703,8713,8763,8788,8796,8808,8810,8816,8820,8902,8905,8910,8920,8930,8940,8943,8961,8974,9002,9009,9010,9011,9012,9033,9042,9095,9104,9135,9149,9153,9154,9165,9192,9194,9210,9211,9216,9242,9251,9269,9313,9342,9402,9404,9412,9425,9426,9454,9475,9554,9558,9570,9595,9611,9612,9617,9627,9634,9657,9677,9680,9703,9718,9727,9764,9768,9788,9792,9800,9810,9828,9850,9862,9865,9872,9874,9942,9975,9986,9996,10021,10027,10057,10064,10087,10091,10144,10160,10174,10228,10247,10285,10287,10328,10336,10355,10378,10391,10396,10409,10412,10428,10449,10460,10483,10486,10526,10539,10556,10562,10567,10623,10626,10644,10660,10664,10670,10671,10693,10694,10707,10737,10749,10750,10760,10774,10779,10794,10807,10809,10811,10813,10815,10841,10881,10886,10891,10911,10940,10947,10975,10986,11031,11056,11060,11066,11070,11080,11146,11196,11204,11232,11238,11243,11244,11264,11282,11318,11321,11322,11340,11346,11383,11394,11395,11411,11427,11445,11466,11484,11502,11505,11509,11566,11586,11596,11603,11624,11633,11642,11653,11666,11668,11670,11692,11693,11723,11728,11753,11761,11762,11765,11812,11813,11814,11817,11846,11852,11949,11973,12009,12036,12052,12054,12062,12072,12079,12085,12086,12096,12103,12111,12116,12118,12128,12153,12160,12169,12172,12175,12178,12189,12193,12209,12216,12218,12231,12238,12250,12301,12313,12316,12324,12360,12375,12397,12400,12402,12433,12435,12476,12486,12487,12490,12517,12523,12558,12596,12603,12643,12648,12675,12679,12690,12694,12698,12702,12710,12726,12739,12742,12758,12761,12778,12782,12783,12841,12842,12848,12866,12874,12932,12937,12939,12945,12947,12959,12973,12982,12993,13001,13026,13030,13046,13049,13081,13113,13145,13152,13156,13164,13206,13223,13225,13231,13232,13236,13238,13258,13274,13286,13288,13339,13355,13394,13417,13419,13448,13451,13462,13463,13488,13495,13514,13521,13548,13582,13590,13593,13594,13595,13640,13720,13723,13736,13750,13755,13779,13807,13816,13820,13841,13846,13847,13879,13917,13924,13931,13937,13944,13945,13948,13956,13964,13990,13993,14007,14023,14031,14041,14050,14052,14057,14073,14076,14083,14097,14105,14130,14142,14148,14186,14205,14206,14225,14228,14229,14243,14249,14302,14340,14343,14349,14357,14373,14391,14394,14399,14403,14430,14434,14437,14464,14471,14473,14475,14476,14491,14498,14502,14522,14526,14552,14559,14562,14622,14633,14634,14656,14663,14681,14686,14691,14696,14717,14719,14736,14744,14756,14763,14769,14770,14793,14829,14834,14841,14873,14894,14908,14910,14914,14923,14943,14944,14947,14956,14975,14995,15046,15047,15050,15082,15086,15093,15138,15180,15200,15205,15217,15232,15249,15332,15360,15380,15382,15391,15422,15488,15535,15565,15599,15621,15628,15639,15663,15668,15686,15691,15694,15705,15710,15725,15728,15742,15767,15789,15813,15897,15906,15932,15939,15948,15960,15980,16015,16046,16096,16118,16124,16139,16205,16216,16227,16245,16271,16279,16283,16296,16315,16330,16366,16367,16373,16402,16425,16429,16430,16440,16441,16467,16503,16511,16524,16532,16544,16555,16568,16572,16573,16577,16614,16659,16665,16718,16739,16743,16745,16762,16796,16802,16804,16815,16850,16915,16916,16922,16925,16970,16973,16991,17004,17007,17012,17026,17045,17046,17084,17101,17108,17112,17116,17129,17131,17140,17154,17194,17228,17248,17277,17283,17323,17380,17397,17405],"32":[12,63,105,163,164,169,205,235,247,296,299,318,326,339,349,369,388,401,435,436,445,470,494,510,516,540,555,558,583,593,598,615,622,635,651,655,662,665,678,697,706,707,729,745,772,775,795,800,823,846,878,886,887,912,922,934,939,951,957,968,1005,1017,1026,1038,1087,1095,1107,1129,1152,1210,1229,1258,1260,1266,1293,1300,1356,1367,1371,1376,1382,1445,1464,1465,1473,1475,1490,1520,1532,1541,1547,1552,1553,1572,1593,1599,1636,1647,1653,1665,1701,1703,1714,1719,1743,1756,1767,1779,1782,1788,1832,1850,1860,1863,1892,1895,1896,1910,1912,1939,1951,1953,1954,1988,1993,2004,2017,2058,2092,2146,2161,2168,2203,2205,2234,2260,2284,2285,2303,2307,2309,2324,2329,2337,2353,2387,2408,2409,2417,2437,2477,2486,2512,2526,2551,2581,2596,2620,2641,2665,2697,2717,2727,2754,2785,2786,2790,2827,2845,2911,2936,2946,2959,2988,2998,3010,3012,3017,3029,3041,3042,3047,3061,3075,3086,3116,3134,3146,3149,3161,3169,3175,3202,3212,3224,3232,3244,3245,3250,3263,3327,3351,3355,3381,3386,3403,3426,3444,3500,3513,3518,3538,3551,3564,3590,3629,3638,3639,3640,3648,3663,3684,3715,3726,3727,3748,3767,3774,3794,3819,3841,3866,3881,3897,3907,3908,3929,3935,3962,3974,3982,4034,4048,4064,4087,4120,4123,4167,4176,4180,4188,4239,4251,4256,4296,4325,4327,4329,4332,4346,4379,4390,4407,4415,4419,4426,4452,4474,4477,4513,4514,4519,4585,4629,4633,4644,4648,4650,4682,4751,4794,4813,4854,4871,4873,4893,4902,4906,4916,4928,4942,4943,4959,5017,5072,5097,5113,5132,5160,5166,5182,5205,5214,5231,5232,5240,5241,5260,5275,5280,5285,5302,5308,5322,5328,5370,5390,5394,5406,5451,5466,5481,5482,5496,5515,5517,5554,5555,5556,5592,5593,5618,5651,5681,5682,5696,5718,5726,5741,5791,5832,5867,5939,5952,5958,5981,5986,6019,6029,6034,6071,6073,6090,6099,6101,6106,6129,6260,6266,6275,6279,6283,6338,6339,6346,6381,6398,6401,6414,6428,6438,6492,6495,6515,6527,6556,6558,6559,6576,6602,6604,6611,6637,6658,6703,6704,6740,6751,6771,6789,6811,6820,6836,6843,6847,6861,6883,6886,6903,6909,6925,6936,6967,6977,6983,7069,7091,7094,7102,7105,7188,7198,7257,7293,7330,7338,7341,7353,7360,7372,7384,7385,7394,7478,7514,7519,7542,7591,7617,7637,7645,7673,7687,7736,7787,7797,7833,7835,7837,7854,7889,7901,7914,7922,7937,7944,7948,7981,7999,8013,8026,8032,8055,8133,8143,8148,8173,8210,8219,8227,8229,8231,8261,8263,8271,8272,8283,8297,8333,8340,8358,8371,8388,8397,8426,8431,8489,8524,8528,8537,8554,8582,8595,8609,8612,8620,8650,8652,8658,8666,8680,8690,8707,8772,8825,8852,8856,8872,8884,8887,8890,8895,8898,8900,8902,8913,8926,8937,8965,9004,9007,9012,9013,9032,9034,9039,9060,9068,9072,9077,9135,9145,9172,9183,9189,9207,9216,9245,9273,9302,9365,9416,9423,9426,9437,9449,9458,9474,9479,9503,9505,9509,9532,9535,9538,9565,9572,9587,9602,9645,9664,9680,9686,9706,9720,9721,9744,9758,9763,9771,9796,9853,9858,9862,9879,9881,9944,9949,9961,9996,10005,10013,10021,10065,10077,10106,10124,10162,10219,10226,10237,10256,10257,10271,10291,10295,10316,10319,10321,10327,10333,10334,10337,10348,10382,10403,10455,10485,10491,10499,10501,10516,10543,10548,10575,10587,10609,10610,10617,10619,10636,10656,10679,10685,10687,10703,10713,10761,10762,10784,10796,10805,10811,10873,10892,10929,10931,10969,10972,10980,10995,11005,11015,11017,11023,11025,11030,11055,11088,11162,11178,11232,11236,11271,11281,11305,11338,11342,11346,11374,11397,11435,11449,11461,11495,11505,11514,11521,11530,11578,11597,11601,11616,11654,11655,11704,11707,11708,11739,11780,11811,11820,11826,11857,11877,11882,11895,11902,11913,11916,11919,11926,11953,11957,11962,11967,11994,12024,12032,12036,12041,12052,12084,12091,12108,12133,12136,12147,12148,12167,12197,12205,12208,12211,12212,12216,12255,12259,12272,12289,12294,12318,12320,12324,12342,12349,12377,12385,12386,12401,12402,12410,12412,12428,12430,12451,12452,12458,12459,12481,12487,12509,12513,12526,12530,12538,12574,12591,12617,12622,12639,12656,12667,12697,12730,12733,12736,12749,12753,12760,12762,12779,12883,12918,12932,12955,12960,12981,13021,13022,13027,13044,13052,13069,13076,13082,13087,13094,13108,13127,13138,13144,13174,13190,13199,13220,13250,13340,13360,13363,13366,13369,13370,13379,13380,13387,13435,13440,13442,13452,13454,13553,13592,13611,13677,13733,13765,13777,13787,13801,13826,13827,13851,13859,13865,13877,13884,13928,13933,13941,13946,13960,13966,14012,14059,14062,14098,14119,14133,14137,14175,14200,14207,14212,14225,14227,14231,14239,14262,14267,14283,14284,14300,14333,14354,14359,14368,14371,14381,14403,14406,14439,14448,14450,14481,14500,14501,14519,14526,14552,14556,14559,14566,14577,14579,14581,14612,14619,14621,14666,14707,14719,14720,14727,14728,14756,14766,14769,14777,14842,14843,14863,14872,14893,14906,14941,14948,14999,15006,15011,15027,15039,15041,15060,15111,15129,15139,15147,15154,15209,15211,15228,15244,15247,15262,15264,15276,15279,15287,15293,15311,15317,15327,15330,15355,15362,15386,15387,15401,15472,15483,15497,15503,15555,15563,15572,15589,15600,15622,15686,15691,15694,15715,15740,15759,15782,15785,15821,15831,15852,15867,15875,15884,15925,15943,15946,15953,15968,16001,16005,16049,16050,16052,16056,16065,16089,16117,16135,16153,16162,16173,16197,16204,16243,16249,16268,16273,16293,16312,16318,16375,16419,16450,16457,16461,16471,16501,16512,16533,16579,16615,16616,16636,16646,16667,16698,16702,16709,16722,16733,16739,16747,16749,16758,16761,16828,16867,16870,16872,16889,16913,16919,16925,16926,16936,16953,16958,16985,16989,17018,17026,17032,17040,17100,17119,17134,17140,17171,17187,17199,17206,17248,17256,17278,17281,17302,17304,17331,17360,17372,17392],"33":[28,34,48,54,61,88,92,94,106,160,173,177,198,203,209,235,237,270,291,323,354,371,376,406,411,421,422,533,547,549,569,604,608,622,634,641,645,661,668,678,717,732,748,761,796,813,875,910,936,947,961,969,984,1017,1022,1034,1038,1046,1075,1086,1127,1149,1158,1195,1206,1214,1246,1248,1250,1262,1273,1280,1337,1343,1364,1365,1378,1383,1390,1411,1436,1437,1456,1474,1483,1506,1522,1537,1539,1541,1546,1561,1564,1568,1579,1630,1636,1645,1652,1670,1689,1725,1741,1790,1800,1817,1826,1845,1848,1870,1900,1903,1907,1929,1939,1959,1980,2011,2019,2022,2044,2072,2109,2119,2120,2122,2139,2165,2177,2207,2222,2234,2242,2260,2283,2291,2341,2351,2355,2356,2360,2374,2406,2450,2471,2475,2480,2502,2571,2605,2621,2623,2657,2659,2669,2694,2704,2705,2772,2785,2790,2807,2811,2817,2825,2829,2830,2838,2853,2904,2909,2957,2997,3014,3027,3045,3056,3057,3065,3069,3127,3153,3158,3159,3161,3175,3177,3179,3218,3223,3232,3245,3252,3256,3287,3294,3324,3388,3407,3411,3412,3416,3429,3443,3447,3461,3479,3481,3483,3513,3514,3524,3550,3555,3571,3602,3629,3642,3679,3681,3685,3688,3693,3727,3737,3752,3759,3806,3815,3845,3887,3905,3907,3909,3926,3931,3976,3984,3986,4015,4018,4031,4036,4073,4134,4142,4151,4158,4160,4235,4248,4271,4302,4304,4308,4327,4332,4336,4356,4368,4374,4377,4384,4389,4393,4403,4412,4452,4457,4522,4524,4528,4538,4539,4560,4610,4618,4625,4632,4635,4666,4667,4679,4683,4689,4702,4725,4747,4761,4796,4832,4837,4840,4852,4855,4878,4893,5021,5070,5079,5091,5094,5100,5112,5117,5142,5144,5156,5178,5179,5218,5228,5264,5268,5275,5290,5323,5365,5392,5415,5430,5435,5436,5464,5481,5484,5540,5546,5559,5573,5582,5585,5598,5603,5627,5639,5694,5706,5725,5749,5755,5759,5762,5824,5832,5847,5859,5869,5890,5919,5938,5959,5986,6023,6035,6037,6066,6069,6074,6112,6149,6158,6169,6171,6177,6190,6201,6206,6216,6236,6271,6274,6276,6285,6307,6314,6317,6368,6376,6392,6393,6401,6402,6409,6411,6425,6463,6466,6468,6470,6473,6475,6508,6530,6540,6577,6584,6589,6605,6617,6642,6645,6653,6665,6674,6677,6690,6708,6733,6755,6757,6758,6775,6780,6859,6880,6900,6901,6913,6925,6935,6943,6999,7003,7058,7062,7065,7093,7109,7110,7119,7130,7134,7165,7240,7247,7261,7265,7287,7299,7300,7302,7304,7305,7344,7361,7373,7383,7413,7416,7419,7441,7480,7485,7488,7516,7537,7556,7573,7580,7584,7585,7607,7615,7643,7699,7716,7720,7732,7742,7744,7749,7751,7770,7773,7812,7815,7842,7851,7854,7857,7870,7884,7916,7933,7934,7966,7976,7978,7987,8006,8020,8024,8040,8057,8087,8116,8120,8129,8140,8169,8170,8182,8225,8250,8276,8280,8308,8325,8328,8329,8358,8363,8365,8374,8392,8399,8412,8456,8465,8491,8502,8509,8539,8556,8588,8602,8607,8636,8654,8664,8670,8686,8701,8725,8773,8789,8795,8839,8849,8857,8872,8874,8899,8913,8917,8933,8952,8980,9009,9064,9084,9087,9126,9153,9176,9184,9197,9246,9252,9253,9322,9396,9397,9402,9405,9415,9419,9420,9432,9436,9462,9464,9522,9542,9557,9570,9576,9581,9600,9656,9671,9696,9704,9729,9786,9809,9812,9859,9861,9874,9875,9881,9901,9919,9934,9967,9969,9988,9989,10006,10012,10022,10031,10048,10057,10071,10100,10111,10112,10120,10124,10149,10156,10198,10222,10252,10259,10263,10275,10277,10336,10348,10351,10363,10380,10483,10491,10499,10512,10513,10519,10541,10548,10596,10600,10614,10626,10637,10641,10649,10670,10671,10725,10727,10737,10751,10763,10764,10806,10837,10905,10912,10922,10936,10941,10951,10962,11010,11014,11016,11017,11038,11066,11083,11090,11093,11096,11139,11143,11152,11155,11176,11177,11187,11192,11213,11220,11237,11243,11244,11262,11276,11281,11298,11304,11325,11365,11366,11372,11374,11385,11417,11476,11478,11483,11495,11499,11500,11503,11515,11552,11564,11567,11573,11581,11590,11607,11616,11634,11650,11665,11684,11700,11726,11737,11738,11787,11793,11794,11795,11814,11817,11822,11835,11847,11851,11859,11871,11873,11931,11937,11943,11961,11962,12008,12015,12030,12058,12064,12084,12118,12123,12124,12144,12162,12172,12185,12198,12204,12207,12222,12292,12303,12306,12309,12318,12341,12342,12346,12372,12388,12456,12472,12507,12509,12510,12512,12547,12555,12569,12668,12691,12706,12724,12767,12827,12831,12866,12874,12884,12886,12891,12920,12948,12969,12991,13015,13024,13036,13056,13064,13068,13075,13090,13101,13106,13139,13147,13170,13227,13240,13247,13249,13285,13322,13327,13329,13335,13373,13387,13389,13486,13493,13509,13515,13522,13543,13566,13624,13632,13660,13678,13679,13724,13762,13771,13780,13781,13852,13883,13901,13906,13920,13935,13940,13948,13997,14027,14028,14029,14036,14076,14088,14107,14116,14119,14133,14146,14207,14216,14245,14290,14371,14398,14408,14417,14471,14472,14479,14493,14518,14528,14579,14628,14640,14644,14662,14680,14681,14695,14708,14759,14760,14764,14766,14768,14789,14803,14821,14836,14844,14854,14875,14884,14898,14933,14950,14954,14992,14994,15000,15028,15042,15138,15157,15167,15192,15196,15222,15246,15250,15256,15273,15310,15318,15326,15339,15348,15358,15365,15366,15367,15379,15386,15401,15416,15418,15433,15487,15493,15506,15527,15528,15540,15546,15551,15559,15574,15578,15589,15615,15628,15629,15637,15658,15670,15686,15716,15736,15748,15763,15766,15778,15822,15829,15858,15866,15869,15876,15883,15899,15900,15901,15982,15987,15990,16008,16016,16024,16026,16078,16087,16094,16107,16151,16153,16154,16160,16196,16225,16227,16247,16260,16269,16272,16285,16301,16305,16309,16350,16351,16359,16372,16377,16398,16404,16405,16437,16455,16456,16477,16543,16564,16606,16615,16620,16624,16641,16647,16666,16703,16716,16742,16747,16821,16827,16855,16859,16864,16872,16897,16959,16961,17004,17008,17018,17031,17096,17102,17107,17115,17131,17136,17137,17149,17156,17225,17237,17314,17321,17339,17343,17353,17379,17386,17387,17392],"34":[1,22,58,70,80,90,94,98,106,110,126,138,189,228,233,239,310,328,384,405,452,461,530,536,539,596,601,645,662,758,782,877,878,884,886,909,921,931,1034,1067,1118,1120,1158,1184,1194,1210,1273,1276,1300,1314,1325,1338,1343,1383,1404,1418,1448,1449,1464,1473,1523,1601,1607,1615,1647,1744,1746,1755,1785,1806,1818,1827,1839,1853,1865,1898,1903,1916,1940,1962,2036,2058,2060,2063,2082,2089,2098,2139,2157,2165,2177,2179,2196,2263,2276,2287,2290,2292,2303,2324,2397,2418,2442,2507,2515,2516,2529,2531,2557,2577,2618,2625,2652,2657,2709,2725,2728,2743,2750,2754,2773,2792,2799,2800,2801,2826,2827,2834,2838,2866,2877,2880,2895,2900,2928,2983,3044,3060,3063,3080,3091,3189,3222,3229,3246,3302,3499,3527,3570,3572,3590,3645,3683,3703,3726,3767,3804,3828,3846,3863,3885,3911,3945,4014,4072,4077,4078,4100,4134,4139,4156,4165,4175,4221,4255,4299,4343,4349,4351,4352,4406,4431,4436,4456,4501,4502,4522,4571,4576,4630,4640,4652,4683,4684,4697,4707,4752,4763,4820,4846,4853,4871,4895,4909,4941,4984,4987,5015,5055,5060,5064,5091,5095,5109,5118,5122,5151,5177,5197,5201,5209,5230,5269,5293,5295,5338,5383,5386,5387,5397,5405,5407,5411,5415,5418,5420,5439,5442,5455,5538,5592,5597,5611,5642,5755,5765,5784,5802,5811,5825,5878,5881,5882,5921,5971,5975,5976,5999,6004,6005,6030,6038,6044,6062,6068,6079,6109,6127,6150,6156,6187,6206,6215,6226,6280,6292,6293,6301,6358,6377,6380,6382,6385,6389,6416,6436,6442,6480,6487,6553,6565,6647,6659,6695,6709,6732,6769,6795,6797,6800,6810,6826,6867,6868,6870,6881,6904,6920,6927,6980,6982,6999,7018,7024,7032,7071,7106,7166,7213,7229,7248,7257,7289,7290,7316,7329,7378,7387,7397,7435,7438,7461,7463,7467,7488,7493,7500,7562,7568,7595,7601,7603,7627,7634,7646,7673,7735,7772,7871,7881,7894,7915,7933,7935,7958,7962,7968,8008,8016,8021,8036,8061,8097,8113,8126,8155,8156,8157,8174,8176,8178,8220,8227,8230,8258,8272,8279,8281,8301,8348,8521,8526,8541,8587,8597,8650,8653,8658,8660,8677,8678,8749,8779,8814,8849,8852,8887,8893,8899,8909,8930,8939,8942,8948,8958,8960,8963,8991,9041,9049,9063,9091,9123,9144,9146,9154,9174,9190,9201,9207,9247,9248,9249,9253,9267,9287,9304,9318,9333,9335,9347,9368,9371,9443,9503,9507,9515,9531,9539,9541,9562,9566,9576,9604,9664,9667,9718,9756,9762,9797,9803,9817,9842,9844,9861,9873,9879,9900,9903,9934,9950,9956,9968,9983,10000,10031,10034,10048,10060,10082,10125,10144,10192,10202,10214,10226,10237,10261,10265,10282,10283,10319,10325,10326,10349,10352,10356,10389,10406,10455,10469,10489,10501,10502,10507,10541,10586,10600,10650,10672,10686,10702,10750,10761,10766,10785,10917,10936,10940,10981,10989,11007,11009,11064,11075,11077,11104,11118,11128,11150,11153,11157,11158,11227,11258,11259,11276,11324,11330,11331,11371,11393,11401,11406,11425,11447,11463,11471,11508,11510,11529,11587,11624,11637,11660,11673,11719,11737,11779,11785,11787,11797,11800,11822,11828,11852,11857,11871,11885,11902,11927,11934,11944,11949,11953,12009,12032,12045,12077,12085,12091,12164,12190,12197,12203,12217,12223,12257,12267,12284,12301,12365,12398,12403,12406,12407,12417,12460,12469,12488,12510,12531,12534,12568,12573,12592,12623,12694,12725,12733,12752,12782,12793,12797,12826,12889,12896,12916,12939,12964,13109,13238,13292,13297,13335,13354,13361,13415,13455,13467,13476,13543,13547,13622,13623,13634,13645,13668,13678,13680,13695,13706,13746,13748,13790,13850,13888,13894,13976,14007,14013,14036,14096,14115,14117,14121,14153,14176,14197,14215,14222,14254,14258,14267,14273,14276,14288,14290,14295,14340,14341,14370,14395,14462,14469,14533,14570,14638,14656,14662,14758,14765,14767,14778,14797,14806,14819,14838,14865,14869,14871,14883,14896,15017,15024,15025,15092,15107,15110,15122,15175,15191,15195,15217,15234,15240,15293,15336,15374,15386,15422,15423,15431,15433,15443,15454,15461,15501,15552,15571,15573,15589,15590,15594,15692,15700,15706,15723,15725,15782,15814,15850,15866,15876,15908,15917,15967,15986,15989,16012,16017,16022,16061,16079,16110,16149,16152,16166,16180,16191,16193,16243,16249,16305,16316,16334,16370,16372,16382,16401,16409,16426,16453,16543,16547,16549,16566,16601,16651,16653,16679,16687,16697,16765,16802,16865,16868,16896,16900,16911,16926,16944,16982,17049,17091,17129,17159,17160,17175,17193,17240,17246,17250,17267,17304,17318,17359,17389],"35":[749,844,1102,1180,1649,1941,2504,2977,4945,5121,6661,7499,7790,8114,9961,11118,12095,12935,13937,13993],"36":[65,153,223,288,304,308,354,407,460,498,595,886,943,961,985,1051,1056,1172,1185,1201,1206,1219,1226,1291,1315,1322,1323,1353,1519,1530,1543,1546,1666,1749,1760,1812,1851,1913,1941,1946,2054,2088,2186,2384,2454,2462,2519,2564,2573,2629,2630,2693,2742,2849,2877,2905,3024,3068,3107,3258,3293,3376,3478,3504,3661,3806,3810,3838,3852,3887,3908,3931,3998,4048,4082,4140,4293,4375,4528,4548,4669,4725,4795,4814,4949,4957,4984,4987,5067,5124,5130,5158,5179,5257,5279,5297,5350,5471,5513,5518,5542,5661,5749,5901,5956,5968,5981,6113,6121,6178,6204,6226,6506,6631,6633,6642,6679,6702,6711,6727,6790,6915,6963,7056,7070,7085,7132,7152,7245,7306,7527,7625,7771,7831,7979,7991,8034,8115,8131,8134,8160,8238,8386,8452,8453,8465,8486,8569,8651,8724,8774,8843,8846,8911,8918,8975,8996,9026,9081,9094,9109,9177,9205,9272,9295,9435,9486,9632,9830,9865,9888,9902,9944,9952,9973,10107,10130,10172,10247,10277,10287,10352,10368,10422,10423,10473,10592,10628,10678,10827,10892,10899,10982,10989,11131,11171,11194,11322,11499,11521,11626,11653,11706,11712,11823,11911,11934,11935,12005,12061,12090,12217,12233,12277,12299,12413,12444,12476,12599,12604,12644,12686,12714,12775,12894,12937,13046,13085,13103,13146,13175,13180,13203,13430,13457,13480,13511,13516,13641,13678,13714,13727,13877,14160,14186,14237,14248,14342,14424,14448,14565,14628,14667,14712,14715,14724,14751,14754,14859,14880,14930,15080,15165,15179,15205,15270,15290,15297,15311,15386,15395,15559,15658,15792,15809,15837,15852,15857,15900,15949,15956,15999,16098,16187,16207,16286,16358,16445,16458,16479,16496,16505,16532,16539,16611,16701,16796,16808,16877,16930,16931,16933,16971,17033,17072,17102,17104,17115,17137,17232,17324,17358,17365,17374],"37":[59,78,90,108,140,143,153,190,193,232,267,272,274,286,291,311,317,328,392,427,446,448,460,480,481,486,516,519,540,598,628,694,723,726,780,794,860,895,920,929,958,981,1000,1005,1012,1018,1066,1194,1238,1282,1335,1350,1397,1423,1441,1474,1488,1496,1501,1538,1581,1644,1653,1664,1665,1700,1711,1720,1781,1823,1832,1838,1846,1875,1900,1905,1932,1954,1987,2005,2026,2081,2102,2119,2123,2132,2133,2147,2223,2224,2295,2314,2368,2381,2393,2398,2409,2428,2444,2449,2465,2491,2496,2510,2523,2609,2649,2667,2684,2702,2727,2730,2749,2816,2842,2854,2855,2865,2867,2911,2919,2920,2928,2967,3038,3048,3054,3059,3091,3098,3121,3137,3158,3291,3297,3306,3310,3321,3339,3365,3372,3401,3426,3482,3486,3502,3511,3515,3518,3520,3533,3600,3626,3648,3667,3678,3719,3723,3744,3801,3913,3931,3939,3944,3962,3971,3986,4019,4043,4052,4056,4103,4105,4112,4123,4136,4158,4174,4233,4271,4275,4280,4285,4294,4307,4335,4338,4349,4362,4385,4450,4492,4505,4541,4542,4546,4596,4601,4637,4653,4673,4688,4705,4721,4742,4763,4787,4807,4823,4921,4950,4955,4989,5043,5061,5072,5077,5096,5135,5149,5166,5177,5262,5301,5316,5322,5365,5366,5387,5388,5408,5427,5439,5447,5482,5509,5516,5522,5574,5594,5673,5685,5700,5717,5732,5792,5832,5870,5871,5886,5887,5916,5926,5933,5979,5982,5987,5990,6001,6022,6034,6067,6091,6105,6119,6132,6159,6173,6204,6230,6294,6297,6331,6355,6422,6444,6463,6473,6556,6568,6601,6606,6608,6636,6642,6670,6689,6702,6706,6748,6750,6759,6808,6872,6905,6935,6951,6955,6962,7001,7005,7034,7043,7084,7093,7099,7101,7154,7171,7181,7199,7264,7326,7332,7334,7379,7399,7441,7520,7580,7613,7617,7624,7643,7695,7714,7742,7753,7794,7798,7883,7893,7949,7986,7991,8014,8015,8041,8089,8138,8142,8144,8157,8178,8199,8206,8209,8329,8331,8347,8397,8402,8431,8469,8484,8487,8503,8551,8581,8626,8645,8661,8663,8668,8671,8690,8691,8692,8707,8726,8750,8756,8759,8782,8819,8901,8933,8935,8950,8964,9015,9019,9036,9044,9065,9072,9127,9138,9194,9197,9223,9236,9310,9332,9400,9405,9414,9475,9483,9540,9576,9603,9656,9707,9734,9753,9767,9774,9780,9845,9857,9873,9874,9911,9920,9940,9980,9986,10022,10041,10053,10091,10104,10127,10152,10203,10222,10304,10322,10337,10349,10361,10367,10371,10413,10419,10468,10474,10478,10493,10519,10524,10538,10584,10594,10606,10623,10648,10661,10667,10693,10709,10716,10732,10749,10759,10819,10840,10867,10883,10895,10902,10920,10944,10947,11011,11020,11042,11078,11131,11169,11178,11257,11277,11284,11286,11335,11345,11350,11354,11384,11389,11400,11404,11440,11509,11573,11648,11663,11705,11723,11734,11752,11754,11793,11812,11829,11833,11851,11852,11856,11866,11868,11910,11920,11958,11972,11977,11985,12005,12008,12017,12057,12060,12073,12095,12133,12143,12147,12155,12161,12165,12173,12186,12221,12262,12274,12280,12313,12334,12336,12343,12344,12382,12409,12412,12428,12432,12449,12473,12505,12523,12557,12583,12610,12612,12620,12649,12650,12656,12663,12672,12687,12699,12703,12717,12761,12835,12840,12883,12916,12950,12951,12968,12976,13011,13025,13030,13042,13047,13059,13074,13075,13098,13148,13155,13175,13188,13199,13279,13280,13286,13312,13324,13325,13331,13353,13369,13388,13424,13430,13431,13475,13484,13496,13509,13597,13598,13671,13682,13706,13734,13740,13767,13784,13787,13802,13868,13872,13879,13894,13907,13939,13950,13952,13960,14032,14099,14100,14168,14173,14185,14193,14215,14220,14232,14244,14271,14297,14321,14336,14373,14374,14393,14397,14404,14447,14465,14474,14506,14523,14524,14525,14529,14549,14566,14603,14629,14648,14650,14663,14687,14688,14701,14706,14723,14753,14755,14779,14784,14803,14825,14878,14935,14950,14961,14967,15004,15036,15053,15115,15159,15171,15174,15206,15251,15292,15302,15340,15354,15381,15413,15422,15423,15424,15425,15432,15439,15443,15510,15512,15521,15612,15648,15682,15691,15726,15803,15808,15838,15860,15883,15904,15905,15911,15920,15927,15984,15985,16013,16052,16059,16082,16100,16103,16105,16124,16150,16163,16171,16191,16207,16210,16240,16247,16280,16295,16299,16307,16364,16370,16387,16453,16456,16469,16537,16545,16579,16580,16588,16596,16671,16684,16708,16716,16745,16765,16778,16785,16804,16873,16875,16876,16937,16969,16972,16976,16987,16992,16995,17041,17076,17096,17113,17124,17132,17134,17139,17140,17169,17170,17182,17277,17290,17293,17313,17317,17350,17353],"38":[3,28,46,65,170,175,202,204,238,324,430,445,459,487,578,582,644,666,690,713,742,745,778,838,891,962,980,1038,1113,1131,1170,1179,1195,1229,1244,1258,1280,1302,1333,1375,1422,1424,1441,1498,1499,1509,1515,1537,1623,1627,1630,1642,1683,1687,1728,1732,1733,1744,1799,1839,1897,1940,1962,1994,2011,2057,2066,2148,2201,2228,2247,2248,2279,2283,2334,2349,2354,2369,2400,2428,2451,2454,2480,2492,2496,2501,2546,2590,2594,2603,2679,2686,2730,2755,2763,2781,2783,2784,2801,2817,2847,2909,2976,2989,3054,3056,3117,3119,3142,3171,3172,3226,3236,3258,3313,3330,3342,3349,3350,3494,3499,3502,3509,3522,3580,3628,3636,3648,3650,3661,3663,3680,3692,3699,3719,3733,3740,3744,3747,3753,3775,3788,3800,3810,3850,3882,3911,3916,3955,3996,4055,4126,4140,4167,4201,4208,4263,4277,4281,4282,4290,4305,4317,4321,4354,4376,4387,4426,4427,4446,4448,4462,4469,4486,4496,4503,4520,4525,4548,4567,4586,4588,4600,4619,4643,4662,4680,4683,4698,4721,4723,4838,4864,4867,4869,4981,5000,5056,5091,5123,5261,5286,5328,5344,5358,5399,5417,5443,5492,5494,5561,5571,5572,5586,5596,5600,5625,5665,5669,5708,5733,5737,5746,5748,5750,5760,5772,5803,5811,5875,5881,5914,5923,5924,5926,5948,5950,5991,5997,5999,6040,6051,6070,6107,6131,6152,6177,6188,6215,6217,6241,6285,6311,6323,6360,6383,6386,6390,6486,6493,6494,6497,6499,6539,6549,6564,6576,6620,6669,6734,6738,6743,6749,6837,6894,6936,6973,6974,6981,6991,6994,7053,7075,7233,7246,7298,7307,7319,7367,7430,7437,7454,7495,7540,7647,7655,7657,7709,7723,7740,7754,7816,7909,7926,7950,7975,8022,8040,8072,8102,8181,8248,8273,8277,8283,8312,8328,8334,8427,8446,8467,8478,8491,8497,8520,8541,8548,8554,8565,8662,8667,8669,8691,8694,8721,8768,8820,8832,8839,8880,8917,8941,8948,8952,8980,8989,8996,9062,9098,9099,9150,9152,9189,9192,9213,9228,9253,9264,9281,9331,9334,9393,9397,9410,9429,9451,9457,9462,9463,9476,9479,9497,9509,9518,9522,9590,9604,9614,9615,9618,9641,9657,9661,9665,9686,9704,9791,9793,9835,9837,9844,9848,9858,9870,9913,9915,9921,9940,9968,10049,10090,10113,10163,10189,10206,10213,10292,10303,10308,10329,10404,10437,10444,10464,10471,10515,10536,10549,10573,10576,10584,10592,10599,10604,10622,10652,10672,10763,10797,10853,10867,10893,10913,10978,10997,11017,11061,11064,11076,11091,11103,11104,11131,11146,11152,11157,11193,11215,11245,11255,11265,11271,11284,11298,11300,11351,11372,11394,11420,11421,11449,11458,11460,11461,11468,11486,11518,11539,11550,11606,11698,11711,11743,11755,11775,11783,11788,11804,11807,11811,11850,11863,11894,11917,11933,11939,11948,11952,11967,11977,12027,12076,12084,12099,12112,12136,12143,12153,12167,12208,12278,12295,12303,12320,12328,12332,12334,12346,12350,12365,12393,12412,12422,12423,12446,12448,12466,12492,12520,12526,12543,12558,12605,12630,12673,12688,12693,12695,12702,12718,12726,12742,12745,12775,12795,12797,12802,12874,13033,13062,13066,13070,13081,13113,13204,13213,13233,13240,13261,13334,13375,13394,13408,13448,13459,13467,13475,13552,13632,13635,13694,13915,13919,13962,13972,14031,14049,14063,14078,14087,14118,14162,14181,14189,14195,14332,14338,14360,14397,14398,14411,14416,14441,14462,14465,14518,14548,14561,14611,14687,14735,14745,14749,14765,14786,14787,14795,14818,14850,14852,14906,14926,15010,15035,15041,15043,15077,15078,15083,15105,15109,15117,15127,15148,15150,15156,15159,15197,15232,15266,15269,15279,15288,15302,15360,15367,15370,15389,15390,15450,15511,15555,15558,15592,15593,15620,15647,15665,15668,15676,15710,15733,15790,15819,15828,15831,15834,15835,15878,15927,15938,15954,15967,15968,15979,15987,15994,16055,16085,16106,16114,16126,16136,16140,16188,16210,16214,16269,16280,16303,16342,16343,16363,16386,16415,16420,16464,16492,16520,16530,16538,16544,16549,16557,16569,16570,16599,16615,16637,16675,16683,16693,16712,16735,16743,16776,16790,16880,16882,16930,17009,17016,17083,17157,17187,17198,17208,17221,17229,17231,17245,17255,17257,17280,17335,17357,17374],"39":[16,21,49,108,115,130,140,204,220,232,234,236,262,305,367,513,567,578,647,648,673,696,796,797,811,824,843,887,909,919,935,948,981,1009,1075,1083,1102,1108,1162,1175,1179,1230,1244,1253,1255,1257,1362,1406,1409,1412,1460,1468,1549,1570,1572,1581,1585,1590,1598,1600,1627,1629,1636,1646,1676,1681,1741,1784,1910,1986,2020,2029,2070,2121,2122,2194,2291,2311,2353,2535,2591,2674,2736,2769,2825,2842,2885,2890,2895,2915,2950,3016,3048,3060,3101,3112,3190,3350,3393,3397,3439,3440,3444,3455,3459,3658,3683,3708,3713,3735,3763,3766,3816,3837,3843,3871,3878,3919,3934,3938,3989,4014,4112,4113,4119,4132,4139,4164,4186,4210,4216,4246,4277,4309,4393,4414,4422,4426,4459,4471,4476,4490,4511,4722,4729,4736,4862,4924,4926,4971,4973,4984,4996,5041,5104,5116,5171,5174,5187,5259,5274,5297,5330,5344,5349,5381,5408,5449,5478,5484,5517,5547,5552,5578,5612,5677,5705,5714,5771,5803,5833,5868,5973,6005,6019,6024,6038,6039,6094,6137,6161,6200,6262,6389,6456,6476,6487,6549,6570,6586,6619,6649,6664,6803,6807,6837,6847,6861,6870,6885,6909,6949,7001,7030,7048,7049,7102,7105,7116,7123,7124,7175,7193,7205,7235,7240,7243,7297,7298,7379,7380,7417,7463,7473,7479,7533,7541,7558,7638,7703,7731,7740,7751,7786,7787,7804,7807,7832,7843,7851,7864,7891,7939,7951,7959,7968,7977,8015,8042,8053,8118,8122,8131,8149,8152,8162,8168,8170,8195,8253,8321,8332,8367,8377,8447,8472,8496,8514,8519,8602,8603,8613,8617,8624,8652,8745,8751,8795,8804,8828,8874,8888,8895,8915,8921,9015,9019,9054,9079,9091,9098,9182,9203,9228,9239,9290,9311,9346,9398,9446,9491,9529,9571,9587,9609,9638,9645,9716,9721,9731,9833,9856,9869,9958,9976,9980,10002,10027,10058,10061,10070,10143,10150,10160,10224,10265,10301,10356,10361,10398,10429,10440,10513,10528,10534,10538,10582,10583,10629,10676,10699,10705,10732,10752,10757,10778,10825,10875,10941,10978,10980,10985,10987,11013,11016,11026,11046,11072,11076,11078,11079,11096,11209,11216,11221,11259,11275,11289,11302,11319,11325,11332,11334,11338,11361,11394,11440,11453,11586,11588,11604,11607,11654,11671,11686,11722,11754,11757,11792,11797,11812,11816,11849,11879,11913,11928,11953,11975,11978,12005,12036,12062,12097,12123,12129,12231,12233,12234,12321,12354,12356,12359,12373,12423,12431,12487,12520,12597,12631,12674,12688,12806,12808,12838,12936,12952,12953,12961,12968,13028,13062,13076,13096,13110,13149,13159,13181,13223,13251,13326,13342,13452,13467,13495,13561,13634,13701,13735,13809,13837,13855,13930,13951,13971,14029,14046,14088,14103,14202,14204,14222,14235,14271,14301,14366,14419,14432,14454,14484,14526,14580,14641,14687,14715,14731,14734,14782,14785,14811,14817,14846,14854,14903,14918,14937,14945,15183,15203,15224,15307,15315,15317,15404,15508,15539,15604,15612,15629,15648,15649,15661,15763,15934,15992,15996,15998,16055,16104,16131,16248,16268,16274,16285,16286,16302,16356,16487,16502,16581,16583,16659,16735,16800,16801,16898,16925,16928,17032,17075,17104,17147,17161,17169,17177,17198,17257,17259,17274,17340],"40":[6,38,132,182,196,204,268,335,407,416,431,450,466,492,502,524,549,567,570,571,577,586,611,638,657,659,693,708,751,764,816,921,928,976,978,993,1007,1015,1025,1058,1092,1142,1201,1228,1243,1247,1272,1276,1301,1315,1319,1342,1347,1363,1414,1447,1460,1480,1486,1489,1503,1514,1518,1614,1681,1689,1692,1718,1747,1763,1778,1803,1805,1811,1845,1846,1882,1916,1926,1979,1983,1997,2175,2201,2205,2237,2246,2270,2289,2300,2302,2310,2319,2415,2418,2464,2524,2560,2582,2597,2603,2609,2611,2626,2627,2643,2659,2662,2675,2685,2749,2764,2847,2904,2928,2934,2951,3030,3037,3058,3061,3088,3106,3133,3158,3230,3233,3251,3278,3297,3349,3416,3448,3529,3564,3569,3583,3587,3610,3623,3649,3688,3738,3757,3781,3815,3825,3827,3840,3863,3939,3944,3945,3955,3975,3977,4000,4017,4018,4039,4051,4065,4077,4088,4240,4246,4259,4314,4351,4353,4366,4407,4427,4454,4455,4486,4505,4522,4639,4645,4665,4672,4676,4687,4752,4769,4810,4817,4840,4855,4901,4904,4931,4938,4975,4978,5009,5014,5029,5044,5048,5068,5075,5080,5148,5171,5220,5283,5284,5314,5316,5337,5351,5378,5437,5452,5468,5474,5522,5591,5614,5618,5676,5690,5712,5729,5748,5795,5809,5814,5815,5822,5848,5900,5944,5956,5968,5973,5986,6011,6028,6063,6084,6096,6099,6128,6148,6170,6200,6202,6222,6236,6281,6304,6305,6332,6337,6338,6362,6378,6435,6444,6451,6467,6511,6540,6551,6557,6604,6616,6674,6720,6777,6805,6809,6900,6939,6962,6989,7024,7049,7090,7111,7151,7154,7173,7224,7247,7262,7268,7277,7317,7434,7437,7443,7454,7471,7478,7492,7506,7510,7517,7520,7537,7552,7562,7596,7613,7625,7654,7656,7706,7782,7790,7820,7841,7842,7919,7944,7947,7952,7977,7980,8010,8028,8061,8090,8120,8140,8155,8195,8199,8249,8256,8271,8327,8331,8365,8431,8470,8501,8503,8542,8550,8581,8607,8608,8619,8671,8687,8713,8736,8749,8751,8771,8774,8815,8832,8859,8871,8943,9039,9050,9059,9062,9083,9122,9124,9136,9228,9232,9233,9298,9322,9336,9344,9350,9367,9565,9600,9612,9654,9661,9734,9769,9784,9785,9792,9840,9843,9856,9900,9930,9936,9960,9970,9982,9991,9999,10087,10123,10133,10136,10140,10141,10146,10151,10152,10209,10263,10325,10334,10343,10359,10364,10376,10378,10388,10408,10411,10436,10459,10464,10481,10487,10493,10516,10575,10602,10605,10615,10624,10625,10630,10647,10680,10699,10710,10714,10721,10723,10764,10781,10803,10808,10811,10841,10842,10847,10849,10931,10959,10998,11006,11019,11099,11130,11140,11147,11149,11185,11192,11231,11283,11288,11366,11386,11389,11406,11463,11486,11501,11547,11568,11573,11601,11702,11717,11741,11807,11845,11851,11864,11877,11886,11891,11906,11956,11969,11972,11986,12001,12043,12056,12061,12076,12085,12092,12096,12104,12106,12128,12142,12303,12317,12346,12348,12380,12394,12396,12432,12453,12468,12484,12490,12495,12503,12507,12520,12578,12600,12611,12621,12680,12681,12690,12702,12738,12763,12829,12852,12871,12873,12893,12921,12940,12942,12957,12978,13004,13015,13031,13061,13064,13069,13090,13099,13137,13138,13153,13179,13211,13226,13231,13233,13249,13273,13297,13301,13323,13371,13392,13393,13402,13458,13522,13596,13651,13671,13710,13719,13777,13841,13862,13969,14019,14051,14062,14087,14225,14260,14291,14328,14357,14359,14360,14387,14392,14400,14410,14481,14489,14492,14498,14512,14588,14682,14693,14718,14817,14872,14897,14994,15034,15094,15128,15135,15144,15172,15173,15184,15242,15255,15265,15335,15346,15354,15463,15485,15518,15522,15539,15540,15551,15558,15575,15601,15613,15631,15644,15664,15691,15706,15791,15857,15916,16003,16013,16038,16075,16076,16078,16091,16142,16315,16331,16365,16369,16399,16442,16455,16494,16497,16508,16514,16521,16564,16641,16647,16654,16709,16719,16730,16751,16759,16776,16795,16825,16844,16875,16877,16912,16937,16947,16948,16976,16983,17239,17248,17263,17269,17302,17305,17336,17350,17380],"41":[24,40,76,78,114,129,132,158,170,197,219,228,260,275,287,323,377,403,429,438,443,451,472,503,516,528,537,546,547,559,583,588,612,641,667,669,719,748,750,751,778,785,788,834,850,872,877,886,903,907,911,917,920,985,989,994,1003,1007,1027,1030,1041,1073,1099,1145,1146,1154,1158,1173,1206,1227,1230,1235,1240,1243,1246,1271,1276,1316,1334,1355,1358,1375,1386,1402,1465,1470,1471,1480,1493,1514,1515,1534,1545,1573,1576,1577,1621,1637,1719,1721,1756,1762,1763,1766,1783,1811,1838,1841,1887,1913,1960,2005,2156,2169,2188,2214,2225,2249,2253,2336,2347,2362,2433,2487,2500,2522,2525,2545,2580,2602,2630,2656,2662,2670,2677,2698,2705,2707,2716,2721,2723,2734,2774,2814,2857,2864,2925,2937,2992,2999,3023,3026,3063,3068,3070,3094,3114,3125,3132,3144,3150,3205,3207,3223,3256,3269,3311,3322,3365,3380,3433,3475,3507,3520,3522,3538,3598,3602,3611,3662,3681,3741,3772,3778,3779,3780,3785,3787,3857,3878,3885,3888,3920,3967,3981,3993,4005,4051,4054,4061,4102,4146,4147,4150,4164,4165,4173,4183,4201,4217,4232,4266,4267,4274,4280,4281,4303,4326,4330,4357,4407,4410,4433,4445,4454,4479,4484,4514,4549,4566,4576,4623,4636,4661,4663,4666,4680,4694,4706,4718,4728,4736,4737,4763,4787,4790,4844,4873,4894,4908,4917,4936,4948,4958,4974,4981,5000,5007,5008,5013,5024,5061,5126,5183,5230,5279,5284,5289,5307,5317,5332,5339,5342,5350,5380,5384,5432,5456,5495,5499,5502,5518,5523,5527,5539,5547,5549,5575,5591,5603,5612,5623,5634,5641,5675,5682,5704,5715,5719,5723,5733,5742,5775,5797,5817,5821,5835,5837,5855,5866,5869,5893,5894,5906,5918,5943,5957,5975,5978,5983,6006,6008,6017,6033,6052,6065,6066,6089,6101,6112,6129,6174,6233,6257,6263,6306,6317,6318,6329,6360,6367,6392,6408,6412,6437,6477,6486,6581,6591,6594,6608,6620,6631,6649,6660,6664,6687,6725,6743,6760,6792,6823,6867,6924,6929,6937,6963,7039,7059,7062,7075,7102,7112,7114,7122,7128,7147,7151,7159,7180,7207,7264,7305,7307,7323,7367,7450,7456,7531,7546,7566,7602,7638,7644,7648,7664,7688,7692,7710,7723,7738,7759,7776,7789,7792,7802,7817,7865,7866,7879,7903,7909,7926,7941,7990,8005,8029,8034,8051,8091,8109,8119,8139,8187,8193,8221,8263,8284,8306,8307,8308,8326,8331,8335,8350,8375,8399,8407,8435,8448,8457,8464,8490,8523,8539,8549,8556,8559,8577,8592,8610,8615,8630,8717,8732,8741,8747,8811,8822,8838,8854,8875,8893,8898,8962,8968,8983,8997,9064,9066,9092,9106,9109,9113,9130,9145,9164,9169,9176,9184,9195,9229,9244,9258,9280,9316,9325,9332,9379,9383,9385,9423,9466,9473,9492,9529,9545,9554,9584,9595,9620,9639,9673,9675,9714,9745,9771,9793,9837,9894,9909,9912,9948,9978,9988,10001,10013,10020,10034,10039,10044,10070,10139,10148,10164,10176,10183,10184,10194,10198,10282,10317,10357,10379,10388,10401,10408,10418,10454,10477,10485,10487,10488,10501,10529,10618,10620,10633,10687,10710,10725,10743,10757,10823,10850,10867,10909,10944,10956,10996,11022,11034,11060,11087,11195,11196,11199,11271,11294,11296,11297,11333,11360,11407,11420,11433,11447,11458,11467,11471,11474,11515,11547,11562,11563,11577,11637,11645,11648,11654,11674,11800,11803,11820,11827,11833,11849,11860,11901,11909,11923,11929,11947,11958,11959,11963,12012,12046,12048,12084,12093,12130,12157,12176,12200,12219,12266,12269,12287,12294,12310,12317,12318,12364,12417,12438,12444,12525,12536,12550,12576,12580,12582,12584,12603,12617,12636,12646,12653,12698,12716,12726,12743,12746,12749,12750,12751,12764,12791,12807,12808,12818,12831,12902,12911,12924,12929,12945,12955,12999,13014,13066,13074,13093,13124,13140,13146,13154,13240,13251,13257,13273,13302,13322,13362,13372,13421,13432,13436,13438,13441,13454,13476,13480,13551,13556,13564,13577,13604,13613,13620,13621,13678,13694,13700,13737,13779,13781,13782,13786,13797,13807,13835,13837,13838,13846,13876,13916,13937,13961,13981,14046,14060,14066,14110,14129,14179,14197,14200,14220,14256,14311,14353,14364,14370,14430,14438,14482,14487,14502,14506,14508,14548,14552,14590,14597,14635,14642,14656,14661,14666,14697,14699,14716,14720,14767,14812,14819,14838,14848,14873,14924,14947,14953,14975,15026,15044,15062,15069,15074,15077,15081,15087,15119,15120,15132,15146,15176,15211,15212,15222,15228,15250,15280,15304,15330,15349,15381,15388,15420,15434,15449,15479,15611,15630,15651,15657,15668,15721,15751,15795,15823,15830,15836,15840,15841,15854,15882,15919,15930,15995,15997,16000,16031,16048,16063,16066,16069,16074,16129,16136,16194,16199,16231,16234,16242,16294,16308,16313,16319,16365,16454,16471,16486,16492,16497,16506,16515,16519,16543,16597,16619,16652,16672,16674,16682,16690,16703,16721,16725,16727,16750,16809,16825,16826,16858,16868,16899,16958,16966,16978,17005,17014,17023,17025,17028,17072,17075,17112,17122,17155,17199,17200,17210,17215,17246,17253,17260,17282,17289,17290,17351,17352,17353],"42":[1,46,49,54,57,85,116,127,130,132,145,151,176,202,215,224,237,290,343,344,375,407,415,432,434,441,447,470,482,528,535,544,580,589,669,683,691,702,713,771,786,796,827,865,905,962,969,999,1004,1009,1055,1068,1080,1088,1108,1116,1130,1144,1152,1156,1166,1174,1179,1186,1227,1234,1245,1272,1363,1372,1374,1375,1414,1420,1443,1444,1466,1475,1486,1522,1523,1524,1540,1548,1551,1570,1576,1599,1603,1618,1638,1681,1687,1690,1701,1715,1756,1758,1759,1760,1797,1830,1872,1880,1914,1915,1918,1921,1937,1951,2005,2024,2032,2046,2068,2090,2174,2177,2180,2233,2246,2249,2255,2272,2280,2289,2347,2353,2357,2389,2479,2502,2517,2528,2537,2539,2553,2597,2604,2614,2632,2643,2658,2666,2671,2695,2702,2715,2720,2723,2758,2766,2776,2794,2817,2839,2877,2884,2899,2904,2942,2976,2982,2987,2997,3007,3063,3067,3084,3092,3096,3168,3170,3183,3194,3206,3225,3288,3294,3304,3320,3326,3350,3358,3382,3385,3390,3416,3469,3471,3475,3479,3508,3514,3517,3519,3537,3560,3565,3593,3624,3627,3647,3682,3686,3687,3694,3701,3717,3722,3768,3786,3792,3794,3802,3823,3843,3851,3878,3923,3932,3947,3948,3961,3978,4004,4006,4030,4055,4061,4063,4064,4069,4098,4100,4113,4114,4122,4124,4131,4134,4148,4174,4188,4198,4201,4206,4207,4221,4250,4253,4266,4291,4298,4306,4311,4356,4402,4403,4429,4446,4452,4460,4522,4525,4527,4533,4535,4540,4574,4575,4585,4670,4677,4714,4737,4769,4775,4802,4822,4843,4852,4872,4935,4998,5042,5058,5062,5108,5136,5158,5160,5175,5178,5181,5186,5221,5228,5236,5289,5302,5303,5320,5324,5337,5381,5392,5407,5409,5414,5422,5459,5485,5518,5528,5562,5590,5603,5608,5626,5657,5674,5709,5748,5751,5753,5757,5758,5762,5824,5837,5856,5859,5882,5916,5920,5937,5974,5978,5988,6011,6019,6033,6035,6042,6090,6095,6100,6107,6122,6149,6154,6165,6173,6203,6284,6301,6359,6385,6407,6409,6410,6447,6516,6517,6548,6570,6584,6585,6590,6601,6609,6654,6686,6709,6723,6736,6765,6793,6857,6861,6902,6940,6944,6973,6986,7007,7015,7041,7077,7108,7132,7146,7171,7181,7208,7249,7285,7309,7317,7337,7341,7351,7359,7395,7397,7430,7439,7454,7455,7465,7476,7480,7511,7521,7527,7578,7580,7588,7592,7618,7631,7635,7666,7675,7678,7704,7721,7749,7771,7778,7797,7807,7815,7816,7826,7853,7897,7908,7926,7930,7952,7973,7986,8103,8129,8137,8143,8146,8154,8158,8177,8210,8223,8245,8269,8297,8314,8322,8344,8367,8387,8426,8427,8452,8479,8484,8496,8518,8534,8557,8595,8601,8621,8634,8669,8693,8719,8732,8734,8735,8756,8769,8770,8808,8910,8917,8921,8936,8939,8956,8960,8963,8980,8990,9020,9038,9046,9070,9096,9139,9150,9159,9174,9193,9273,9282,9284,9295,9319,9334,9366,9385,9394,9406,9433,9445,9451,9452,9465,9477,9501,9521,9536,9559,9614,9618,9623,9704,9722,9734,9752,9757,9763,9773,9776,9784,9796,9831,9874,9894,9940,9974,9977,10050,10062,10078,10102,10110,10135,10149,10151,10154,10201,10241,10243,10294,10298,10299,10317,10322,10358,10379,10380,10385,10427,10435,10446,10477,10497,10507,10511,10517,10549,10619,10620,10627,10676,10690,10699,10727,10735,10754,10760,10784,10835,10845,10872,10887,10913,10922,10948,10979,11018,11034,11047,11082,11090,11109,11135,11137,11140,11146,11151,11205,11228,11258,11267,11329,11343,11348,11363,11364,11422,11445,11448,11471,11491,11492,11537,11566,11567,11582,11608,11612,11635,11646,11658,11674,11732,11736,11759,11772,11773,11812,11838,11856,11871,11887,11898,11907,11916,11951,11952,11992,11995,12017,12034,12059,12061,12064,12068,12109,12129,12145,12168,12179,12250,12258,12262,12264,12271,12279,12288,12319,12320,12340,12389,12396,12419,12420,12442,12472,12475,12519,12541,12564,12578,12606,12629,12631,12646,12649,12660,12676,12688,12720,12734,12781,12793,12810,12826,12846,12856,12916,12968,12977,12978,12981,12996,13021,13028,13065,13091,13108,13162,13172,13173,13196,13239,13246,13248,13251,13257,13259,13265,13272,13287,13308,13368,13387,13395,13404,13413,13459,13503,13510,13513,13523,13584,13604,13608,13610,13618,13643,13649,13653,13663,13673,13678,13692,13723,13727,13752,13787,13834,13837,13839,13847,13874,13902,13911,13940,13970,13978,13998,14016,14044,14058,14067,14072,14117,14149,14159,14169,14175,14224,14237,14238,14240,14261,14286,14290,14351,14353,14375,14389,14393,14437,14460,14511,14526,14535,14540,14545,14572,14577,14583,14593,14606,14626,14652,14670,14705,14707,14714,14719,14739,14760,14799,14804,14807,14813,14816,14819,14821,14870,14904,14909,14913,14937,15008,15028,15042,15063,15082,15145,15156,15204,15217,15228,15239,15268,15279,15330,15355,15383,15435,15440,15449,15497,15527,15532,15547,15549,15567,15572,15590,15622,15647,15688,15694,15726,15745,15749,15784,15795,15813,15838,15839,15840,15845,15867,15873,15881,15883,15924,15982,15989,16010,16012,16032,16047,16080,16082,16099,16119,16124,16192,16202,16218,16307,16325,16358,16386,16388,16393,16407,16408,16413,16460,16520,16525,16556,16573,16576,16593,16607,16644,16686,16697,16720,16723,16754,16770,16838,16861,16957,16984,16986,17019,17026,17042,17046,17057,17070,17082,17116,17223,17231,17240,17243,17256,17259,17264,17318,17343,17350,17354,17369,17382,17388],"43":[15,21,28,33,36,39,55,68,77,80,82,85,94,96,144,146,154,157,171,178,198,229,235,238,271,304,325,333,335,371,381,418,430,432,433,439,458,491,493,494,497,510,524,527,532,599,611,633,656,686,737,743,771,808,811,832,833,895,896,946,977,978,1022,1040,1041,1089,1114,1117,1150,1160,1164,1174,1185,1189,1209,1223,1259,1286,1305,1308,1319,1322,1405,1407,1409,1421,1428,1440,1462,1464,1467,1472,1474,1480,1481,1510,1512,1517,1550,1561,1578,1595,1612,1618,1630,1635,1682,1734,1762,1788,1800,1820,1830,1845,1869,1873,1874,1876,1885,1909,1981,2009,2050,2054,2121,2123,2131,2142,2143,2166,2167,2202,2210,2230,2240,2249,2263,2272,2279,2304,2327,2338,2343,2356,2358,2362,2370,2386,2395,2429,2471,2499,2521,2524,2550,2592,2605,2632,2640,2661,2664,2681,2697,2716,2758,2802,2808,2815,2867,2881,2883,2902,2917,2924,2988,3028,3036,3042,3053,3055,3064,3065,3083,3113,3115,3135,3148,3169,3170,3172,3198,3266,3275,3286,3289,3310,3338,3361,3362,3395,3400,3423,3426,3428,3474,3517,3540,3570,3576,3587,3589,3632,3640,3679,3698,3702,3718,3720,3727,3770,3787,3825,3856,3886,3887,3890,3894,3916,3927,3938,3968,3986,3989,4028,4050,4117,4132,4148,4155,4191,4202,4217,4255,4265,4292,4331,4368,4370,4414,4459,4472,4492,4499,4515,4532,4585,4618,4678,4693,4728,4729,4743,4752,4765,4771,4772,4779,4792,4799,4804,4811,4818,4828,4829,4833,4871,4888,4929,4935,4958,4964,4989,4991,5014,5019,5046,5047,5051,5061,5065,5077,5081,5093,5097,5100,5106,5107,5108,5127,5134,5142,5178,5181,5191,5192,5198,5202,5218,5279,5291,5326,5336,5352,5375,5432,5442,5463,5468,5474,5518,5524,5555,5582,5603,5605,5621,5643,5658,5660,5678,5714,5717,5724,5745,5757,5789,5815,5869,5874,5904,5922,5928,5930,5992,5996,6027,6032,6042,6066,6070,6083,6112,6113,6136,6168,6171,6181,6186,6188,6203,6228,6248,6308,6311,6353,6375,6383,6428,6440,6446,6473,6490,6516,6533,6538,6546,6563,6575,6586,6589,6606,6637,6662,6694,6716,6734,6735,6752,6774,6786,6788,6819,6840,6857,6861,6866,6870,6874,6878,6889,6892,6944,6945,6952,6966,6970,7003,7005,7010,7018,7019,7061,7073,7085,7086,7126,7132,7142,7161,7176,7188,7249,7288,7298,7301,7313,7317,7320,7329,7359,7366,7376,7385,7386,7405,7410,7413,7422,7429,7444,7449,7459,7483,7497,7502,7511,7542,7568,7573,7577,7581,7585,7605,7622,7646,7680,7696,7734,7737,7773,7821,7825,7831,7836,7847,7893,7907,7954,7966,7997,7999,8005,8011,8060,8063,8095,8099,8102,8130,8172,8179,8202,8207,8220,8251,8260,8261,8265,8298,8320,8323,8327,8328,8345,8351,8372,8381,8394,8396,8404,8416,8427,8437,8470,8504,8510,8535,8549,8555,8576,8581,8585,8613,8631,8642,8652,8661,8665,8676,8679,8685,8686,8704,8717,8720,8728,8750,8763,8786,8810,8838,8840,8848,8864,8870,8894,8898,8910,8912,8931,8947,8953,8980,9015,9044,9074,9076,9087,9098,9101,9103,9138,9172,9186,9201,9211,9223,9254,9273,9283,9286,9287,9327,9382,9391,9400,9407,9412,9418,9442,9474,9479,9516,9522,9524,9570,9583,9615,9644,9667,9704,9707,9721,9725,9728,9740,9771,9782,9792,9802,9804,9809,9844,9855,9858,9918,9942,9947,9968,9970,10024,10041,10042,10047,10049,10080,10099,10103,10109,10112,10123,10129,10133,10136,10137,10160,10163,10180,10182,10198,10204,10216,10220,10225,10234,10236,10239,10263,10268,10286,10288,10319,10322,10351,10387,10388,10452,10461,10474,10559,10567,10573,10603,10621,10649,10653,10664,10700,10728,10769,10823,10825,10845,10855,10864,10878,10892,10897,10920,10924,10946,10978,10979,10984,10990,10996,11010,11011,11022,11032,11066,11072,11080,11086,11090,11097,11101,11122,11129,11134,11141,11172,11234,11250,11281,11324,11328,11344,11350,11387,11401,11431,11449,11450,11513,11524,11599,11609,11618,11633,11664,11696,11712,11717,11723,11728,11748,11756,11792,11798,11805,11819,11832,11834,11847,11848,11851,11884,11894,11931,11936,11992,12004,12005,12016,12025,12030,12035,12063,12079,12080,12095,12140,12142,12170,12202,12216,12217,12265,12286,12287,12290,12314,12321,12337,12368,12438,12490,12497,12551,12555,12588,12624,12632,12708,12711,12712,12725,12746,12765,12797,12814,12817,12821,12831,12839,12844,12861,12892,12894,12924,12944,12947,12957,12965,12967,12968,12986,13007,13008,13013,13041,13042,13059,13074,13106,13136,13145,13184,13206,13216,13223,13240,13248,13286,13321,13340,13365,13416,13445,13449,13494,13547,13562,13566,13572,13590,13595,13601,13611,13630,13642,13656,13666,13667,13670,13684,13697,13758,13764,13772,13774,13777,13781,13785,13796,13810,13834,13835,13844,13852,13872,13898,13902,13918,13920,13988,14005,14006,14017,14039,14071,14073,14079,14147,14148,14173,14211,14222,14226,14235,14262,14269,14272,14290,14296,14299,14339,14358,14368,14389,14400,14406,14414,14433,14456,14459,14485,14490,14502,14506,14534,14562,14567,14589,14594,14647,14673,14693,14725,14736,14739,14753,14764,14806,14830,14851,14866,14876,14897,14898,14901,14903,14930,14947,14949,15005,15018,15027,15028,15031,15048,15063,15117,15144,15150,15164,15176,15194,15200,15201,15212,15218,15220,15237,15241,15266,15268,15286,15291,15322,15348,15351,15392,15401,15465,15491,15495,15506,15512,15520,15547,15557,15563,15564,15567,15572,15574,15575,15594,15595,15617,15623,15628,15641,15646,15647,15681,15711,15721,15739,15775,15780,15787,15788,15798,15840,15865,15871,15874,15928,15947,15950,15975,16003,16006,16016,16029,16060,16061,16069,16107,16113,16165,16175,16182,16185,16198,16230,16260,16261,16305,16310,16311,16316,16340,16343,16346,16347,16364,16376,16396,16456,16468,16492,16526,16546,16559,16562,16576,16620,16667,16682,16687,16701,16730,16760,16761,16781,16809,16849,16857,16863,16865,16882,16902,16941,16945,16957,16985,17017,17025,17031,17046,17051,17070,17089,17109,17110,17148,17156,17158,17173,17176,17184,17222,17263,17298,17344,17366,17367,17373,17374,17399],"44":[3,7,23,67,78,84,89,145,185,214,224,229,348,356,359,368,394,419,428,462,468,483,493,518,519,524,575,620,627,647,651,659,666,678,717,735,742,748,790,829,855,861,870,881,894,908,935,963,986,1001,1013,1022,1045,1073,1078,1085,1092,1132,1133,1148,1149,1219,1229,1252,1265,1272,1299,1337,1359,1376,1401,1409,1417,1425,1452,1460,1467,1509,1563,1568,1585,1588,1620,1621,1622,1629,1635,1645,1671,1677,1687,1696,1699,1721,1755,1758,1761,1768,1774,1786,1792,1804,1805,1827,1857,1864,1949,1985,1995,1998,2048,2061,2081,2091,2139,2148,2150,2165,2185,2187,2195,2204,2231,2251,2256,2269,2284,2301,2306,2318,2322,2331,2358,2363,2372,2394,2399,2420,2426,2447,2448,2461,2469,2475,2507,2508,2510,2547,2554,2556,2557,2558,2559,2575,2578,2581,2591,2592,2611,2618,2638,2685,2703,2740,2745,2755,2777,2781,2793,2821,2853,2873,2875,2894,2926,2935,2939,2968,2969,2989,2990,2993,3013,3028,3033,3040,3046,3092,3095,3099,3115,3128,3150,3154,3157,3164,3175,3230,3258,3269,3371,3381,3394,3451,3468,3479,3482,3515,3531,3544,3553,3562,3571,3637,3678,3684,3687,3708,3712,3714,3732,3737,3740,3748,3759,3770,3771,3778,3784,3817,3864,3878,3879,3908,3924,3940,3941,3947,3983,3991,4005,4008,4012,4022,4037,4046,4047,4070,4081,4091,4104,4111,4115,4120,4124,4141,4156,4161,4166,4180,4194,4199,4209,4221,4243,4263,4273,4286,4308,4332,4401,4415,4440,4448,4449,4466,4487,4504,4507,4528,4529,4558,4678,4690,4705,4723,4736,4743,4749,4756,4764,4779,4788,4789,4791,4792,4800,4835,4846,4851,4878,4880,4881,4936,4962,4963,4966,4973,4982,5009,5023,5038,5059,5070,5089,5104,5108,5113,5138,5156,5157,5159,5186,5187,5199,5213,5218,5219,5260,5305,5324,5361,5369,5407,5441,5442,5454,5463,5479,5493,5573,5577,5590,5595,5600,5617,5642,5669,5683,5714,5743,5777,5789,5793,5801,5806,5809,5837,5841,5844,5848,5856,5898,5937,5941,5962,5995,6010,6068,6076,6129,6132,6137,6143,6145,6154,6193,6209,6210,6211,6220,6229,6260,6266,6317,6346,6362,6370,6376,6392,6434,6450,6467,6480,6483,6506,6510,6515,6526,6531,6549,6552,6566,6572,6598,6605,6625,6646,6669,6679,6722,6745,6757,6760,6776,6790,6839,6845,6865,6872,6912,6920,6964,6983,7017,7023,7024,7046,7059,7104,7111,7127,7147,7192,7195,7196,7197,7200,7212,7221,7222,7238,7249,7261,7269,7282,7309,7326,7327,7334,7353,7367,7372,7383,7385,7391,7396,7404,7408,7415,7439,7456,7488,7553,7557,7558,7565,7572,7575,7577,7588,7591,7624,7633,7636,7652,7653,7663,7692,7700,7708,7728,7733,7765,7768,7777,7781,7787,7849,7875,7877,7887,7898,7910,7935,7959,8009,8015,8027,8033,8036,8042,8045,8141,8177,8220,8235,8236,8300,8304,8330,8341,8343,8370,8383,8418,8422,8426,8430,8470,8474,8477,8484,8497,8500,8506,8522,8523,8567,8578,8586,8589,8607,8609,8612,8658,8664,8676,8686,8691,8702,8712,8722,8728,8746,8754,8762,8773,8774,8789,8850,8874,8903,8904,8918,8935,8939,8945,8980,8990,9010,9013,9034,9067,9088,9089,9101,9127,9139,9174,9179,9194,9203,9212,9223,9238,9254,9265,9272,9277,9290,9295,9300,9320,9326,9384,9388,9413,9447,9479,9483,9501,9503,9524,9565,9573,9594,9613,9630,9643,9701,9707,9713,9726,9727,9748,9758,9797,9812,9824,9827,9833,9838,9839,9841,9844,9867,9879,9881,9889,9891,9911,9935,9944,9950,9960,9969,10014,10017,10030,10050,10060,10067,10069,10112,10114,10126,10129,10138,10154,10168,10170,10171,10176,10179,10188,10201,10235,10240,10263,10276,10306,10316,10327,10331,10342,10349,10368,10377,10401,10405,10417,10434,10440,10448,10449,10454,10545,10601,10603,10625,10627,10641,10648,10669,10678,10683,10711,10781,10798,10811,10828,10832,10833,10846,10854,10858,10863,10865,10871,10913,10925,10937,10961,10970,10973,10993,11015,11017,11024,11037,11047,11074,11083,11090,11118,11121,11144,11155,11168,11179,11192,11214,11225,11233,11251,11256,11263,11299,11300,11309,11315,11320,11342,11345,11348,11354,11371,11394,11408,11410,11429,11447,11450,11469,11472,11496,11509,11523,11541,11543,11552,11575,11577,11594,11597,11615,11645,11649,11652,11655,11661,11677,11684,11699,11710,11721,11722,11726,11736,11751,11765,11778,11789,11826,11831,11843,11883,11887,11890,11892,11908,11935,11939,11952,11967,11996,12019,12026,12029,12040,12086,12094,12112,12197,12207,12214,12226,12232,12259,12275,12281,12295,12307,12313,12322,12335,12345,12394,12409,12412,12426,12431,12485,12492,12495,12524,12527,12530,12531,12541,12551,12553,12565,12579,12614,12621,12626,12629,12632,12699,12712,12713,12717,12731,12749,12752,12779,12785,12828,12859,12873,12903,12928,12938,12942,12983,12997,12998,13001,13021,13022,13028,13036,13064,13073,13080,13099,13105,13111,13117,13119,13122,13133,13145,13178,13184,13192,13195,13196,13209,13260,13263,13268,13272,13283,13303,13340,13348,13352,13372,13376,13383,13394,13421,13445,13449,13452,13464,13470,13474,13475,13485,13522,13546,13547,13564,13575,13631,13647,13653,13670,13683,13684,13687,13689,13746,13783,13795,13807,13809,13824,13826,13833,13848,13856,13879,13909,14005,14009,14012,14019,14024,14030,14035,14074,14090,14176,14181,14199,14246,14251,14327,14344,14354,14453,14473,14480,14485,14494,14513,14517,14539,14579,14599,14607,14626,14635,14689,14702,14706,14712,14719,14741,14748,14808,14809,14830,14876,14891,14911,14927,14933,14951,14954,14959,14976,14987,15004,15009,15010,15037,15070,15090,15108,15116,15120,15136,15152,15160,15163,15171,15174,15178,15186,15196,15219,15232,15238,15240,15261,15302,15327,15369,15372,15374,15377,15381,15389,15390,15391,15409,15463,15467,15487,15502,15517,15533,15608,15636,15687,15689,15733,15755,15760,15764,15767,15798,15803,15805,15841,15842,15849,15893,15898,15914,15961,15964,15988,15992,15995,16008,16025,16026,16027,16042,16049,16075,16077,16089,16096,16117,16123,16127,16134,16165,16179,16181,16185,16188,16189,16196,16224,16229,16252,16303,16314,16325,16333,16354,16363,16393,16402,16432,16444,16476,16512,16528,16534,16537,16550,16562,16568,16569,16575,16583,16586,16606,16644,16668,16677,16706,16710,16723,16763,16774,16792,16826,16874,16914,16931,16939,16946,16949,16976,16977,16982,16988,17017,17055,17079,17084,17125,17139,17142,17143,17149,17172,17174,17176,17204,17209,17220,17226,17243,17247,17259,17281,17337,17350,17368,17373,17392],"45":[9,19,25,39,101,149,151,187,221,231,264,278,285,287,314,315,335,384,388,411,433,448,454,496,500,521,542,546,566,583,609,633,669,673,678,690,709,718,722,773,790,802,816,828,879,907,921,934,951,962,967,985,990,991,994,997,1060,1068,1072,1112,1114,1116,1120,1132,1144,1185,1205,1206,1213,1217,1222,1235,1236,1238,1265,1266,1270,1310,1326,1328,1351,1376,1395,1397,1405,1406,1450,1478,1482,1489,1491,1502,1503,1524,1535,1548,1559,1570,1589,1600,1601,1602,1619,1629,1641,1688,1705,1716,1733,1736,1747,1757,1760,1768,1774,1849,1859,1907,1909,1915,1919,1928,1944,1951,1963,1991,2012,2014,2019,2090,2168,2207,2219,2235,2253,2274,2276,2320,2340,2362,2378,2381,2431,2452,2484,2486,2546,2548,2571,2578,2624,2625,2649,2680,2690,2725,2726,2739,2745,2747,2753,2757,2766,2772,2788,2842,2848,2879,2880,2883,2930,2939,2961,3009,3015,3022,3073,3110,3116,3127,3130,3134,3142,3160,3192,3201,3207,3219,3220,3246,3279,3285,3287,3299,3318,3332,3334,3341,3406,3414,3424,3446,3450,3470,3472,3480,3482,3507,3513,3534,3549,3550,3553,3569,3614,3629,3665,3669,3685,3687,3688,3691,3706,3715,3729,3746,3762,3764,3778,3790,3849,3868,3890,3891,3940,3960,3961,3983,3986,4013,4022,4036,4044,4072,4087,4089,4093,4152,4160,4167,4169,4182,4221,4232,4256,4358,4374,4376,4394,4395,4402,4409,4411,4418,4459,4495,4508,4520,4529,4570,4577,4580,4581,4582,4606,4615,4641,4645,4647,4752,4774,4782,4802,4805,4807,4833,4864,4868,4875,4911,4921,4943,4946,4964,4987,5018,5044,5046,5059,5089,5113,5122,5177,5179,5189,5193,5200,5207,5215,5222,5228,5258,5284,5293,5312,5319,5325,5339,5340,5384,5388,5392,5421,5450,5473,5474,5481,5488,5489,5502,5584,5592,5613,5630,5656,5662,5678,5694,5696,5701,5710,5717,5719,5728,5729,5743,5790,5811,5813,5838,5887,5935,5941,5942,6021,6055,6079,6084,6099,6131,6149,6152,6154,6158,6171,6196,6208,6230,6237,6283,6305,6318,6375,6377,6406,6413,6428,6449,6453,6465,6467,6496,6540,6544,6557,6567,6568,6589,6604,6616,6631,6636,6638,6661,6690,6725,6733,6736,6784,6790,6795,6850,6853,6870,6875,6882,6917,6959,6966,6968,6969,6979,7002,7019,7075,7101,7107,7113,7140,7148,7210,7233,7241,7242,7247,7253,7271,7292,7318,7336,7390,7422,7423,7424,7488,7547,7549,7558,7559,7564,7566,7588,7604,7636,7640,7682,7687,7694,7759,7779,7820,7839,7845,7849,7861,7862,7869,7880,7882,7918,7974,8032,8058,8059,8082,8094,8216,8238,8241,8263,8266,8269,8282,8302,8353,8382,8402,8482,8494,8496,8524,8535,8537,8541,8543,8558,8567,8586,8589,8590,8610,8632,8662,8670,8685,8697,8771,8781,8782,8786,8792,8793,8795,8811,8814,8830,8844,8863,8868,8878,8912,8913,8920,8921,8935,8951,8971,8974,8996,9023,9024,9027,9037,9087,9110,9116,9149,9161,9169,9172,9227,9232,9237,9247,9271,9302,9315,9317,9326,9369,9373,9388,9446,9447,9450,9453,9456,9475,9483,9491,9508,9513,9544,9548,9555,9572,9603,9623,9638,9641,9682,9708,9725,9736,9742,9757,9762,9763,9770,9772,9777,9793,9795,9840,9849,9855,9858,9911,9922,9935,9986,10004,10016,10018,10039,10047,10072,10076,10102,10120,10122,10141,10144,10155,10170,10178,10206,10270,10298,10302,10312,10331,10367,10427,10428,10447,10449,10460,10461,10488,10504,10510,10512,10517,10523,10534,10536,10541,10560,10580,10588,10603,10605,10641,10664,10686,10692,10700,10721,10765,10773,10807,10856,10868,10887,10926,10976,10977,10983,10990,10992,11013,11019,11028,11036,11037,11058,11067,11071,11094,11122,11124,11132,11164,11179,11183,11206,11213,11216,11218,11229,11234,11237,11267,11307,11347,11349,11391,11404,11419,11420,11449,11463,11464,11465,11494,11495,11501,11529,11530,11552,11561,11565,11568,11582,11588,11606,11609,11612,11638,11653,11658,11662,11666,11676,11681,11693,11701,11702,11715,11746,11753,11782,11796,11817,11836,11863,11872,11891,11933,11944,11957,11984,12005,12022,12056,12063,12071,12074,12079,12096,12098,12100,12143,12178,12201,12205,12214,12239,12255,12293,12324,12335,12340,12358,12369,12373,12416,12432,12475,12486,12506,12519,12525,12652,12684,12721,12724,12727,12809,12814,12819,12829,12856,12913,12949,12957,12965,12968,12973,12981,12993,13030,13034,13053,13060,13074,13116,13133,13142,13190,13197,13274,13293,13299,13302,13310,13320,13335,13348,13371,13400,13416,13429,13442,13448,13457,13470,13487,13489,13493,13495,13496,13499,13500,13513,13522,13523,13551,13564,13567,13577,13591,13674,13687,13699,13710,13776,13806,13820,13862,13867,13888,13905,13920,13921,13925,13982,13990,13993,14024,14035,14042,14051,14068,14086,14093,14096,14124,14141,14164,14171,14180,14195,14204,14236,14256,14265,14314,14348,14352,14375,14378,14397,14422,14428,14449,14507,14520,14535,14540,14545,14629,14635,14639,14642,14666,14671,14686,14696,14715,14720,14760,14779,14786,14789,14808,14810,14811,14816,14840,14858,14870,14873,14875,14886,14894,14904,14924,14939,14947,14953,14959,14976,14988,15003,15028,15041,15061,15074,15090,15107,15110,15128,15158,15169,15178,15195,15237,15249,15259,15270,15281,15285,15314,15321,15326,15356,15360,15364,15388,15389,15397,15409,15410,15416,15428,15455,15503,15509,15523,15524,15544,15545,15594,15609,15622,15654,15655,15660,15664,15665,15671,15686,15695,15700,15701,15721,15743,15750,15776,15784,15799,15803,15809,15827,15864,15869,15871,15897,15906,15922,15926,15927,15932,15954,15959,15962,16007,16013,16016,16018,16034,16036,16125,16134,16153,16172,16174,16180,16211,16245,16264,16268,16269,16287,16288,16329,16355,16365,16371,16384,16386,16414,16441,16446,16458,16462,16470,16479,16482,16513,16518,16534,16543,16554,16558,16559,16610,16646,16683,16689,16725,16734,16740,16766,16783,16785,16795,16798,16801,16803,16804,16807,16836,16856,16889,16899,16905,16944,16965,16977,17005,17013,17018,17024,17033,17050,17066,17067,17068,17085,17090,17111,17130,17140,17143,17162,17178,17179,17189,17190,17191,17227,17229,17242,17254,17263,17283,17324,17351,17399,17401],"46":[6,7,19,22,38,50,56,83,84,88,110,131,158,182,213,219,228,236,274,292,299,314,340,365,379,416,418,449,460,469,509,521,527,550,579,580,586,601,604,608,617,625,630,652,680,694,701,736,749,780,809,881,892,895,905,915,919,937,952,958,973,974,986,988,990,1005,1015,1033,1035,1050,1051,1061,1076,1079,1089,1090,1094,1103,1111,1115,1128,1155,1175,1178,1179,1197,1211,1222,1242,1262,1301,1351,1388,1414,1425,1433,1448,1461,1471,1478,1502,1507,1531,1566,1567,1577,1593,1600,1612,1615,1629,1638,1645,1662,1681,1689,1703,1715,1723,1728,1806,1810,1812,1834,1835,1874,1895,1908,2002,2028,2073,2080,2092,2093,2123,2126,2127,2208,2225,2290,2315,2333,2334,2347,2361,2376,2405,2408,2426,2429,2438,2497,2560,2571,2572,2584,2598,2601,2611,2662,2702,2715,2719,2743,2750,2756,2791,2803,2865,2879,2892,2896,2899,2921,2925,2944,2970,2983,3045,3046,3058,3064,3075,3090,3105,3111,3120,3136,3138,3158,3170,3180,3181,3242,3261,3272,3274,3275,3297,3308,3319,3351,3358,3362,3367,3397,3442,3449,3454,3488,3489,3497,3500,3501,3506,3513,3517,3542,3551,3562,3582,3583,3613,3626,3659,3691,3713,3745,3758,3762,3796,3846,3882,3910,3922,3928,3937,3944,3945,3958,3963,3964,3977,3992,4010,4022,4028,4055,4061,4082,4093,4106,4107,4119,4125,4147,4159,4174,4182,4184,4207,4217,4236,4243,4245,4246,4261,4262,4295,4309,4312,4314,4325,4334,4358,4366,4422,4459,4475,4488,4555,4575,4583,4586,4593,4595,4619,4634,4645,4688,4738,4764,4773,4779,4782,4786,4813,4820,4821,4832,4850,4855,4869,4875,4884,4929,4951,4962,4979,4984,4986,4991,5006,5032,5037,5041,5061,5085,5092,5107,5137,5147,5149,5161,5165,5168,5171,5191,5245,5255,5266,5278,5291,5353,5370,5378,5391,5406,5415,5423,5429,5446,5450,5463,5471,5486,5494,5513,5514,5530,5534,5535,5570,5585,5597,5603,5629,5642,5677,5695,5697,5701,5715,5719,5727,5736,5739,5757,5768,5771,5789,5807,5831,5840,5851,5856,5871,5905,5917,5925,5943,5950,5960,5961,5975,6023,6037,6078,6085,6110,6112,6118,6134,6136,6144,6153,6166,6176,6178,6202,6213,6239,6253,6265,6295,6313,6335,6344,6346,6351,6395,6399,6400,6436,6440,6454,6497,6510,6512,6523,6526,6558,6602,6622,6634,6641,6647,6650,6661,6697,6698,6731,6742,6745,6751,6760,6771,6810,6828,6862,6887,6890,6891,6906,6908,6924,6934,6956,6977,6992,7007,7018,7030,7035,7036,7057,7064,7080,7137,7151,7159,7161,7170,7173,7200,7220,7228,7237,7250,7254,7258,7273,7277,7282,7308,7359,7364,7372,7375,7378,7390,7395,7396,7398,7400,7408,7440,7455,7468,7470,7497,7515,7520,7521,7532,7544,7551,7553,7564,7612,7617,7625,7627,7673,7677,7703,7709,7725,7727,7746,7752,7774,7775,7784,7806,7862,7912,7930,7932,7942,7952,7960,7963,7976,8008,8021,8045,8057,8077,8085,8086,8092,8110,8132,8154,8158,8160,8181,8205,8231,8245,8267,8289,8298,8303,8311,8333,8340,8370,8383,8394,8423,8453,8491,8507,8508,8526,8535,8537,8565,8572,8580,8581,8584,8594,8637,8640,8720,8737,8764,8768,8770,8775,8776,8789,8791,8795,8812,8827,8835,8861,8862,8873,8892,8897,8906,8934,8940,8942,8943,8944,8962,9007,9013,9025,9063,9064,9073,9104,9117,9118,9140,9168,9183,9185,9225,9230,9256,9298,9300,9313,9325,9343,9356,9359,9388,9390,9397,9403,9416,9417,9421,9422,9442,9446,9452,9453,9455,9494,9495,9500,9514,9531,9563,9574,9581,9615,9630,9643,9646,9654,9662,9669,9702,9747,9758,9779,9800,9813,9829,9854,9855,9856,9859,9872,9873,9889,9908,9921,9940,9961,9970,9977,9981,9984,9991,10002,10022,10024,10035,10044,10045,10049,10066,10079,10084,10095,10096,10097,10125,10126,10133,10141,10143,10150,10151,10164,10169,10179,10181,10195,10242,10257,10317,10320,10323,10328,10331,10353,10388,10414,10421,10428,10432,10450,10498,10505,10533,10536,10548,10561,10569,10605,10608,10625,10629,10646,10647,10692,10694,10706,10708,10753,10758,10774,10779,10820,10841,10845,10851,10862,10863,10868,10880,10892,10916,10922,10937,10946,10952,10959,10974,10987,10991,10996,11000,11009,11015,11033,11035,11073,11087,11090,11103,11121,11123,11127,11140,11145,11162,11166,11206,11209,11312,11321,11327,11328,11345,11357,11381,11404,11406,11460,11474,11495,11502,11504,11513,11523,11534,11540,11551,11559,11567,11576,11597,11630,11669,11678,11679,11681,11692,11706,11725,11726,11776,11783,11791,11807,11831,11873,11894,11907,11945,11954,11959,11975,11987,11991,11992,11995,12018,12024,12040,12057,12081,12100,12116,12119,12151,12152,12178,12182,12210,12234,12306,12317,12340,12342,12369,12382,12420,12421,12434,12437,12440,12455,12464,12480,12490,12494,12495,12522,12541,12548,12557,12584,12602,12613,12623,12635,12640,12656,12677,12691,12693,12698,12711,12723,12731,12737,12774,12785,12790,12814,12864,12867,12868,12874,12886,12909,12928,12936,12947,12958,13020,13038,13052,13079,13090,13135,13170,13173,13177,13181,13182,13231,13237,13254,13265,13270,13307,13330,13339,13361,13371,13374,13379,13388,13402,13415,13442,13458,13482,13493,13495,13508,13529,13535,13539,13549,13570,13571,13583,13600,13654,13693,13696,13723,13857,13874,13894,13927,13936,13959,13973,14026,14034,14048,14056,14110,14116,14121,14142,14193,14250,14253,14291,14312,14325,14352,14355,14379,14381,14389,14390,14395,14412,14434,14443,14446,14459,14460,14463,14469,14470,14473,14485,14490,14526,14535,14555,14556,14568,14569,14581,14586,14594,14621,14622,14631,14644,14676,14714,14717,14725,14742,14763,14782,14791,14795,14801,14827,14828,14833,14892,14897,14898,14907,14912,14915,14916,14922,14999,15011,15031,15075,15078,15088,15089,15107,15116,15126,15134,15153,15203,15227,15231,15244,15254,15358,15395,15422,15443,15451,15454,15455,15461,15484,15487,15490,15497,15536,15543,15572,15579,15581,15603,15614,15628,15646,15660,15662,15694,15695,15717,15718,15762,15793,15795,15800,15806,15818,15836,15842,15857,15884,15892,15902,15928,15964,15975,15994,16001,16013,16026,16036,16090,16094,16102,16139,16142,16144,16178,16187,16254,16272,16280,16301,16341,16384,16385,16401,16410,16414,16417,16469,16486,16537,16556,16563,16615,16622,16630,16649,16672,16677,16700,16717,16772,16779,16825,16878,16915,16916,16972,16989,17005,17029,17095,17101,17122,17135,17202,17294,17301,17304,17324,17326,17327,17358,17363],"47":[6,24,41,56,80,99,160,181,242,263,281,285,319,332,342,350,358,415,441,445,452,453,454,469,470,475,495,508,515,517,523,524,553,557,596,614,618,634,635,704,707,710,717,722,725,734,735,751,777,804,818,821,825,863,899,943,950,974,995,997,998,1014,1022,1030,1071,1116,1126,1130,1131,1134,1149,1188,1208,1239,1264,1268,1283,1295,1297,1313,1322,1334,1430,1435,1460,1464,1484,1486,1490,1524,1569,1581,1594,1606,1637,1685,1713,1729,1730,1741,1762,1765,1787,1788,1809,1810,1820,1831,1898,1926,1960,1982,2001,2003,2060,2088,2091,2108,2129,2151,2181,2209,2217,2226,2266,2275,2276,2309,2314,2342,2351,2372,2385,2421,2434,2449,2452,2464,2482,2526,2541,2551,2585,2635,2638,2648,2665,2672,2675,2681,2689,2696,2750,2754,2764,2773,2778,2789,2814,2821,2826,2838,2843,2863,2874,2876,2904,2945,2953,2967,2976,2977,2983,2995,3035,3068,3075,3101,3111,3159,3183,3204,3219,3221,3222,3225,3235,3266,3269,3279,3284,3286,3320,3386,3402,3445,3453,3484,3487,3488,3489,3491,3502,3525,3569,3581,3631,3653,3666,3726,3743,3757,3759,3773,3785,3796,3799,3804,3822,3828,3858,3883,3891,3910,3934,3962,3963,3967,3968,3969,4024,4042,4062,4063,4068,4077,4078,4095,4098,4107,4139,4141,4158,4195,4214,4238,4242,4243,4253,4261,4290,4302,4322,4323,4327,4328,4335,4345,4353,4372,4389,4398,4415,4419,4447,4464,4471,4476,4497,4499,4510,4519,4541,4551,4562,4615,4619,4638,4644,4646,4659,4678,4715,4718,4723,4725,4734,4744,4755,4760,4793,4825,4862,4877,4899,4903,4913,4916,4932,4945,4948,4961,4987,4999,5010,5012,5040,5085,5086,5090,5151,5152,5160,5170,5183,5203,5208,5232,5238,5246,5301,5310,5350,5376,5389,5400,5409,5440,5446,5463,5471,5481,5498,5513,5533,5570,5580,5586,5599,5605,5612,5621,5663,5715,5748,5756,5757,5781,5821,5858,5883,5902,5907,5914,5934,5956,5999,6002,6010,6033,6072,6100,6112,6115,6122,6157,6162,6171,6173,6188,6196,6236,6260,6268,6281,6285,6288,6304,6348,6371,6372,6373,6382,6391,6398,6399,6401,6466,6473,6495,6521,6525,6536,6540,6553,6561,6606,6634,6673,6679,6681,6685,6687,6699,6703,6706,6731,6746,6748,6788,6818,6828,6831,6853,6872,6882,6925,6936,6958,6975,6981,6986,7001,7002,7005,7008,7025,7033,7050,7077,7088,7105,7119,7131,7139,7146,7149,7161,7163,7170,7194,7198,7201,7205,7209,7214,7222,7237,7247,7253,7257,7284,7289,7300,7302,7311,7339,7354,7355,7385,7400,7432,7437,7447,7461,7463,7474,7477,7485,7488,7502,7505,7521,7555,7562,7567,7600,7603,7614,7622,7637,7671,7694,7695,7710,7713,7715,7728,7733,7741,7767,7775,7778,7793,7803,7810,7812,7815,7822,7827,7856,7866,7881,7990,7994,8002,8011,8072,8079,8086,8111,8134,8152,8170,8189,8190,8232,8260,8264,8282,8283,8294,8335,8338,8341,8373,8395,8421,8422,8435,8441,8479,8483,8529,8550,8553,8555,8570,8590,8606,8647,8671,8744,8767,8796,8850,8858,8862,8880,8930,8954,8961,8972,9010,9015,9037,9048,9051,9064,9079,9121,9130,9138,9141,9152,9153,9164,9171,9173,9220,9224,9225,9229,9231,9261,9272,9292,9295,9296,9323,9392,9422,9425,9449,9454,9475,9528,9539,9541,9565,9580,9594,9670,9678,9708,9723,9733,9734,9780,9790,9807,9823,9825,9844,9846,9858,9865,9874,9885,9915,9990,9994,9996,10021,10022,10027,10051,10052,10069,10085,10091,10121,10132,10143,10151,10158,10203,10211,10236,10243,10256,10287,10303,10309,10323,10325,10334,10370,10380,10401,10427,10454,10456,10479,10483,10499,10509,10518,10551,10606,10620,10623,10651,10655,10670,10704,10713,10721,10724,10732,10748,10753,10785,10802,10809,10813,10841,10842,10852,10856,10882,10889,10891,10903,10945,10947,10974,10984,11015,11031,11048,11089,11113,11117,11142,11146,11148,11151,11167,11199,11216,11229,11236,11243,11256,11283,11334,11337,11341,11364,11386,11395,11399,11445,11454,11502,11514,11551,11565,11579,11632,11640,11711,11728,11732,11738,11740,11754,11762,11765,11779,11824,11865,11867,11874,11879,11882,11885,11945,11946,11981,11990,12012,12017,12067,12071,12073,12103,12109,12119,12129,12143,12152,12154,12160,12166,12187,12218,12239,12247,12255,12311,12327,12340,12363,12389,12390,12414,12426,12440,12445,12482,12483,12486,12495,12502,12530,12537,12608,12609,12678,12681,12689,12724,12742,12745,12774,12787,12791,12806,12810,12824,12868,12870,12901,12948,12949,12952,12966,12994,13024,13045,13048,13091,13096,13122,13134,13140,13151,13155,13160,13164,13191,13201,13211,13214,13227,13238,13265,13268,13269,13272,13286,13376,13439,13442,13471,13481,13484,13550,13590,13599,13600,13609,13625,13671,13700,13740,13790,13811,13830,13852,13865,13866,13940,13948,14008,14009,14023,14031,14050,14058,14083,14088,14099,14117,14147,14171,14174,14177,14201,14218,14263,14278,14290,14291,14346,14351,14371,14389,14393,14429,14438,14482,14495,14498,14507,14583,14585,14592,14600,14646,14649,14655,14686,14689,14696,14740,14766,14767,14768,14790,14793,14810,14814,14820,14834,14840,14850,14867,14895,14898,14902,14913,14914,14931,14943,14951,14978,14996,14998,14999,15024,15038,15066,15092,15094,15138,15165,15168,15195,15217,15232,15249,15279,15297,15298,15309,15317,15332,15347,15360,15403,15409,15453,15495,15505,15513,15515,15537,15570,15594,15596,15600,15621,15646,15652,15672,15702,15713,15725,15728,15740,15741,15756,15759,15763,15776,15788,15798,15816,15838,15864,15866,15891,15910,15924,15990,16002,16006,16017,16023,16038,16052,16057,16059,16063,16104,16115,16117,16124,16136,16160,16173,16175,16199,16205,16239,16270,16278,16289,16298,16324,16330,16364,16368,16373,16375,16379,16422,16453,16577,16580,16599,16641,16647,16653,16660,16672,16707,16728,16736,16743,16746,16754,16756,16770,16789,16830,16876,16900,16903,16933,16951,17002,17022,17023,17060,17165,17225,17235,17256,17268,17289,17301,17305,17352,17358,17361,17370],"48":[21,39,58,67,70,137,168,186,262,266,281,297,325,333,339,389,390,398,400,411,420,422,436,459,461,466,494,528,536,552,573,591,596,611,616,627,647,678,719,726,754,760,768,770,785,789,801,825,893,925,939,951,976,1002,1012,1026,1039,1051,1053,1063,1071,1095,1115,1123,1142,1163,1170,1217,1226,1242,1259,1284,1288,1309,1325,1331,1381,1398,1417,1425,1428,1465,1485,1496,1517,1524,1526,1551,1553,1561,1563,1570,1571,1576,1578,1588,1596,1643,1669,1671,1703,1713,1720,1743,1757,1779,1799,1836,1865,1868,1912,1923,1994,1995,2007,2029,2038,2049,2054,2077,2096,2097,2121,2137,2147,2161,2184,2195,2197,2215,2228,2248,2249,2266,2324,2330,2352,2377,2384,2440,2457,2510,2521,2541,2554,2571,2586,2592,2734,2753,2827,2828,2844,2852,2857,2859,2861,2902,2903,2940,2959,2988,2996,3006,3016,3043,3044,3050,3066,3070,3082,3119,3124,3159,3160,3167,3176,3185,3187,3188,3193,3194,3209,3219,3236,3301,3304,3307,3351,3353,3369,3402,3412,3442,3456,3468,3477,3496,3545,3607,3611,3640,3661,3690,3692,3700,3704,3725,3746,3789,3791,3828,3829,3852,3855,3868,3903,3929,3944,3966,4007,4039,4040,4053,4055,4056,4064,4067,4100,4104,4138,4165,4182,4223,4225,4227,4251,4292,4312,4362,4376,4480,4494,4506,4517,4521,4523,4539,4554,4557,4592,4600,4619,4647,4667,4696,4722,4726,4733,4771,4775,4800,4806,4827,4855,4865,4882,4886,4921,4926,4943,4953,4987,4990,5019,5044,5053,5070,5072,5113,5136,5149,5158,5167,5179,5189,5215,5249,5251,5272,5274,5282,5291,5304,5308,5322,5323,5324,5364,5412,5421,5439,5468,5482,5494,5495,5506,5545,5546,5553,5555,5561,5573,5591,5606,5644,5651,5654,5656,5678,5692,5696,5702,5710,5725,5740,5752,5756,5766,5775,5778,5782,5787,5818,5831,5841,5843,5865,5887,5888,5899,5902,5911,5921,5927,5933,5940,5945,5951,5956,5989,6037,6047,6048,6061,6065,6070,6094,6098,6101,6144,6149,6166,6174,6178,6201,6209,6221,6238,6253,6255,6256,6269,6300,6302,6316,6328,6340,6357,6376,6387,6398,6428,6440,6465,6473,6479,6491,6517,6523,6554,6573,6644,6653,6655,6659,6703,6706,6755,6757,6762,6763,6764,6769,6772,6783,6796,6814,6824,6830,6838,6846,6870,6872,6900,6914,6918,6952,6967,7009,7040,7050,7051,7077,7116,7120,7135,7222,7235,7251,7257,7293,7353,7368,7374,7423,7437,7463,7472,7476,7477,7491,7514,7524,7536,7571,7580,7605,7613,7617,7643,7648,7655,7662,7689,7707,7719,7791,7802,7807,7827,7835,7847,7881,7899,7911,7945,7947,7955,7958,7979,7982,8014,8031,8038,8043,8046,8049,8065,8085,8149,8151,8159,8169,8171,8211,8218,8222,8238,8240,8261,8272,8287,8289,8303,8311,8332,8337,8344,8355,8379,8408,8414,8415,8426,8432,8438,8450,8469,8480,8528,8534,8555,8563,8577,8582,8618,8620,8623,8643,8707,8719,8724,8727,8784,8785,8810,8812,8813,8814,8817,8879,8893,8898,8940,8941,8964,8982,8985,8990,8991,8993,9007,9012,9015,9017,9041,9127,9129,9140,9146,9151,9152,9199,9207,9282,9286,9288,9309,9336,9340,9360,9367,9372,9379,9422,9433,9438,9482,9489,9506,9520,9547,9548,9558,9586,9603,9611,9640,9649,9679,9697,9702,9705,9754,9767,9768,9776,9780,9783,9787,9794,9796,9798,9809,9836,9848,9865,9872,9882,9883,9900,9914,9954,9958,9961,9991,10029,10049,10089,10106,10108,10119,10121,10152,10206,10257,10291,10326,10333,10366,10368,10375,10379,10409,10418,10482,10485,10502,10516,10519,10545,10571,10586,10591,10600,10601,10605,10611,10627,10654,10694,10716,10726,10754,10760,10772,10804,10815,10824,10851,10854,10863,10877,10894,10920,10936,10970,11034,11044,11081,11085,11108,11134,11138,11147,11159,11170,11183,11199,11214,11234,11243,11245,11264,11273,11294,11306,11409,11435,11438,11442,11450,11462,11471,11481,11491,11518,11529,11533,11536,11583,11587,11592,11629,11673,11723,11733,11741,11755,11790,11796,11802,11806,11864,11876,11877,11889,11910,11916,11921,11934,11950,11963,11968,11972,11974,12011,12027,12063,12081,12089,12104,12126,12130,12133,12136,12185,12201,12224,12226,12277,12282,12300,12315,12323,12333,12334,12343,12352,12355,12419,12441,12462,12492,12565,12613,12633,12637,12639,12646,12648,12665,12677,12690,12700,12754,12774,12777,12782,12808,12818,12819,12860,12871,12887,12926,12930,12935,12940,12941,12942,12964,13002,13003,13033,13068,13129,13167,13172,13201,13205,13216,13221,13226,13235,13246,13271,13285,13298,13321,13337,13393,13409,13415,13424,13425,13446,13459,13489,13510,13517,13578,13581,13598,13625,13667,13713,13720,13732,13733,13738,13749,13776,13777,13814,13840,13841,13845,13883,13886,13933,13936,14002,14054,14086,14132,14179,14223,14240,14283,14360,14399,14433,14451,14453,14462,14467,14524,14537,14604,14636,14653,14660,14666,14677,14680,14681,14685,14695,14706,14719,14776,14802,14808,14824,14834,14841,14843,14853,14881,14923,14939,14977,14986,15000,15018,15025,15040,15048,15050,15056,15057,15086,15101,15118,15131,15135,15143,15171,15190,15202,15247,15254,15292,15297,15298,15315,15328,15351,15364,15372,15388,15399,15432,15448,15480,15495,15527,15561,15591,15601,15604,15651,15676,15701,15708,15728,15729,15742,15773,15779,15816,15836,15857,15882,15889,15915,15953,15992,16032,16039,16043,16071,16090,16104,16116,16117,16133,16143,16153,16154,16182,16191,16204,16218,16222,16241,16294,16304,16328,16340,16344,16352,16368,16373,16374,16375,16389,16392,16393,16403,16404,16426,16434,16446,16447,16491,16525,16537,16539,16584,16591,16596,16620,16704,16718,16731,16745,16747,16762,16766,16799,16808,16855,16901,16912,16921,16952,16957,16985,16990,16992,16997,17003,17005,17018,17037,17054,17072,17082,17097,17111,17113,17141,17147,17176,17185,17194,17201,17231,17242,17247,17250,17285,17312,17331,17354,17362,17388,17389,17393,17407],"49":[8,10,43,78,88,105,119,147,178,180,203,223,251,295,332,365,368,452,473,481,511,539,541,552,593,598,626,632,639,646,655,683,701,702,714,717,718,747,761,769,771,779,813,815,822,835,836,877,891,894,908,917,924,931,940,947,961,971,981,1010,1017,1018,1039,1074,1080,1087,1088,1117,1120,1127,1131,1134,1156,1160,1177,1180,1193,1203,1262,1297,1384,1429,1447,1477,1493,1501,1512,1516,1532,1544,1548,1559,1564,1567,1582,1595,1608,1612,1635,1648,1658,1671,1736,1751,1753,1777,1778,1780,1804,1811,1812,1836,1846,1872,1887,1897,1913,1919,1923,1938,1986,2018,2021,2054,2077,2096,2111,2193,2194,2217,2236,2269,2292,2314,2318,2337,2341,2355,2370,2430,2438,2446,2449,2472,2494,2516,2520,2523,2532,2538,2542,2576,2656,2668,2687,2702,2739,2745,2750,2774,2782,2804,2818,2834,2855,2860,2861,2906,2919,2935,2981,3019,3023,3029,3030,3043,3049,3057,3069,3083,3108,3129,3144,3150,3155,3158,3165,3180,3186,3191,3201,3261,3264,3269,3273,3316,3333,3372,3382,3383,3384,3401,3422,3425,3434,3436,3441,3461,3471,3476,3484,3512,3544,3550,3595,3599,3616,3626,3635,3649,3663,3698,3735,3741,3747,3758,3776,3807,3818,3822,3863,3895,3898,3905,3907,3910,3934,3945,3959,3986,3989,4019,4028,4030,4031,4063,4081,4095,4158,4159,4182,4201,4202,4222,4230,4242,4274,4278,4295,4298,4303,4306,4361,4371,4396,4397,4404,4414,4419,4422,4424,4425,4431,4434,4435,4448,4454,4463,4489,4495,4503,4511,4549,4551,4553,4593,4607,4609,4620,4637,4644,4656,4676,4684,4694,4696,4700,4722,4728,4732,4736,4742,4756,4775,4777,4779,4786,4799,4810,4845,4854,4858,4875,4885,4899,4909,4920,4947,4959,4979,4981,5020,5036,5038,5046,5055,5066,5080,5084,5108,5130,5145,5152,5164,5166,5170,5201,5206,5209,5232,5248,5257,5270,5293,5294,5300,5311,5312,5317,5328,5341,5406,5415,5422,5434,5437,5449,5479,5484,5489,5499,5503,5519,5536,5544,5563,5585,5591,5601,5613,5639,5642,5657,5667,5688,5696,5697,5700,5704,5708,5713,5721,5727,5754,5790,5804,5810,5819,5847,5848,5893,5895,5905,5906,5938,5949,5968,5980,6008,6013,6044,6052,6080,6119,6152,6168,6171,6210,6218,6249,6252,6285,6297,6300,6305,6308,6310,6330,6416,6437,6479,6480,6491,6500,6542,6544,6577,6589,6592,6599,6640,6650,6694,6707,6735,6781,6787,6803,6804,6832,6847,6855,6859,6881,6886,6961,6971,6974,6993,6995,7013,7015,7016,7049,7053,7076,7079,7081,7093,7109,7135,7139,7149,7204,7221,7235,7238,7264,7280,7306,7313,7315,7319,7320,7329,7336,7348,7361,7378,7383,7398,7416,7446,7476,7491,7534,7605,7608,7624,7651,7675,7707,7716,7721,7739,7749,7776,7808,7811,7835,7875,7881,7885,7888,7906,7909,7918,7925,7927,7945,7953,7966,8005,8025,8046,8064,8096,8104,8122,8126,8158,8175,8201,8218,8237,8243,8285,8300,8334,8344,8356,8376,8389,8396,8412,8418,8442,8453,8456,8460,8485,8514,8530,8566,8607,8610,8620,8644,8659,8669,8677,8692,8698,8704,8710,8730,8762,8772,8804,8809,8832,8852,8854,8880,8883,8911,8921,8956,8979,9014,9016,9027,9046,9051,9055,9060,9097,9099,9129,9150,9151,9153,9160,9176,9179,9190,9192,9197,9202,9228,9232,9250,9258,9326,9372,9413,9416,9451,9454,9458,9468,9495,9498,9511,9547,9565,9606,9610,9668,9671,9675,9726,9740,9742,9779,9800,9847,9854,9867,9869,9879,9907,9927,9956,9959,9969,9972,10020,10041,10066,10071,10086,10090,10110,10139,10219,10223,10227,10281,10301,10302,10315,10319,10337,10342,10344,10353,10385,10426,10468,10483,10490,10496,10501,10529,10533,10552,10567,10577,10583,10614,10624,10635,10694,10695,10705,10721,10726,10727,10750,10752,10779,10803,10807,10812,10825,10837,10845,10856,10867,10901,10911,10941,10944,10945,10970,11011,11038,11051,11083,11111,11128,11144,11151,11172,11175,11187,11212,11244,11246,11265,11296,11300,11304,11341,11362,11365,11367,11409,11416,11418,11419,11424,11454,11459,11478,11481,11485,11492,11495,11497,11532,11537,11544,11564,11597,11600,11620,11625,11627,11636,11643,11650,11658,11665,11702,11730,11763,11772,11780,11833,11848,11860,11862,11878,11889,11916,11917,11945,11997,12026,12035,12038,12068,12079,12092,12114,12154,12177,12220,12223,12232,12233,12316,12372,12375,12392,12447,12470,12509,12525,12547,12548,12560,12564,12588,12595,12611,12645,12762,12763,12767,12775,12784,12794,12861,12865,12883,12884,12890,12892,12894,12952,12958,12960,12983,12994,13007,13025,13036,13085,13104,13110,13143,13150,13163,13166,13188,13252,13255,13264,13293,13295,13298,13375,13403,13475,13487,13522,13548,13554,13605,13619,13633,13653,13654,13681,13696,13718,13741,13743,13761,13771,13793,13808,13818,13843,13854,13868,13883,13909,13932,13934,13935,13936,13948,13962,13966,13981,14027,14065,14077,14093,14099,14112,14114,14140,14146,14160,14164,14190,14191,14197,14211,14232,14235,14289,14298,14309,14341,14356,14360,14386,14394,14397,14436,14445,14446,14500,14511,14518,14540,14556,14566,14597,14616,14620,14647,14684,14685,14694,14697,14738,14751,14753,14817,14830,14841,14857,14860,14895,14902,14910,14929,15003,15007,15008,15014,15070,15082,15119,15147,15154,15165,15167,15169,15170,15180,15192,15198,15219,15237,15240,15248,15260,15262,15267,15272,15289,15293,15304,15332,15335,15345,15382,15425,15477,15506,15508,15511,15514,15544,15546,15585,15632,15654,15673,15716,15734,15748,15749,15764,15766,15788,15803,15818,15829,15831,15881,15883,15899,15937,15941,15943,15954,15963,16020,16026,16028,16030,16046,16087,16126,16150,16167,16177,16179,16188,16200,16217,16240,16246,16252,16262,16295,16337,16347,16398,16407,16408,16410,16427,16471,16502,16527,16530,16606,16634,16648,16684,16689,16721,16722,16766,16776,16791,16796,16812,16814,16830,16835,16872,16891,16955,17010,17026,17057,17084,17172,17182,17224,17233,17259,17261,17263,17269,17273,17286,17309,17333,17334,17339,17350,17353,17363,17374,17382,17400,17407],"50":[62,68,80,96,144,201,234,245,254,263,266,290,292,304,317,318,339,354,390,445,481,495,531,541,544,549,554,583,594,601,603,609,644,685,732,733,745,748,788,797,864,865,886,891,901,909,936,945,964,981,988,1012,1098,1109,1153,1247,1253,1255,1267,1283,1292,1317,1387,1402,1416,1418,1432,1444,1488,1503,1567,1576,1582,1592,1622,1624,1636,1662,1670,1719,1730,1741,1775,1792,1804,1848,1856,1921,1926,1961,1966,2003,2013,2029,2034,2058,2061,2065,2078,2089,2090,2109,2133,2145,2160,2164,2168,2201,2252,2285,2297,2303,2319,2326,2359,2360,2436,2441,2480,2490,2499,2507,2508,2510,2532,2549,2551,2584,2602,2618,2626,2627,2628,2641,2652,2663,2690,2698,2725,2749,2765,2834,2838,2891,2911,2920,2926,2962,2964,3010,3014,3035,3038,3095,3151,3177,3219,3222,3233,3249,3281,3282,3285,3317,3354,3370,3391,3400,3402,3405,3466,3524,3544,3546,3554,3559,3565,3570,3576,3590,3602,3619,3621,3671,3675,3684,3699,3723,3789,3839,3842,3844,3915,3918,3970,3986,4029,4041,4049,4064,4070,4091,4095,4099,4119,4120,4124,4166,4177,4183,4189,4207,4212,4254,4265,4271,4351,4354,4355,4365,4374,4403,4417,4424,4426,4465,4493,4501,4516,4545,4565,4571,4581,4611,4629,4634,4640,4642,4655,4700,4713,4719,4729,4737,4763,4765,4789,4800,4823,4833,4844,4849,4882,4891,4894,4905,4911,4922,4963,4982,5011,5062,5094,5101,5105,5112,5160,5175,5209,5238,5239,5240,5243,5246,5285,5295,5303,5309,5312,5352,5394,5397,5419,5421,5435,5454,5457,5463,5466,5506,5510,5529,5553,5557,5579,5592,5598,5624,5640,5642,5671,5696,5721,5744,5778,5786,5791,5804,5882,5885,5928,5937,5938,5975,5999,6030,6036,6046,6049,6087,6095,6120,6143,6159,6187,6208,6216,6220,6221,6236,6279,6310,6314,6361,6388,6396,6413,6441,6486,6497,6502,6546,6555,6559,6565,6581,6585,6589,6593,6621,6628,6630,6667,6717,6718,6746,6787,6795,6797,6846,6856,6857,6873,6884,6886,6900,6936,6960,6961,6972,6975,6980,6982,6990,7004,7018,7043,7057,7098,7109,7115,7121,7162,7164,7166,7169,7197,7207,7217,7234,7238,7251,7289,7299,7301,7329,7366,7369,7396,7438,7450,7456,7478,7483,7484,7487,7493,7511,7527,7528,7582,7609,7614,7615,7617,7623,7641,7671,7672,7675,7679,7708,7767,7776,7791,7820,7821,7832,7835,7850,7903,7960,7973,7987,7991,8003,8006,8008,8015,8016,8025,8061,8082,8094,8104,8150,8180,8191,8198,8199,8200,8215,8227,8230,8241,8260,8292,8332,8349,8350,8354,8392,8413,8424,8434,8439,8440,8481,8485,8491,8504,8507,8522,8547,8574,8577,8597,8641,8645,8657,8699,8733,8747,8798,8820,8836,8843,8852,8868,8899,8910,8918,8958,8961,8975,8976,8991,9004,9008,9011,9025,9038,9049,9071,9081,9083,9096,9097,9107,9121,9139,9141,9145,9160,9190,9192,9193,9197,9201,9211,9241,9247,9255,9283,9287,9304,9318,9407,9410,9438,9448,9481,9489,9500,9502,9503,9538,9540,9543,9577,9605,9623,9637,9640,9643,9644,9687,9696,9758,9764,9818,9831,9874,9913,9940,9941,9950,9966,9979,10023,10048,10053,10060,10077,10082,10083,10086,10101,10120,10131,10147,10154,10178,10194,10205,10219,10255,10273,10285,10295,10304,10326,10327,10339,10345,10346,10351,10367,10391,10430,10489,10501,10541,10559,10565,10578,10619,10634,10660,10661,10670,10691,10703,10705,10711,10724,10737,10740,10760,10761,10777,10780,10801,10862,10867,10886,10898,10900,10960,11000,11007,11021,11024,11032,11059,11064,11065,11117,11121,11208,11228,11230,11244,11255,11259,11280,11290,11316,11324,11344,11351,11374,11380,11383,11439,11443,11444,11457,11461,11462,11463,11464,11467,11468,11491,11497,11501,11502,11510,11528,11535,11554,11605,11620,11626,11635,11638,11678,11681,11685,11729,11745,11747,11765,11770,11792,11796,11805,11807,11836,11837,11873,11874,11875,11893,11902,11916,11941,11944,11989,11993,12056,12074,12090,12098,12113,12152,12192,12223,12236,12249,12275,12302,12346,12394,12398,12445,12451,12455,12476,12520,12522,12557,12570,12605,12627,12645,12661,12672,12687,12704,12731,12830,12889,12910,12954,12972,13080,13169,13177,13197,13204,13209,13224,13228,13276,13295,13333,13337,13360,13370,13386,13389,13424,13498,13511,13537,13538,13547,13596,13630,13652,13684,13687,13708,13738,13747,13748,13772,13859,13890,13897,13909,13958,13993,14002,14032,14043,14072,14083,14086,14092,14094,14096,14147,14195,14213,14242,14271,14272,14277,14309,14334,14388,14393,14436,14470,14475,14494,14509,14591,14602,14603,14624,14630,14706,14713,14760,14795,14807,14821,14834,14866,14880,14888,14910,14921,14931,14940,14964,14965,14982,15001,15018,15026,15037,15131,15175,15179,15200,15240,15249,15250,15296,15312,15316,15345,15354,15415,15417,15432,15513,15554,15589,15604,15605,15607,15634,15663,15697,15741,15748,15812,15815,15824,15832,15853,15854,15882,15896,15898,15933,15957,15959,16010,16019,16040,16072,16073,16077,16101,16140,16155,16202,16203,16225,16235,16308,16317,16337,16352,16465,16507,16514,16524,16526,16549,16612,16631,16635,16643,16681,16682,16705,16761,16776,16794,16798,16830,16833,16859,16867,16899,16909,16928,16947,16963,16990,17019,17050,17054,17060,17072,17142,17164,17219,17251,17270,17278,17315,17329,17340,17387],"51":[59,170,224,231,247,281,307,447,457,532,589,622,647,704,740,749,844,1110,1180,1225,1229,1258,1310,1492,1500,1515,1649,1705,1763,1801,1845,1874,1900,1965,1987,2006,2056,2115,2156,2273,2306,2363,2443,2486,2504,2667,2733,2868,2977,3079,3115,3186,3623,3666,3703,3802,3851,4170,4240,4258,4283,4560,4802,4811,4819,4822,4850,4880,4937,4945,4947,4957,5017,5098,5392,5404,5480,5488,5524,5606,5628,5727,5764,5769,5777,5832,5941,6095,6198,6245,6250,6294,6513,6527,6530,6581,6661,6814,6878,6914,6994,7063,7112,7135,7141,7292,7348,7491,7499,7515,7526,7554,7751,7790,7792,7841,7854,7856,7869,8080,8135,8142,8167,8188,8288,8289,8344,8497,8502,8536,8566,8571,8582,8650,8655,8722,8876,8914,8976,9141,9148,9320,9340,9403,9529,9826,9884,9928,9955,9961,9969,10046,10061,10164,10166,10231,10277,10338,10341,10372,10379,10469,10737,10770,10786,10964,11134,11232,11239,11280,11558,11572,11576,11585,11589,11630,11657,11870,11963,11971,12061,12076,12095,12119,12251,12295,12343,12427,12552,12569,12591,12890,13250,13391,13468,13650,13814,13865,13893,13937,13989,13993,14051,14092,14201,14316,14442,14604,14651,14702,14719,15039,15057,15163,15242,15304,15339,15367,15403,15431,15482,15505,15544,15610,15699,15921,16064,16111,16259,16349,16405,16462,16701,16831,16848,16971,17033,17071,17099,17135,17226,17233],"52":[137,206,283,311,581,595,664,692,698,724,735,737,760,783,811,884,958,985,987,1056,1061,1104,1143,1206,1221,1302,1322,1357,1390,1487,1512,1528,1530,1579,1619,1674,1699,1762,1838,1857,1858,1938,1978,2010,2012,2033,2089,2104,2109,2119,2132,2168,2180,2224,2250,2310,2328,2360,2427,2454,2490,2520,2664,2690,2710,2877,2902,2926,2965,2985,3023,3057,3059,3130,3156,3169,3172,3190,3213,3229,3269,3314,3504,3666,3697,3700,3731,3742,3780,3798,3810,3828,3899,3908,3933,3937,3998,4003,4050,4069,4082,4137,4168,4215,4403,4516,4530,4572,4637,4642,4645,4652,4657,4661,4709,4733,4745,4753,4778,4795,4814,4923,4944,4954,5094,5107,5114,5130,5144,5147,5179,5185,5257,5276,5296,5353,5401,5475,5518,5542,5744,5787,5792,5816,5840,5885,5924,5938,5940,5948,5961,5968,6006,6082,6113,6177,6178,6199,6223,6307,6472,6506,6532,6546,6631,6641,6676,6685,6736,6746,6797,6827,6957,7019,7072,7251,7262,7306,7319,7400,7417,7525,7625,7743,7865,7868,7912,8013,8046,8061,8083,8343,8357,8419,8427,8449,8500,8506,8527,8562,8611,8648,8651,8666,8700,8752,8803,8833,8846,8893,8911,8954,9109,9166,9295,9296,9327,9352,9460,9539,9542,9564,9721,9725,9800,9830,9845,9854,9855,9878,9887,9902,9939,9973,9997,10107,10138,10159,10173,10247,10254,10258,10279,10287,10290,10298,10301,10332,10361,10363,10411,10416,10423,10448,10472,10476,10492,10524,10536,10592,10618,10623,10928,10971,10982,11026,11061,11092,11124,11129,11153,11171,11184,11194,11211,11238,11254,11278,11307,11331,11365,11386,11623,11624,11646,11786,11878,11886,11900,11924,11934,12014,12090,12118,12205,12207,12249,12340,12490,12522,12575,12602,12627,12785,12873,12915,12937,12980,12998,13014,13056,13082,13117,13220,13296,13355,13371,13431,13460,13477,13613,13641,13689,13818,13825,14029,14173,14179,14326,14376,14421,14474,14478,14479,14533,14580,14703,14705,14715,14806,14827,14857,15014,15119,15165,15190,15275,15299,15501,15545,15623,15658,15680,15784,15785,15792,15832,15868,15880,15949,15988,16017,16018,16079,16098,16112,16188,16196,16210,16215,16262,16318,16370,16479,16505,16639,16663,16737,16795,16814,16936,16940,17020,17033,17041,17051,17083,17102,17115,17177,17245,17338,17366,17376,17406],"53":[8,14,88,89,97,112,134,151,178,223,232,344,366,367,377,402,431,437,513,531,540,553,591,615,617,623,679,684,723,753,774,799,807,860,875,879,887,933,949,955,993,1000,1012,1031,1055,1059,1089,1143,1208,1281,1282,1306,1329,1477,1514,1521,1537,1538,1582,1588,1656,1665,1683,1696,1727,1777,1783,1796,1799,1814,1825,1838,1885,1888,1893,1900,1930,1932,1938,1963,1973,2014,2032,2104,2132,2178,2179,2183,2202,2213,2217,2222,2226,2255,2257,2302,2342,2365,2384,2392,2449,2474,2496,2563,2575,2602,2619,2637,2660,2668,2718,2786,2798,2803,2806,2870,2874,2920,2926,3049,3074,3094,3144,3149,3163,3224,3259,3290,3309,3326,3346,3349,3360,3395,3502,3520,3617,3649,3686,3692,3705,3724,3740,3749,3821,3863,3874,3880,3904,3909,3916,3918,3941,3948,3962,4023,4039,4048,4052,4060,4130,4132,4133,4146,4161,4186,4232,4282,4308,4324,4333,4350,4378,4401,4467,4495,4615,4623,4660,4661,4679,4815,4821,4829,4835,4855,4902,4960,4995,5015,5058,5093,5100,5114,5135,5177,5205,5212,5225,5243,5264,5276,5333,5362,5369,5376,5380,5395,5423,5432,5439,5460,5487,5501,5515,5528,5534,5559,5594,5665,5673,5678,5703,5715,5733,5761,5793,5805,5832,5844,5851,5865,5877,5930,5955,5961,5977,5980,5981,6019,6025,6028,6048,6155,6171,6204,6315,6331,6399,6402,6403,6409,6424,6434,6446,6458,6459,6496,6515,6532,6545,6547,6569,6584,6615,6628,6634,6647,6675,6678,6695,6699,6716,6745,6762,6764,6808,6849,6854,6869,6916,6923,6962,7010,7032,7039,7079,7092,7147,7151,7164,7174,7180,7185,7201,7229,7287,7288,7318,7323,7326,7334,7345,7362,7366,7377,7379,7390,7419,7459,7476,7506,7525,7547,7560,7563,7564,7603,7617,7653,7679,7714,7722,7767,7795,7836,7871,7908,7910,7975,7976,7979,7993,8010,8028,8044,8046,8059,8076,8105,8125,8129,8163,8191,8199,8212,8216,8232,8257,8271,8310,8312,8335,8357,8373,8394,8419,8423,8427,8521,8537,8539,8584,8620,8643,8677,8724,8729,8782,8863,8932,8952,8961,8968,8979,9038,9082,9100,9112,9119,9138,9161,9183,9222,9223,9233,9236,9241,9246,9316,9350,9430,9452,9469,9479,9537,9541,9546,9548,9565,9589,9630,9652,9658,9684,9697,9759,9796,9797,9801,9966,10010,10029,10042,10074,10101,10111,10144,10164,10190,10197,10205,10217,10229,10233,10239,10270,10280,10282,10308,10331,10342,10361,10377,10383,10400,10421,10447,10468,10489,10495,10519,10531,10547,10568,10639,10648,10653,10661,10672,10678,10706,10712,10751,10757,10772,10816,10820,10853,10884,10899,10906,10910,10933,11012,11017,11027,11041,11075,11189,11190,11224,11234,11239,11270,11306,11314,11348,11357,11359,11368,11414,11421,11431,11432,11464,11480,11525,11539,11569,11572,11612,11617,11621,11623,11644,11672,11709,11728,11731,11734,11739,11750,11754,11776,11783,11788,11816,11818,11859,11860,11902,11976,11986,11992,12051,12056,12058,12064,12102,12125,12153,12160,12186,12231,12256,12284,12306,12307,12319,12329,12414,12477,12554,12566,12569,12606,12703,12755,12767,12826,12828,12840,12867,12901,12905,12911,12964,12965,12971,13011,13053,13057,13089,13133,13205,13217,13233,13249,13267,13350,13374,13418,13420,13444,13479,13492,13493,13497,13522,13551,13570,13587,13594,13602,13616,13694,13712,13723,13755,13765,13766,13771,13802,13835,13839,13845,13862,13885,13888,13907,13952,13991,14032,14060,14067,14095,14098,14126,14159,14220,14239,14254,14274,14291,14336,14352,14374,14411,14461,14482,14488,14572,14576,14611,14623,14625,14735,14754,14790,14808,14849,14891,14903,14943,14948,14957,14965,14994,14997,15059,15068,15072,15087,15094,15108,15113,15117,15123,15181,15212,15231,15257,15276,15289,15354,15371,15373,15378,15452,15459,15470,15570,15585,15597,15637,15643,15661,15668,15726,15808,15819,15886,15905,16011,16018,16046,16047,16069,16146,16151,16154,16192,16198,16221,16229,16231,16296,16320,16364,16389,16423,16439,16449,16458,16469,16486,16494,16509,16515,16518,16525,16539,16570,16581,16596,16642,16661,16691,16754,16780,16803,16813,16864,16933,16936,16961,16987,16993,17027,17059,17063,17123,17126,17135,17178,17210,17224,17241,17260,17281,17289,17298,17316,17326,17343,17384,17400],"54":[53,99,160,161,190,197,256,266,269,303,332,438,484,493,504,507,517,547,553,652,676,681,682,782,800,854,863,899,964,976,1018,1026,1038,1094,1160,1173,1221,1261,1281,1315,1327,1338,1345,1360,1363,1369,1441,1448,1465,1492,1498,1609,1616,1623,1639,1695,1713,1741,1786,1818,1820,1897,1940,1948,2069,2083,2107,2124,2267,2279,2282,2310,2321,2396,2432,2504,2511,2512,2517,2551,2595,2623,2653,2736,2755,2781,2783,2791,2810,2852,2905,2926,2967,2976,3024,3041,3045,3119,3162,3167,3272,3304,3316,3326,3346,3355,3368,3396,3414,3434,3450,3460,3513,3519,3650,3651,3652,3663,3677,3699,3739,3747,3778,3828,3838,3851,3852,3874,3882,3891,4032,4046,4064,4151,4154,4167,4199,4224,4281,4290,4294,4311,4312,4321,4325,4394,4438,4445,4495,4503,4521,4574,4575,4604,4637,4647,4716,4721,4767,4870,4889,4928,4959,4964,4982,5005,5030,5055,5056,5082,5102,5117,5142,5144,5162,5175,5185,5217,5253,5271,5272,5297,5309,5311,5371,5395,5429,5455,5479,5492,5494,5505,5517,5519,5530,5561,5599,5630,5634,5635,5649,5703,5708,5726,5765,5799,5800,5807,5859,5907,5910,5914,5983,5986,6021,6050,6077,6107,6151,6181,6192,6200,6212,6280,6348,6363,6382,6405,6454,6476,6500,6501,6514,6521,6547,6563,6711,6713,6715,6741,6761,6797,6800,6801,6838,6872,6890,6893,6913,6943,6944,6949,6962,7029,7041,7053,7068,7080,7085,7129,7135,7151,7187,7196,7200,7201,7210,7224,7231,7234,7251,7255,7262,7270,7274,7284,7288,7298,7315,7319,7326,7373,7385,7440,7454,7483,7623,7644,7651,7656,7702,7711,7750,7770,7785,7791,7805,7813,7836,7851,7897,7899,7901,7937,7954,7969,7970,7982,8002,8012,8026,8068,8077,8082,8111,8132,8159,8185,8271,8330,8379,8429,8431,8444,8469,8473,8482,8498,8519,8544,8547,8554,8579,8585,8625,8642,8743,8757,8763,8774,8795,8832,8840,8872,8882,8902,8903,8952,8965,8996,9006,9038,9070,9100,9113,9117,9119,9164,9175,9182,9189,9200,9228,9313,9317,9349,9363,9376,9397,9400,9405,9413,9437,9451,9508,9547,9574,9602,9604,9616,9635,9700,9702,9705,9725,9773,9799,9811,9837,9844,9871,9882,9934,9982,10002,10028,10036,10060,10076,10089,10116,10127,10137,10171,10176,10182,10185,10189,10203,10210,10212,10248,10271,10280,10282,10288,10291,10329,10378,10394,10406,10422,10427,10448,10461,10476,10488,10516,10526,10578,10584,10618,10651,10656,10690,10714,10718,10740,10742,10756,10765,10767,10790,10799,10805,10836,10869,10956,10965,11018,11029,11040,11075,11110,11133,11150,11171,11188,11204,11258,11266,11270,11278,11321,11336,11338,11351,11355,11372,11401,11409,11413,11419,11435,11445,11453,11494,11518,11547,11608,11635,11645,11652,11669,11697,11711,11731,11746,11747,11756,11768,11782,11864,11877,11884,11889,11901,11935,11952,11967,11980,12064,12079,12107,12113,12139,12181,12203,12208,12223,12277,12278,12293,12297,12334,12337,12338,12341,12395,12466,12473,12485,12488,12492,12498,12503,12526,12538,12544,12583,12608,12620,12627,12689,12729,12781,12796,12803,12878,12881,12940,12944,12964,13051,13057,13124,13146,13261,13292,13359,13390,13408,13435,13443,13461,13467,13469,13553,13563,13570,13576,13600,13615,13626,13647,13726,13732,13738,13757,13809,13866,13900,13911,13915,13942,13948,13951,13990,14020,14065,14080,14093,14145,14154,14164,14166,14185,14196,14229,14235,14244,14275,14297,14318,14350,14369,14372,14395,14430,14483,14486,14548,14572,14574,14676,14698,14702,14726,14735,14772,14800,14805,14883,14958,15023,15043,15066,15070,15078,15088,15108,15129,15142,15193,15240,15246,15315,15393,15426,15433,15482,15486,15539,15560,15614,15661,15708,15722,15743,15807,15823,15866,15884,15936,15938,15943,15952,15986,16016,16066,16072,16103,16114,16140,16172,16173,16179,16206,16213,16236,16269,16307,16320,16328,16329,16352,16374,16442,16448,16472,16483,16484,16510,16522,16569,16575,16580,16637,16658,16675,16680,16687,16696,16715,16716,16754,16767,16793,16795,16892,16924,16925,16935,16985,16990,16999,17120,17159,17198,17200,17225,17236,17269,17293,17296,17310,17318,17321,17370,17384],"55":[33,40,143,195,207,227,298,327,373,391,403,565,582,586,641,647,712,749,773,829,846,847,858,871,874,987,991,1084,1110,1147,1155,1161,1171,1179,1229,1244,1254,1321,1412,1413,1420,1470,1511,1554,1574,1579,1583,1614,1630,1632,1697,1707,1737,1800,1828,1837,1843,1873,1893,1908,1986,2013,2047,2054,2072,2078,2102,2114,2126,2193,2194,2217,2227,2238,2269,2277,2350,2399,2521,2530,2569,2590,2611,2642,2674,2675,2729,2736,2745,2749,2752,2788,2827,2828,2915,2931,3015,3028,3050,3054,3060,3066,3088,3094,3100,3123,3137,3170,3185,3293,3326,3350,3461,3463,3484,3517,3537,3561,3575,3633,3688,3699,3761,3763,3792,3802,3803,3816,3852,3853,3861,3924,3929,3946,3984,4014,4037,4040,4086,4110,4121,4211,4217,4259,4260,4304,4309,4338,4378,4407,4450,4506,4513,4514,4523,4627,4637,4639,4657,4665,4667,4676,4715,4754,4756,4764,4775,4827,4906,4914,4958,4984,5002,5029,5041,5081,5099,5119,5127,5161,5180,5187,5252,5534,5547,5565,5570,5575,5590,5605,5682,5710,5741,5803,5925,5946,5950,5959,5968,6013,6023,6042,6043,6088,6096,6103,6169,6170,6221,6229,6306,6399,6414,6418,6428,6448,6458,6466,6537,6565,6586,6619,6649,6664,6669,6677,6770,6809,6813,6818,6867,6870,6887,6921,6928,6942,7000,7056,7070,7074,7079,7093,7123,7139,7181,7203,7227,7232,7264,7304,7309,7330,7414,7441,7443,7469,7480,7515,7551,7589,7618,7634,7703,7715,7788,7836,7847,7851,7881,7897,7906,7928,7945,7966,7969,7975,7976,7977,8016,8022,8055,8057,8058,8126,8143,8233,8251,8253,8284,8325,8342,8416,8493,8556,8559,8562,8631,8641,8731,8778,8796,8797,8823,8842,8861,8874,8888,8892,8911,8928,8929,8942,8955,9023,9039,9051,9056,9121,9150,9223,9243,9274,9293,9295,9304,9337,9370,9412,9422,9432,9446,9466,9473,9510,9591,9598,9663,9668,9677,9705,9752,9772,9776,9817,9868,9869,9906,9979,9988,10015,10067,10073,10093,10132,10157,10165,10220,10244,10300,10361,10398,10416,10429,10443,10453,10466,10521,10530,10534,10547,10566,10603,10609,10617,10620,10629,10633,10639,10670,10762,10792,10892,10903,10924,10967,10985,11026,11040,11065,11067,11198,11221,11241,11259,11265,11275,11290,11308,11325,11331,11391,11394,11400,11447,11465,11478,11484,11509,11524,11529,11609,11624,11634,11651,11666,11688,11748,11752,11757,11772,11815,11902,11928,11933,11975,12010,12034,12093,12118,12121,12169,12185,12195,12259,12277,12315,12321,12346,12410,12431,12438,12495,12592,12707,12745,12805,12874,12915,12935,12938,12946,12961,12989,13057,13076,13103,13134,13159,13181,13202,13226,13231,13237,13294,13303,13324,13426,13443,13467,13482,13495,13501,13532,13566,13632,13640,13665,13683,13723,13871,13965,13985,13997,14021,14103,14154,14249,14375,14385,14386,14432,14482,14505,14514,14611,14635,14653,14664,14709,14738,14794,14819,15043,15066,15076,15116,15237,15261,15300,15369,15376,15377,15379,15477,15521,15678,15686,15711,15735,15744,15765,15772,15889,15915,15921,16034,16049,16070,16108,16119,16131,16217,16243,16409,16443,16452,16458,16461,16501,16534,16544,16574,16581,16679,16697,16813,16825,16917,16968,17042,17050,17118,17157,17194,17256,17257,17265,17275,17318,17394],"56":[83,132,178,239,241,269,316,357,431,453,459,557,603,648,658,691,760,769,802,810,815,905,917,918,1029,1052,1073,1128,1153,1230,1235,1283,1327,1362,1365,1458,1522,1563,1597,1618,1647,1687,1693,1710,1740,1795,1823,1875,1877,1912,1923,1954,2027,2051,2113,2116,2136,2155,2187,2193,2219,2225,2247,2259,2274,2321,2323,2341,2362,2375,2378,2412,2430,2445,2448,2451,2466,2498,2558,2575,2676,2682,2718,2763,2786,2837,2908,2925,2956,3054,3059,3086,3092,3094,3109,3155,3187,3199,3216,3245,3338,3345,3357,3365,3370,3388,3394,3433,3437,3445,3560,3563,3675,3705,3712,3717,3750,3796,3813,3986,4034,4043,4056,4060,4078,4079,4106,4189,4196,4204,4220,4234,4238,4352,4390,4430,4453,4463,4476,4576,4621,4632,4736,4773,4784,4799,4928,4945,5143,5193,5207,5280,5302,5321,5392,5398,5436,5444,5459,5482,5484,5488,5550,5597,5632,5672,5688,5707,5761,5779,5812,5841,5969,6018,6028,6040,6082,6102,6108,6137,6169,6178,6186,6263,6313,6333,6404,6417,6426,6460,6478,6506,6521,6539,6543,6563,6577,6588,6603,6666,6732,6736,6743,6773,6789,6792,6796,6862,6873,6875,6885,6887,6905,6906,6924,6940,6951,6959,7013,7017,7034,7181,7203,7229,7236,7253,7268,7289,7298,7353,7357,7407,7436,7442,7505,7516,7548,7598,7641,7678,7695,7704,7714,7731,7748,7801,7809,7829,7857,7972,7976,7994,7995,8005,8025,8030,8040,8078,8157,8211,8257,8281,8291,8292,8300,8301,8306,8311,8320,8346,8348,8399,8436,8509,8520,8549,8551,8582,8631,8646,8675,8712,8715,8771,8778,8779,8783,8792,8797,8802,8839,8866,8908,8946,8955,8977,8979,8992,8993,9014,9024,9034,9049,9077,9088,9109,9113,9120,9190,9198,9221,9293,9298,9364,9407,9430,9468,9510,9527,9541,9575,9660,9692,9719,9730,9747,9772,9806,9845,9865,9885,9892,9925,9946,9987,10005,10007,10093,10104,10251,10268,10271,10293,10334,10340,10370,10381,10384,10393,10420,10480,10489,10504,10508,10516,10548,10562,10608,10645,10657,10662,10681,10700,10732,10734,10742,10757,10760,10783,10803,10806,10814,10816,10848,10885,10898,10908,10947,10982,11031,11066,11089,11105,11130,11137,11138,11142,11177,11196,11237,11241,11267,11270,11274,11322,11426,11430,11466,11479,11528,11549,11562,11596,11620,11633,11638,11651,11680,11728,11780,11785,11826,11845,11870,11890,11901,11920,11921,11935,11954,12040,12051,12099,12174,12196,12265,12275,12298,12299,12314,12333,12359,12484,12502,12541,12551,12575,12595,12625,12771,12799,12805,12825,12846,12879,12926,12943,12951,13052,13090,13105,13135,13174,13269,13277,13295,13331,13340,13348,13361,13410,13462,13467,13469,13481,13541,13565,13615,13621,13699,13781,13792,13809,13812,13813,13857,13866,13885,13906,13935,13958,14068,14070,14073,14126,14135,14200,14217,14302,14375,14376,14475,14568,14602,14611,14639,14645,14666,14685,14764,14806,14846,14871,14967,14970,15047,15066,15076,15118,15170,15199,15209,15226,15241,15266,15315,15333,15342,15346,15386,15425,15477,15529,15599,15626,15663,15719,15721,15782,15784,15851,15973,16010,16050,16070,16136,16151,16192,16258,16303,16304,16322,16353,16363,16366,16408,16412,16435,16457,16486,16522,16570,16693,16736,16751,16851,16859,16864,16865,16894,16952,17012,17014,17027,17087,17123,17148,17247,17263,17265,17307,17314,17346],"57":[22,29,76,129,130,207,212,299,326,365,387,409,420,430,470,548,552,567,613,636,675,725,736,745,798,809,824,825,884,893,903,930,969,980,1015,1134,1176,1180,1190,1203,1215,1222,1234,1330,1392,1416,1448,1488,1498,1514,1563,1694,1762,1768,1781,1807,1859,1876,1951,1954,1979,2040,2053,2151,2166,2174,2193,2242,2261,2265,2322,2326,2329,2440,2449,2572,2586,2608,2615,2621,2626,2670,2724,2748,2853,2861,2878,2907,2909,2915,3005,3050,3064,3134,3203,3213,3248,3271,3281,3290,3298,3305,3382,3402,3433,3439,3491,3524,3574,3595,3615,3633,3644,3666,3679,3681,3705,3737,3771,3774,3806,3824,3851,3855,3927,3945,3979,4001,4011,4102,4116,4117,4140,4152,4153,4172,4225,4264,4313,4352,4462,4516,4530,4535,4601,4607,4610,4743,4753,4759,4760,4763,4764,4862,4866,4922,4952,5011,5013,5024,5032,5109,5114,5172,5187,5236,5261,5307,5320,5321,5347,5389,5413,5414,5425,5460,5469,5472,5551,5555,5630,5637,5659,5672,5684,5701,5716,5719,5789,5819,5864,5884,5885,5905,5910,5913,5950,6003,6019,6020,6022,6065,6104,6117,6139,6167,6189,6237,6280,6287,6427,6449,6463,6470,6472,6500,6523,6575,6578,6595,6671,6674,6679,6729,6753,6771,6836,6917,6964,6979,6995,7003,7005,7007,7035,7081,7089,7126,7158,7165,7184,7189,7219,7237,7255,7276,7296,7313,7407,7414,7419,7423,7439,7461,7473,7520,7535,7565,7589,7674,7693,7723,7733,7769,7817,7827,7837,7840,7899,7914,7932,7955,7976,7986,8027,8051,8084,8118,8148,8150,8185,8220,8249,8263,8279,8322,8342,8344,8354,8371,8380,8384,8400,8406,8421,8424,8427,8431,8443,8458,8469,8479,8502,8526,8528,8530,8588,8629,8641,8642,8648,8681,8747,8750,8767,8807,8828,8852,8877,8912,8921,8957,8962,8994,9033,9044,9055,9059,9065,9071,9129,9158,9182,9213,9231,9241,9255,9256,9266,9299,9320,9353,9370,9505,9511,9514,9533,9537,9538,9548,9563,9626,9642,9688,9693,9694,9714,9795,9800,9816,9838,9887,9925,9958,9963,10023,10025,10027,10041,10081,10084,10162,10249,10252,10302,10321,10324,10345,10356,10435,10458,10461,10490,10563,10577,10612,10617,10660,10693,10701,10708,10719,10723,10750,10755,10767,10778,10794,10796,10799,10820,10865,10867,10890,10895,10933,10961,10968,11003,11007,11104,11122,11142,11149,11175,11188,11203,11214,11329,11332,11351,11365,11381,11389,11397,11441,11472,11473,11480,11502,11528,11548,11584,11651,11665,11710,11712,11734,11780,11831,11868,11919,11944,11951,11978,11992,12008,12076,12133,12144,12153,12164,12240,12252,12315,12331,12367,12392,12420,12451,12485,12532,12538,12603,12659,12666,12689,12703,12718,12748,12763,12793,12818,12861,12944,12962,12963,13024,13039,13086,13112,13153,13164,13171,13172,13213,13233,13273,13294,13396,13490,13555,13559,13682,13710,13713,13732,13807,13879,13885,13892,13968,14054,14056,14071,14088,14098,14100,14122,14141,14146,14239,14274,14290,14319,14328,14391,14404,14454,14548,14588,14598,14606,14706,14728,14757,14798,14826,14842,14856,14871,14877,14880,14889,14903,14952,15012,15085,15100,15111,15166,15172,15237,15288,15338,15352,15356,15382,15441,15448,15486,15488,15497,15502,15520,15549,15559,15578,15586,15588,15707,15721,15829,15843,15862,15871,15895,15903,15945,16004,16061,16110,16176,16217,16332,16338,16346,16404,16436,16446,16465,16469,16477,16511,16522,16633,16635,16806,16808,16818,16824,16834,16855,16859,16909,17031,17037,17108,17127,17186,17198,17261,17283,17289],"58":[7,35,66,110,148,183,195,212,234,242,295,322,328,350,355,376,389,408,417,420,422,429,434,435,446,471,502,526,553,567,572,585,619,676,717,727,744,784,786,789,813,816,826,855,866,874,883,891,903,914,931,932,944,952,960,982,1055,1075,1087,1093,1103,1154,1315,1325,1356,1359,1411,1438,1444,1464,1485,1502,1530,1569,1590,1607,1630,1702,1728,1751,1775,1811,1874,1913,1947,1987,1989,2037,2039,2103,2109,2115,2130,2146,2215,2238,2266,2274,2282,2340,2401,2411,2428,2436,2460,2582,2611,2624,2683,2684,2688,2692,2712,2714,2723,2734,2743,2750,2760,2846,2853,2874,2906,2946,2949,3006,3017,3050,3077,3079,3084,3105,3113,3131,3156,3165,3205,3210,3228,3232,3246,3270,3286,3340,3368,3369,3390,3402,3407,3450,3482,3490,3554,3561,3584,3600,3705,3722,3723,3800,3821,3854,3963,3965,4053,4073,4120,4129,4215,4228,4277,4302,4335,4340,4357,4393,4427,4428,4452,4455,4570,4590,4647,4673,4693,4716,4733,4786,4832,4859,4877,4934,5031,5040,5079,5121,5130,5132,5186,5200,5204,5216,5218,5222,5225,5249,5259,5357,5412,5449,5454,5492,5521,5553,5571,5591,5607,5619,5637,5645,5669,5680,5707,5733,5758,5792,5804,5823,5859,5860,5861,5869,5932,5938,5946,5981,6069,6076,6080,6095,6114,6121,6156,6178,6192,6195,6254,6256,6265,6312,6346,6366,6379,6473,6517,6527,6528,6562,6568,6604,6618,6620,6623,6643,6650,6656,6710,6715,6725,6734,6747,6783,6801,6810,6815,6842,6889,6890,6896,6914,6975,6988,7011,7087,7102,7119,7175,7181,7230,7248,7259,7262,7333,7359,7373,7421,7422,7441,7492,7507,7512,7514,7535,7597,7622,7650,7674,7678,7693,7701,7714,7715,7719,7728,7741,7760,7779,7805,7817,7855,7864,7878,7920,7933,7946,7957,7987,8002,8024,8036,8103,8111,8139,8158,8210,8213,8218,8220,8233,8237,8242,8267,8280,8302,8309,8310,8342,8388,8389,8399,8438,8442,8446,8451,8453,8457,8459,8463,8478,8519,8560,8577,8585,8606,8610,8616,8627,8654,8660,8679,8683,8686,8688,8712,8731,8733,8814,8815,8831,8834,8862,8902,8904,8981,9008,9079,9171,9199,9200,9220,9234,9263,9282,9290,9307,9382,9384,9401,9436,9445,9457,9500,9506,9510,9515,9527,9550,9558,9559,9564,9572,9602,9619,9641,9666,9668,9672,9737,9748,9757,9762,9775,9783,9810,9817,9845,9879,9889,9915,9945,9958,9973,10054,10055,10063,10075,10080,10101,10115,10127,10138,10141,10163,10168,10195,10242,10244,10253,10254,10296,10334,10374,10384,10446,10466,10468,10485,10491,10512,10533,10571,10587,10619,10655,10676,10698,10700,10720,10731,10753,10776,10801,10832,10841,10846,10862,10894,10905,10933,10946,10955,10963,10964,10967,10993,11014,11027,11033,11115,11123,11127,11136,11137,11193,11194,11240,11253,11268,11270,11281,11282,11308,11313,11329,11331,11424,11429,11437,11451,11456,11457,11485,11496,11532,11554,11564,11606,11607,11631,11665,11707,11738,11764,11769,11780,11782,11788,11827,11842,11843,11878,11897,11916,11919,11932,11936,11941,11952,11991,12000,12017,12035,12048,12061,12064,12071,12090,12094,12100,12116,12119,12161,12178,12229,12275,12281,12289,12292,12323,12346,12354,12375,12405,12427,12472,12503,12522,12528,12553,12574,12578,12600,12607,12645,12654,12664,12672,12678,12722,12734,12771,12796,12823,12841,12848,12866,12907,12913,13034,13091,13094,13101,13129,13163,13171,13202,13218,13220,13248,13286,13307,13334,13343,13378,13384,13391,13419,13435,13453,13469,13522,13524,13525,13526,13578,13645,13656,13657,13713,13720,13798,13898,13983,13984,14034,14085,14093,14101,14155,14162,14198,14220,14221,14237,14259,14377,14410,14412,14436,14446,14511,14552,14565,14570,14647,14656,14682,14734,14775,14784,14809,14898,14911,14936,14965,15018,15047,15048,15130,15141,15227,15237,15255,15262,15268,15294,15383,15465,15474,15486,15493,15495,15505,15515,15537,15558,15588,15624,15636,15697,15716,15772,15810,15814,15842,15854,15860,15956,15963,15981,15996,16006,16014,16072,16120,16174,16176,16222,16236,16284,16306,16314,16386,16475,16524,16594,16620,16622,16628,16656,16699,16723,16739,16744,16823,16849,16859,16892,16928,16935,17026,17046,17063,17089,17109,17146,17176,17185,17190,17208,17239,17280,17356,17365,17379,17384],"59":[18,29,39,83,102,103,140,194,199,209,229,234,240,241,261,287,388,421,456,469,474,489,508,521,523,537,579,589,603,625,642,643,700,708,727,728,738,768,775,817,819,821,858,917,945,962,970,976,996,998,999,1003,1022,1047,1056,1087,1090,1184,1213,1287,1331,1341,1391,1422,1434,1445,1466,1501,1505,1507,1519,1571,1572,1573,1597,1744,1755,1777,1783,1836,1861,1879,1885,1903,1953,1957,1968,1985,1987,1992,2017,2019,2071,2083,2093,2097,2130,2140,2212,2235,2263,2274,2278,2288,2300,2310,2352,2366,2492,2498,2504,2522,2523,2586,2588,2590,2599,2634,2722,2730,2749,2773,2788,2789,2794,2890,2947,2953,2963,2981,2989,3008,3034,3076,3163,3165,3232,3257,3261,3311,3319,3355,3375,3389,3391,3410,3450,3458,3460,3478,3495,3518,3528,3536,3541,3560,3591,3626,3639,3659,3667,3706,3835,3836,3839,3880,3898,3903,3927,3948,3955,3996,4002,4004,4071,4079,4093,4130,4135,4168,4169,4192,4216,4303,4342,4363,4371,4382,4410,4430,4432,4450,4471,4500,4527,4528,4530,4582,4603,4604,4613,4632,4657,4669,4686,4712,4722,4729,4744,4755,4819,4827,4833,4851,4858,4869,4956,4968,4998,4999,5020,5028,5036,5044,5079,5083,5098,5116,5126,5132,5140,5150,5166,5183,5206,5268,5296,5306,5335,5349,5373,5374,5377,5382,5427,5442,5479,5487,5494,5497,5514,5531,5546,5600,5609,5625,5636,5660,5667,5681,5686,5720,5749,5801,5804,5811,5828,5831,5834,5836,5850,5881,5884,5904,5920,5922,5923,5950,5951,5983,6004,6023,6026,6047,6073,6114,6146,6156,6192,6199,6206,6211,6219,6231,6253,6286,6289,6312,6338,6345,6358,6396,6438,6457,6465,6494,6506,6529,6534,6537,6551,6603,6632,6650,6656,6667,6686,6688,6719,6738,6762,6767,6798,6809,6813,6878,6900,6901,6909,6934,6965,6968,6984,6987,6989,6999,7016,7021,7035,7045,7058,7084,7118,7165,7170,7193,7201,7218,7271,7272,7285,7289,7304,7335,7338,7349,7352,7370,7381,7382,7385,7386,7397,7415,7433,7450,7482,7505,7523,7529,7567,7576,7581,7586,7601,7669,7671,7684,7705,7710,7727,7737,7757,7763,7769,7782,7797,7809,7812,7827,7843,7847,7864,7888,7889,7892,7922,7943,7946,7951,7967,7989,8013,8020,8023,8027,8029,8036,8051,8075,8098,8132,8165,8182,8198,8213,8235,8247,8258,8315,8318,8366,8385,8427,8441,8451,8462,8469,8470,8486,8492,8498,8502,8557,8571,8575,8578,8579,8584,8600,8619,8636,8648,8650,8652,8653,8747,8769,8854,8876,8932,8946,8948,8949,8998,9000,9005,9021,9023,9035,9082,9089,9118,9123,9135,9150,9151,9162,9192,9229,9281,9286,9291,9333,9365,9381,9394,9403,9410,9424,9428,9445,9452,9458,9460,9489,9526,9529,9556,9567,9581,9657,9694,9710,9711,9714,9722,9731,9735,9740,9761,9762,9772,9776,9778,9793,9794,9820,9822,9831,9842,9848,9869,9880,9905,9906,9933,9941,9955,9973,9984,10007,10020,10047,10052,10059,10100,10111,10160,10228,10229,10235,10247,10248,10298,10343,10366,10455,10486,10488,10491,10500,10509,10565,10569,10574,10601,10624,10654,10662,10670,10695,10716,10718,10733,10738,10740,10753,10759,10775,10798,10813,10826,10840,10847,10849,10855,10865,10872,10924,10940,10945,10978,11001,11007,11012,11019,11098,11115,11160,11162,11166,11179,11193,11266,11277,11310,11317,11358,11361,11381,11390,11458,11461,11469,11471,11510,11537,11557,11559,11571,11590,11594,11622,11653,11668,11693,11695,11724,11752,11771,11829,11912,11924,11936,11939,11957,11970,11972,11978,11979,11990,12028,12041,12102,12121,12164,12177,12188,12217,12281,12326,12336,12362,12453,12477,12478,12497,12507,12509,12523,12528,12529,12573,12676,12679,12704,12714,12726,12744,12748,12750,12762,12792,12844,12884,12891,12900,12943,12962,12975,12988,13021,13025,13032,13061,13065,13088,13105,13111,13137,13144,13160,13192,13262,13267,13275,13295,13378,13385,13433,13450,13463,13516,13550,13618,13702,13710,13716,13736,13751,13780,13791,13805,13833,13866,13899,13951,13963,13976,13977,13978,14032,14035,14044,14062,14081,14122,14124,14149,14167,14168,14170,14213,14225,14245,14256,14266,14345,14347,14371,14384,14416,14425,14433,14441,14454,14461,14485,14496,14521,14558,14562,14591,14599,14619,14628,14639,14766,14791,14831,14882,14908,14922,14926,14959,14982,15044,15076,15084,15125,15147,15158,15172,15221,15268,15274,15365,15402,15421,15441,15451,15478,15488,15531,15612,15657,15663,15666,15698,15738,15743,15775,15782,15806,15829,15870,15879,15880,15927,15937,15943,15988,16006,16037,16075,16098,16100,16113,16120,16123,16128,16183,16200,16217,16222,16234,16284,16289,16307,16352,16374,16379,16397,16443,16460,16470,16480,16498,16561,16610,16618,16661,16673,16701,16716,16727,16732,16738,16786,16790,16845,16855,16908,16912,16947,17026,17032,17037,17051,17101,17118,17162,17173,17233,17301,17306,17386,17405],"60":[18,28,49,123,157,192,193,195,207,231,232,234,251,262,264,292,312,314,318,385,414,441,461,488,495,502,543,572,619,628,713,728,749,754,760,770,773,774,785,838,874,902,904,921,974,999,1001,1029,1044,1077,1092,1095,1103,1109,1123,1136,1145,1147,1153,1192,1193,1218,1222,1274,1277,1315,1377,1408,1416,1437,1447,1460,1480,1514,1540,1548,1572,1578,1583,1599,1601,1610,1661,1672,1698,1707,1755,1762,1771,1797,1806,1852,1865,1872,1874,1919,1934,1950,1979,1989,1998,2020,2040,2041,2095,2097,2108,2128,2227,2256,2257,2261,2288,2293,2323,2339,2371,2386,2441,2460,2463,2510,2517,2519,2542,2561,2567,2571,2598,2634,2637,2643,2655,2660,2661,2667,2669,2670,2686,2704,2748,2775,2795,2832,2867,2887,2898,2916,3022,3044,3107,3111,3124,3145,3150,3202,3238,3289,3305,3327,3348,3354,3362,3374,3458,3478,3500,3525,3538,3559,3561,3579,3598,3603,3614,3617,3619,3631,3632,3639,3641,3654,3682,3700,3701,3713,3718,3724,3772,3781,3788,3797,3830,3842,3877,3954,3967,3971,3998,4009,4035,4049,4145,4153,4174,4176,4211,4261,4311,4348,4366,4367,4381,4399,4405,4407,4458,4513,4557,4625,4687,4694,4722,4730,4732,4749,4756,4775,4788,4796,4855,4879,4920,4929,4945,4970,4995,5048,5052,5065,5072,5090,5107,5139,5147,5163,5165,5187,5196,5211,5279,5288,5308,5311,5334,5369,5374,5425,5431,5472,5522,5528,5551,5553,5555,5565,5566,5569,5587,5612,5614,5629,5649,5650,5682,5717,5722,5746,5789,5813,5828,5855,5878,5935,5947,5972,5978,5979,5990,5991,6016,6017,6047,6060,6067,6077,6090,6098,6101,6103,6106,6110,6137,6142,6172,6181,6194,6196,6208,6212,6223,6257,6258,6303,6315,6326,6330,6353,6359,6364,6395,6402,6427,6435,6463,6487,6494,6517,6538,6567,6605,6609,6611,6667,6678,6691,6699,6703,6731,6755,6777,6810,6814,6842,6861,6891,6932,6951,6952,6964,6967,6968,7005,7009,7022,7029,7044,7062,7067,7077,7081,7093,7101,7102,7118,7134,7151,7174,7251,7267,7276,7294,7303,7324,7327,7350,7357,7363,7375,7379,7386,7392,7416,7425,7429,7449,7453,7455,7463,7502,7556,7561,7563,7579,7593,7601,7609,7625,7640,7658,7660,7682,7683,7685,7713,7729,7734,7763,7783,7819,7838,7844,7863,7870,7894,7918,7923,7934,7936,7944,7957,7967,7986,7995,8001,8007,8023,8092,8108,8122,8124,8126,8222,8232,8240,8253,8257,8275,8322,8325,8326,8332,8373,8376,8382,8383,8425,8435,8456,8467,8482,8556,8568,8620,8648,8655,8687,8695,8749,8757,8760,8769,8792,8853,8860,8862,8868,8934,8940,8972,8987,9013,9014,9016,9025,9067,9092,9130,9150,9181,9197,9223,9225,9238,9277,9322,9340,9341,9360,9361,9379,9383,9413,9419,9422,9442,9480,9489,9556,9587,9610,9654,9663,9672,9681,9705,9712,9715,9733,9741,9780,9785,9838,9853,9864,9910,9975,9978,10016,10018,10034,10057,10058,10122,10130,10131,10134,10191,10220,10232,10242,10257,10296,10305,10382,10385,10417,10430,10438,10444,10452,10464,10466,10480,10492,10500,10503,10513,10590,10606,10621,10628,10696,10698,10703,10717,10721,10728,10732,10734,10740,10742,10766,10769,10816,10827,10859,10890,10944,10958,10969,10971,11002,11004,11011,11038,11086,11126,11132,11133,11191,11194,11196,11197,11209,11234,11259,11271,11347,11365,11386,11409,11431,11442,11453,11475,11478,11507,11524,11550,11561,11575,11579,11586,11598,11614,11639,11653,11668,11725,11789,11849,11860,11927,11938,11957,11985,12031,12035,12076,12113,12126,12147,12161,12192,12203,12205,12222,12232,12238,12249,12291,12324,12345,12388,12389,12432,12454,12481,12514,12522,12531,12553,12564,12572,12575,12606,12648,12688,12697,12702,12708,12733,12734,12791,12811,12833,12904,12913,12949,12961,12971,12986,13008,13033,13046,13062,13076,13111,13121,13130,13139,13204,13226,13254,13269,13317,13358,13377,13477,13480,13511,13569,13595,13628,13635,13660,13664,13672,13675,13681,13697,13713,13745,13749,13773,13792,13804,13882,13954,13957,13996,14001,14008,14098,14102,14125,14162,14167,14189,14231,14237,14250,14272,14315,14321,14328,14371,14382,14396,14436,14453,14471,14488,14503,14515,14530,14531,14543,14576,14627,14674,14737,14738,14777,14779,14795,14838,14848,14849,14855,14860,14886,14923,14943,14947,14949,14957,14962,14976,14977,15062,15070,15117,15127,15136,15148,15210,15211,15258,15331,15333,15403,15433,15437,15485,15513,15517,15527,15531,15556,15567,15570,15584,15585,15593,15612,15625,15636,15638,15639,15648,15660,15662,15668,15695,15698,15702,15703,15720,15766,15770,15824,15847,15867,15875,15883,15885,15906,15915,15917,15920,15928,15969,15988,16004,16008,16023,16032,16056,16076,16082,16155,16165,16166,16192,16284,16316,16328,16355,16373,16435,16440,16459,16478,16544,16612,16632,16636,16709,16733,16773,16814,16876,16883,16923,16942,16949,16971,16998,17011,17018,17033,17034,17079,17097,17143,17197,17203,17217,17277,17324,17336,17343,17353,17372,17379],"61":[16,25,54,77,92,96,133,159,162,165,171,191,199,221,239,242,263,277,308,339,368,371,392,407,441,457,461,517,526,530,555,573,593,605,607,609,640,644,658,664,685,746,776,805,833,883,947,966,977,982,991,1000,1026,1042,1079,1106,1118,1125,1129,1143,1172,1196,1197,1200,1260,1262,1263,1281,1288,1335,1336,1365,1379,1381,1391,1408,1411,1413,1423,1428,1429,1457,1472,1576,1620,1642,1735,1778,1786,1799,1821,1826,1842,1852,1853,1857,1872,1896,1900,1906,2010,2030,2039,2061,2102,2112,2139,2188,2199,2255,2265,2269,2309,2397,2406,2415,2420,2441,2450,2464,2479,2497,2538,2559,2563,2579,2580,2657,2660,2663,2706,2724,2727,2751,2781,2798,2799,2802,2804,2808,2832,2885,2900,2918,2953,2989,2990,3035,3068,3087,3135,3160,3165,3232,3238,3240,3269,3278,3286,3306,3307,3319,3330,3335,3364,3366,3372,3395,3407,3418,3432,3459,3462,3471,3479,3565,3573,3574,3578,3585,3593,3602,3607,3615,3645,3657,3670,3718,3727,3738,3780,3787,3810,3852,3927,3929,3978,3983,4022,4086,4088,4113,4122,4144,4214,4217,4278,4287,4294,4327,4344,4387,4483,4507,4588,4642,4660,4668,4676,4681,4711,4712,4753,4769,4790,4801,4807,4808,4817,4819,4844,4847,4883,4942,4962,4978,4990,4997,5045,5066,5174,5186,5190,5203,5228,5240,5252,5278,5282,5287,5292,5302,5304,5319,5324,5341,5344,5348,5382,5389,5434,5437,5447,5456,5467,5483,5520,5526,5557,5559,5569,5574,5646,5675,5694,5735,5751,5766,5772,5791,5805,5808,5816,5831,5839,5860,5890,5945,5950,5964,6084,6106,6118,6135,6137,6166,6167,6186,6188,6212,6236,6282,6293,6318,6325,6335,6394,6398,6405,6410,6437,6439,6464,6468,6483,6552,6565,6601,6609,6611,6633,6703,6707,6713,6716,6725,6768,6771,6775,6778,6780,6798,6850,6860,6876,6883,6899,6902,6917,6922,6928,6959,6974,6988,7036,7050,7051,7057,7096,7103,7105,7124,7129,7134,7138,7183,7209,7217,7236,7247,7270,7271,7298,7338,7342,7352,7358,7372,7386,7396,7422,7465,7475,7538,7563,7565,7638,7641,7652,7664,7677,7691,7703,7717,7720,7722,7760,7770,7782,7794,7808,7820,7825,7848,7851,7872,7883,7900,7954,7964,7975,7984,8010,8015,8024,8025,8041,8080,8095,8110,8115,8136,8174,8180,8191,8211,8215,8217,8259,8288,8338,8341,8345,8347,8348,8416,8441,8478,8497,8501,8511,8512,8519,8529,8530,8547,8553,8593,8623,8635,8644,8647,8649,8695,8720,8722,8731,8733,8746,8790,8825,8834,8839,8846,8851,8955,8956,8972,8973,9006,9018,9022,9023,9030,9076,9114,9123,9222,9245,9254,9259,9271,9278,9309,9321,9323,9356,9367,9370,9373,9389,9395,9398,9419,9424,9431,9434,9447,9455,9463,9468,9491,9508,9512,9547,9550,9562,9581,9585,9636,9639,9679,9681,9721,9724,9799,9801,9807,9818,9820,9877,9892,9902,9927,9964,9981,9991,10011,10096,10110,10154,10158,10185,10191,10199,10212,10213,10220,10221,10261,10273,10278,10355,10360,10430,10436,10441,10494,10498,10511,10539,10548,10550,10558,10588,10602,10660,10667,10695,10702,10706,10716,10759,10765,10775,10777,10785,10825,10826,10858,10889,10922,10933,10971,10981,10986,10990,11005,11019,11031,11036,11068,11080,11085,11099,11112,11129,11137,11141,11146,11164,11166,11188,11190,11222,11296,11342,11381,11383,11392,11440,11445,11506,11520,11568,11572,11578,11582,11601,11627,11660,11667,11689,11691,11703,11723,11724,11741,11751,11771,11813,11828,11831,11840,11879,11926,11956,12007,12019,12033,12037,12052,12059,12061,12073,12075,12106,12123,12128,12148,12168,12178,12192,12200,12254,12257,12313,12332,12406,12436,12447,12450,12452,12461,12499,12520,12522,12573,12585,12588,12601,12604,12632,12672,12680,12736,12784,12818,12893,12912,12937,12952,12970,13030,13101,13171,13194,13195,13203,13228,13265,13287,13294,13312,13330,13345,13384,13406,13417,13420,13425,13431,13529,13576,13645,13662,13711,13716,13731,13788,13817,13835,13851,13899,13900,13941,13942,13962,13997,14001,14015,14036,14037,14054,14101,14109,14117,14141,14144,14160,14318,14326,14343,14344,14352,14369,14390,14415,14467,14478,14482,14487,14566,14588,14597,14602,14611,14640,14651,14663,14703,14705,14773,14781,14783,14785,14823,14825,14850,14871,14906,14930,14945,14990,15110,15201,15228,15274,15323,15326,15352,15448,15501,15527,15547,15595,15609,15652,15706,15744,15762,15798,15834,15852,15853,15960,16075,16077,16139,16191,16204,16214,16216,16218,16252,16288,16348,16361,16370,16374,16401,16432,16440,16442,16474,16514,16518,16536,16557,16591,16632,16653,16657,16662,16699,16704,16735,16746,16785,16819,16831,16844,16856,16870,16880,16922,17000,17021,17051,17061,17134,17266,17285,17302,17304,17310,17342,17350,17354],"62":[31,51,78,116,127,136,146,150,159,173,216,232,242,311,321,351,352,391,399,420,421,448,461,480,517,536,537,540,573,576,585,595,601,610,627,628,638,639,645,652,677,681,683,726,729,739,742,759,802,869,874,877,879,913,920,922,940,946,971,1001,1012,1096,1109,1136,1159,1165,1180,1207,1262,1315,1330,1347,1389,1400,1445,1470,1500,1511,1524,1645,1660,1665,1668,1675,1738,1740,1760,1763,1769,1789,1811,1816,1880,1884,1926,1948,1960,1986,1995,1996,2009,2034,2094,2098,2108,2130,2167,2220,2240,2269,2304,2333,2388,2400,2443,2457,2466,2498,2601,2616,2620,2636,2676,2701,2745,2833,2849,2854,2856,2881,2885,2892,2908,2917,2919,2964,2965,2977,2980,2983,3027,3038,3045,3048,3064,3099,3100,3108,3112,3113,3201,3203,3219,3248,3282,3293,3302,3337,3373,3408,3431,3447,3453,3465,3470,3488,3528,3543,3614,3629,3645,3653,3657,3681,3696,3735,3738,3758,3779,3839,3852,3889,3918,4015,4032,4044,4061,4087,4103,4128,4175,4198,4211,4214,4267,4298,4322,4384,4405,4431,4479,4486,4515,4549,4570,4574,4585,4591,4594,4596,4617,4623,4629,4641,4645,4649,4657,4720,4765,4778,4790,4807,4815,4820,4826,4828,4846,4849,4861,4893,4896,4899,4934,4955,4978,5025,5032,5035,5041,5112,5161,5162,5191,5194,5208,5231,5253,5271,5308,5320,5336,5345,5361,5363,5394,5505,5591,5600,5604,5616,5644,5651,5660,5670,5673,5694,5695,5759,5775,5777,5784,5802,5805,5877,5890,5892,5906,5922,5923,5924,5936,5952,5967,5975,5997,6001,6046,6055,6069,6087,6113,6142,6143,6151,6186,6195,6212,6224,6234,6235,6241,6245,6266,6279,6310,6356,6357,6387,6392,6393,6416,6455,6467,6490,6538,6567,6577,6625,6635,6636,6673,6681,6687,6689,6709,6724,6732,6781,6790,6805,6820,6821,6905,6943,6958,6969,6974,7032,7061,7075,7088,7117,7122,7123,7142,7155,7157,7158,7170,7171,7189,7200,7267,7274,7300,7302,7308,7330,7332,7354,7376,7424,7458,7459,7463,7488,7503,7552,7559,7579,7584,7590,7600,7603,7619,7625,7649,7651,7657,7662,7674,7698,7700,7706,7739,7771,7774,7791,7792,7810,7868,7872,7900,7950,7953,7978,8042,8045,8059,8067,8102,8125,8157,8209,8210,8211,8225,8244,8255,8262,8299,8302,8312,8333,8341,8404,8419,8445,8455,8457,8483,8508,8514,8522,8557,8565,8605,8608,8686,8703,8714,8721,8726,8767,8769,8771,8809,8822,8837,8856,8871,8881,8910,8942,8956,8964,8993,9000,9021,9026,9046,9073,9097,9122,9125,9150,9153,9173,9252,9277,9301,9334,9393,9402,9437,9483,9486,9499,9515,9524,9565,9570,9621,9624,9683,9686,9693,9703,9726,9740,9741,9743,9775,9778,9781,9807,9811,9837,9900,9908,9932,9998,10028,10047,10070,10084,10089,10105,10108,10111,10180,10206,10227,10273,10321,10323,10335,10345,10349,10390,10392,10424,10425,10431,10446,10469,10477,10487,10516,10539,10557,10579,10612,10613,10632,10639,10670,10692,10710,10727,10774,10788,10792,10824,10843,10857,10865,10906,10910,10912,10919,10921,10954,10989,10990,10993,11041,11055,11122,11145,11161,11186,11201,11214,11291,11306,11316,11353,11363,11377,11385,11402,11429,11436,11450,11461,11503,11518,11526,11575,11577,11585,11603,11607,11646,11671,11676,11719,11745,11758,11771,11786,11787,11838,11858,11873,11879,11943,11968,12008,12028,12050,12075,12129,12149,12164,12173,12182,12202,12208,12223,12234,12287,12292,12328,12354,12366,12386,12420,12435,12457,12471,12519,12524,12590,12639,12695,12711,12753,12777,12809,12812,12823,12835,12865,12898,12921,12966,13012,13090,13108,13127,13128,13135,13146,13157,13160,13173,13201,13210,13300,13324,13366,13384,13397,13404,13428,13459,13468,13498,13533,13535,13537,13544,13545,13614,13711,13753,13756,13778,13848,13861,13900,13907,13979,13991,14005,14036,14069,14118,14165,14175,14274,14277,14291,14301,14369,14396,14402,14414,14430,14453,14455,14483,14527,14559,14606,14639,14731,14763,14889,14900,14935,14981,14999,15024,15040,15049,15137,15157,15158,15169,15172,15176,15177,15192,15248,15265,15286,15317,15352,15388,15400,15406,15513,15536,15540,15601,15629,15661,15763,15778,15786,15816,15851,15861,15864,15893,15902,15924,15933,15945,15965,15976,15992,15997,16080,16092,16106,16181,16207,16234,16242,16273,16327,16329,16348,16349,16392,16427,16428,16430,16432,16440,16451,16500,16554,16571,16692,16763,16792,16799,16816,16832,16855,16887,16913,16919,16929,16940,16946,16982,16989,17023,17134,17174,17206,17211,17225,17243,17359,17407],"63":[155,261,321,522,540,646,837,1152,1190,1412,1465,1512,1661,1702,1753,1764,1772,1878,1928,1965,2001,2092,2125,2144,2205,2208,2294,2413,2656,2886,2912,3028,3196,3434,3448,3511,3524,3569,3714,3774,3841,3862,3973,4020,4042,4047,4123,4139,4148,4227,4307,4479,4562,4667,4812,4829,4908,4918,4979,4987,5078,5167,5207,5385,5426,5543,5551,5626,5666,5692,6010,6050,6145,6163,6233,6299,6663,6752,6812,6817,6832,6843,6844,6849,6985,7072,7131,7141,7168,7192,7278,7282,7427,7502,7548,7563,7735,7757,7770,7802,7825,7862,8103,8540,8626,8653,8675,8693,8694,8719,8769,8774,8809,8922,9003,9058,9095,9178,9199,9304,9554,9776,9852,9925,10086,10155,10182,10278,10389,10408,10428,10448,10586,10657,10782,10817,10819,10907,11023,11068,11075,11094,11098,11113,11155,11274,11348,11412,11571,11798,11908,12037,12188,12275,12276,12488,12915,12934,13126,13372,13473,13658,13811,14034,14216,14311,14388,14493,14511,14546,14835,14989,15075,15364,15462,15707,15799,15825,15966,15981,16002,16436,16595,16850,16943,17116,17206,17223,17263,17277,17311,17405]}}

==> anc/reproduce/sets/topic_politics-and-society.json <==
{"name":"politics and society","kind":"topic","group":"politics-and-society","n_neurons":52566,"layers":{"0":[20,63,93,127,166,222,294,368,369,413,424,430,469,521,612,626,671,677,689,803,818,822,836,915,958,960,992,1000,1011,1030,1105,1113,1155,1224,1248,1296,1315,1318,1326,1327,1334,1339,1379,1432,1460,1464,1492,1510,1528,1546,1562,1572,1596,1633,1669,1716,1719,1795,1855,1858,1880,1896,1925,2015,2050,2061,2078,2087,2104,2121,2128,2166,2221,2223,2388,2392,2402,2413,2474,2481,2505,2515,2535,2582,2606,2619,2648,2697,2717,2743,2757,2767,2783,2801,2807,2851,2858,2872,2882,2948,2951,2984,2987,3132,3142,3174,3218,3273,3301,3319,3333,3353,3369,3410,3462,3494,3504,3538,3594,3603,3630,3654,3694,3701,3707,3712,3755,3773,3783,3880,3887,3930,3962,4006,4037,4040,4071,4091,4110,4125,4135,4151,4179,4293,4294,4312,4314,4335,4359,4396,4405,4422,4429,4435,4492,4501,4511,4519,4534,4553,4588,4622,4625,4703,4849,4902,4906,4915,4972,4998,5043,5044,5047,5078,5156,5162,5220,5261,5274,5304,5313,5324,5335,5346,5358,5418,5430,5441,5458,5493,5501,5541,5579,5690,5705,5710,5720,5736,5841,5844,5911,5989,5990,5991,5995,6024,6028,6046,6049,6060,6094,6112,6130,6134,6149,6150,6164,6247,6297,6308,6340,6365,6375,6388,6416,6463,6497,6559,6613,6645,6647,6683,6707,6718,6733,6773,6787,6792,6793,6845,6866,6867,6889,6943,6963,6988,7002,7023,7049,7081,7100,7102,7119,7165,7168,7171,7221,7253,7279,7348,7361,7363,7372,7427,7437,7452,7454,7469,7484,7549,7550,7564,7588,7598,7605,7623,7634,7652,7665,7682,7686,7719,7728,7777,7925,7938,7967,7989,8038,8068,8078,8096,8111,8178,8219,8267,8268,8283,8336,8339,8349,8367,8370,8400,8442,8446,8469,8481,8506,8509,8531,8537,8564,8590,8607,8622,8642,8646,8647,8651,8663,8722,8726,8782,8783,8822,8828,8838,8868,8875,8916,8932,8990,9008,9027,9052,9061,9066,9097,9120,9125,9149,9164,9209,9210,9233,9244,9245,9254,9274,9348,9410,9456,9543,9576,9616,9651,9664,9676,9678,9693,9705,9721,9732,9748,9865,9881,9911,9942,9948,9969,9975,9985,10058,10076,10177,10180,10240,10254,10279,10296,10316,10372,10373,10374,10516,10565,10567,10706,10707,10746,10762,10799,10817,10824,10840,10856,10863,10865,10873,10888,10898,10914,10926,10981,11029,11046,11064,11080,11084,11088,11128,11132,11162,11163,11168,11216,11217,11238,11270,11289,11297,11299,11312,11337,11367,11387,11407,11424,11436,11562,11588,11640,11677,11680,11706,11720,11808,11883,11894,11967,11978,12043,12046,12047,12064,12074,12081,12105,12120,12182,12196,12205,12276,12351,12362,12433,12438,12492,12496,12628,12676,12712,12753,12943,12945,12955,12968,13091,13106,13241,13248,13280,13297,13372,13401,13406,13407,13443,13553,13584,13601,13634,13755,13770,13852,13908,13965,14025,14048,14184,14282,14366,14534,14570,14676,14693,14762,14790,14794,14803,14843,14851,14872,14876,14965,15014,15063,15333,15354,15453,15471,15522,15553,15624,15641,15657,15686,15698,15918,15945,15994,16001,16192,16225,16244,16263,16327,16418,16437,16507,16563,16602,16617,16636,16656,16728,16730,16739,16749,16818,16837,16904,17047,17087,17089,17121,17140,17234,17248,17249,17276,17320,17335,17366,17379],"1":[4,5,49,59,61,94,126,130,233,248,272,284,287,307,311,319,345,369,371,399,422,431,442,449,453,493,498,503,510,537,548,571,577,584,596,617,647,667,692,724,730,743,783,802,832,842,850,857,888,893,913,917,924,954,957,968,997,1066,1086,1108,1115,1180,1187,1213,1229,1232,1250,1266,1276,1292,1306,1322,1389,1408,1435,1465,1494,1515,1521,1543,1555,1562,1586,1656,1671,1700,1707,1719,1753,1756,1802,1808,1811,1823,1834,1859,1897,1923,1938,1953,1956,1960,1966,2010,2049,2088,2091,2093,2110,2124,2134,2135,2146,2148,2151,2169,2177,2213,2216,2223,2235,2236,2256,2291,2313,2360,2367,2377,2399,2433,2450,2478,2483,2505,2528,2531,2552,2598,2599,2637,2660,2669,2681,2708,2733,2740,2759,2778,2794,2798,2806,2867,2883,2885,2893,2915,2920,2926,2946,2949,2952,2957,2964,2975,2986,3036,3043,3049,3078,3091,3100,3122,3129,3158,3172,3174,3195,3202,3245,3300,3323,3361,3378,3383,3391,3407,3420,3427,3448,3452,3456,3467,3475,3491,3511,3514,3539,3556,3597,3599,3609,3610,3620,3623,3628,3657,3662,3702,3703,3704,3724,3758,3767,3783,3787,3795,3806,3834,3849,3857,3861,3897,3917,3924,3953,3958,3967,3968,3981,3983,3991,3994,4027,4086,4094,4137,4149,4201,4228,4269,4286,4289,4297,4299,4311,4343,4356,4379,4457,4463,4472,4488,4508,4513,4530,4561,4565,4618,4653,4666,4692,4716,4758,4763,4767,4801,4829,4831,4842,4846,4849,4884,4892,4907,4927,4933,4935,4951,4968,4971,4977,4993,4994,5012,5029,5038,5041,5098,5132,5158,5162,5167,5170,5214,5223,5230,5247,5248,5298,5302,5309,5315,5329,5332,5345,5346,5399,5424,5440,5487,5490,5512,5527,5575,5590,5595,5597,5613,5615,5693,5696,5713,5714,5774,5804,5808,5834,5835,5843,5862,5873,5883,5890,5932,5940,5949,5955,5971,5981,5990,6030,6031,6035,6059,6081,6099,6105,6107,6125,6126,6128,6145,6149,6166,6198,6221,6233,6286,6304,6311,6323,6344,6354,6363,6395,6420,6439,6445,6457,6481,6482,6503,6586,6625,6660,6699,6705,6709,6730,6759,6766,6787,6814,6821,6873,6874,6875,6888,6918,6924,6940,6947,6956,6977,7030,7041,7042,7071,7094,7118,7130,7186,7187,7201,7205,7224,7233,7247,7255,7260,7261,7270,7284,7291,7304,7338,7355,7358,7381,7421,7468,7477,7500,7526,7529,7545,7567,7580,7582,7584,7593,7599,7601,7626,7630,7663,7680,7688,7693,7703,7707,7713,7718,7728,7730,7739,7742,7750,7760,7768,7780,7811,7823,7838,7875,7880,7894,7908,7933,7969,7999,8011,8031,8045,8085,8125,8129,8131,8149,8169,8219,8230,8234,8244,8255,8259,8286,8288,8302,8313,8326,8328,8335,8343,8361,8377,8397,8419,8423,8453,8457,8464,8470,8477,8498,8501,8514,8522,8535,8572,8599,8604,8625,8657,8670,8679,8683,8728,8729,8736,8744,8747,8764,8794,8825,8849,8931,8939,8940,8948,8952,8963,8987,8995,9000,9085,9092,9093,9102,9123,9126,9129,9131,9132,9138,9175,9207,9221,9234,9239,9290,9335,9338,9341,9351,9367,9368,9378,9392,9431,9441,9449,9467,9469,9519,9529,9593,9598,9604,9612,9630,9646,9647,9687,9688,9704,9743,9749,9754,9780,9786,9809,9811,9818,9864,9894,9957,10004,10025,10027,10028,10067,10085,10090,10102,10124,10134,10149,10158,10166,10181,10206,10245,10312,10326,10391,10392,10394,10400,10401,10405,10414,10441,10465,10477,10506,10601,10628,10634,10640,10661,10683,10685,10707,10715,10735,10738,10742,10758,10769,10796,10805,10827,10830,10842,10853,10871,10876,10921,10924,10930,11014,11031,11055,11074,11101,11122,11124,11129,11137,11139,11146,11158,11228,11305,11315,11316,11385,11392,11432,11487,11493,11524,11537,11554,11567,11616,11630,11639,11642,11670,11699,11723,11725,11785,11829,11856,11870,11884,11889,11897,11909,11928,11942,12031,12048,12079,12083,12093,12121,12151,12156,12175,12248,12249,12258,12265,12279,12337,12345,12377,12425,12491,12593,12604,12628,12636,12672,12677,12685,12760,12791,12845,12861,12903,12905,12924,13034,13059,13101,13170,13205,13210,13245,13246,13258,13299,13335,13396,13414,13444,13483,13493,13506,13546,13564,13607,13636,13642,13657,13673,13677,13723,13759,13763,13838,13864,13872,13874,13899,13913,13990,13996,14006,14051,14077,14079,14120,14168,14210,14293,14309,14313,14336,14360,14393,14430,14467,14472,14523,14524,14561,14648,14683,14690,14721,14771,14797,14819,14840,14927,14955,14969,15018,15048,15070,15083,15110,15142,15147,15193,15249,15424,15446,15466,15467,15502,15552,15594,15685,15699,15757,15759,15763,15779,15812,15815,15835,15872,15876,15986,16014,16020,16036,16039,16087,16090,16093,16119,16124,16230,16258,16279,16296,16326,16353,16355,16385,16415,16460,16489,16548,16613,16626,16643,16655,16674,16682,16684,16714,16787,16793,16795,16822,16839,16846,16848,16869,16900,16960,16963,17020,17034,17062,17072,17105,17131,17165,17178,17342,17378,17396],"2":[7,12,176,239,247,309,390,391,410,469,568,580,695,729,739,827,862,867,970,983,1033,1072,1076,1095,1116,1138,1148,1193,1210,1330,1347,1368,1485,1498,1511,1533,1543,1549,1626,1638,1674,1691,1752,1763,1803,1908,1944,1955,1982,1986,2030,2039,2052,2061,2080,2161,2224,2241,2299,2323,2349,2399,2418,2440,2454,2461,2496,2544,2555,2644,2716,2776,2792,2889,2909,2915,2919,2927,2942,2991,2993,3042,3053,3075,3082,3094,3097,3120,3153,3169,3180,3182,3254,3328,3349,3350,3352,3433,3435,3446,3472,3482,3655,3665,3688,3738,3798,3914,3940,3965,3971,4003,4029,4035,4075,4138,4180,4198,4232,4249,4256,4360,4371,4389,4403,4460,4484,4521,4546,4620,4661,4716,4721,4840,4845,4863,4921,4934,4949,5039,5040,5064,5072,5080,5125,5132,5135,5149,5154,5173,5178,5179,5195,5237,5264,5271,5328,5348,5361,5399,5612,5657,5715,5729,5815,5847,5858,5860,5866,5869,5898,5900,5935,5941,6069,6080,6154,6193,6201,6215,6237,6254,6266,6276,6332,6401,6405,6410,6414,6416,6514,6525,6532,6580,6603,6604,6628,6662,6675,6770,6799,6894,6921,6965,7015,7128,7166,7230,7231,7239,7245,7269,7285,7291,7302,7304,7312,7332,7369,7378,7386,7390,7391,7400,7435,7488,7562,7568,7584,7591,7599,7612,7628,7641,7650,7658,7698,7736,7738,7792,7800,7815,7822,7832,7864,7883,7938,7965,7971,8000,8041,8043,8121,8133,8172,8189,8202,8208,8212,8290,8316,8446,8512,8541,8571,8644,8658,8680,8721,8745,8863,8881,8907,8984,9002,9019,9047,9056,9071,9079,9106,9120,9157,9240,9258,9259,9263,9270,9275,9312,9322,9334,9359,9409,9420,9540,9563,9603,9604,9606,9672,9684,9733,9741,9764,9809,9828,9869,9871,9879,9907,9936,9950,9964,10043,10070,10090,10155,10217,10267,10274,10276,10350,10357,10373,10383,10444,10462,10481,10501,10510,10532,10575,10577,10634,10640,10689,10708,10769,10800,10818,10864,10904,10920,10927,10944,10991,11040,11079,11121,11130,11190,11196,11232,11261,11286,11345,11400,11423,11426,11448,11450,11451,11455,11457,11459,11464,11474,11496,11523,11529,11537,11568,11596,11601,11604,11644,11661,11685,11697,11756,11763,11790,11815,11853,11861,11918,11950,11951,11967,12025,12054,12075,12147,12158,12173,12215,12252,12285,12419,12471,12478,12700,12734,12843,12890,12971,13038,13232,13333,13353,13481,13582,13616,13637,13730,13799,13914,13926,14216,14337,14471,14516,14561,14712,14738,14749,14849,14856,14867,15085,15163,15207,15240,15256,15282,15289,15363,15439,15457,15524,15673,15721,15770,15852,15972,16014,16041,16060,16332,16377,16691,16927,16950,17345,17348],"3":[15,41,43,52,54,73,123,129,162,182,184,188,213,243,256,260,264,267,280,283,430,454,473,497,514,524,570,611,624,626,644,656,664,666,689,710,739,749,809,822,841,872,884,901,908,942,955,960,1016,1041,1068,1151,1184,1231,1249,1276,1291,1301,1329,1367,1392,1462,1468,1482,1489,1495,1508,1512,1518,1529,1537,1554,1588,1589,1600,1623,1636,1650,1693,1731,1733,1738,1748,1760,1773,1832,1839,1842,1866,1874,1880,1963,1971,1984,1986,1994,2000,2025,2051,2058,2105,2123,2148,2169,2188,2190,2191,2211,2218,2229,2247,2264,2271,2290,2313,2320,2357,2381,2410,2413,2425,2428,2433,2455,2460,2480,2513,2567,2570,2575,2584,2593,2604,2637,2686,2701,2703,2704,2728,2831,2859,2869,2905,2916,2964,2987,2989,3017,3021,3024,3069,3082,3125,3145,3147,3161,3164,3183,3205,3223,3259,3270,3280,3281,3289,3309,3325,3353,3356,3361,3375,3397,3400,3418,3429,3433,3471,3479,3484,3494,3498,3502,3531,3562,3570,3587,3622,3631,3641,3701,3705,3722,3741,3745,3750,3810,3848,3871,3899,3912,3931,3940,3955,3973,3974,3995,4010,4029,4034,4036,4040,4068,4094,4112,4125,4163,4173,4186,4211,4256,4309,4316,4334,4361,4376,4407,4419,4453,4469,4488,4493,4531,4538,4544,4606,4624,4736,4746,4747,4766,4768,4774,4787,4796,4812,4825,4838,4851,4866,4871,4887,4916,4935,4966,4997,5010,5061,5081,5089,5122,5167,5179,5190,5199,5206,5232,5236,5237,5256,5284,5286,5293,5297,5306,5336,5340,5371,5375,5384,5418,5450,5455,5479,5490,5521,5537,5542,5551,5552,5589,5614,5617,5633,5654,5657,5675,5686,5698,5727,5742,5746,5777,5782,5811,5819,5841,5851,5859,5885,5902,5949,5954,5964,6014,6025,6034,6042,6058,6067,6082,6095,6116,6138,6148,6149,6152,6159,6195,6199,6202,6208,6216,6222,6268,6286,6293,6294,6300,6317,6340,6349,6386,6404,6434,6444,6452,6454,6459,6463,6480,6494,6506,6524,6525,6682,6691,6723,6734,6751,6792,6871,6876,6887,6892,6904,6905,6913,6931,6942,6952,6979,7022,7053,7078,7113,7119,7192,7230,7237,7242,7299,7325,7363,7378,7385,7403,7416,7419,7433,7459,7465,7500,7507,7513,7551,7580,7583,7604,7626,7651,7653,7661,7698,7712,7764,7793,7799,7816,7817,7838,7845,7850,7913,7932,7939,8017,8032,8037,8045,8073,8082,8095,8098,8121,8148,8158,8171,8172,8180,8183,8191,8192,8219,8221,8271,8273,8288,8317,8323,8342,8354,8364,8375,8387,8410,8423,8429,8430,8448,8477,8544,8579,8587,8599,8626,8629,8662,8738,8741,8746,8795,8803,8818,8837,8852,8861,8889,8899,8924,8931,8937,8996,9003,9025,9039,9041,9050,9063,9070,9081,9107,9125,9129,9139,9157,9162,9163,9178,9190,9205,9206,9237,9260,9273,9275,9281,9307,9324,9335,9361,9364,9379,9381,9383,9414,9454,9458,9474,9482,9486,9494,9525,9535,9541,9543,9585,9593,9594,9596,9603,9604,9606,9611,9635,9645,9652,9657,9705,9772,9792,9810,9824,9833,9847,9856,9887,9912,9941,9946,9959,9997,9998,10029,10037,10067,10085,10088,10093,10099,10138,10158,10190,10200,10221,10238,10245,10285,10287,10322,10355,10413,10415,10420,10438,10449,10450,10491,10530,10536,10569,10581,10593,10646,10651,10665,10670,10672,10677,10695,10757,10761,10768,10806,10815,10822,10829,10833,10868,10901,10926,10937,10945,10967,10994,10999,11003,11032,11081,11104,11119,11128,11137,11147,11150,11161,11252,11275,11287,11300,11303,11401,11405,11412,11433,11437,11460,11470,11481,11486,11496,11527,11547,11581,11588,11610,11614,11634,11685,11714,11729,11735,11737,11820,11826,11834,11856,11860,11861,11871,11917,11927,11935,11949,11951,11966,11970,12021,12030,12071,12101,12147,12182,12190,12211,12213,12220,12221,12274,12275,12276,12316,12361,12396,12401,12428,12434,12441,12489,12537,12552,12553,12632,12646,12664,12723,12735,12770,12824,12846,12899,12900,12912,12917,12954,13010,13036,13109,13131,13170,13185,13200,13248,13252,13304,13308,13371,13372,13376,13385,13407,13412,13439,13451,13516,13524,13544,13558,13571,13636,13651,13664,13666,13721,13727,13756,13791,13844,13845,13954,13987,14026,14047,14150,14184,14193,14209,14326,14350,14357,14409,14412,14430,14445,14451,14462,14463,14480,14505,14530,14578,14601,14608,14621,14685,14719,14855,15066,15068,15071,15075,15077,15079,15132,15143,15147,15178,15217,15257,15291,15323,15370,15379,15400,15408,15422,15447,15471,15493,15499,15525,15539,15569,15597,15633,15635,15733,15736,15752,15924,15962,15963,15986,16029,16033,16056,16076,16098,16116,16119,16150,16212,16229,16295,16298,16318,16340,16343,16458,16466,16480,16505,16509,16552,16561,16572,16591,16604,16704,16725,16781,16847,16875,16905,16980,17016,17024,17031,17063,17126,17163,17180,17185,17192,17258,17308,17309,17318,17377,17395],"4":[16,19,42,81,85,94,112,140,144,145,174,184,200,206,211,216,217,237,242,260,273,288,294,320,347,395,421,424,427,432,433,461,469,470,509,530,531,597,598,611,652,716,734,737,740,763,785,802,818,825,838,849,854,888,910,938,946,949,982,983,990,993,996,1021,1047,1050,1053,1079,1085,1115,1126,1182,1185,1217,1233,1253,1259,1262,1270,1295,1353,1391,1394,1414,1424,1440,1470,1477,1480,1513,1514,1542,1551,1559,1564,1593,1616,1653,1656,1695,1717,1748,1756,1767,1804,1846,1867,1889,1902,1909,1932,1953,2000,2005,2008,2025,2043,2063,2087,2091,2110,2130,2134,2164,2206,2211,2235,2243,2254,2269,2275,2317,2330,2342,2345,2366,2383,2388,2403,2462,2473,2504,2524,2528,2538,2553,2577,2586,2592,2597,2628,2636,2640,2648,2651,2669,2740,2769,2771,2783,2788,2862,2866,2870,2887,2905,2914,2926,2942,2987,3016,3026,3028,3037,3050,3090,3107,3110,3111,3117,3152,3204,3276,3277,3281,3282,3284,3294,3308,3311,3312,3317,3322,3330,3331,3361,3392,3417,3433,3455,3466,3476,3479,3486,3511,3514,3519,3530,3564,3600,3675,3676,3677,3706,3707,3720,3753,3789,3798,3804,3806,3807,3820,3827,3846,3887,3890,3935,3952,4003,4048,4070,4094,4095,4143,4146,4211,4257,4263,4291,4332,4369,4386,4406,4428,4469,4471,4505,4514,4515,4567,4568,4574,4588,4605,4629,4664,4673,4688,4691,4693,4697,4719,4737,4756,4770,4793,4796,4820,4862,4880,4888,4893,4899,4916,4919,4928,4940,4953,4959,4969,4970,4979,5002,5009,5018,5020,5040,5054,5061,5080,5090,5096,5108,5109,5113,5123,5124,5162,5165,5176,5178,5180,5188,5189,5229,5233,5237,5255,5258,5301,5309,5314,5346,5378,5379,5392,5434,5447,5512,5534,5537,5543,5548,5602,5605,5637,5651,5683,5688,5691,5700,5706,5740,5775,5791,5802,5845,5854,5922,5925,5930,5939,5965,5973,5976,6022,6026,6031,6039,6065,6107,6112,6138,6143,6149,6165,6167,6188,6221,6226,6240,6244,6263,6279,6346,6382,6403,6409,6412,6413,6433,6443,6458,6472,6474,6494,6499,6506,6522,6523,6552,6588,6599,6614,6623,6634,6660,6663,6675,6679,6683,6690,6692,6740,6742,6743,6745,6764,6773,6775,6782,6794,6813,6823,6847,6854,6869,6873,6999,7014,7037,7044,7051,7054,7062,7066,7077,7104,7127,7141,7177,7189,7211,7212,7251,7282,7332,7353,7356,7393,7398,7399,7415,7422,7423,7443,7445,7456,7481,7519,7532,7589,7601,7617,7636,7664,7666,7675,7716,7717,7757,7760,7814,7827,7830,7892,7914,7942,7945,7970,7972,8002,8014,8048,8112,8154,8167,8173,8198,8220,8226,8233,8246,8249,8275,8276,8297,8304,8320,8327,8332,8366,8399,8405,8415,8425,8451,8452,8457,8469,8470,8497,8501,8506,8526,8550,8580,8602,8604,8608,8632,8640,8642,8686,8709,8756,8766,8794,8808,8828,8891,8901,8909,8923,8940,8943,8946,8969,8970,9010,9011,9020,9036,9047,9054,9099,9103,9115,9117,9120,9129,9132,9136,9189,9192,9198,9212,9225,9236,9241,9250,9254,9278,9317,9327,9351,9371,9391,9393,9403,9425,9433,9471,9482,9489,9503,9528,9537,9539,9552,9598,9601,9611,9616,9618,9619,9631,9635,9663,9672,9683,9696,9706,9740,9748,9763,9789,9835,9850,9851,9856,9873,9874,9880,9889,9891,9896,9922,9925,9931,9965,9968,9983,10040,10047,10050,10053,10058,10066,10082,10112,10126,10142,10158,10163,10188,10194,10201,10277,10285,10309,10341,10351,10363,10364,10370,10374,10376,10379,10416,10437,10462,10474,10485,10488,10500,10517,10524,10526,10568,10569,10570,10590,10604,10618,10652,10676,10677,10683,10699,10704,10718,10776,10800,10804,10836,10838,10857,10869,10879,10883,10903,10924,10927,10936,10953,10993,11015,11057,11082,11083,11097,11129,11138,11187,11204,11211,11222,11269,11309,11373,11384,11386,11409,11436,11443,11452,11468,11480,11523,11525,11541,11547,11559,11562,11564,11566,11579,11582,11595,11612,11620,11625,11632,11645,11648,11661,11664,11682,11685,11712,11726,11770,11781,11790,11806,11808,11835,11839,11843,11851,11854,11869,11888,11896,11904,11906,11919,11925,11949,11950,11959,11971,11994,12019,12094,12111,12114,12121,12127,12130,12136,12148,12159,12167,12170,12187,12199,12210,12218,12231,12242,12250,12266,12304,12319,12336,12359,12365,12372,12382,12410,12440,12452,12472,12483,12492,12528,12570,12591,12597,12603,12604,12612,12626,12631,12635,12761,12836,12843,12907,12928,12929,12967,13006,13011,13019,13047,13058,13076,13138,13157,13170,13180,13182,13207,13214,13241,13249,13349,13363,13389,13393,13406,13455,13470,13493,13510,13519,13590,13592,13601,13622,13686,13690,13701,13796,13806,13830,13842,13844,13855,13914,13920,13945,13946,13976,14024,14026,14027,14036,14038,14097,14124,14238,14272,14286,14291,14305,14322,14357,14455,14461,14475,14484,14508,14529,14574,14601,14614,14671,14708,14750,14802,14817,14822,14841,14876,14900,14948,14953,15005,15057,15090,15097,15133,15150,15202,15222,15225,15286,15366,15407,15415,15460,15462,15494,15554,15559,15564,15588,15604,15605,15730,15765,15774,15800,15837,15859,15897,15900,15909,15930,15955,15964,15972,15990,16011,16038,16084,16105,16127,16148,16189,16199,16210,16221,16267,16311,16320,16321,16327,16338,16348,16371,16379,16383,16385,16401,16403,16522,16528,16554,16555,16596,16653,16677,16866,16871,16879,16960,16989,17000,17018,17025,17028,17034,17061,17137,17141,17189,17204,17268,17286,17308,17328,17340,17342],"5":[39,84,98,115,116,149,229,234,290,359,369,377,424,497,560,570,575,614,615,626,643,683,726,756,759,817,825,833,841,851,876,946,949,952,1030,1035,1036,1063,1074,1134,1144,1147,1190,1229,1234,1257,1266,1325,1355,1365,1411,1418,1424,1426,1470,1490,1496,1508,1553,1568,1589,1598,1605,1641,1643,1650,1699,1712,1714,1756,1759,1794,1795,1817,1818,1820,1844,1864,1875,1882,1905,1915,1927,1945,1982,1997,2009,2010,2053,2074,2090,2113,2130,2144,2152,2164,2205,2231,2240,2287,2322,2336,2347,2352,2396,2400,2413,2454,2467,2469,2474,2480,2512,2520,2521,2542,2560,2612,2626,2636,2661,2689,2722,2776,2804,2852,2901,2904,2905,2946,2971,2974,2989,2993,3001,3015,3020,3024,3050,3052,3054,3055,3060,3064,3073,3080,3096,3101,3184,3196,3251,3273,3297,3319,3331,3332,3369,3375,3388,3396,3423,3433,3498,3511,3526,3528,3550,3558,3566,3608,3629,3672,3675,3679,3684,3686,3698,3722,3767,3771,3785,3790,3843,3858,3890,3893,3907,3952,3976,3990,4010,4024,4060,4076,4112,4117,4126,4151,4182,4215,4218,4237,4248,4255,4268,4277,4352,4371,4404,4477,4499,4573,4586,4592,4596,4611,4630,4651,4693,4706,4729,4732,4776,4822,4823,4827,4833,4884,4905,4915,4966,4975,4998,5013,5059,5097,5122,5137,5139,5148,5163,5227,5247,5254,5311,5328,5346,5373,5376,5383,5389,5407,5416,5425,5461,5468,5469,5482,5486,5504,5541,5551,5552,5572,5588,5596,5601,5617,5645,5670,5677,5680,5723,5726,5789,5815,5829,5856,5890,5908,5915,5926,5934,5975,6017,6030,6047,6050,6084,6101,6105,6120,6122,6143,6232,6248,6274,6333,6336,6376,6382,6423,6424,6439,6441,6478,6553,6555,6559,6579,6589,6623,6637,6677,6678,6707,6713,6744,6751,6754,6756,6786,6809,6830,6848,6864,6878,6892,6912,6945,6968,7002,7007,7009,7034,7064,7070,7115,7144,7152,7158,7163,7172,7182,7215,7222,7237,7247,7257,7284,7293,7332,7335,7347,7352,7366,7396,7464,7476,7486,7495,7498,7508,7546,7547,7556,7558,7563,7571,7596,7606,7628,7655,7675,7693,7696,7702,7706,7738,7747,7748,7784,7824,7845,7872,7875,7878,7897,7927,7940,7947,7952,7953,7957,7970,7993,8017,8020,8030,8034,8051,8053,8099,8137,8144,8164,8177,8226,8235,8253,8260,8284,8306,8311,8312,8321,8346,8380,8402,8429,8432,8434,8469,8499,8553,8566,8582,8594,8628,8647,8656,8688,8696,8698,8712,8717,8729,8732,8741,8757,8761,8778,8780,8782,8790,8798,8816,8818,8824,8847,8874,8888,8898,8920,8942,8947,8994,9049,9061,9064,9081,9082,9106,9150,9156,9168,9169,9187,9199,9206,9212,9236,9246,9247,9294,9301,9332,9337,9393,9400,9409,9418,9436,9461,9503,9507,9528,9534,9539,9556,9558,9576,9577,9583,9585,9601,9604,9612,9648,9653,9658,9660,9678,9681,9686,9687,9705,9738,9762,9786,9788,9794,9801,9837,9966,9980,10024,10069,10071,10086,10111,10112,10118,10158,10169,10187,10255,10271,10279,10310,10326,10352,10396,10412,10425,10509,10525,10536,10543,10564,10583,10606,10628,10638,10655,10661,10672,10675,10705,10715,10716,10719,10721,10733,10787,10817,10877,10881,10897,10909,10916,10930,10931,11016,11061,11086,11102,11106,11109,11112,11113,11148,11152,11169,11180,11211,11214,11215,11239,11249,11264,11266,11283,11315,11339,11375,11397,11402,11408,11410,11415,11459,11504,11526,11536,11549,11589,11617,11629,11632,11633,11634,11635,11664,11671,11677,11686,11742,11766,11789,11796,11818,11837,11880,11902,11909,11929,11941,11953,11965,11998,12012,12014,12023,12041,12043,12045,12046,12110,12159,12160,12182,12208,12226,12234,12239,12273,12286,12299,12327,12368,12404,12496,12537,12554,12648,12684,12689,12712,12784,12853,12868,12895,12931,12993,13015,13022,13031,13033,13088,13121,13141,13206,13220,13284,13311,13315,13398,13407,13422,13694,13699,13762,13843,13857,13886,13904,14029,14044,14047,14089,14092,14116,14134,14173,14197,14213,14264,14270,14297,14365,14429,14537,14546,14627,14650,14671,14761,14778,14867,15038,15056,15116,15235,15245,15248,15312,15317,15327,15338,15342,15360,15396,15451,15453,15538,15561,15647,15676,15684,15696,15750,15782,15799,15852,15879,15896,15916,15920,15931,16026,16053,16055,16090,16121,16150,16158,16175,16227,16238,16264,16278,16348,16377,16401,16415,16492,16515,16544,16556,16689,16730,16765,16766,16768,16882,16896,16905,16957,17020,17041,17064,17110,17194,17203,17222,17347,17368,17386,17397],"6":[9,14,17,19,45,82,115,147,220,229,251,288,294,341,369,408,534,537,570,584,619,648,688,711,712,730,763,777,795,806,853,874,881,891,912,927,956,981,993,1001,1045,1053,1083,1101,1194,1198,1236,1248,1343,1347,1368,1422,1428,1448,1486,1497,1500,1523,1554,1593,1600,1608,1664,1670,1693,1707,1758,1795,1811,1827,1844,1874,1878,1915,1948,1950,1959,1967,2003,2058,2070,2080,2110,2150,2163,2219,2238,2255,2257,2298,2315,2337,2348,2391,2406,2475,2503,2510,2525,2529,2554,2573,2581,2594,2597,2602,2633,2684,2686,2692,2698,2714,2744,2753,2776,2804,2812,2878,2889,2960,3035,3046,3069,3082,3136,3198,3203,3244,3264,3278,3285,3321,3334,3361,3367,3404,3467,3524,3529,3534,3559,3579,3670,3683,3688,3689,3722,3741,3748,3801,3817,3829,3901,3917,3994,3995,3997,4020,4033,4044,4060,4071,4075,4113,4147,4164,4253,4262,4276,4284,4305,4318,4345,4393,4431,4432,4478,4487,4520,4545,4562,4563,4575,4578,4587,4673,4686,4738,4752,4784,4817,4825,4844,4875,4881,4888,4907,4911,4952,4960,4964,4990,5001,5085,5115,5142,5175,5200,5210,5224,5231,5246,5250,5288,5289,5290,5324,5353,5362,5373,5390,5409,5429,5448,5521,5652,5659,5667,5668,5675,5729,5765,5817,5830,5837,5841,5858,5864,5895,5907,5917,5933,5949,5954,5961,5968,6010,6022,6037,6065,6085,6127,6147,6164,6174,6186,6201,6247,6277,6354,6384,6445,6468,6490,6538,6680,6723,6753,6790,6792,6821,6828,6829,6858,6871,6876,6906,6917,6919,6942,6962,6965,7013,7027,7078,7088,7109,7125,7166,7205,7213,7217,7241,7250,7254,7261,7323,7338,7348,7366,7373,7378,7391,7403,7479,7523,7538,7550,7585,7600,7667,7679,7717,7728,7745,7750,7759,7788,7984,8007,8076,8108,8131,8133,8169,8194,8249,8251,8266,8314,8315,8377,8378,8407,8410,8423,8424,8440,8453,8454,8462,8482,8484,8504,8551,8594,8614,8626,8641,8682,8690,8719,8762,8774,8810,8925,8940,8992,8995,9047,9066,9117,9175,9177,9189,9193,9207,9212,9254,9256,9393,9398,9437,9447,9457,9458,9471,9490,9558,9560,9562,9593,9594,9598,9615,9624,9669,9674,9696,9716,9718,9725,9738,9755,9772,9774,9802,9824,9849,9852,9874,9921,9930,10020,10044,10057,10067,10086,10094,10133,10194,10212,10215,10254,10255,10269,10285,10291,10332,10333,10336,10347,10355,10403,10422,10485,10504,10520,10529,10537,10563,10565,10628,10629,10649,10710,10720,10724,10730,10763,10833,10847,10897,10941,10952,10960,10961,10966,11008,11023,11067,11100,11117,11137,11139,11170,11182,11219,11240,11255,11335,11384,11401,11402,11411,11444,11503,11531,11584,11607,11681,11692,11715,11729,11753,11769,11823,11836,11843,11868,11871,11893,11910,11925,11945,11951,11964,11984,11986,11994,11996,12045,12048,12059,12064,12120,12151,12164,12181,12199,12209,12257,12258,12278,12315,12367,12381,12416,12426,12449,12539,12593,12606,12620,12648,12710,12775,12825,12828,12832,12901,12910,12963,13021,13023,13033,13057,13095,13110,13130,13141,13145,13179,13231,13269,13289,13308,13433,13482,13513,13575,13581,13696,13801,13831,13836,13881,13905,13958,13964,13966,13996,14027,14038,14053,14058,14071,14101,14236,14262,14291,14312,14332,14364,14368,14377,14378,14506,14564,14603,14625,14636,14649,14659,14676,14682,14688,14700,14721,14768,14776,14850,14865,14869,14921,14972,14983,15006,15185,15261,15291,15322,15327,15330,15331,15391,15552,15573,15611,15617,15621,15633,15716,15847,15853,15892,15904,15924,15976,15984,16010,16018,16022,16037,16112,16297,16335,16338,16363,16561,16564,16606,16642,16656,16663,16673,16680,16719,16853,16866,16867,16875,16922,16962,17003,17030,17078,17113,17132,17154,17176,17237,17252,17292,17389],"7":[12,23,28,56,96,128,141,144,214,239,304,362,365,367,453,463,489,509,624,697,715,731,744,785,808,825,864,869,901,902,932,943,963,964,971,1006,1011,1014,1047,1095,1123,1151,1167,1212,1225,1226,1236,1269,1276,1293,1312,1392,1420,1424,1433,1444,1447,1456,1457,1481,1483,1508,1527,1540,1633,1645,1663,1691,1719,1722,1726,1782,1794,1796,1829,1835,1855,1905,1936,1939,1946,1983,2001,2045,2055,2056,2059,2065,2066,2080,2081,2098,2104,2136,2140,2178,2194,2221,2223,2265,2318,2349,2354,2368,2396,2414,2431,2437,2465,2504,2507,2517,2524,2543,2553,2575,2600,2608,2614,2620,2657,2709,2750,2756,2798,2815,2828,2852,2891,2900,2932,2976,3032,3074,3086,3105,3106,3144,3156,3158,3200,3201,3233,3275,3322,3401,3421,3490,3515,3516,3574,3581,3604,3639,3673,3676,3699,3766,3769,3802,3811,3817,3827,3842,3863,3870,3884,3983,4013,4034,4070,4113,4126,4197,4215,4255,4271,4298,4299,4346,4347,4351,4355,4378,4387,4413,4460,4463,4471,4505,4548,4561,4673,4696,4708,4738,4761,4772,4777,4779,4796,4830,4852,4902,4948,4958,4987,5008,5023,5026,5036,5068,5103,5154,5168,5170,5175,5187,5188,5223,5227,5301,5339,5347,5377,5382,5384,5395,5403,5404,5418,5421,5435,5446,5499,5509,5520,5551,5632,5683,5691,5692,5698,5729,5761,5771,5777,5782,5817,5922,5923,5948,5953,5955,5962,6025,6029,6041,6049,6129,6168,6188,6190,6195,6205,6238,6241,6244,6246,6262,6264,6266,6281,6299,6309,6345,6359,6372,6449,6511,6518,6545,6573,6595,6604,6606,6634,6664,6670,6672,6690,6736,6770,6793,6809,6813,6847,6874,6898,6903,6963,6982,7045,7067,7077,7093,7148,7163,7194,7206,7229,7234,7245,7247,7292,7310,7319,7393,7395,7437,7473,7487,7498,7503,7513,7590,7632,7674,7679,7686,7780,7801,7810,7831,7838,7854,7917,7972,7982,7988,8015,8034,8045,8053,8070,8083,8104,8110,8113,8136,8161,8166,8197,8215,8219,8228,8254,8387,8419,8462,8503,8532,8582,8617,8649,8719,8725,8745,8747,8796,8851,8852,8886,8914,8916,8947,8954,8965,8978,9060,9069,9146,9149,9160,9181,9198,9209,9236,9249,9263,9283,9297,9303,9370,9396,9428,9433,9453,9480,9513,9587,9588,9591,9609,9621,9650,9663,9780,9784,9807,9837,9866,9885,9909,9915,9936,9937,9961,10047,10089,10095,10136,10146,10149,10169,10171,10228,10234,10272,10300,10358,10362,10369,10415,10425,10439,10452,10478,10484,10654,10681,10691,10698,10718,10750,10777,10778,10825,10826,10861,10868,10873,10900,10941,10993,11024,11049,11082,11093,11111,11126,11133,11150,11152,11185,11200,11220,11231,11233,11252,11266,11272,11287,11303,11314,11357,11386,11408,11412,11452,11466,11486,11503,11513,11521,11545,11548,11563,11581,11645,11654,11728,11734,11776,11787,11789,11808,11832,11833,11841,11854,11856,11864,11886,11888,11910,11930,11952,11992,12037,12061,12068,12071,12078,12082,12089,12093,12155,12164,12233,12247,12261,12272,12305,12336,12361,12490,12501,12502,12558,12570,12577,12712,12746,12763,12783,12798,12849,12891,12915,12925,12941,12944,12954,12996,13027,13096,13142,13159,13174,13184,13294,13414,13415,13425,13439,13484,13488,13514,13564,13576,13673,13680,13745,13747,13751,13769,13778,13861,13895,13975,13983,14007,14010,14087,14142,14182,14201,14274,14305,14324,14386,14520,14529,14553,14640,14668,14674,14692,14792,14795,14796,14813,14867,14879,14888,14948,15018,15034,15038,15042,15061,15097,15164,15188,15226,15232,15272,15355,15377,15393,15397,15402,15433,15435,15481,15574,15721,15869,15941,15947,15998,16029,16220,16232,16237,16300,16370,16403,16411,16494,16505,16514,16536,16555,16640,16714,16715,16754,16833,16909,16919,16977,17007,17025,17060,17116,17133,17140,17141,17170,17187,17266,17284,17348,17366],"8":[15,45,54,138,249,316,335,376,405,407,414,426,454,484,489,544,579,684,700,710,711,743,773,865,883,887,942,1052,1094,1111,1181,1245,1315,1350,1351,1380,1388,1397,1405,1421,1439,1462,1511,1562,1582,1623,1630,1706,1761,1789,1802,1842,1855,1871,1889,1901,1957,1988,1989,2023,2035,2080,2181,2196,2197,2243,2287,2310,2317,2368,2416,2439,2481,2494,2504,2525,2528,2609,2629,2637,2685,2749,2781,2843,2849,2990,2996,3054,3061,3064,3120,3135,3170,3222,3236,3254,3273,3282,3297,3332,3336,3337,3356,3366,3394,3411,3478,3497,3613,3658,3686,3695,3696,3701,3766,3817,3838,3870,3887,3895,3904,3939,3957,4015,4031,4093,4110,4121,4137,4221,4261,4279,4300,4304,4333,4337,4359,4381,4450,4466,4548,4605,4621,4659,4664,4680,4696,4704,4755,4765,4776,4779,4840,4885,4890,4980,5011,5093,5096,5158,5171,5186,5187,5233,5238,5410,5436,5455,5456,5457,5481,5482,5503,5504,5521,5576,5592,5606,5706,5740,5759,5793,5799,5803,5809,5833,5834,5918,5925,5959,6014,6044,6052,6058,6060,6061,6080,6086,6138,6149,6152,6158,6159,6168,6181,6187,6189,6205,6240,6251,6255,6271,6281,6289,6345,6385,6398,6499,6519,6578,6586,6631,6712,6759,6762,6789,6793,6870,6874,6907,6913,6925,6929,6966,6967,7005,7081,7128,7161,7173,7206,7251,7256,7285,7286,7319,7333,7336,7371,7402,7440,7450,7466,7490,7507,7545,7559,7568,7588,7639,7706,7720,7736,7836,7838,7876,7884,7907,7912,7944,7958,7976,7984,7991,8058,8064,8081,8129,8140,8219,8238,8249,8271,8314,8358,8364,8372,8387,8425,8431,8445,8498,8505,8558,8588,8603,8619,8623,8671,8674,8692,8710,8714,8735,8771,8803,8829,8847,8963,9007,9010,9013,9037,9043,9193,9246,9248,9249,9254,9265,9307,9321,9343,9373,9383,9423,9470,9520,9538,9556,9661,9713,9742,9765,9783,9799,9807,9818,9840,9855,9871,9920,9934,9950,9958,9976,9991,10023,10033,10168,10170,10183,10215,10307,10324,10326,10394,10426,10491,10506,10514,10524,10532,10549,10566,10597,10605,10630,10648,10656,10679,10704,10722,10732,10757,10767,10780,10814,10843,10875,10881,10894,10901,10922,10956,11016,11180,11236,11246,11267,11270,11279,11281,11334,11354,11377,11386,11399,11435,11464,11505,11507,11525,11609,11694,11695,11726,11747,11775,11779,11785,11788,11845,11870,11906,11918,11920,11924,11927,11942,11983,11989,12026,12052,12062,12139,12141,12201,12233,12243,12281,12290,12295,12325,12386,12468,12575,12604,12632,12664,12696,12699,12719,12761,12777,12862,13103,13129,13209,13220,13292,13477,13496,13586,13607,13612,13684,13693,13729,13759,13808,13893,13962,14061,14075,14106,14107,14117,14319,14359,14361,14428,14492,14497,14575,14673,14713,14769,14792,14796,14824,14865,14946,14953,15023,15067,15068,15069,15081,15143,15191,15242,15288,15290,15323,15325,15340,15370,15408,15434,15482,15559,15570,15585,15586,15620,15622,15684,15701,15736,15871,16020,16026,16041,16103,16141,16167,16189,16341,16343,16503,16592,16617,16632,16667,16669,16681,16708,16709,16789,16893,16909,16915,16933,16944,17026,17049,17051,17052,17053,17088,17223,17229,17232,17253,17356,17390],"9":[73,230,260,261,307,320,379,391,414,421,477,515,560,564,598,617,631,641,671,695,739,748,768,776,787,805,816,843,846,851,926,972,1003,1011,1024,1046,1083,1084,1091,1131,1132,1140,1160,1166,1250,1274,1339,1375,1399,1438,1440,1455,1494,1500,1516,1522,1542,1570,1636,1678,1690,1691,1692,1697,1744,1818,1857,1883,1936,1971,2058,2074,2090,2101,2103,2123,2134,2186,2189,2207,2239,2269,2277,2342,2351,2381,2387,2460,2485,2544,2553,2631,2633,2645,2668,2669,2684,2695,2718,2731,2794,2862,2878,2886,2914,2927,2937,2946,2957,2986,3046,3061,3065,3078,3081,3224,3256,3362,3417,3444,3507,3517,3562,3677,3682,3696,3716,3732,3751,3758,3759,3775,3782,3798,3866,3880,3888,3907,3911,3920,3982,4008,4024,4041,4044,4057,4073,4075,4092,4105,4120,4145,4146,4179,4189,4207,4229,4276,4279,4282,4284,4314,4317,4325,4332,4338,4352,4377,4401,4415,4422,4474,4479,4520,4523,4557,4616,4663,4668,4694,4758,4784,4800,4848,4851,4855,4871,4880,4888,4901,4910,4929,4936,4937,4955,4993,5020,5031,5047,5085,5119,5124,5150,5202,5259,5271,5317,5353,5363,5375,5392,5399,5402,5431,5452,5491,5505,5506,5525,5555,5559,5567,5585,5591,5595,5644,5647,5662,5664,5695,5715,5718,5724,5730,5733,5734,5755,5761,5796,5828,5857,5866,5882,5883,5884,5890,5896,5924,5933,5976,5977,5990,5991,5994,6008,6012,6023,6133,6157,6161,6164,6204,6211,6217,6220,6250,6304,6352,6372,6388,6411,6417,6441,6484,6547,6553,6565,6569,6608,6624,6691,6712,6736,6743,6746,6784,6792,6793,6805,6827,6852,6932,7011,7058,7065,7071,7114,7117,7119,7137,7158,7181,7212,7239,7259,7267,7294,7340,7417,7429,7461,7480,7481,7518,7560,7561,7607,7672,7679,7699,7708,7741,7748,7766,7807,7812,7815,7848,7853,7910,7918,7920,7926,7935,7943,7947,7995,8022,8038,8043,8046,8047,8059,8061,8066,8088,8104,8106,8143,8144,8165,8182,8221,8239,8284,8300,8311,8322,8324,8355,8372,8373,8393,8400,8406,8415,8429,8436,8447,8469,8486,8507,8522,8545,8556,8592,8626,8635,8636,8688,8699,8719,8753,8763,8779,8819,8847,8857,8896,8909,8915,8940,8967,8976,8983,9030,9054,9105,9117,9135,9141,9183,9226,9229,9261,9297,9324,9372,9402,9409,9464,9483,9504,9505,9544,9546,9549,9580,9585,9593,9620,9633,9637,9742,9779,9787,9809,9815,9824,9826,9834,9843,9855,9860,9901,9908,9923,9957,10016,10034,10045,10051,10066,10077,10096,10118,10119,10135,10160,10176,10184,10194,10201,10229,10232,10236,10247,10257,10357,10396,10413,10417,10434,10453,10466,10524,10559,10564,10568,10578,10580,10601,10606,10608,10635,10660,10680,10684,10707,10741,10772,10812,10880,10883,10904,10939,10975,10979,11010,11046,11088,11105,11123,11152,11173,11203,11222,11223,11232,11258,11259,11283,11298,11362,11367,11420,11502,11505,11562,11575,11604,11674,11718,11719,11756,11770,11776,11795,11807,11845,11862,11914,11945,11951,11998,12023,12034,12062,12069,12070,12094,12107,12109,12119,12121,12137,12156,12160,12163,12169,12172,12213,12252,12312,12329,12355,12550,12563,12584,12627,12820,12842,12845,12858,12929,12960,13069,13104,13108,13236,13294,13474,13511,13551,13598,13687,13717,13816,13833,13873,13941,13979,14029,14069,14074,14177,14241,14253,14259,14261,14267,14304,14324,14346,14377,14439,14508,14645,14763,14894,14919,14928,14959,14973,15006,15009,15016,15019,15202,15391,15409,15417,15482,15500,15593,15608,15634,15753,15789,15792,15801,15861,15885,15965,15995,16033,16047,16052,16124,16133,16165,16314,16425,16517,16551,16568,16816,16837,16900,16932,16983,17109,17139,17198,17223,17302,17335,17378],"10":[24,52,54,66,79,124,139,182,202,203,221,278,287,295,305,325,348,351,362,371,375,388,418,445,517,536,560,566,590,597,605,624,723,767,776,794,795,812,813,816,829,849,852,888,906,907,1009,1021,1085,1091,1096,1126,1197,1212,1227,1267,1270,1283,1311,1335,1347,1363,1490,1503,1515,1562,1574,1580,1584,1590,1638,1664,1700,1709,1726,1779,1893,1904,1963,1974,1986,2063,2088,2098,2133,2189,2198,2220,2235,2238,2289,2316,2323,2347,2362,2364,2372,2407,2419,2504,2526,2584,2588,2592,2593,2609,2615,2623,2656,2658,2665,2669,2678,2722,2731,2745,2750,2758,2813,2824,2843,2863,2882,2892,2929,2933,2963,2966,2980,3039,3066,3121,3136,3146,3202,3214,3220,3224,3311,3312,3336,3372,3376,3443,3444,3467,3476,3488,3495,3502,3538,3540,3546,3568,3581,3586,3612,3647,3659,3682,3696,3741,3769,3782,3790,3794,3823,3866,3920,3931,3947,3953,3968,3987,4008,4010,4013,4040,4052,4066,4072,4080,4097,4100,4121,4136,4142,4143,4166,4178,4186,4198,4207,4214,4231,4232,4270,4276,4308,4355,4356,4358,4377,4388,4396,4399,4425,4426,4430,4441,4445,4490,4528,4560,4574,4583,4608,4609,4636,4657,4659,4690,4787,4806,4833,4843,4875,4898,4965,4993,4994,5050,5058,5060,5091,5095,5111,5141,5147,5240,5243,5281,5285,5332,5365,5400,5416,5421,5423,5432,5442,5444,5447,5471,5498,5540,5559,5564,5579,5602,5607,5630,5637,5682,5693,5705,5709,5721,5723,5737,5760,5783,5890,5898,5902,5918,5929,5940,5946,5959,5987,6001,6011,6032,6036,6050,6104,6127,6138,6193,6195,6200,6220,6254,6268,6286,6324,6333,6334,6354,6356,6405,6412,6436,6446,6456,6462,6472,6475,6477,6480,6487,6497,6501,6528,6542,6543,6550,6553,6576,6578,6628,6629,6644,6672,6675,6683,6702,6707,6713,6731,6751,6770,6799,6808,6821,6857,6858,6864,6888,6889,6922,6924,6934,6941,6974,6991,7000,7025,7039,7048,7078,7079,7090,7091,7098,7108,7144,7157,7172,7185,7192,7198,7208,7210,7217,7221,7235,7237,7241,7251,7274,7340,7384,7395,7409,7487,7516,7583,7672,7680,7683,7699,7709,7711,7721,7760,7769,7772,7850,7891,7907,7915,7938,7950,7952,7970,7979,8022,8072,8088,8095,8108,8137,8142,8171,8186,8268,8276,8335,8367,8473,8495,8520,8525,8558,8611,8621,8623,8626,8636,8637,8661,8667,8668,8674,8692,8737,8763,8769,8773,8778,8829,8836,8880,8894,8929,8963,8971,9007,9043,9072,9091,9101,9124,9144,9159,9164,9167,9181,9184,9185,9232,9263,9270,9290,9302,9305,9312,9333,9385,9457,9493,9510,9514,9519,9535,9542,9543,9563,9569,9585,9614,9618,9623,9629,9662,9668,9693,9696,9713,9759,9770,9776,9796,9813,9820,9874,9882,9896,9934,9942,9949,9954,9964,10008,10016,10024,10032,10120,10128,10130,10139,10146,10152,10157,10160,10194,10196,10216,10222,10237,10264,10284,10288,10300,10312,10314,10338,10352,10370,10373,10375,10406,10448,10462,10484,10485,10496,10509,10525,10567,10637,10655,10668,10688,10697,10707,10724,10752,10755,10762,10774,10792,10799,10856,10865,10871,10916,10934,10940,10988,10999,11002,11036,11044,11121,11123,11126,11131,11136,11139,11142,11157,11168,11180,11182,11194,11213,11223,11225,11262,11294,11295,11308,11309,11316,11321,11335,11394,11422,11430,11433,11440,11448,11494,11500,11545,11555,11629,11644,11654,11663,11674,11691,11745,11749,11802,11810,11816,11847,11887,11915,11918,11943,11951,11976,11977,12000,12049,12075,12078,12091,12135,12172,12176,12181,12182,12203,12209,12247,12258,12262,12265,12282,12311,12367,12373,12505,12529,12538,12565,12589,12594,12603,12633,12642,12674,12680,12688,12711,12778,12800,12829,12846,12882,12889,12941,12970,13051,13104,13172,13176,13267,13278,13385,13464,13599,13606,13629,13635,13651,13653,13702,13747,13838,13876,13909,13971,13988,14208,14213,14216,14351,14378,14418,14469,14495,14560,14635,14652,14695,14781,14807,14829,14848,14904,14911,14913,14944,14968,14983,14989,15000,15033,15038,15063,15067,15097,15128,15151,15231,15256,15317,15325,15361,15414,15424,15434,15440,15532,15570,15589,15605,15624,15670,15671,15678,15720,15738,15765,15817,15821,15834,15853,15862,15922,15935,16023,16038,16079,16080,16111,16116,16125,16146,16177,16415,16431,16485,16537,16567,16596,16710,16719,16731,16744,16808,16828,16874,16886,16968,16970,17035,17072,17108,17129,17131,17152,17170,17238,17241,17314,17346,17347],"11":[21,23,97,110,116,132,144,168,178,195,205,216,230,242,261,309,325,346,350,363,368,404,450,459,460,463,489,517,529,531,545,563,567,573,578,591,623,631,644,648,649,672,676,696,708,721,731,752,786,845,903,904,928,1006,1017,1106,1114,1184,1197,1246,1262,1273,1284,1290,1292,1296,1325,1337,1343,1363,1367,1405,1410,1435,1453,1464,1466,1473,1493,1500,1526,1533,1561,1577,1597,1681,1688,1690,1701,1738,1746,1788,1790,1809,1836,1850,1860,1929,2008,2020,2024,2026,2041,2058,2074,2095,2105,2118,2133,2152,2167,2189,2192,2245,2250,2251,2261,2269,2270,2271,2292,2330,2349,2364,2382,2459,2470,2490,2509,2527,2544,2547,2549,2550,2554,2557,2571,2572,2582,2625,2639,2663,2672,2687,2708,2710,2740,2824,2893,2969,2970,3001,3006,3028,3116,3133,3136,3151,3192,3193,3199,3259,3276,3291,3295,3329,3342,3367,3370,3381,3395,3400,3422,3428,3437,3443,3461,3472,3492,3496,3529,3555,3571,3616,3663,3694,3741,3750,3751,3754,3767,3783,3798,3799,3813,3845,3850,3908,3934,3942,3945,3947,3970,3973,4007,4022,4042,4045,4105,4110,4129,4165,4180,4181,4249,4256,4265,4329,4334,4350,4375,4405,4440,4443,4483,4517,4539,4577,4587,4597,4604,4610,4622,4632,4655,4676,4678,4700,4749,4753,4758,4776,4790,4804,4821,4828,4852,4861,4895,4928,4938,4939,4973,4985,5034,5043,5074,5075,5094,5118,5121,5165,5191,5200,5213,5239,5246,5250,5267,5269,5272,5275,5302,5312,5340,5354,5367,5385,5388,5392,5394,5435,5451,5471,5477,5513,5526,5530,5541,5595,5605,5622,5636,5642,5644,5658,5669,5717,5731,5762,5776,5798,5816,5848,5852,5854,5859,5862,5874,5915,5942,5943,5949,5957,5963,5967,5971,5991,6001,6024,6033,6035,6052,6122,6170,6171,6189,6203,6205,6236,6267,6273,6282,6307,6354,6357,6358,6379,6383,6454,6456,6481,6497,6499,6524,6530,6564,6573,6579,6591,6604,6626,6627,6645,6723,6729,6733,6749,6751,6786,6795,6805,6819,6826,6837,6852,6857,6887,6914,6921,6939,6950,6954,6966,6971,6984,6989,6997,7009,7028,7042,7061,7081,7090,7095,7114,7130,7172,7203,7236,7243,7271,7272,7278,7283,7309,7314,7319,7337,7373,7383,7415,7428,7437,7445,7458,7467,7478,7483,7514,7519,7538,7558,7560,7572,7580,7589,7594,7600,7612,7654,7670,7702,7729,7746,7821,7861,7867,7868,7870,7895,7915,7968,7997,8012,8015,8017,8031,8037,8042,8050,8067,8074,8077,8083,8110,8112,8221,8263,8265,8294,8304,8317,8330,8357,8359,8363,8376,8393,8440,8448,8458,8491,8499,8502,8505,8512,8531,8535,8568,8618,8652,8654,8668,8669,8711,8733,8766,8780,8796,8804,8806,8816,8833,8836,8849,8874,8912,8930,8962,8965,8970,9025,9056,9060,9061,9086,9101,9114,9122,9172,9180,9183,9200,9239,9257,9282,9283,9294,9299,9327,9385,9398,9412,9418,9440,9499,9515,9548,9572,9584,9589,9603,9626,9634,9642,9645,9651,9659,9696,9700,9719,9723,9735,9775,9776,9777,9783,9847,9850,9861,9880,9889,9894,9897,9908,9972,9995,10040,10054,10130,10166,10178,10183,10216,10222,10225,10232,10236,10273,10336,10380,10392,10395,10397,10410,10418,10421,10443,10461,10513,10523,10552,10559,10563,10576,10598,10601,10621,10624,10644,10647,10673,10690,10692,10696,10734,10745,10746,10760,10768,10788,10811,10818,10834,10837,10891,10913,10922,10927,10928,10940,10942,10946,10957,10962,10990,11022,11025,11028,11048,11066,11072,11082,11084,11111,11122,11128,11183,11199,11209,11226,11230,11243,11301,11325,11332,11337,11345,11372,11382,11384,11389,11406,11411,11447,11471,11483,11491,11493,11496,11500,11502,11512,11552,11570,11578,11582,11587,11601,11624,11637,11640,11652,11711,11726,11736,11751,11756,11789,11810,11865,11878,11885,11889,11896,11897,11903,11975,11990,11992,12031,12045,12051,12070,12091,12096,12117,12120,12160,12164,12165,12219,12222,12257,12265,12267,12286,12294,12376,12385,12388,12404,12408,12412,12436,12446,12485,12498,12502,12520,12523,12530,12532,12555,12565,12566,12585,12656,12696,12708,12822,12826,12850,12855,12859,12979,13037,13105,13163,13165,13195,13278,13297,13307,13377,13398,13408,13414,13441,13445,13462,13497,13560,13645,13652,13672,13709,13731,13734,13761,13766,13851,13910,13952,13986,14015,14021,14071,14081,14108,14115,14121,14122,14148,14183,14236,14277,14289,14317,14330,14334,14360,14376,14383,14498,14531,14539,14763,14788,14826,14837,14860,14870,14885,14939,14960,15041,15100,15136,15144,15146,15150,15168,15171,15199,15200,15280,15366,15383,15399,15405,15420,15421,15482,15617,15660,15666,15692,15755,15756,15785,15846,15859,15885,15907,15914,15925,15951,15956,16028,16041,16052,16058,16086,16159,16180,16220,16246,16255,16258,16274,16310,16317,16319,16426,16439,16453,16460,16501,16535,16542,16607,16620,16648,16751,16798,16805,16862,16933,16942,17005,17010,17051,17083,17142,17146,17185,17272,17285,17294,17318,17352,17354,17363,17392],"12":[0,58,119,120,121,132,176,205,254,264,276,302,344,391,392,394,402,405,455,463,537,566,582,594,609,616,617,625,657,682,685,687,689,701,704,723,730,744,755,794,816,818,823,855,857,865,886,897,929,938,965,986,1002,1018,1041,1079,1088,1114,1119,1132,1143,1177,1181,1188,1214,1215,1216,1222,1225,1232,1234,1255,1278,1289,1317,1351,1365,1397,1418,1495,1498,1515,1522,1556,1558,1566,1572,1577,1591,1606,1621,1656,1662,1677,1681,1690,1700,1703,1714,1717,1741,1747,1756,1758,1787,1797,1830,1853,1874,1897,1900,1954,1970,1979,1993,2037,2044,2057,2087,2114,2141,2208,2215,2222,2248,2250,2253,2260,2295,2325,2374,2395,2420,2465,2480,2499,2555,2623,2631,2667,2678,2709,2714,2726,2731,2740,2752,2766,2783,2846,2854,2864,2875,2884,2887,2920,2931,2966,2987,2996,3011,3014,3080,3106,3111,3132,3133,3146,3161,3208,3224,3236,3237,3245,3268,3295,3300,3320,3326,3327,3334,3361,3369,3378,3393,3396,3414,3417,3421,3423,3441,3444,3448,3453,3507,3510,3522,3526,3535,3561,3585,3607,3663,3665,3723,3747,3762,3796,3816,3817,3823,3831,3833,3835,3843,3900,3958,3985,3992,4014,4024,4025,4037,4053,4054,4078,4083,4084,4093,4135,4153,4162,4226,4293,4294,4306,4353,4388,4389,4397,4421,4450,4455,4466,4469,4495,4509,4530,4556,4561,4598,4625,4702,4716,4736,4749,4756,4766,4779,4801,4817,4828,4878,4880,4898,4931,4945,4962,4979,5006,5013,5037,5069,5075,5080,5086,5088,5092,5117,5126,5136,5178,5181,5183,5195,5199,5205,5228,5251,5262,5266,5279,5303,5325,5330,5344,5358,5362,5395,5397,5451,5466,5476,5500,5507,5524,5566,5595,5599,5624,5663,5666,5667,5692,5705,5713,5715,5760,5768,5770,5781,5806,5823,5843,5852,5864,5870,5891,5895,5913,5923,5926,5928,5930,5968,5987,6037,6092,6107,6131,6143,6154,6155,6167,6174,6178,6189,6198,6202,6203,6209,6243,6244,6283,6291,6300,6304,6321,6328,6344,6352,6360,6363,6379,6385,6390,6392,6421,6423,6424,6443,6459,6507,6508,6509,6518,6528,6547,6578,6602,6645,6650,6665,6671,6689,6694,6696,6707,6733,6763,6768,6797,6798,6805,6859,6861,6899,6972,7018,7045,7077,7096,7108,7112,7140,7190,7193,7199,7214,7258,7277,7289,7296,7298,7299,7315,7329,7334,7352,7354,7366,7374,7384,7385,7390,7407,7414,7417,7420,7424,7428,7433,7460,7491,7493,7510,7512,7523,7545,7564,7616,7642,7668,7703,7738,7740,7750,7773,7804,7835,7941,7942,7956,8020,8036,8038,8046,8065,8092,8100,8182,8191,8198,8209,8229,8232,8235,8255,8283,8296,8312,8314,8318,8340,8346,8351,8355,8362,8363,8387,8410,8434,8459,8460,8463,8469,8474,8478,8479,8482,8490,8516,8523,8553,8560,8576,8599,8605,8606,8609,8611,8613,8614,8638,8652,8656,8678,8706,8717,8729,8745,8749,8750,8751,8762,8768,8779,8801,8846,8850,8851,8866,8881,8885,8897,8909,8913,8939,8941,8950,8955,8969,8985,8993,9021,9027,9057,9066,9078,9079,9091,9101,9153,9181,9232,9280,9287,9328,9333,9344,9394,9406,9407,9424,9425,9448,9456,9464,9491,9492,9495,9498,9501,9560,9573,9578,9584,9594,9629,9651,9654,9669,9671,9684,9692,9696,9697,9707,9709,9712,9728,9781,9811,9904,9916,9939,9940,9941,9947,9950,9958,9970,10014,10039,10087,10094,10126,10163,10212,10220,10234,10235,10242,10244,10271,10310,10311,10315,10327,10353,10375,10407,10418,10441,10475,10487,10508,10524,10532,10534,10542,10584,10599,10626,10687,10698,10711,10748,10753,10761,10830,10835,10841,10854,10876,10885,10887,10906,10917,10937,10984,10991,11035,11045,11066,11068,11070,11079,11091,11103,11116,11119,11123,11125,11138,11154,11168,11169,11170,11193,11197,11267,11277,11286,11288,11292,11303,11310,11327,11328,11342,11362,11368,11408,11432,11443,11446,11458,11472,11529,11568,11589,11602,11615,11652,11661,11667,11680,11686,11688,11692,11706,11708,11718,11719,11778,11794,11800,11816,11822,11835,11842,11845,11856,11874,11918,11974,11977,11981,11985,11987,11992,12004,12016,12019,12023,12028,12029,12037,12065,12108,12115,12137,12164,12175,12184,12242,12247,12268,12285,12299,12346,12352,12359,12367,12403,12461,12483,12504,12544,12694,12707,12734,12764,12790,12805,12881,12891,13007,13010,13021,13071,13080,13081,13082,13111,13124,13136,13169,13174,13181,13217,13226,13229,13230,13273,13315,13334,13425,13444,13448,13475,13502,13505,13506,13543,13557,13565,13610,13613,13617,13622,13754,13841,13859,13883,13889,13899,13905,13950,13952,13973,13976,14008,14039,14040,14042,14044,14090,14096,14098,14114,14181,14269,14275,14297,14418,14426,14470,14488,14555,14558,14564,14621,14622,14656,14687,14745,14812,14819,14830,14837,14849,14903,14905,14956,15002,15021,15028,15038,15069,15132,15142,15187,15205,15210,15218,15240,15254,15256,15275,15308,15311,15312,15338,15349,15356,15358,15375,15402,15433,15439,15448,15475,15485,15543,15544,15626,15642,15690,15720,15762,15763,15772,15791,15795,15833,15851,15863,15916,15927,15953,15985,16015,16046,16099,16131,16166,16167,16214,16302,16305,16324,16342,16372,16406,16417,16440,16470,16492,16504,16527,16530,16549,16585,16588,16593,16608,16622,16656,16680,16695,16698,16699,16715,16738,16743,16761,16783,16787,16795,16872,16899,16965,16986,17060,17088,17116,17120,17156,17199,17230,17244,17249,17275,17297,17307,17313,17325,17352,17365,17376,17406],"13":[48,76,93,122,133,143,146,170,205,212,214,221,236,267,278,295,306,313,336,357,358,366,367,377,418,432,472,507,539,540,552,583,599,605,623,640,643,658,662,678,684,704,709,713,765,778,779,784,788,805,812,828,848,864,872,884,899,923,945,961,970,972,974,978,999,1002,1008,1031,1035,1038,1073,1104,1152,1153,1155,1180,1182,1188,1218,1243,1250,1311,1314,1323,1324,1333,1370,1374,1431,1434,1435,1448,1455,1458,1463,1465,1466,1480,1509,1511,1519,1555,1569,1570,1589,1596,1616,1619,1642,1667,1669,1676,1700,1715,1734,1785,1794,1814,1837,1838,1846,1852,1878,1886,1898,1913,1915,1924,1933,1962,1966,1971,1973,1986,1992,2015,2035,2056,2069,2074,2094,2111,2117,2121,2123,2143,2169,2174,2178,2210,2220,2234,2245,2259,2268,2274,2283,2294,2297,2313,2316,2330,2335,2356,2361,2372,2389,2396,2414,2415,2480,2482,2518,2533,2568,2598,2606,2610,2629,2644,2649,2668,2675,2695,2696,2709,2729,2732,2735,2749,2756,2762,2789,2803,2841,2849,2880,2888,2904,2957,2958,2967,2971,2975,2983,3002,3020,3022,3042,3063,3101,3128,3136,3145,3159,3176,3220,3226,3241,3300,3301,3308,3317,3377,3383,3428,3437,3440,3456,3483,3492,3505,3514,3554,3568,3569,3574,3700,3728,3737,3743,3790,3803,3820,3848,3853,3885,3896,3906,3913,3914,3929,3944,3968,3970,3992,3997,4017,4036,4040,4050,4054,4103,4112,4120,4134,4182,4187,4190,4198,4247,4285,4306,4308,4309,4346,4354,4374,4378,4380,4388,4402,4404,4429,4465,4466,4512,4524,4545,4554,4569,4574,4627,4637,4653,4669,4670,4672,4696,4706,4711,4738,4754,4771,4786,4790,4796,4799,4817,4846,4875,4887,4935,4949,4958,5007,5018,5038,5060,5061,5074,5086,5091,5093,5122,5189,5201,5224,5231,5257,5264,5293,5300,5319,5328,5343,5359,5371,5377,5379,5384,5393,5417,5421,5456,5497,5504,5543,5568,5588,5590,5605,5616,5627,5652,5675,5699,5710,5715,5781,5784,5790,5818,5844,5892,5911,5929,5947,5954,5956,5959,5962,5969,5972,5973,6013,6016,6018,6039,6043,6073,6078,6144,6159,6173,6177,6197,6199,6207,6214,6241,6249,6260,6279,6280,6281,6313,6323,6334,6343,6356,6380,6387,6388,6394,6395,6407,6432,6437,6447,6452,6462,6463,6466,6481,6487,6497,6500,6562,6564,6565,6583,6607,6632,6643,6646,6648,6650,6655,6673,6678,6711,6717,6732,6736,6745,6756,6760,6766,6770,6795,6797,6798,6810,6816,6851,6852,6899,6916,7001,7005,7012,7042,7060,7086,7092,7111,7127,7130,7139,7145,7151,7159,7162,7179,7199,7254,7266,7271,7320,7322,7336,7356,7358,7370,7371,7390,7391,7442,7443,7457,7501,7511,7521,7543,7558,7562,7602,7631,7651,7656,7696,7697,7705,7706,7749,7757,7780,7812,7823,7824,7833,7837,7844,7847,7858,7867,7869,7878,7895,7904,7911,7929,7930,7942,7949,7958,7961,7966,7993,8028,8060,8063,8068,8082,8143,8211,8222,8228,8238,8273,8288,8289,8307,8327,8330,8346,8355,8360,8418,8423,8438,8441,8458,8459,8460,8480,8492,8507,8511,8525,8537,8542,8565,8572,8590,8659,8683,8685,8709,8729,8730,8744,8751,8755,8768,8773,8797,8813,8828,8831,8852,8892,8901,8908,8936,8942,8957,8981,9004,9021,9023,9043,9075,9093,9098,9109,9125,9147,9151,9153,9156,9157,9165,9186,9199,9238,9251,9252,9253,9254,9256,9265,9272,9285,9299,9300,9326,9333,9339,9348,9369,9374,9376,9388,9407,9450,9463,9479,9482,9513,9518,9533,9548,9576,9577,9613,9625,9636,9659,9676,9684,9698,9739,9750,9805,9810,9813,9835,9852,9854,9872,9876,9885,9917,9918,9937,9964,9981,10004,10040,10044,10046,10088,10102,10148,10179,10200,10215,10218,10278,10285,10297,10353,10383,10385,10390,10391,10392,10393,10410,10413,10420,10446,10454,10471,10488,10513,10520,10523,10536,10549,10563,10568,10570,10572,10581,10591,10598,10606,10612,10636,10646,10648,10653,10705,10711,10717,10718,10725,10730,10740,10741,10743,10756,10764,10810,10835,10856,10867,10885,10896,10931,10959,10964,10976,11005,11026,11039,11042,11063,11088,11122,11124,11131,11139,11146,11165,11170,11236,11238,11268,11302,11311,11314,11326,11334,11342,11356,11362,11366,11374,11391,11402,11440,11461,11481,11506,11540,11566,11575,11578,11586,11608,11616,11643,11663,11689,11719,11723,11743,11797,11799,11801,11808,11824,11849,11856,11888,11889,11900,11911,11917,11957,11961,11999,12015,12025,12039,12074,12075,12080,12099,12100,12145,12147,12164,12170,12172,12178,12180,12213,12228,12235,12241,12243,12334,12400,12446,12449,12459,12480,12499,12510,12520,12567,12651,12663,12675,12684,12697,12744,12761,12766,12793,12880,12892,12896,12911,12937,12992,13020,13030,13044,13051,13052,13096,13100,13113,13115,13172,13176,13224,13227,13233,13249,13257,13352,13361,13374,13380,13409,13413,13425,13446,13533,13556,13686,13692,13697,13753,13774,13808,13823,13882,13902,13903,13904,13913,13920,13938,13978,14027,14054,14058,14084,14101,14112,14116,14122,14193,14207,14214,14291,14346,14347,14348,14382,14394,14400,14416,14453,14481,14522,14559,14575,14583,14626,14642,14651,14674,14677,14701,14707,14777,14792,14850,14865,14869,14897,14912,14949,15021,15025,15088,15098,15117,15189,15239,15246,15262,15265,15275,15287,15297,15310,15320,15321,15327,15330,15332,15368,15397,15456,15462,15484,15493,15531,15603,15608,15633,15642,15673,15679,15699,15728,15757,15759,15784,15802,15849,15854,15874,15899,15906,15910,15924,15933,15934,15973,16053,16079,16084,16108,16147,16164,16168,16180,16190,16233,16240,16278,16290,16314,16318,16327,16343,16347,16369,16397,16411,16413,16423,16434,16462,16497,16498,16544,16556,16561,16573,16578,16629,16747,16748,16754,16756,16771,16815,16818,16833,16836,16842,16848,16857,16874,16886,16891,16904,16927,16930,16943,16951,16986,16995,16999,17002,17005,17028,17032,17113,17118,17172,17198,17205,17221,17235,17249,17349,17367,17375,17387,17396],"14":[2,4,19,39,41,70,78,100,112,169,170,171,178,193,195,202,205,234,268,287,310,316,324,348,379,384,388,389,409,431,439,442,443,450,457,477,488,491,516,551,566,592,594,604,625,652,678,682,684,694,722,730,743,758,805,821,832,868,882,901,902,912,923,967,979,1014,1028,1041,1065,1070,1073,1093,1100,1108,1115,1121,1134,1150,1158,1166,1204,1212,1229,1247,1248,1249,1259,1274,1288,1305,1328,1339,1392,1430,1436,1461,1487,1509,1517,1539,1552,1562,1570,1594,1607,1614,1621,1633,1644,1650,1662,1669,1673,1692,1711,1715,1735,1746,1762,1763,1825,1832,1838,1845,1849,1888,1909,1944,1953,1971,2031,2033,2040,2065,2115,2131,2141,2147,2151,2166,2181,2208,2211,2218,2223,2243,2245,2265,2275,2285,2289,2306,2330,2331,2338,2340,2343,2349,2364,2366,2369,2378,2386,2395,2399,2413,2429,2454,2480,2481,2497,2558,2561,2601,2613,2618,2634,2649,2654,2706,2728,2729,2741,2768,2786,2825,2859,2870,2884,2887,2926,2944,2978,3059,3063,3065,3088,3089,3099,3121,3151,3187,3253,3271,3274,3284,3293,3315,3334,3335,3352,3358,3389,3412,3424,3425,3428,3450,3461,3473,3475,3485,3530,3581,3584,3593,3606,3614,3628,3635,3642,3662,3674,3683,3720,3755,3762,3787,3794,3817,3832,3840,3860,3880,3881,3889,3949,3974,3982,3990,4044,4049,4061,4062,4068,4071,4098,4113,4132,4136,4138,4172,4205,4206,4217,4237,4255,4313,4317,4323,4325,4337,4378,4380,4385,4403,4404,4428,4434,4436,4440,4463,4464,4469,4493,4525,4529,4550,4555,4578,4629,4642,4651,4671,4731,4752,4759,4763,4795,4823,4844,4856,4859,4884,4946,4958,4988,4991,4994,5012,5047,5080,5096,5135,5136,5139,5144,5149,5155,5157,5161,5169,5177,5182,5195,5200,5204,5222,5237,5242,5244,5264,5284,5320,5324,5335,5336,5343,5388,5398,5407,5426,5499,5518,5534,5539,5547,5562,5570,5571,5576,5582,5587,5613,5622,5627,5652,5654,5670,5682,5692,5696,5698,5705,5709,5714,5750,5753,5757,5780,5788,5838,5844,5846,5891,5964,5974,5993,6036,6051,6061,6085,6087,6095,6104,6118,6120,6134,6143,6150,6154,6159,6160,6174,6175,6183,6195,6201,6209,6233,6281,6294,6302,6340,6409,6426,6429,6439,6442,6451,6453,6454,6455,6459,6480,6523,6547,6557,6598,6606,6626,6644,6650,6651,6663,6674,6679,6684,6732,6736,6760,6770,6780,6782,6789,6799,6808,6809,6838,6843,6844,6850,6871,6886,6908,6910,6915,6934,6940,6951,6969,6983,7023,7026,7028,7033,7040,7041,7051,7068,7085,7087,7143,7144,7148,7152,7154,7160,7210,7251,7256,7265,7334,7362,7365,7388,7394,7395,7398,7413,7418,7424,7434,7439,7457,7475,7489,7525,7542,7547,7580,7584,7605,7620,7632,7666,7681,7695,7696,7700,7719,7721,7725,7734,7739,7761,7765,7767,7771,7810,7827,7829,7841,7857,7909,7914,7916,7925,7964,7970,7974,7978,7987,7999,8001,8020,8025,8036,8039,8090,8107,8113,8119,8122,8129,8151,8188,8193,8194,8195,8202,8204,8244,8257,8280,8286,8301,8311,8332,8347,8363,8418,8419,8421,8426,8435,8467,8472,8473,8509,8517,8528,8546,8561,8568,8572,8602,8604,8612,8649,8657,8659,8661,8665,8690,8691,8698,8699,8742,8751,8765,8773,8775,8786,8806,8858,8869,8873,8897,8931,8961,8972,8995,9019,9044,9054,9058,9082,9092,9104,9116,9164,9165,9172,9181,9182,9209,9217,9230,9246,9254,9258,9260,9285,9292,9300,9335,9343,9351,9352,9378,9398,9447,9459,9462,9471,9521,9523,9527,9531,9559,9563,9571,9626,9634,9652,9667,9669,9673,9677,9680,9690,9704,9713,9762,9772,9779,9780,9783,9801,9805,9819,9822,9878,9880,9914,9935,9936,9948,9952,9982,9995,10003,10035,10044,10046,10125,10139,10144,10148,10159,10161,10163,10166,10173,10178,10206,10229,10230,10273,10288,10294,10332,10339,10388,10395,10415,10457,10460,10470,10521,10531,10533,10558,10582,10594,10602,10613,10639,10643,10673,10691,10802,10823,10854,10856,10886,10926,10928,10948,10955,10964,10982,10991,10999,11000,11009,11020,11023,11065,11074,11077,11082,11115,11141,11151,11166,11170,11193,11208,11209,11218,11237,11264,11275,11290,11298,11308,11309,11314,11318,11325,11351,11354,11374,11447,11448,11459,11460,11514,11523,11547,11559,11561,11566,11572,11612,11616,11666,11756,11804,11807,11825,11833,11835,11839,11845,11867,11872,11875,11898,11923,11927,11941,11943,11955,11967,12028,12031,12059,12066,12077,12087,12092,12093,12100,12107,12177,12185,12199,12202,12209,12238,12246,12254,12295,12305,12321,12336,12340,12341,12393,12394,12400,12440,12444,12466,12478,12511,12527,12556,12607,12613,12617,12635,12696,12697,12700,12707,12716,12729,12759,12828,12836,12851,12897,12913,12931,12946,12955,12956,12961,12965,12970,12987,13031,13036,13067,13125,13135,13143,13174,13237,13265,13300,13321,13368,13389,13409,13415,13431,13456,13462,13482,13514,13570,13577,13580,13581,13595,13664,13694,13711,13726,13730,13743,13745,13776,13784,13957,13980,13985,13989,14040,14056,14059,14066,14133,14152,14181,14198,14271,14332,14343,14344,14345,14422,14445,14455,14509,14535,14569,14618,14640,14644,14660,14665,14671,14680,14683,14688,14720,14724,14736,14760,14778,14779,14795,14814,14834,14862,14882,14934,14968,14969,14974,15027,15055,15062,15068,15098,15122,15183,15245,15354,15366,15387,15436,15474,15486,15501,15512,15520,15536,15607,15612,15641,15642,15644,15672,15763,15787,15788,15795,15806,15807,15813,15842,15883,15890,15909,15920,15921,15949,15968,15994,15996,16006,16008,16010,16085,16112,16120,16187,16190,16209,16259,16262,16267,16274,16290,16296,16350,16371,16392,16412,16452,16466,16470,16479,16527,16543,16612,16642,16651,16670,16688,16724,16745,16779,16807,16809,16823,16826,16839,16848,16857,16871,16927,16949,16955,16972,16978,16998,17018,17029,17032,17033,17103,17163,17202,17206,17212,17299,17327,17360,17361,17386,17395],"15":[11,38,59,67,71,80,92,118,119,131,143,156,157,199,202,212,216,229,232,259,282,289,295,304,306,309,332,350,388,418,419,453,460,468,489,495,521,522,526,535,537,556,562,575,593,609,632,654,673,680,686,693,698,704,710,723,738,754,764,787,829,833,839,841,865,870,891,913,915,918,930,934,937,943,945,977,997,1001,1021,1025,1028,1045,1076,1081,1127,1141,1164,1173,1186,1196,1202,1223,1242,1245,1264,1304,1312,1323,1340,1345,1350,1358,1359,1366,1377,1380,1390,1419,1424,1449,1479,1507,1519,1561,1564,1569,1626,1633,1678,1688,1694,1696,1715,1717,1720,1734,1757,1768,1811,1815,1819,1833,1857,1858,1869,1890,1905,1908,1942,1959,1990,2014,2039,2050,2056,2060,2066,2114,2121,2131,2138,2167,2177,2185,2191,2197,2203,2229,2234,2240,2241,2256,2259,2284,2297,2332,2344,2357,2363,2390,2398,2403,2432,2458,2474,2482,2488,2530,2539,2540,2546,2562,2569,2574,2577,2625,2627,2646,2657,2684,2709,2798,2829,2843,2865,2876,2879,2882,2891,2934,2963,2982,3032,3043,3044,3045,3051,3053,3062,3110,3123,3142,3175,3189,3208,3218,3231,3232,3283,3332,3336,3347,3369,3373,3375,3380,3383,3387,3391,3410,3419,3423,3431,3438,3452,3455,3473,3481,3503,3508,3515,3518,3523,3528,3536,3542,3593,3597,3615,3626,3664,3668,3676,3727,3732,3733,3734,3735,3737,3749,3755,3765,3810,3823,3835,3844,3858,3872,3894,3900,3939,3944,3948,3974,3981,3982,4008,4022,4023,4025,4034,4065,4075,4092,4099,4118,4136,4159,4167,4168,4175,4211,4214,4220,4228,4255,4277,4280,4282,4300,4303,4305,4330,4331,4353,4354,4362,4363,4364,4380,4391,4394,4397,4441,4451,4469,4470,4472,4476,4494,4498,4513,4514,4530,4552,4555,4600,4605,4607,4653,4674,4685,4720,4758,4770,4772,4778,4779,4781,4784,4788,4794,4820,4852,4866,4889,4947,4952,5002,5005,5044,5050,5052,5056,5060,5064,5086,5099,5154,5200,5251,5260,5270,5275,5280,5281,5355,5359,5368,5401,5410,5472,5477,5486,5492,5502,5503,5513,5578,5586,5588,5592,5616,5622,5638,5647,5652,5663,5674,5695,5750,5751,5769,5801,5803,5811,5842,5853,5856,5860,5886,5930,5948,5949,5959,5963,5967,5987,5997,6032,6062,6066,6070,6077,6098,6102,6116,6122,6128,6147,6154,6159,6168,6169,6180,6187,6195,6234,6236,6244,6253,6271,6275,6281,6283,6309,6323,6341,6363,6365,6400,6428,6444,6462,6473,6478,6479,6480,6484,6489,6492,6502,6507,6508,6519,6541,6575,6579,6596,6600,6605,6615,6660,6675,6784,6793,6799,6817,6824,6826,6874,6892,6910,6930,6937,6944,6974,6976,6991,6993,6995,7019,7053,7080,7086,7088,7098,7167,7174,7190,7227,7265,7271,7298,7306,7354,7383,7391,7392,7398,7408,7417,7425,7441,7469,7481,7488,7501,7525,7556,7567,7571,7589,7600,7625,7642,7644,7656,7662,7663,7690,7695,7702,7703,7720,7726,7735,7737,7752,7761,7780,7786,7796,7798,7803,7857,7868,7901,7933,7936,7938,7939,7940,7951,7985,8019,8035,8039,8057,8098,8106,8133,8134,8139,8149,8183,8202,8203,8207,8235,8236,8266,8293,8318,8333,8339,8342,8387,8397,8413,8422,8435,8439,8468,8471,8491,8503,8513,8538,8552,8580,8586,8590,8599,8636,8763,8765,8774,8808,8831,8849,8850,8856,8858,8878,8881,8891,8959,8981,8993,8995,9027,9031,9032,9036,9079,9085,9098,9100,9124,9131,9165,9183,9201,9210,9231,9232,9239,9241,9266,9271,9281,9286,9302,9314,9318,9358,9368,9369,9384,9420,9424,9426,9428,9432,9457,9489,9491,9553,9559,9583,9584,9593,9614,9627,9630,9675,9677,9678,9685,9694,9697,9703,9712,9724,9731,9774,9791,9805,9819,9820,9826,9834,9836,9851,9855,9859,9864,9885,9890,9906,9910,9920,9937,9942,9944,9945,9965,9971,9977,9982,9985,9997,10000,10003,10004,10013,10021,10057,10080,10091,10133,10135,10189,10200,10214,10219,10237,10282,10298,10309,10347,10352,10362,10370,10375,10382,10383,10432,10445,10473,10479,10504,10515,10578,10595,10611,10617,10618,10650,10654,10665,10672,10693,10698,10700,10707,10721,10762,10770,10771,10795,10837,10856,10916,10944,10948,10951,11002,11008,11037,11049,11069,11085,11096,11098,11112,11113,11116,11217,11243,11247,11259,11270,11330,11343,11399,11405,11419,11485,11517,11520,11523,11533,11554,11562,11571,11583,11595,11598,11607,11664,11668,11698,11772,11826,11832,11837,11845,11848,11867,11896,11912,11915,11950,11963,12004,12019,12036,12063,12068,12079,12098,12100,12104,12105,12109,12117,12144,12157,12166,12167,12176,12188,12190,12191,12195,12216,12223,12233,12256,12270,12299,12302,12309,12310,12341,12345,12349,12363,12369,12384,12465,12472,12492,12500,12523,12525,12600,12626,12631,12664,12684,12694,12704,12727,12740,12797,12823,12827,12870,12896,12900,12962,12971,12972,12998,13021,13029,13047,13094,13105,13145,13154,13176,13194,13210,13285,13293,13295,13317,13372,13402,13411,13457,13546,13547,13549,13554,13590,13591,13598,13602,13617,13620,13632,13661,13668,13677,13680,13684,13704,13712,13735,13743,13750,13759,13774,13805,13817,13819,13831,13846,13866,13877,13918,13943,13997,14005,14020,14056,14063,14073,14120,14121,14135,14166,14178,14180,14184,14199,14202,14210,14281,14360,14364,14386,14392,14419,14423,14455,14464,14514,14529,14546,14556,14583,14603,14606,14614,14622,14654,14688,14742,14758,14782,14824,14827,14834,14843,14849,14855,14861,14868,14906,14909,14957,14958,14983,14986,15008,15064,15075,15094,15110,15128,15138,15143,15212,15227,15231,15234,15249,15252,15303,15349,15393,15410,15463,15466,15479,15488,15504,15512,15514,15542,15571,15620,15633,15653,15694,15697,15698,15700,15710,15740,15743,15749,15750,15828,15850,15887,15903,15914,15925,15945,15975,16006,16019,16051,16089,16103,16174,16178,16227,16238,16266,16281,16306,16340,16354,16372,16388,16399,16446,16456,16461,16484,16503,16548,16552,16599,16604,16623,16654,16690,16692,16713,16738,16740,16756,16790,16795,16860,16862,16863,16865,16879,16887,16906,16918,16922,16924,16931,16937,16950,16951,16953,16956,16977,16993,16998,17008,17022,17023,17051,17091,17108,17121,17141,17201,17256,17261,17275,17281,17342,17350,17354,17384,17390],"16":[37,49,102,109,125,129,202,251,255,309,364,383,399,412,435,448,449,476,484,510,544,546,556,562,588,593,620,622,624,646,715,716,722,747,786,799,809,864,878,883,901,914,923,933,967,1012,1025,1055,1078,1111,1114,1137,1154,1176,1223,1225,1239,1274,1302,1317,1358,1374,1385,1386,1412,1417,1423,1426,1439,1480,1492,1511,1518,1521,1563,1597,1600,1603,1628,1641,1645,1677,1682,1699,1760,1764,1776,1785,1800,1808,1818,1825,1919,1943,1954,1970,1995,2027,2063,2073,2088,2093,2143,2153,2247,2283,2345,2346,2348,2393,2411,2422,2467,2481,2518,2530,2535,2579,2607,2647,2660,2665,2672,2706,2713,2738,2753,2790,2819,2823,2824,2829,2834,2904,2918,2923,2941,2945,3007,3021,3026,3027,3040,3050,3113,3159,3167,3192,3211,3261,3267,3271,3273,3279,3286,3316,3325,3344,3347,3368,3419,3421,3426,3453,3496,3514,3525,3567,3568,3579,3595,3604,3622,3643,3681,3753,3762,3766,3899,3930,3951,4005,4011,4017,4029,4032,4035,4043,4050,4051,4064,4073,4136,4167,4185,4201,4215,4280,4290,4321,4393,4399,4419,4431,4432,4436,4443,4444,4455,4458,4463,4467,4485,4489,4508,4510,4518,4529,4562,4570,4611,4624,4652,4710,4712,4774,4815,4816,4886,4897,4903,4917,4930,4943,4953,4958,4987,4990,5001,5014,5052,5087,5099,5105,5110,5113,5151,5169,5176,5184,5225,5250,5261,5284,5298,5305,5307,5320,5348,5393,5406,5457,5468,5484,5491,5499,5544,5551,5579,5582,5583,5594,5617,5623,5638,5684,5726,5743,5765,5768,5804,5818,5836,5838,5851,5861,5922,5958,6003,6010,6029,6048,6053,6111,6121,6128,6163,6168,6169,6179,6209,6214,6216,6220,6226,6256,6267,6271,6277,6278,6293,6302,6310,6332,6346,6357,6369,6376,6385,6398,6409,6423,6424,6428,6456,6471,6476,6532,6560,6596,6621,6636,6640,6656,6689,6740,6744,6753,6781,6782,6791,6812,6816,6833,6845,6947,7005,7014,7028,7030,7032,7039,7069,7079,7145,7178,7196,7264,7286,7322,7341,7342,7348,7353,7358,7359,7421,7437,7455,7458,7475,7479,7482,7495,7510,7517,7528,7544,7550,7566,7600,7605,7621,7626,7646,7649,7664,7675,7683,7707,7710,7731,7737,7765,7767,7785,7808,7819,7825,7829,7833,7837,7852,7864,7866,7877,7898,7976,7979,7980,7991,8008,8009,8014,8026,8064,8090,8091,8111,8124,8179,8200,8225,8232,8252,8296,8297,8304,8322,8325,8351,8362,8389,8456,8468,8484,8486,8502,8548,8557,8577,8681,8688,8727,8730,8750,8756,8772,8792,8810,8836,8844,8852,8919,8928,8936,8986,8994,9035,9055,9101,9115,9116,9148,9156,9161,9162,9218,9224,9229,9247,9261,9272,9350,9354,9364,9391,9399,9417,9438,9442,9443,9444,9450,9477,9478,9480,9494,9522,9561,9566,9572,9594,9606,9633,9653,9665,9683,9690,9701,9719,9734,9754,9758,9760,9776,9782,9792,9843,9894,9908,9914,9925,9927,9959,9968,9973,9981,9986,9989,10001,10021,10024,10030,10063,10108,10131,10133,10134,10168,10187,10204,10205,10256,10261,10273,10302,10373,10395,10407,10430,10432,10437,10449,10474,10485,10491,10497,10520,10578,10591,10605,10633,10666,10671,10673,10678,10680,10700,10702,10716,10763,10781,10805,10828,10839,10868,10870,10879,10883,10903,10928,10929,10936,10956,10961,10980,11000,11012,11021,11032,11033,11043,11083,11103,11104,11122,11127,11133,11145,11154,11177,11181,11216,11234,11239,11248,11274,11316,11335,11354,11360,11367,11378,11387,11397,11418,11435,11451,11459,11476,11498,11511,11513,11533,11550,11558,11583,11638,11642,11645,11650,11676,11679,11741,11755,11776,11868,11889,11901,11902,11935,11936,11981,12001,12022,12032,12037,12086,12103,12141,12150,12170,12181,12196,12198,12252,12269,12275,12310,12343,12373,12385,12390,12438,12458,12464,12472,12525,12531,12544,12577,12588,12608,12618,12621,12683,12701,12726,12729,12775,12776,12816,12832,12850,12889,12902,12967,13020,13059,13088,13109,13117,13134,13202,13212,13215,13228,13246,13282,13313,13349,13368,13519,13550,13560,13575,13579,13612,13625,13657,13666,13724,13737,13749,13756,13793,13803,13830,13869,13894,13931,13946,13972,13987,14059,14108,14170,14171,14183,14218,14231,14248,14249,14253,14308,14313,14338,14343,14347,14369,14379,14397,14448,14466,14514,14545,14559,14573,14600,14602,14617,14678,14681,14693,14694,14708,14717,14731,14732,14759,14763,14852,14874,14895,14907,14938,14965,15002,15083,15091,15125,15154,15158,15202,15207,15209,15220,15223,15244,15267,15272,15351,15448,15466,15475,15496,15512,15522,15527,15541,15542,15567,15571,15573,15579,15623,15625,15683,15718,15730,15801,15804,15822,15864,15896,15927,15929,15950,15954,15955,15956,15959,16021,16023,16045,16083,16224,16230,16239,16245,16259,16285,16375,16381,16433,16461,16499,16529,16530,16538,16544,16562,16570,16575,16599,16606,16617,16659,16661,16671,16702,16707,16713,16726,16735,16741,16749,16752,16785,16804,16836,16840,16850,16863,16902,16915,16920,16922,16924,16950,16967,17003,17018,17019,17023,17088,17104,17110,17117,17150,17163,17175,17221,17251,17297,17308,17351,17360,17382,17394],"17":[23,28,37,169,198,200,255,270,282,300,303,316,354,384,412,423,424,429,437,451,466,480,497,514,527,589,615,619,642,649,658,659,673,680,682,693,711,737,738,760,778,780,789,854,856,859,860,865,880,932,1043,1090,1091,1109,1139,1155,1162,1166,1193,1217,1229,1230,1243,1245,1261,1271,1301,1304,1310,1312,1320,1347,1351,1357,1360,1382,1431,1441,1452,1488,1508,1516,1521,1570,1584,1589,1593,1635,1703,1719,1727,1761,1809,1848,1877,1890,1931,1939,1945,1966,2002,2067,2068,2072,2094,2106,2108,2124,2128,2197,2202,2228,2246,2308,2336,2357,2360,2373,2396,2413,2430,2433,2446,2447,2449,2498,2509,2531,2556,2577,2617,2620,2641,2655,2683,2687,2702,2745,2792,2833,2835,2840,2847,2892,2905,2907,2914,2944,2946,2967,2971,2979,3052,3089,3117,3142,3162,3165,3169,3175,3183,3217,3231,3232,3273,3278,3309,3310,3317,3337,3364,3377,3385,3391,3397,3407,3429,3449,3456,3469,3485,3489,3555,3557,3574,3583,3587,3590,3645,3660,3717,3800,3815,3828,3835,3845,3863,3894,3899,3915,3926,3930,3953,4000,4009,4024,4036,4063,4065,4085,4092,4093,4105,4117,4124,4128,4132,4150,4151,4180,4214,4255,4268,4276,4298,4367,4368,4407,4417,4418,4432,4447,4450,4460,4499,4511,4533,4534,4582,4587,4611,4618,4660,4697,4699,4701,4704,4711,4743,4747,4754,4755,4776,4777,4792,4793,4810,4825,4832,4843,4850,4878,4885,4937,5026,5045,5070,5105,5138,5139,5147,5191,5212,5213,5215,5216,5236,5241,5248,5258,5277,5328,5336,5339,5350,5408,5410,5449,5477,5488,5491,5515,5524,5570,5573,5585,5586,5600,5613,5624,5642,5669,5672,5674,5697,5715,5723,5732,5751,5804,5868,5909,6029,6056,6063,6074,6079,6088,6097,6111,6151,6174,6179,6183,6184,6209,6224,6277,6320,6325,6331,6347,6363,6423,6432,6440,6448,6521,6560,6568,6581,6596,6604,6627,6670,6679,6687,6690,6696,6711,6737,6743,6755,6757,6770,6791,6792,6793,6799,6804,6805,6807,6859,6867,6877,6890,6895,6942,6968,6980,6995,7003,7008,7047,7049,7054,7074,7078,7085,7109,7114,7123,7136,7156,7164,7206,7216,7241,7271,7273,7277,7285,7354,7362,7374,7392,7437,7452,7455,7460,7499,7505,7525,7544,7556,7574,7598,7636,7639,7643,7665,7692,7712,7716,7724,7727,7734,7749,7787,7790,7828,7829,7830,7841,7845,7857,7891,7893,7932,7956,8007,8055,8094,8095,8099,8104,8130,8136,8147,8155,8159,8197,8204,8212,8219,8229,8247,8255,8265,8281,8282,8296,8308,8338,8374,8388,8392,8394,8403,8443,8462,8465,8499,8508,8518,8540,8542,8562,8567,8602,8617,8659,8667,8681,8694,8714,8730,8769,8770,8774,8779,8802,8821,8828,8841,8873,8887,8908,8912,8931,8945,8956,8962,8964,8972,8991,9022,9075,9082,9088,9100,9129,9131,9133,9159,9160,9174,9175,9176,9230,9235,9253,9257,9286,9310,9322,9438,9445,9455,9461,9480,9494,9509,9536,9537,9559,9562,9592,9632,9637,9644,9654,9658,9660,9672,9678,9682,9728,9738,9742,9781,9808,9829,9853,9854,9867,9937,9940,9952,9963,9991,9994,10030,10032,10035,10047,10052,10058,10082,10112,10139,10147,10150,10180,10206,10235,10275,10278,10320,10347,10354,10362,10371,10384,10454,10456,10457,10495,10501,10506,10518,10541,10555,10583,10604,10615,10639,10640,10695,10701,10713,10722,10737,10767,10788,10792,10813,10826,10830,10838,10851,10862,10872,10895,10916,10917,10926,10949,10996,10998,11011,11017,11036,11058,11071,11078,11089,11090,11099,11110,11119,11125,11148,11155,11156,11189,11219,11230,11234,11259,11269,11291,11311,11315,11320,11334,11336,11340,11391,11408,11417,11439,11451,11472,11503,11507,11513,11519,11522,11551,11583,11585,11587,11616,11644,11657,11677,11680,11701,11717,11726,11734,11745,11763,11790,11809,11819,11829,11835,11869,11925,11938,11982,11993,12029,12032,12035,12040,12093,12115,12144,12164,12197,12201,12208,12264,12288,12294,12296,12297,12309,12322,12331,12378,12418,12455,12519,12520,12549,12556,12579,12586,12589,12591,12592,12599,12633,12683,12718,12729,12732,12744,12764,12770,12773,12776,12799,12823,12827,12854,12859,12863,12864,12873,12884,12898,12953,12969,12981,13042,13059,13070,13084,13112,13180,13189,13198,13213,13245,13249,13253,13295,13304,13335,13382,13387,13392,13408,13409,13464,13468,13477,13480,13512,13555,13574,13581,13617,13641,13667,13703,13760,13778,13795,13797,13798,13807,13817,13818,13821,13837,13843,13857,13860,13900,13913,13915,13925,13936,13959,13971,14001,14003,14045,14076,14139,14152,14165,14167,14188,14203,14259,14271,14292,14317,14330,14337,14339,14407,14452,14463,14468,14522,14546,14574,14608,14632,14648,14709,14715,14721,14734,14735,14745,14758,14768,14770,14772,14784,14798,14805,14845,14850,14861,14864,14868,14885,14906,14911,14917,14949,14950,14967,14971,14983,15001,15013,15024,15054,15090,15136,15144,15152,15153,15158,15192,15193,15221,15252,15262,15271,15293,15344,15351,15353,15389,15445,15467,15474,15476,15477,15494,15516,15519,15538,15594,15602,15603,15615,15632,15648,15680,15683,15686,15709,15723,15761,15817,15832,15840,15847,15854,15867,15873,15897,15931,15959,15960,15993,16014,16035,16039,16049,16062,16090,16133,16168,16170,16195,16197,16220,16222,16239,16274,16276,16306,16317,16326,16333,16353,16372,16373,16449,16510,16520,16533,16538,16542,16550,16588,16625,16627,16685,16696,16735,16738,16761,16776,16806,16810,16842,16889,16895,16913,16925,16934,16950,16999,17010,17022,17077,17080,17087,17098,17111,17125,17156,17175,17189,17209,17249,17251,17271,17326,17337,17349,17393],"18":[28,45,84,97,98,141,223,229,233,256,353,406,467,493,543,551,571,581,591,604,630,634,645,652,671,738,757,776,778,809,813,850,886,951,982,1008,1067,1086,1089,1117,1124,1159,1203,1276,1283,1360,1409,1445,1458,1511,1563,1605,1650,1688,1717,1738,1751,1809,1827,1833,1851,1862,1870,1898,1968,1987,2001,2021,2027,2037,2079,2098,2200,2207,2242,2255,2282,2321,2355,2421,2448,2490,2515,2580,2585,2620,2624,2633,2664,2700,2712,2750,2762,2764,2804,2834,2848,2859,2875,2923,2950,3000,3013,3016,3028,3038,3046,3049,3055,3069,3100,3150,3153,3169,3175,3205,3249,3270,3281,3302,3308,3334,3365,3408,3421,3429,3620,3684,3701,3722,3732,3810,3888,3890,3892,4043,4072,4097,4126,4136,4163,4262,4267,4329,4351,4367,4397,4418,4462,4494,4537,4555,4557,4567,4574,4613,4648,4654,4668,4694,4699,4705,4730,4773,4843,4850,4882,4920,4926,4944,4952,4989,5026,5062,5071,5091,5120,5133,5183,5205,5230,5295,5386,5418,5421,5451,5488,5489,5496,5506,5533,5599,5618,5633,5699,5712,5746,5761,5773,5802,5814,5858,5869,5890,5925,5929,5958,5975,5984,5990,5998,6051,6088,6127,6128,6148,6216,6241,6251,6285,6362,6386,6423,6441,6442,6461,6474,6511,6516,6519,6566,6575,6595,6613,6615,6619,6666,6708,6732,6795,6797,6807,6825,6869,6898,6942,6951,6962,6992,7033,7036,7081,7083,7162,7181,7242,7266,7268,7310,7311,7337,7341,7365,7373,7376,7396,7397,7419,7438,7468,7473,7524,7557,7562,7563,7565,7607,7614,7638,7659,7673,7699,7726,7752,7760,7796,7806,7880,7948,7967,7979,8008,8022,8031,8036,8122,8135,8177,8200,8252,8253,8332,8354,8357,8371,8374,8442,8456,8462,8465,8490,8491,8496,8530,8535,8547,8599,8636,8663,8669,8744,8748,8776,8788,8820,8853,8876,8881,8884,8910,8971,8986,9014,9023,9028,9049,9067,9105,9112,9141,9190,9220,9232,9250,9286,9291,9333,9375,9392,9404,9441,9480,9502,9504,9530,9531,9534,9554,9566,9632,9644,9649,9678,9693,9721,9725,9730,9743,9753,9760,9906,9921,9925,9951,9952,9961,10031,10101,10202,10218,10245,10250,10251,10273,10317,10342,10371,10405,10407,10447,10448,10499,10501,10516,10530,10605,10667,10736,10885,10900,10909,10923,10940,10980,11011,11016,11025,11029,11158,11161,11172,11216,11217,11218,11227,11228,11237,11238,11276,11343,11352,11354,11364,11366,11386,11391,11401,11427,11475,11509,11518,11528,11580,11688,11725,11753,11779,11787,11797,11851,11861,11871,11905,11970,11981,12045,12052,12062,12069,12190,12210,12238,12263,12367,12413,12492,12499,12504,12522,12527,12599,12618,12630,12664,12673,12694,12732,12734,12775,12831,12832,12833,12842,12867,12897,12930,12931,12947,13035,13075,13076,13126,13213,13222,13226,13230,13296,13310,13345,13354,13362,13367,13386,13390,13418,13538,13546,13551,13556,13561,13563,13585,13667,13736,13770,13772,13777,13820,13822,13835,13895,13938,13944,14005,14043,14055,14096,14111,14141,14195,14230,14368,14427,14432,14484,14494,14543,14641,14656,14712,14728,14741,14776,14801,14807,14883,14899,14959,14986,15013,15017,15043,15064,15086,15121,15145,15147,15163,15211,15233,15270,15282,15311,15326,15341,15387,15388,15429,15454,15463,15493,15501,15517,15531,15590,15642,15653,15656,15680,15729,15734,15748,15765,15815,15819,15867,15899,15935,15959,15972,15985,16031,16043,16053,16059,16060,16089,16121,16176,16233,16310,16346,16360,16391,16491,16539,16559,16651,16677,16730,16772,16795,16822,16830,16845,16855,16928,16953,16958,16975,16990,16993,16999,17061,17127,17151,17154,17197,17204,17217,17307,17311,17350,17379],"19":[48,59,231,256,300,314,337,422,458,463,541,559,566,731,752,772,829,865,870,873,922,1060,1099,1162,1166,1169,1252,1343,1458,1499,1606,1623,1639,1649,1669,1858,1931,1970,1992,2076,2109,2126,2148,2156,2177,2185,2225,2237,2312,2431,2457,2475,2556,2615,2680,2691,2846,2866,2902,2986,3051,3184,3255,3291,3445,3452,3548,3571,3581,3633,3666,3738,3787,3795,3804,3908,4074,4110,4139,4165,4249,4470,4526,4760,4855,4976,5022,5086,5104,5121,5124,5137,5223,5248,5339,5405,5452,5524,5568,5591,5613,5619,5641,5660,5904,5941,6035,6053,6072,6089,6103,6111,6167,6189,6234,6291,6293,6341,6493,6513,6569,6737,6783,6804,6834,6856,6865,6877,7070,7078,7079,7082,7148,7202,7293,7345,7436,7454,7538,7553,7606,7614,7647,7728,7755,7784,7865,7968,7984,7987,8058,8068,8109,8213,8399,8417,8439,8450,8455,8475,8615,8711,8880,8913,8930,8990,9032,9123,9139,9156,9171,9212,9318,9439,9529,9677,9726,9752,9801,9809,9811,9845,9956,9997,10081,10099,10125,10200,10236,10263,10290,10390,10428,10585,10661,10675,10720,10828,10855,10959,10984,11010,11219,11253,11286,11288,11345,11359,11487,11519,11610,11622,11635,11702,11713,11722,11827,11955,12095,12172,12208,12213,12334,12336,12356,12486,12560,12572,12602,12706,12820,12825,12864,12890,12924,12951,13011,13117,13129,13158,13161,13170,13210,13251,13318,13457,13519,13563,13885,13893,13957,14031,14137,14246,14258,14267,14391,14393,14490,14600,14643,14736,14763,14870,14973,15098,15142,15246,15323,15483,15618,15636,15688,15770,15789,15925,16041,16052,16109,16195,16220,16222,16288,16362,16424,16557,16564,16595,16611,16740,16742,16777,16842,16968,16977,17048,17049,17172,17303,17316,17369,17374,17392],"20":[87,109,416,423,454,455,591,634,654,681,702,741,829,886,899,961,1078,1120,1141,1320,1322,1353,1389,1405,1418,1530,1559,1589,1702,1751,1831,1884,1926,1931,1998,2032,2159,2180,2220,2243,2245,2247,2249,2266,2283,2310,2400,2404,2427,2457,2504,2540,2555,2644,2655,2660,2671,2676,2680,2753,2795,2815,2816,2828,2836,2877,2898,2900,2901,2917,2919,3021,3131,3190,3217,3270,3319,3343,3518,3617,3644,3655,3691,3763,3783,3805,3842,3848,3886,3890,3899,3932,3978,4009,4023,4054,4064,4150,4185,4389,4467,4514,4574,4604,4657,4669,4732,4742,4760,4789,4795,4877,4911,4978,5066,5097,5124,5185,5249,5338,5341,5400,5411,5542,5550,5586,5668,5697,5712,5763,5810,5824,5906,5942,6131,6141,6309,6379,6478,6500,6581,6589,6649,6682,6727,6728,6738,6837,6892,6915,6957,6972,6997,7063,7120,7131,7152,7228,7242,7243,7250,7342,7410,7445,7540,7547,7575,7647,7664,7753,7758,7800,7807,7831,7877,7913,7915,7917,7960,7999,8035,8102,8168,8197,8255,8337,8347,8453,8533,8593,8631,8633,8636,8639,8684,8735,8812,8814,8816,8849,8873,8886,8947,8961,8984,9025,9041,9092,9114,9122,9164,9173,9176,9210,9245,9312,9385,9410,9445,9514,9539,9550,9564,9579,9583,9637,9760,9800,9873,9905,9906,9945,10015,10106,10121,10159,10210,10242,10334,10365,10389,10454,10468,10499,10512,10528,10555,10649,10723,10805,10899,10982,11031,11040,11126,11254,11257,11273,11299,11320,11324,11351,11432,11479,11569,11596,11611,11623,11632,11648,11733,11769,11774,11810,11860,11873,11916,11935,11992,12129,12136,12185,12229,12271,12294,12346,12381,12388,12487,12505,12523,12602,12654,12667,12669,12702,12707,12742,12748,12772,12785,12814,12879,12883,12889,13029,13051,13169,13174,13243,13323,13403,13459,13519,13574,13618,13621,13678,13717,13744,13804,13840,13865,14009,14044,14054,14119,14169,14187,14219,14232,14246,14263,14343,14444,14453,14471,14513,14537,14538,14556,14592,14616,14688,14707,14813,14865,14869,14880,14943,14964,15068,15168,15189,15208,15257,15271,15309,15325,15388,15419,15478,15505,15553,15565,15821,15839,15919,16021,16054,16072,16083,16153,16164,16203,16215,16274,16286,16338,16341,16343,16387,16434,16446,16449,16450,16554,16562,16580,16635,16675,16683,16768,16808,16809,16862,16866,16869,16933,16996,16997,17004,17018,17081,17083,17154,17162,17165,17227,17228,17275],"21":[19,94,137,185,189,191,226,259,298,328,345,347,372,386,400,430,437,449,454,492,530,537,538,566,583,600,621,641,653,657,721,727,832,846,863,865,895,913,973,1031,1084,1101,1129,1156,1192,1237,1253,1275,1377,1388,1416,1436,1465,1473,1573,1625,1627,1662,1665,1678,1711,1722,1727,1730,1783,1800,1825,1827,1856,1869,1871,1908,2041,2054,2072,2081,2084,2128,2146,2153,2211,2250,2304,2363,2368,2381,2392,2425,2467,2486,2551,2560,2613,2625,2629,2648,2719,2730,2744,2779,2780,2801,2844,2868,2871,2906,2914,2958,3034,3045,3047,3067,3092,3134,3153,3200,3253,3260,3290,3320,3331,3357,3377,3436,3461,3494,3497,3500,3562,3582,3617,3632,3643,3653,3655,3656,3662,3673,3714,3738,3785,3801,3827,3885,3924,3931,3938,3969,4006,4052,4060,4082,4117,4146,4178,4220,4264,4317,4332,4367,4381,4392,4427,4434,4461,4560,4563,4594,4618,4658,4668,4671,4678,4687,4733,4761,4781,4790,4795,4815,4818,4835,4837,4843,4858,4914,4919,4940,4963,5018,5019,5064,5079,5099,5113,5145,5223,5227,5229,5242,5252,5255,5259,5278,5280,5299,5301,5307,5344,5372,5405,5480,5483,5490,5503,5524,5529,5540,5566,5627,5656,5679,5713,5735,5748,5750,5792,5883,5965,5991,5992,5995,6000,6006,6009,6013,6014,6024,6027,6038,6039,6057,6107,6122,6187,6194,6196,6220,6240,6253,6270,6276,6339,6352,6366,6387,6392,6399,6422,6432,6434,6453,6461,6480,6487,6488,6516,6530,6547,6556,6568,6578,6583,6585,6649,6652,6663,6665,6708,6719,6733,6744,6752,6783,6806,6814,6845,6849,6856,6937,6955,6969,6979,6985,6987,6997,7004,7041,7076,7081,7084,7085,7110,7139,7146,7174,7179,7190,7222,7247,7263,7299,7303,7309,7388,7395,7416,7444,7455,7467,7493,7531,7543,7563,7582,7614,7624,7631,7655,7663,7686,7691,7703,7714,7722,7760,7768,7779,7831,7847,7848,7852,7888,7889,7914,7920,7939,7954,7959,7962,7976,8034,8041,8047,8063,8076,8098,8125,8133,8140,8160,8169,8195,8266,8285,8312,8321,8350,8417,8422,8423,8437,8458,8460,8472,8484,8511,8520,8522,8542,8552,8581,8588,8603,8614,8615,8637,8684,8687,8696,8718,8745,8793,8802,8809,8816,8820,8853,8865,8888,8908,8915,8924,8970,8971,8990,8999,9011,9049,9058,9063,9091,9122,9155,9163,9182,9185,9200,9256,9276,9278,9282,9329,9338,9348,9379,9403,9452,9482,9582,9591,9607,9616,9652,9661,9672,9704,9710,9730,9769,9777,9800,9829,9860,9867,9875,9893,9939,9965,9966,9985,10005,10018,10057,10058,10063,10066,10103,10117,10123,10134,10153,10174,10182,10183,10240,10253,10269,10290,10307,10356,10363,10377,10411,10434,10468,10477,10485,10515,10521,10523,10531,10561,10586,10593,10597,10598,10608,10640,10650,10708,10716,10717,10727,10746,10770,10784,10849,10862,10878,10906,10910,10913,10929,10946,10948,11011,11031,11034,11041,11064,11115,11173,11231,11236,11238,11265,11289,11357,11359,11418,11503,11514,11519,11537,11544,11747,11792,11829,11857,11861,11884,11890,11923,11928,11971,12030,12035,12046,12054,12058,12059,12097,12116,12129,12131,12156,12167,12200,12229,12231,12296,12315,12331,12333,12380,12385,12473,12477,12498,12512,12540,12569,12580,12586,12663,12697,12698,12742,12757,12818,12819,12837,12850,12861,12864,12879,12904,12915,12929,12936,12946,12993,13048,13077,13136,13155,13244,13274,13374,13383,13465,13515,13548,13558,13588,13660,13680,13709,13733,13736,13751,13757,13810,13835,13866,13881,13916,13958,13975,13977,13978,14038,14055,14056,14121,14139,14184,14196,14225,14243,14264,14271,14300,14331,14390,14399,14412,14413,14431,14442,14461,14474,14480,14481,14530,14585,14628,14654,14680,14684,14685,14687,14691,14708,14714,14755,14851,14897,14913,14944,14972,15003,15008,15014,15069,15092,15098,15122,15157,15171,15183,15190,15194,15197,15228,15240,15241,15287,15295,15327,15362,15390,15460,15484,15521,15549,15562,15565,15566,15571,15577,15594,15601,15619,15627,15645,15649,15667,15681,15699,15807,15828,15865,15883,15900,15922,15952,15978,16006,16020,16046,16073,16138,16154,16210,16229,16244,16266,16304,16339,16361,16375,16384,16399,16418,16455,16458,16471,16495,16519,16529,16545,16551,16555,16558,16563,16651,16660,16692,16726,16775,16781,16824,16887,16888,16904,16908,16966,16996,17073,17110,17112,17123,17147,17169,17185,17195,17207,17218,17222,17243,17259,17275,17282,17291,17303,17320,17394,17406],"22":[12,56,69,227,263,276,304,306,310,320,334,461,472,480,507,519,531,551,589,625,651,652,701,777,801,864,901,903,914,919,925,936,1016,1060,1101,1159,1202,1218,1284,1298,1475,1493,1517,1548,1586,1604,1689,1719,1743,1789,1790,1793,1847,1911,1942,1979,2072,2084,2127,2174,2183,2223,2251,2311,2338,2380,2402,2481,2522,2549,2691,2710,2758,2817,2820,2827,2835,2854,2856,2892,2936,3001,3012,3019,3051,3058,3061,3077,3083,3182,3225,3239,3259,3304,3332,3348,3389,3413,3443,3454,3512,3523,3527,3529,3558,3560,3566,3626,3669,3685,3687,3733,3754,3830,3880,3886,3892,3931,3945,3992,4014,4049,4089,4215,4227,4292,4299,4325,4368,4408,4463,4475,4504,4505,4527,4575,4623,4636,4645,4730,4746,4844,4851,4881,4969,5003,5056,5069,5091,5181,5256,5276,5321,5327,5360,5382,5464,5501,5556,5596,5606,5608,5618,5636,5646,5672,5687,5704,5899,5941,5942,5976,6051,6054,6149,6150,6199,6223,6327,6349,6415,6465,6509,6520,6530,6560,6567,6568,6620,6626,6722,6726,6760,6813,6817,6856,6875,6948,6972,6981,6985,6991,6999,7106,7171,7182,7193,7205,7256,7275,7283,7290,7325,7339,7345,7350,7365,7369,7437,7449,7513,7568,7583,7688,7736,7765,7806,7824,7830,7834,7879,7883,7899,7908,7909,7919,7938,7941,7949,7961,8040,8086,8090,8147,8150,8177,8218,8255,8283,8357,8366,8367,8418,8420,8445,8514,8547,8548,8581,8595,8614,8650,8700,8765,8794,8802,8815,8915,8979,9009,9020,9116,9161,9173,9218,9231,9238,9364,9400,9403,9499,9500,9560,9597,9604,9614,9635,9644,9649,9692,9694,9705,9749,9770,9818,9928,9963,9966,10173,10192,10226,10409,10450,10452,10552,10566,10591,10682,10727,10795,10805,10841,10884,10906,10934,10938,10956,11050,11072,11106,11195,11215,11240,11298,11449,11466,11475,11497,11577,11581,11627,11635,11672,11747,11749,11783,11819,11865,11944,11964,11967,12032,12035,12078,12106,12114,12161,12181,12203,12253,12371,12403,12458,12473,12497,12546,12551,12585,12694,12777,12811,12818,12835,12864,12943,12959,12981,12990,13006,13046,13089,13122,13182,13187,13191,13363,13391,13423,13431,13488,13501,13543,13553,13558,13584,13586,13617,13620,13660,13724,13776,13809,13828,13861,13900,13901,13909,13910,13915,13977,14039,14064,14068,14148,14189,14196,14256,14273,14330,14343,14368,14477,14478,14511,14524,14579,14648,14656,14660,14819,14834,14884,14904,14908,14930,14951,14979,15105,15134,15140,15221,15269,15368,15371,15496,15513,15535,15556,15559,15562,15567,15608,15609,15648,15685,15704,15711,15731,15744,15748,15824,15878,15957,15973,15975,15989,16021,16042,16210,16214,16222,16257,16269,16364,16412,16526,16560,16562,16565,16575,16601,16613,16704,16748,16771,16817,16842,16889,16903,16913,16915,16922,17067,17077,17083,17125,17138,17189,17191,17195,17278,17312,17374],"23":[81,90,94,110,112,156,163,230,274,308,316,334,472,484,488,504,539,547,576,596,605,610,637,649,685,709,716,725,734,744,838,846,900,912,918,962,970,1027,1091,1094,1110,1173,1192,1216,1274,1289,1303,1334,1339,1367,1416,1471,1532,1546,1597,1638,1690,1693,1696,1741,1763,1783,1827,1876,1898,1920,1925,1998,2017,2023,2036,2056,2069,2117,2147,2167,2202,2206,2284,2302,2314,2353,2387,2444,2446,2450,2465,2489,2503,2515,2570,2671,2677,2724,2727,2728,2802,2812,2814,2841,2890,2919,2928,2978,3017,3042,3071,3100,3114,3150,3213,3302,3320,3344,3352,3399,3409,3430,3444,3451,3537,3552,3575,3672,3704,3736,3745,3759,3800,3812,3823,3890,3951,4004,4037,4042,4051,4056,4057,4085,4128,4232,4242,4287,4332,4336,4345,4356,4372,4409,4413,4436,4447,4507,4541,4586,4599,4604,4665,4710,4730,4756,4811,4854,4864,4878,4928,4971,4984,5022,5049,5064,5088,5109,5112,5132,5226,5227,5228,5244,5246,5296,5346,5361,5394,5399,5456,5473,5612,5619,5638,5698,5710,5753,5764,5790,5796,5809,5859,5896,5939,5943,5952,5958,5964,5995,6020,6035,6039,6042,6081,6161,6224,6229,6230,6273,6306,6320,6356,6428,6476,6484,6489,6499,6539,6699,6750,6764,6867,6880,6882,6968,6983,6996,7006,7023,7054,7064,7067,7092,7123,7165,7169,7209,7225,7228,7264,7273,7350,7405,7438,7468,7500,7513,7550,7587,7597,7622,7682,7686,7697,7815,7949,7957,7962,7968,7996,8008,8029,8045,8053,8162,8188,8227,8240,8270,8335,8341,8370,8376,8484,8509,8547,8548,8594,8598,8613,8632,8658,8695,8746,8768,8790,8850,8857,8865,8878,8950,8952,8957,8958,8979,8993,9009,9024,9034,9080,9083,9096,9098,9116,9118,9137,9171,9176,9177,9203,9243,9269,9289,9298,9305,9318,9343,9359,9399,9400,9410,9449,9493,9510,9517,9536,9554,9573,9578,9643,9688,9729,9770,9809,9820,9883,9909,9941,9951,9976,10029,10036,10042,10054,10060,10074,10093,10122,10127,10138,10156,10189,10235,10250,10257,10293,10294,10300,10398,10399,10424,10454,10509,10512,10558,10561,10619,10630,10681,10693,10696,10730,10771,10800,10815,10830,10849,10871,10897,10943,10982,10998,11037,11047,11086,11096,11100,11116,11213,11300,11308,11332,11385,11395,11398,11458,11500,11539,11607,11616,11634,11636,11654,11699,11716,11743,11757,11785,11786,11797,11799,11819,11837,11844,11918,11925,11955,11985,12016,12028,12172,12176,12201,12266,12311,12313,12394,12396,12418,12433,12493,12507,12559,12663,12670,12674,12686,12718,12723,12768,12797,12806,12967,13022,13050,13052,13090,13123,13131,13156,13162,13166,13183,13206,13213,13297,13334,13416,13477,13616,13622,13632,13661,13707,13715,13732,13775,13802,13818,13841,13889,13942,13998,14009,14017,14042,14056,14063,14182,14208,14256,14278,14295,14334,14357,14363,14468,14515,14524,14526,14550,14555,14591,14594,14687,14713,14734,14736,14780,14789,14793,14823,14873,14957,14964,14976,15002,15058,15071,15083,15091,15149,15202,15216,15266,15277,15305,15311,15355,15378,15385,15408,15410,15422,15423,15435,15457,15466,15476,15525,15536,15554,15600,15612,15613,15697,15753,15760,15770,15795,15852,15863,15904,15987,16015,16039,16055,16085,16088,16109,16154,16178,16285,16291,16363,16368,16387,16415,16463,16525,16534,16546,16547,16573,16575,16577,16623,16644,16777,16792,16838,16876,16913,16922,16936,16944,16961,16973,16982,17020,17039,17055,17069,17122,17166,17287,17322,17334,17335,17337],"24":[74,113,256,316,360,376,398,414,489,495,509,524,525,535,539,597,708,720,751,880,884,959,968,986,1108,1155,1202,1204,1279,1300,1317,1341,1441,1480,1483,1526,1564,1574,1593,1599,1883,2023,2036,2049,2087,2112,2135,2201,2204,2252,2263,2287,2317,2349,2424,2491,2549,2667,2749,2824,2876,2901,2906,2977,2994,2998,3029,3062,3075,3100,3104,3120,3136,3146,3173,3194,3254,3261,3306,3361,3368,3386,3394,3446,3569,3585,3605,3617,3620,3696,3732,3761,3862,3908,3914,3999,4014,4124,4164,4215,4243,4260,4279,4337,4344,4381,4450,4490,4494,4529,4537,4540,4696,4765,4795,4800,4820,4824,4843,4907,4910,4944,4980,4990,5104,5140,5183,5220,5229,5231,5248,5250,5329,5381,5436,5450,5526,5574,5592,5635,5647,5674,5678,5708,5739,5795,5796,5822,5836,5899,5917,5949,5959,6011,6040,6058,6080,6086,6107,6122,6166,6168,6205,6216,6228,6242,6260,6271,6324,6344,6345,6442,6479,6533,6606,6746,6752,6781,6836,6889,6939,6945,6999,7072,7239,7241,7281,7286,7427,7440,7441,7465,7466,7537,7546,7566,7577,7648,7696,7700,7740,7751,7828,7849,7918,7958,7970,8022,8117,8140,8162,8219,8238,8246,8252,8314,8328,8362,8442,8445,8457,8477,8493,8563,8608,8623,8637,8638,8671,8777,8803,8829,8859,8923,8969,8976,9010,9085,9226,9265,9288,9292,9417,9421,9423,9454,9458,9507,9575,9600,9607,9610,9662,9709,9724,9737,9755,9807,9833,9879,9892,9894,9906,9920,9922,9930,9934,9945,9958,9976,9991,10023,10028,10044,10081,10121,10234,10262,10273,10291,10326,10378,10414,10426,10467,10494,10504,10507,10514,10522,10552,10564,10603,10618,10648,10673,10774,10892,10901,10937,10993,10997,11007,11170,11182,11236,11246,11247,11255,11278,11279,11328,11370,11377,11386,11464,11505,11593,11644,11680,11695,11722,11739,11788,11845,11856,11885,11886,11907,11956,11987,11991,12017,12043,12139,12196,12233,12293,12309,12356,12367,12409,12424,12440,12468,12478,12515,12525,12593,12604,12664,12702,12713,12718,12777,12796,12972,13028,13119,13209,13292,13305,13359,13374,13399,13435,13443,13508,13588,13672,13721,13752,13830,13848,13911,13922,13944,13977,14097,14311,14314,14339,14348,14362,14428,14433,14446,14506,14581,14600,14605,14729,14778,14785,14812,14817,14972,14973,14977,14986,15094,15110,15115,15156,15242,15296,15368,15380,15408,15536,15539,15589,15591,15598,15624,15699,15736,15841,15983,16026,16030,16037,16056,16144,16150,16195,16264,16283,16294,16309,16379,16416,16503,16528,16552,16557,16593,16621,16635,16680,16707,16722,16738,16821,16842,16853,16893,16916,16980,16997,17053,17088,17134,17148,17211,17251,17269,17302,17355,17356,17382],"25":[2,7,13,23,65,76,153,158,191,210,217,234,242,246,254,260,261,273,296,307,315,341,377,407,436,437,462,477,492,507,521,567,629,659,716,748,757,764,805,816,831,846,929,948,980,981,1012,1044,1083,1091,1121,1126,1140,1144,1146,1168,1170,1237,1268,1290,1369,1377,1392,1399,1402,1429,1464,1465,1515,1516,1571,1576,1578,1581,1595,1613,1636,1640,1679,1693,1721,1772,1786,1799,1837,1849,1851,1860,1889,1910,1941,1982,2092,2102,2103,2125,2127,2180,2189,2267,2296,2303,2314,2341,2354,2367,2390,2415,2445,2456,2460,2465,2474,2489,2532,2547,2560,2602,2605,2608,2611,2631,2633,2679,2687,2731,2737,2747,2800,2879,2906,2914,2928,2934,2952,2978,2982,2984,3010,3081,3111,3117,3130,3142,3171,3173,3233,3301,3308,3333,3346,3347,3359,3382,3420,3445,3448,3456,3476,3504,3507,3539,3582,3590,3620,3630,3707,3720,3721,3735,3759,3762,3775,3810,3813,3829,3835,3911,3927,3956,3978,4027,4028,4041,4059,4062,4065,4076,4092,4104,4115,4126,4127,4128,4136,4156,4205,4232,4249,4251,4264,4274,4377,4404,4415,4422,4441,4450,4460,4474,4507,4526,4580,4600,4623,4663,4668,4672,4675,4709,4714,4719,4721,4722,4763,4768,4851,4852,4855,4867,4877,4884,4895,4910,4947,4952,4955,4964,4972,4974,4992,5005,5016,5019,5028,5047,5053,5064,5075,5090,5127,5153,5167,5183,5231,5253,5255,5256,5268,5294,5320,5321,5338,5340,5349,5353,5384,5419,5425,5446,5502,5506,5516,5528,5540,5567,5572,5578,5639,5647,5654,5662,5668,5693,5702,5704,5718,5725,5730,5750,5764,5781,5784,5813,5828,5837,5850,5866,5874,5994,6029,6077,6089,6113,6114,6141,6201,6218,6240,6265,6268,6293,6327,6337,6363,6372,6388,6408,6410,6417,6460,6510,6540,6568,6599,6603,6639,6657,6676,6702,6751,6753,6767,6782,6787,6792,6802,6838,6886,6905,6963,6967,7011,7056,7099,7138,7171,7180,7181,7206,7207,7213,7236,7289,7320,7327,7351,7398,7481,7493,7505,7546,7559,7561,7565,7582,7602,7603,7634,7659,7688,7696,7717,7719,7722,7776,7783,7803,7807,7841,7926,7930,7933,7962,7970,8029,8043,8051,8076,8087,8115,8137,8153,8165,8167,8171,8187,8215,8252,8311,8325,8405,8414,8430,8438,8492,8513,8514,8527,8565,8592,8631,8639,8699,8700,8709,8748,8752,8753,8763,8767,8768,8795,8811,8817,8847,8855,8856,8876,8925,8940,8968,8976,8983,8992,9035,9045,9059,9084,9108,9117,9184,9213,9217,9229,9244,9248,9257,9260,9267,9273,9290,9335,9341,9354,9358,9366,9373,9402,9411,9426,9471,9504,9505,9517,9524,9536,9593,9616,9633,9642,9657,9670,9750,9770,9778,9793,9824,9834,9865,9871,9885,9917,9955,10025,10045,10048,10056,10080,10103,10116,10181,10184,10192,10194,10225,10257,10258,10265,10278,10311,10322,10329,10349,10374,10379,10380,10398,10407,10417,10418,10442,10451,10466,10521,10524,10541,10552,10556,10606,10608,10620,10635,10643,10656,10765,10770,10789,10812,10815,10837,10841,10894,10926,10974,10979,11014,11048,11112,11124,11179,11202,11232,11236,11251,11255,11258,11310,11344,11362,11363,11373,11375,11393,11396,11401,11420,11429,11457,11467,11498,11502,11505,11506,11568,11612,11625,11675,11714,11751,11783,11795,11850,11862,11886,11924,11925,11940,11945,11963,11974,12033,12054,12070,12080,12111,12131,12132,12134,12139,12155,12179,12186,12237,12238,12246,12252,12279,12329,12337,12349,12362,12369,12387,12410,12442,12474,12494,12544,12555,12603,12611,12617,12625,12633,12639,12654,12687,12697,12708,12754,12801,12825,12877,12901,12929,12964,12966,13011,13036,13070,13101,13104,13106,13125,13128,13132,13134,13212,13349,13371,13379,13389,13406,13442,13443,13472,13511,13523,13530,13563,13584,13592,13594,13598,13600,13606,13617,13630,13633,13662,13676,13705,13717,13730,13804,13823,13836,13879,13911,13924,13967,13985,13988,14039,14137,14138,14161,14263,14311,14346,14347,14359,14372,14415,14417,14456,14493,14496,14513,14581,14586,14588,14590,14602,14612,14659,14673,14681,14689,14690,14705,14723,14736,14744,14747,14749,14783,14832,14837,14842,14854,14872,14893,14919,14922,14928,14940,14966,14994,14996,15050,15167,15174,15176,15186,15242,15255,15313,15321,15327,15330,15353,15420,15479,15531,15541,15562,15621,15628,15645,15701,15706,15712,15720,15727,15733,15768,15792,15795,15846,15885,15890,15921,15965,15968,16008,16036,16047,16059,16065,16122,16156,16249,16253,16255,16290,16294,16349,16360,16367,16413,16444,16468,16568,16569,16608,16640,16641,16664,16667,16676,16685,16686,16689,16703,16704,16746,16748,16767,16819,16827,16856,16867,16879,16908,16951,16975,16985,16994,16999,17003,17051,17183,17224,17228,17239,17242,17244,17262,17286,17298,17318,17387],"26":[1,14,59,66,120,129,175,176,206,214,257,277,280,290,348,372,394,490,508,519,531,549,550,582,624,633,690,708,716,807,813,819,823,840,849,865,926,944,946,956,960,990,1013,1044,1071,1086,1141,1247,1266,1270,1275,1311,1312,1323,1384,1409,1437,1467,1476,1531,1547,1598,1627,1651,1656,1658,1697,1700,1709,1729,1742,1750,1761,1786,1830,1893,1896,1904,1965,1986,1995,1999,2001,2021,2024,2062,2063,2075,2112,2131,2138,2144,2148,2180,2185,2212,2237,2262,2297,2357,2374,2407,2417,2419,2438,2442,2495,2595,2598,2599,2625,2683,2687,2718,2731,2734,2742,2745,2766,2776,2790,2793,2794,2813,2859,2902,2909,2939,2941,3005,3006,3009,3029,3065,3067,3136,3216,3222,3275,3296,3302,3336,3342,3354,3367,3396,3426,3432,3522,3529,3531,3574,3586,3589,3593,3614,3645,3647,3673,3683,3722,3778,3786,3909,3915,3919,3942,3991,4001,4035,4052,4058,4143,4171,4173,4207,4235,4270,4333,4351,4356,4367,4449,4502,4557,4657,4676,4752,4758,4762,4785,4790,4820,4833,4888,4892,4925,4959,5004,5042,5068,5072,5083,5111,5124,5136,5150,5163,5226,5233,5234,5262,5281,5288,5289,5332,5343,5351,5356,5361,5385,5408,5421,5423,5426,5441,5454,5460,5498,5521,5524,5553,5561,5602,5653,5667,5687,5713,5783,5861,5888,5898,5922,5926,5945,5988,6019,6022,6061,6117,6138,6141,6174,6182,6223,6253,6263,6280,6316,6335,6342,6370,6390,6401,6402,6418,6430,6440,6460,6488,6497,6500,6513,6531,6607,6629,6662,6733,6754,6765,6778,6779,6785,6795,6811,6821,6831,6833,6853,6862,6958,7006,7040,7044,7046,7091,7107,7146,7150,7182,7196,7214,7220,7243,7252,7268,7278,7384,7386,7387,7388,7395,7454,7466,7472,7526,7583,7590,7614,7644,7666,7709,7711,7715,7722,7737,7752,7768,7769,7771,7772,7791,7794,7808,7847,7868,7870,7915,7920,7942,7971,7978,7994,8040,8065,8131,8137,8139,8142,8154,8161,8163,8202,8253,8267,8277,8289,8313,8329,8378,8391,8447,8504,8538,8540,8543,8621,8640,8660,8667,8674,8734,8751,8756,8794,8804,8827,8847,8866,8871,8882,8887,8902,8911,8917,8919,8927,8950,8960,8963,8978,9042,9060,9063,9064,9134,9175,9199,9223,9225,9227,9295,9305,9347,9403,9442,9445,9457,9525,9528,9541,9542,9564,9569,9570,9618,9621,9633,9667,9684,9696,9712,9716,9757,9770,9780,9820,9885,9893,9895,9896,9909,9934,9940,9986,9991,10006,10133,10160,10163,10194,10260,10284,10294,10310,10324,10338,10370,10397,10398,10453,10531,10543,10576,10589,10724,10739,10751,10778,10787,10796,10856,10874,10878,10888,10899,10916,10921,10930,10966,10967,11002,11015,11036,11064,11072,11098,11161,11164,11166,11168,11180,11194,11249,11262,11304,11316,11318,11379,11398,11440,11443,11480,11500,11541,11544,11567,11568,11575,11588,11592,11607,11640,11646,11674,11704,11735,11754,11757,11764,11802,11813,11816,11842,11847,11918,11941,11958,12000,12002,12043,12049,12050,12067,12087,12094,12100,12118,12131,12153,12168,12182,12220,12256,12270,12279,12282,12287,12362,12427,12494,12505,12526,12534,12548,12599,12603,12621,12636,12650,12684,12770,12773,12841,12904,12938,12941,12968,12989,13066,13156,13168,13202,13203,13211,13234,13243,13264,13275,13282,13287,13328,13344,13364,13374,13410,13432,13452,13465,13490,13555,13610,13651,13660,13669,13674,13678,13693,13727,13735,13783,13833,13863,13886,13907,13917,13945,13961,13988,13991,14002,14048,14049,14184,14192,14199,14216,14230,14240,14274,14312,14351,14395,14419,14489,14511,14513,14537,14549,14551,14612,14637,14648,14650,14662,14695,14717,14776,14792,14872,14970,14988,15004,15022,15072,15092,15103,15120,15131,15149,15151,15188,15209,15303,15321,15412,15440,15456,15471,15477,15493,15500,15531,15592,15602,15615,15659,15664,15799,15822,15835,15874,15909,15919,15934,15935,15950,15958,15963,15981,15987,15994,15999,16048,16112,16117,16130,16160,16168,16223,16226,16230,16235,16246,16286,16321,16325,16360,16385,16431,16445,16446,16448,16474,16477,16491,16580,16584,16643,16695,16717,16718,16739,16763,16764,16805,16866,16870,16924,16967,16978,17046,17121,17159,17178,17188,17204,17231,17257,17262,17281,17292,17370],"27":[7,63,103,116,120,152,189,211,236,247,265,268,344,346,349,357,371,378,387,394,397,418,419,433,437,468,505,529,563,578,588,607,612,642,714,737,743,757,804,810,817,834,859,870,918,926,939,992,1018,1050,1076,1081,1089,1107,1128,1149,1165,1177,1180,1232,1241,1247,1254,1261,1264,1267,1271,1294,1329,1341,1355,1373,1402,1429,1441,1446,1460,1480,1484,1497,1558,1559,1592,1629,1635,1690,1692,1709,1724,1741,1748,1757,1760,1789,1815,1824,1829,1830,1836,1841,1879,1885,1896,1900,1911,1919,1958,1961,2050,2103,2105,2108,2117,2125,2147,2221,2242,2244,2259,2274,2278,2280,2296,2308,2379,2415,2451,2460,2475,2491,2529,2535,2554,2567,2573,2582,2602,2609,2617,2651,2668,2684,2703,2704,2710,2712,2803,2842,2882,2886,2887,2910,2923,2940,2953,2970,2978,2992,3005,3013,3057,3062,3063,3113,3173,3195,3199,3206,3211,3212,3230,3285,3309,3313,3324,3336,3357,3362,3408,3458,3481,3492,3511,3513,3533,3555,3560,3578,3602,3603,3666,3681,3728,3746,3754,3780,3798,3885,3889,3890,3894,3897,3917,3997,4060,4074,4076,4094,4110,4122,4134,4157,4161,4175,4224,4250,4346,4367,4375,4377,4404,4488,4500,4516,4531,4547,4565,4574,4586,4592,4601,4602,4611,4629,4632,4717,4726,4741,4742,4763,4766,4772,4789,4790,4818,4840,4849,4885,4931,4935,4936,4956,4983,4995,5037,5057,5080,5092,5137,5151,5159,5165,5176,5239,5242,5249,5262,5267,5271,5296,5302,5304,5317,5321,5345,5353,5361,5375,5377,5382,5392,5394,5396,5419,5423,5443,5454,5465,5475,5510,5521,5538,5546,5551,5563,5573,5579,5588,5593,5594,5620,5634,5636,5658,5676,5692,5727,5734,5736,5738,5769,5807,5852,5868,5871,5884,5891,5900,5904,5906,5913,5921,5928,5941,5942,5959,5989,6044,6061,6064,6076,6098,6101,6116,6129,6138,6166,6172,6182,6183,6201,6204,6209,6219,6223,6267,6322,6344,6368,6398,6467,6481,6495,6507,6516,6519,6526,6527,6540,6554,6580,6616,6623,6626,6634,6654,6657,6658,6691,6709,6730,6744,6748,6753,6763,6783,6805,6865,6892,6898,6904,6908,6911,6919,6921,6951,6969,6973,6985,7002,7053,7067,7074,7079,7118,7155,7186,7188,7207,7249,7251,7271,7351,7404,7423,7438,7455,7476,7516,7521,7523,7560,7561,7562,7581,7583,7589,7620,7669,7699,7743,7750,7803,7839,7861,7918,7989,7996,8000,8012,8022,8030,8112,8130,8133,8150,8180,8183,8201,8220,8221,8261,8266,8357,8366,8372,8376,8395,8399,8425,8458,8465,8478,8495,8499,8502,8505,8518,8550,8554,8624,8639,8643,8647,8652,8660,8669,8694,8712,8723,8775,8782,8806,8819,8837,8854,8860,8882,8889,8900,8902,8912,8913,8930,8984,8989,9013,9092,9103,9150,9200,9201,9202,9283,9286,9302,9325,9328,9368,9399,9407,9452,9466,9485,9516,9548,9551,9625,9637,9654,9693,9704,9721,9728,9736,9764,9776,9781,9784,9836,9841,9863,9908,9913,9915,9930,9959,9967,9997,10009,10045,10048,10049,10072,10090,10093,10104,10116,10118,10149,10217,10241,10257,10276,10284,10285,10299,10301,10314,10322,10324,10328,10352,10359,10384,10411,10436,10474,10495,10500,10521,10545,10558,10560,10566,10594,10616,10626,10632,10637,10671,10733,10758,10763,10798,10843,10857,10891,10960,11013,11045,11089,11090,11106,11114,11191,11212,11226,11246,11257,11263,11265,11266,11272,11279,11333,11382,11402,11411,11428,11431,11455,11458,11461,11463,11468,11483,11495,11544,11551,11573,11587,11591,11601,11611,11633,11651,11658,11661,11662,11687,11753,11759,11767,11787,11788,11828,11832,11838,11864,11873,11878,11900,11905,11938,12034,12065,12078,12106,12132,12146,12152,12165,12185,12190,12199,12202,12257,12267,12312,12315,12350,12358,12376,12391,12404,12408,12429,12436,12461,12480,12484,12493,12523,12566,12593,12596,12615,12632,12636,12638,12642,12652,12669,12674,12700,12708,12718,12720,12733,12738,12776,12805,12824,12851,12876,12887,12893,12895,12938,12952,12956,12976,12988,13007,13011,13015,13072,13075,13083,13084,13095,13103,13105,13107,13163,13177,13227,13229,13231,13241,13253,13261,13301,13325,13354,13369,13374,13377,13382,13387,13499,13511,13523,13574,13614,13617,13618,13657,13675,13715,13721,13730,13736,13741,13770,13772,13816,13828,13867,13979,13993,13998,14000,14010,14015,14017,14021,14022,14031,14044,14082,14105,14135,14140,14155,14157,14210,14223,14229,14236,14270,14280,14286,14296,14299,14357,14372,14378,14394,14403,14409,14447,14464,14488,14505,14506,14509,14588,14598,14607,14617,14644,14695,14722,14733,14760,14783,14789,14821,14837,14845,14846,14860,14891,14939,14976,14982,14989,14996,15000,15001,15050,15070,15072,15123,15124,15136,15142,15147,15148,15158,15206,15207,15242,15267,15268,15269,15297,15351,15378,15402,15429,15438,15453,15459,15461,15475,15521,15536,15550,15579,15597,15613,15617,15638,15644,15646,15650,15655,15675,15685,15688,15695,15696,15716,15718,15771,15774,15782,15827,15843,15906,15909,15952,15973,15985,15994,16017,16034,16038,16041,16058,16063,16102,16150,16176,16200,16221,16242,16313,16352,16373,16381,16392,16444,16470,16512,16538,16550,16558,16561,16621,16707,16716,16776,16781,16814,16829,16892,16935,16946,16957,16967,16983,17029,17040,17050,17051,17056,17058,17061,17067,17114,17137,17202,17207,17213,17244,17248,17252,17256,17262,17298,17306,17318,17319,17328,17369,17396],"28":[9,39,50,90,94,108,113,121,132,135,150,159,163,164,187,238,247,283,336,410,422,454,497,581,583,645,653,656,659,666,703,704,709,731,737,750,784,802,827,857,878,902,923,925,927,930,935,950,972,977,980,981,985,1031,1044,1047,1099,1106,1123,1128,1147,1149,1166,1182,1212,1214,1218,1271,1275,1283,1305,1335,1338,1383,1390,1427,1429,1458,1468,1473,1474,1500,1508,1515,1550,1554,1557,1571,1581,1585,1593,1611,1616,1622,1629,1659,1662,1681,1689,1690,1700,1712,1731,1741,1756,1758,1759,1760,1767,1839,1871,1899,1941,1968,2005,2011,2044,2046,2048,2061,2079,2112,2180,2186,2187,2197,2206,2270,2281,2289,2301,2307,2341,2348,2365,2368,2376,2404,2414,2475,2477,2487,2489,2500,2502,2509,2531,2569,2574,2594,2603,2623,2648,2669,2687,2689,2704,2708,2722,2766,2780,2798,2807,2819,2825,2826,2841,2854,2882,2885,2889,2911,2913,2949,2974,2991,3023,3037,3045,3046,3054,3058,3064,3135,3177,3189,3199,3209,3213,3225,3289,3316,3317,3348,3368,3369,3378,3391,3401,3402,3405,3467,3468,3482,3492,3494,3503,3543,3571,3630,3662,3667,3696,3698,3704,3719,3723,3748,3760,3764,3773,3789,3829,3834,3850,3867,3918,3926,3972,3974,3978,3996,3998,4018,4028,4045,4071,4083,4084,4086,4123,4153,4155,4180,4182,4184,4195,4206,4211,4229,4231,4246,4253,4261,4274,4295,4306,4307,4325,4368,4376,4423,4458,4496,4499,4507,4533,4545,4547,4576,4595,4614,4630,4635,4669,4670,4673,4676,4685,4691,4723,4732,4733,4740,4744,4751,4752,4756,4800,4803,4827,4831,4849,4851,4915,4932,4949,4951,4971,4975,4996,4999,5002,5007,5027,5028,5038,5049,5061,5088,5100,5106,5109,5158,5166,5174,5186,5212,5222,5231,5239,5273,5279,5297,5324,5327,5369,5387,5397,5452,5474,5485,5496,5519,5526,5530,5564,5576,5594,5599,5613,5679,5686,5705,5717,5731,5744,5756,5761,5767,5777,5784,5813,5819,5827,5838,5852,5890,5902,5930,5937,5941,6043,6096,6138,6154,6198,6235,6240,6244,6267,6278,6318,6344,6359,6381,6406,6413,6426,6447,6480,6483,6490,6506,6511,6530,6539,6549,6561,6562,6593,6594,6608,6621,6648,6671,6677,6733,6758,6782,6785,6797,6808,6810,6812,6816,6834,6839,6852,6879,6886,6909,6957,6966,6969,6975,6984,6993,6995,7002,7021,7030,7043,7162,7192,7219,7231,7259,7272,7286,7420,7428,7431,7438,7447,7465,7474,7481,7493,7497,7511,7563,7591,7600,7619,7629,7638,7640,7663,7699,7701,7704,7707,7724,7728,7733,7738,7749,7752,7762,7765,7801,7803,7813,7814,7818,7907,7909,7913,7945,7949,7951,7969,7970,7980,8036,8049,8051,8057,8060,8068,8079,8086,8104,8112,8212,8236,8242,8257,8260,8277,8288,8339,8379,8435,8446,8474,8491,8508,8513,8516,8553,8558,8587,8605,8639,8647,8679,8706,8707,8716,8726,8745,8746,8752,8783,8807,8820,8821,8840,8846,8855,8863,8878,8883,8897,8960,9001,9042,9084,9091,9100,9150,9170,9178,9218,9241,9265,9272,9285,9293,9309,9323,9346,9364,9373,9396,9405,9431,9457,9458,9466,9472,9492,9580,9660,9687,9692,9697,9699,9707,9728,9734,9751,9753,9765,9803,9804,9812,9817,9825,9840,9843,9854,9878,9893,9924,9943,9951,9964,9987,9990,10014,10017,10029,10034,10060,10062,10068,10076,10085,10113,10147,10158,10163,10190,10193,10236,10244,10262,10303,10311,10341,10346,10347,10350,10399,10456,10493,10497,10529,10544,10546,10552,10553,10556,10560,10566,10569,10599,10620,10621,10636,10644,10674,10687,10701,10703,10715,10753,10759,10766,10767,10770,10773,10836,10870,10889,10908,10916,10970,10980,10985,10995,11001,11009,11013,11032,11049,11050,11054,11064,11070,11083,11085,11102,11104,11121,11123,11154,11172,11192,11223,11238,11244,11255,11265,11268,11275,11284,11299,11309,11311,11342,11347,11371,11397,11411,11427,11434,11441,11462,11463,11475,11481,11502,11525,11530,11581,11584,11602,11607,11613,11622,11661,11716,11723,11742,11819,11839,11848,11854,11865,11879,11890,11897,11920,11922,11946,11950,11977,11992,12006,12015,12044,12047,12062,12082,12107,12141,12221,12244,12268,12280,12284,12291,12297,12303,12320,12341,12358,12407,12413,12444,12472,12501,12513,12583,12591,12613,12617,12629,12630,12678,12688,12693,12704,12722,12734,12736,12751,12759,12772,12782,12825,12860,12863,12867,12921,12943,12945,12963,12971,12992,13054,13104,13131,13134,13158,13190,13200,13201,13217,13243,13273,13288,13292,13352,13368,13402,13406,13417,13420,13429,13544,13547,13557,13567,13570,13574,13601,13602,13671,13714,13729,13755,13757,13774,13778,13792,13838,13841,13852,13856,13862,13876,13879,13899,13912,13915,13927,13950,13954,13964,13982,14014,14044,14100,14116,14117,14139,14209,14214,14225,14226,14227,14228,14231,14258,14268,14271,14273,14291,14295,14309,14332,14340,14342,14346,14349,14359,14361,14387,14403,14427,14448,14469,14475,14484,14491,14511,14520,14547,14555,14595,14601,14626,14635,14640,14641,14646,14674,14688,14709,14726,14728,14746,14765,14797,14812,14815,14850,14857,14883,14885,14890,14900,14906,14916,14917,14922,14947,14973,14979,14987,15031,15064,15069,15078,15085,15098,15107,15108,15120,15129,15131,15141,15142,15144,15163,15168,15210,15217,15219,15258,15261,15283,15289,15313,15322,15346,15349,15400,15445,15447,15470,15516,15594,15595,15606,15682,15694,15701,15728,15731,15741,15758,15769,15771,15836,15837,15841,15855,15874,15920,15951,15971,15978,15988,15999,16011,16028,16033,16047,16048,16060,16089,16090,16113,16162,16190,16191,16245,16289,16316,16359,16374,16379,16383,16389,16392,16433,16439,16470,16477,16485,16512,16520,16556,16559,16573,16605,16615,16616,16651,16653,16661,16689,16705,16755,16771,16794,16811,16817,16821,16860,16893,16917,16939,16946,16951,16968,16981,16988,16995,17018,17024,17026,17043,17051,17116,17141,17193,17224,17226,17285,17308,17316,17343,17347,17351,17380,17405],"29":[3,4,41,43,48,49,90,108,210,224,234,236,241,295,312,319,407,408,416,461,494,498,509,519,555,568,570,572,598,605,607,619,623,645,655,665,670,678,685,692,705,711,722,735,738,742,748,749,770,773,778,785,797,822,830,869,878,888,895,935,965,993,1025,1073,1084,1095,1128,1140,1149,1154,1175,1184,1209,1219,1229,1247,1257,1298,1316,1322,1327,1348,1360,1389,1390,1425,1458,1466,1492,1508,1540,1567,1570,1586,1587,1597,1613,1614,1615,1623,1625,1649,1675,1678,1705,1715,1723,1728,1745,1759,1782,1789,1806,1817,1890,1905,1916,1934,1949,1950,1962,1998,2004,2013,2041,2044,2051,2057,2081,2125,2130,2136,2174,2199,2231,2251,2281,2283,2292,2299,2305,2309,2317,2355,2372,2377,2392,2417,2420,2430,2435,2483,2494,2501,2533,2561,2567,2577,2580,2598,2611,2670,2689,2702,2736,2754,2766,2768,2780,2789,2811,2819,2821,2866,2867,2905,2933,2937,2940,2942,2965,2967,3001,3013,3021,3061,3074,3075,3079,3099,3121,3162,3168,3185,3220,3222,3226,3236,3264,3273,3274,3303,3319,3350,3363,3387,3412,3440,3465,3493,3500,3502,3503,3534,3549,3553,3598,3606,3610,3612,3626,3627,3628,3633,3639,3649,3660,3668,3692,3705,3716,3736,3740,3749,3768,3772,3807,3835,3838,3843,3879,3886,3890,3893,3895,3923,3972,3997,4027,4032,4054,4113,4120,4144,4145,4172,4182,4196,4213,4226,4234,4297,4299,4354,4381,4406,4417,4422,4427,4457,4460,4462,4483,4485,4499,4503,4520,4551,4563,4568,4621,4636,4638,4652,4666,4673,4676,4688,4750,4754,4757,4776,4777,4786,4788,4804,4806,4808,4812,4865,4878,4916,4925,4954,4955,4987,4996,5006,5052,5080,5109,5110,5119,5133,5170,5171,5221,5256,5264,5291,5293,5329,5341,5359,5365,5383,5412,5451,5471,5518,5521,5566,5574,5580,5590,5602,5605,5629,5648,5670,5671,5682,5696,5699,5708,5716,5745,5782,5791,5792,5802,5817,5835,5847,5849,5860,5873,5874,5885,5894,5899,5902,5933,5935,5968,5977,5979,6000,6004,6009,6031,6032,6052,6078,6084,6093,6098,6103,6107,6145,6163,6178,6182,6186,6194,6221,6225,6238,6240,6298,6304,6312,6336,6340,6378,6402,6408,6419,6432,6470,6513,6521,6528,6596,6608,6613,6619,6621,6701,6702,6706,6715,6733,6737,6747,6750,6760,6775,6777,6789,6827,6828,6829,6851,6852,6882,6895,6898,6903,6904,6930,6953,6962,6966,7005,7006,7060,7070,7117,7123,7130,7149,7162,7219,7221,7239,7243,7265,7320,7337,7346,7365,7391,7403,7440,7448,7499,7558,7559,7575,7584,7619,7632,7640,7653,7671,7672,7695,7713,7744,7748,7754,7755,7757,7780,7786,7792,7799,7803,7814,7818,7831,7853,7857,7862,7869,7876,7887,7911,7932,7949,7950,7952,7961,8008,8010,8015,8037,8042,8048,8058,8071,8081,8100,8119,8153,8201,8238,8246,8252,8278,8283,8300,8364,8378,8383,8385,8396,8397,8398,8412,8414,8469,8519,8528,8559,8568,8590,8605,8648,8673,8690,8708,8732,8735,8740,8746,8782,8791,8794,8795,8797,8819,8835,8850,8863,8869,8874,8884,8886,8956,8957,8998,9036,9044,9075,9081,9092,9120,9122,9123,9140,9141,9183,9196,9221,9228,9236,9252,9258,9263,9295,9297,9304,9314,9324,9335,9349,9352,9372,9382,9388,9414,9442,9443,9472,9489,9508,9519,9531,9553,9571,9588,9589,9595,9615,9631,9654,9669,9671,9672,9689,9699,9712,9715,9724,9743,9748,9750,9761,9777,9779,9784,9808,9836,9840,9847,9854,9874,9908,9967,9997,10011,10018,10029,10034,10042,10044,10070,10099,10100,10120,10130,10132,10139,10151,10213,10216,10242,10251,10278,10283,10284,10298,10314,10322,10327,10328,10358,10396,10413,10425,10436,10438,10446,10461,10462,10471,10475,10481,10490,10504,10505,10511,10517,10546,10581,10594,10601,10651,10653,10678,10697,10717,10722,10726,10750,10751,10761,10775,10809,10838,10848,10856,10875,10892,10895,10904,10928,10942,10960,10962,10964,10966,10972,11022,11024,11032,11034,11040,11086,11087,11101,11125,11180,11187,11194,11197,11254,11263,11267,11302,11351,11369,11388,11398,11401,11404,11425,11427,11429,11439,11473,11477,11485,11489,11498,11514,11526,11531,11535,11540,11554,11564,11568,11574,11575,11581,11582,11585,11616,11621,11627,11642,11646,11674,11688,11696,11699,11706,11707,11734,11743,11768,11770,11780,11800,11833,11849,11864,11872,11897,11915,11933,11936,11937,11939,11944,11950,11990,12002,12011,12015,12056,12057,12062,12065,12071,12086,12098,12099,12106,12132,12154,12158,12210,12211,12235,12237,12250,12251,12282,12285,12310,12326,12363,12368,12378,12381,12382,12383,12385,12424,12442,12445,12456,12465,12507,12546,12551,12562,12578,12607,12627,12652,12668,12673,12681,12682,12721,12724,12733,12736,12751,12787,12815,12848,12851,12853,12903,12904,12918,12926,12944,12946,12957,12963,12988,12990,13034,13045,13094,13095,13102,13118,13124,13128,13131,13140,13149,13154,13167,13169,13175,13203,13205,13208,13211,13221,13227,13236,13272,13281,13285,13296,13300,13315,13318,13356,13365,13391,13432,13440,13459,13478,13490,13491,13497,13531,13533,13565,13575,13598,13605,13655,13676,13697,13708,13718,13743,13754,13757,13776,13798,13819,13824,13826,13839,13843,13864,13873,13877,13898,13899,13905,13958,13960,13967,13993,14012,14033,14071,14072,14073,14091,14094,14102,14106,14111,14132,14142,14163,14166,14168,14174,14184,14212,14213,14260,14268,14270,14271,14289,14339,14355,14371,14374,14388,14411,14415,14424,14436,14458,14480,14496,14511,14521,14527,14530,14533,14558,14569,14571,14576,14590,14591,14610,14612,14677,14707,14714,14733,14737,14739,14756,14764,14767,14798,14799,14830,14832,14835,14841,14861,14873,14877,14889,14891,14928,14938,14941,14943,14947,15035,15055,15073,15095,15123,15129,15146,15168,15176,15181,15207,15217,15218,15244,15301,15322,15343,15376,15393,15407,15412,15423,15431,15433,15437,15462,15473,15484,15518,15522,15537,15545,15563,15567,15584,15606,15611,15621,15662,15664,15670,15678,15686,15697,15715,15759,15768,15790,15795,15805,15812,15832,15837,15876,15886,15913,15942,15951,16004,16008,16014,16022,16041,16081,16101,16110,16114,16115,16130,16176,16185,16186,16220,16226,16248,16260,16265,16270,16280,16293,16297,16301,16321,16342,16351,16377,16412,16427,16445,16453,16457,16470,16472,16493,16502,16525,16553,16563,16565,16584,16607,16614,16622,16628,16675,16683,16685,16686,16688,16696,16716,16728,16743,16769,16781,16785,16804,16856,16865,16884,16921,16944,16959,16972,16989,16999,17020,17038,17061,17069,17074,17157,17167,17235,17240,17282,17317,17318,17347,17396],"30":[0,9,19,27,28,33,39,47,50,78,81,82,100,115,154,159,183,212,254,268,287,291,310,331,340,349,369,370,402,410,421,439,488,496,502,509,511,513,527,564,604,607,614,620,630,650,660,669,703,749,773,782,786,795,816,837,843,852,869,892,897,899,907,916,926,928,938,980,1009,1098,1135,1159,1161,1180,1222,1232,1233,1236,1283,1309,1311,1336,1373,1377,1406,1413,1418,1421,1426,1438,1440,1455,1481,1482,1486,1510,1519,1526,1561,1629,1673,1694,1708,1739,1769,1790,1835,1876,1890,1943,1958,1987,1999,2016,2018,2025,2031,2033,2035,2096,2100,2151,2161,2181,2186,2189,2190,2213,2224,2235,2254,2285,2295,2329,2349,2369,2408,2433,2452,2455,2464,2473,2481,2484,2490,2502,2507,2527,2538,2631,2663,2667,2670,2686,2689,2712,2715,2721,2726,2753,2772,2804,2808,2814,2818,2861,2879,2896,2938,2957,2961,2963,2966,2997,3003,3009,3034,3037,3043,3045,3058,3069,3076,3077,3086,3103,3144,3188,3211,3214,3222,3239,3243,3281,3293,3303,3356,3358,3380,3408,3458,3469,3478,3501,3509,3581,3588,3647,3655,3667,3689,3716,3744,3777,3784,3789,3792,3796,3813,3822,3823,3824,3855,3858,3868,3885,3904,3931,3970,3972,3995,4036,4091,4097,4100,4132,4135,4170,4171,4192,4200,4212,4213,4233,4251,4263,4273,4277,4291,4308,4327,4334,4339,4340,4350,4363,4370,4386,4415,4480,4486,4487,4522,4526,4558,4559,4560,4569,4582,4621,4649,4692,4693,4708,4713,4733,4767,4828,4844,4861,4884,4903,4916,4962,4976,5025,5038,5044,5047,5061,5092,5122,5123,5144,5149,5158,5159,5165,5169,5178,5182,5200,5221,5224,5239,5264,5313,5314,5321,5322,5327,5336,5346,5361,5366,5442,5465,5530,5589,5603,5608,5622,5628,5635,5639,5679,5693,5705,5709,5722,5730,5752,5768,5785,5794,5799,5807,5811,5827,5840,5844,5937,5946,5961,5991,5995,6021,6023,6034,6052,6072,6097,6101,6152,6153,6171,6186,6196,6202,6220,6244,6250,6253,6255,6256,6286,6300,6305,6309,6320,6332,6335,6352,6355,6356,6360,6366,6376,6378,6451,6501,6505,6536,6544,6545,6546,6550,6553,6568,6572,6617,6622,6631,6637,6638,6670,6672,6688,6736,6737,6740,6764,6768,6778,6789,6794,6820,6832,6838,6840,6863,6870,6887,6891,6905,6914,6941,6953,6963,6966,6974,6989,6997,7004,7051,7129,7139,7155,7181,7191,7197,7208,7215,7218,7221,7224,7239,7249,7274,7279,7293,7326,7335,7336,7347,7362,7364,7366,7383,7398,7413,7415,7443,7454,7457,7494,7502,7510,7515,7538,7543,7563,7614,7640,7658,7669,7685,7745,7761,7762,7774,7776,7799,7800,7802,7837,7860,7875,7883,7912,7920,7947,8013,8028,8079,8124,8141,8145,8194,8205,8224,8266,8269,8317,8324,8333,8342,8350,8398,8403,8421,8422,8456,8464,8465,8469,8470,8481,8491,8501,8528,8531,8536,8566,8570,8584,8585,8614,8615,8629,8638,8659,8705,8727,8765,8773,8798,8800,8808,8845,8868,8873,8874,8885,8927,8996,9021,9055,9067,9069,9122,9176,9177,9181,9246,9288,9300,9302,9341,9343,9347,9359,9366,9395,9408,9418,9426,9446,9463,9471,9484,9494,9497,9500,9522,9552,9561,9571,9591,9611,9637,9639,9641,9642,9644,9647,9662,9665,9696,9719,9744,9763,9785,9801,9805,9814,9817,9821,9837,9854,9878,9902,9903,9904,9935,9944,9963,9981,9992,10032,10041,10049,10050,10052,10054,10056,10064,10079,10103,10111,10119,10142,10152,10162,10173,10174,10180,10182,10227,10234,10281,10295,10346,10350,10352,10378,10400,10436,10448,10475,10481,10526,10528,10545,10556,10594,10606,10618,10644,10672,10687,10701,10723,10731,10746,10755,10769,10797,10816,10823,10863,10871,10874,10879,10897,10936,10941,10974,10975,10984,10994,11050,11054,11066,11081,11095,11115,11133,11138,11142,11144,11196,11203,11215,11227,11230,11277,11325,11330,11343,11348,11351,11356,11413,11447,11450,11455,11458,11488,11491,11494,11498,11508,11512,11524,11537,11546,11559,11592,11634,11635,11648,11655,11669,11696,11702,11713,11717,11744,11745,11765,11770,11773,11833,11853,11863,11864,11881,11897,11910,11915,11949,11954,11972,11989,12011,12018,12059,12067,12090,12107,12115,12131,12151,12155,12189,12191,12213,12233,12235,12261,12264,12288,12336,12339,12357,12374,12384,12404,12409,12412,12414,12416,12425,12440,12467,12557,12558,12582,12600,12610,12625,12630,12655,12659,12667,12669,12694,12702,12724,12742,12754,12759,12763,12774,12802,12824,12880,12892,12924,12940,12981,13002,13051,13063,13080,13093,13112,13114,13115,13131,13155,13183,13185,13189,13209,13213,13243,13250,13300,13303,13314,13349,13361,13365,13382,13392,13403,13414,13419,13431,13478,13479,13484,13486,13498,13503,13504,13527,13533,13535,13561,13570,13590,13599,13630,13718,13736,13740,13764,13769,13790,13794,13821,13924,13972,14000,14013,14014,14041,14050,14101,14105,14108,14146,14151,14176,14207,14231,14234,14252,14253,14261,14268,14273,14285,14302,14303,14308,14331,14340,14352,14357,14368,14373,14388,14404,14423,14428,14439,14448,14467,14472,14498,14573,14592,14603,14612,14613,14618,14620,14622,14626,14627,14628,14639,14649,14678,14679,14681,14693,14702,14726,14758,14780,14801,14826,14838,14858,14879,14881,14892,14951,14963,14981,15016,15035,15042,15047,15048,15063,15074,15098,15101,15126,15153,15228,15232,15233,15235,15240,15255,15272,15279,15341,15346,15387,15400,15405,15411,15423,15425,15432,15486,15501,15506,15522,15544,15549,15550,15562,15614,15634,15644,15699,15704,15733,15734,15740,15747,15773,15780,15786,15805,15813,15830,15840,15866,15894,15915,15919,15947,15953,15959,15963,15970,15991,15997,16007,16063,16083,16142,16176,16186,16219,16244,16279,16289,16296,16320,16345,16357,16367,16395,16405,16436,16445,16465,16477,16490,16492,16560,16585,16613,16616,16618,16664,16678,16688,16693,16703,16751,16752,16760,16770,16776,16780,16787,16788,16802,16813,16834,16836,16841,16878,16906,16925,16938,17001,17015,17030,17038,17040,17045,17051,17067,17102,17109,17111,17122,17129,17132,17164,17201,17227,17228,17242,17284,17297,17311,17318,17332,17335,17362,17367,17390,17396],"31":[1,3,62,68,80,96,127,141,144,152,157,197,201,207,214,232,263,286,292,320,340,366,417,421,422,445,446,466,471,474,485,504,529,552,562,563,582,586,637,643,675,710,728,738,744,754,755,756,798,817,850,874,892,894,900,906,910,923,938,976,984,991,996,1015,1038,1047,1051,1056,1057,1063,1067,1090,1092,1094,1103,1169,1178,1201,1220,1227,1239,1252,1258,1312,1322,1327,1331,1351,1381,1388,1412,1416,1435,1467,1529,1537,1544,1573,1622,1639,1645,1692,1734,1736,1776,1777,1787,1810,1814,1817,1838,1922,1924,1941,1950,1953,1965,1975,1977,2027,2028,2054,2059,2060,2064,2085,2086,2111,2114,2123,2124,2134,2135,2151,2155,2166,2176,2207,2224,2294,2314,2337,2367,2390,2411,2429,2431,2436,2449,2450,2455,2461,2464,2468,2505,2524,2525,2528,2538,2542,2577,2589,2598,2615,2620,2629,2644,2647,2656,2685,2709,2715,2718,2730,2738,2746,2766,2841,2855,2870,2896,2904,2915,2931,2942,2953,2998,3005,3025,3056,3092,3096,3115,3173,3179,3200,3221,3222,3233,3270,3273,3277,3278,3279,3316,3375,3399,3402,3412,3427,3467,3474,3486,3496,3505,3538,3547,3554,3563,3569,3572,3580,3587,3597,3636,3646,3653,3685,3692,3694,3699,3704,3726,3732,3734,3740,3758,3762,3781,3790,3813,3838,3859,3863,3873,3875,3876,3909,3926,3930,3984,4014,4020,4059,4060,4061,4084,4092,4100,4109,4114,4154,4165,4178,4179,4184,4205,4221,4250,4255,4267,4274,4300,4312,4393,4414,4423,4437,4476,4479,4509,4525,4574,4576,4577,4591,4599,4605,4612,4632,4649,4652,4667,4684,4688,4707,4711,4714,4719,4720,4724,4731,4733,4745,4753,4779,4795,4818,4822,4834,4860,4861,4868,4877,4879,4890,4935,4938,4950,4972,4975,4976,4979,5005,5024,5026,5092,5135,5139,5144,5154,5156,5216,5221,5227,5230,5240,5243,5275,5279,5285,5287,5328,5330,5335,5355,5360,5419,5444,5447,5453,5475,5477,5488,5489,5501,5504,5505,5506,5508,5520,5533,5549,5556,5569,5578,5586,5594,5600,5609,5620,5655,5665,5682,5691,5744,5758,5760,5787,5840,5851,5863,5873,5888,5899,5905,5910,5916,5917,5963,5965,6013,6020,6021,6032,6066,6073,6100,6103,6109,6115,6118,6121,6124,6152,6160,6163,6166,6170,6181,6187,6219,6222,6226,6228,6232,6236,6249,6252,6257,6272,6305,6312,6316,6338,6344,6372,6384,6409,6412,6435,6451,6454,6479,6515,6520,6521,6547,6561,6573,6592,6593,6614,6619,6625,6637,6676,6713,6734,6741,6788,6810,6824,6838,6844,6873,6877,6886,6915,6983,7013,7030,7031,7037,7042,7091,7104,7111,7115,7137,7147,7153,7172,7198,7204,7254,7271,7274,7300,7305,7316,7331,7335,7340,7361,7373,7385,7408,7416,7417,7433,7457,7483,7484,7487,7498,7515,7529,7543,7545,7567,7571,7584,7599,7615,7619,7636,7642,7645,7687,7688,7691,7692,7695,7704,7720,7731,7743,7756,7789,7790,7800,7807,7809,7824,7848,7872,7887,7895,7907,7911,7926,7970,7973,7974,7982,8024,8034,8105,8112,8140,8142,8146,8152,8156,8162,8166,8169,8171,8172,8191,8208,8215,8235,8251,8261,8294,8298,8313,8364,8384,8387,8398,8419,8424,8435,8536,8551,8555,8567,8573,8580,8587,8604,8630,8656,8661,8672,8679,8701,8715,8719,8742,8748,8750,8763,8776,8783,8803,8837,8883,8892,8905,8913,8970,8986,8989,9010,9016,9033,9035,9038,9045,9079,9087,9090,9092,9098,9099,9105,9108,9114,9134,9146,9153,9173,9175,9176,9196,9203,9210,9262,9265,9271,9282,9289,9304,9305,9326,9403,9404,9416,9428,9446,9448,9449,9465,9489,9507,9518,9569,9570,9595,9612,9621,9643,9646,9653,9662,9678,9685,9697,9718,9756,9769,9789,9800,9835,9862,9871,9880,9887,9914,9922,9932,9946,9954,9967,9980,9985,9994,10004,10017,10028,10072,10074,10093,10101,10132,10197,10201,10218,10227,10260,10303,10324,10326,10369,10399,10401,10417,10445,10455,10473,10475,10489,10493,10515,10533,10550,10561,10562,10634,10643,10647,10671,10688,10703,10711,10720,10733,10734,10765,10775,10809,10813,10843,10847,10848,10851,10852,10866,10878,10928,10929,10945,11044,11050,11066,11072,11077,11079,11092,11160,11174,11177,11197,11224,11283,11290,11298,11308,11338,11366,11386,11389,11396,11407,11438,11450,11485,11490,11548,11554,11558,11568,11577,11579,11606,11629,11662,11672,11681,11692,11696,11706,11727,11741,11765,11771,11800,11805,11817,11841,11861,11914,11924,11932,11937,11955,11968,11992,12010,12013,12017,12046,12053,12054,12071,12084,12085,12118,12125,12135,12147,12153,12161,12172,12180,12205,12258,12281,12297,12326,12335,12344,12352,12422,12445,12447,12448,12469,12484,12486,12505,12523,12531,12535,12537,12556,12564,12567,12568,12597,12601,12612,12615,12620,12640,12644,12663,12716,12731,12769,12780,12811,12824,12852,12855,12862,12871,12882,12941,12955,12960,13058,13066,13080,13108,13115,13118,13122,13131,13159,13164,13173,13175,13181,13216,13260,13292,13326,13396,13435,13462,13469,13474,13496,13505,13532,13578,13633,13653,13674,13755,13813,13825,13839,13860,13870,13876,13895,13913,13925,13927,13928,13931,13964,13974,13977,14043,14063,14096,14111,14115,14119,14121,14130,14156,14197,14209,14224,14225,14234,14235,14258,14279,14306,14315,14321,14323,14340,14363,14409,14423,14435,14442,14444,14456,14464,14475,14504,14523,14526,14552,14589,14618,14636,14648,14656,14670,14681,14687,14709,14751,14784,14826,14832,14835,14837,14873,14879,14897,14925,14943,14960,14961,14963,14975,14989,14997,15005,15029,15034,15070,15074,15085,15101,15122,15124,15126,15145,15157,15161,15170,15180,15221,15268,15292,15299,15335,15351,15378,15384,15400,15401,15416,15421,15449,15458,15460,15461,15466,15494,15495,15509,15512,15528,15545,15575,15611,15612,15620,15624,15673,15706,15707,15739,15743,15748,15777,15805,15813,15818,15832,15903,15915,15932,15934,15938,15956,15964,15972,15975,15980,15989,15995,16002,16054,16080,16084,16102,16112,16121,16159,16164,16184,16209,16237,16242,16260,16275,16278,16315,16328,16330,16348,16366,16373,16399,16431,16438,16446,16496,16499,16509,16513,16529,16544,16545,16552,16555,16572,16624,16640,16665,16668,16717,16762,16787,16809,16863,16868,16893,16910,16912,16915,16920,17008,17033,17047,17048,17067,17107,17111,17140,17156,17160,17167,17172,17175,17189,17197,17267,17277,17314,17338,17341,17355,17380,17395],"32":[1,23,40,64,72,74,76,82,98,128,169,174,277,280,282,299,319,320,337,347,352,360,396,435,457,495,510,514,529,563,564,567,569,575,602,645,650,670,703,733,759,761,776,779,796,809,815,825,850,868,915,920,944,956,963,1014,1015,1017,1021,1026,1028,1040,1063,1083,1087,1129,1193,1229,1258,1277,1297,1308,1327,1333,1348,1350,1358,1381,1489,1491,1495,1513,1525,1542,1561,1566,1581,1602,1613,1620,1637,1719,1742,1745,1764,1767,1803,1815,1832,1834,1836,1846,1881,1885,1886,1912,1917,1945,1975,2001,2015,2027,2038,2047,2063,2079,2080,2099,2107,2110,2111,2116,2124,2160,2165,2182,2204,2238,2260,2271,2279,2284,2307,2353,2357,2358,2397,2428,2447,2448,2540,2555,2563,2625,2728,2730,2753,2755,2758,2760,2776,2823,2827,2852,2911,2919,2934,2949,2955,2956,2978,2980,2988,3027,3049,3075,3126,3165,3189,3194,3228,3230,3232,3253,3271,3311,3324,3350,3362,3371,3372,3381,3419,3451,3455,3456,3465,3550,3561,3565,3586,3618,3638,3671,3701,3712,3724,3759,3764,3807,3844,3856,3867,3899,3907,3916,3934,3951,3973,4045,4056,4064,4082,4093,4120,4125,4162,4172,4185,4251,4256,4307,4329,4343,4363,4371,4373,4374,4378,4401,4402,4425,4429,4431,4451,4494,4499,4527,4554,4565,4613,4617,4642,4651,4677,4697,4704,4707,4726,4729,4739,4749,4813,4816,4835,4839,4873,4875,4884,4895,4911,4917,4928,4942,4952,4957,4958,4972,5025,5039,5047,5055,5060,5087,5089,5091,5109,5123,5132,5148,5170,5186,5197,5229,5239,5260,5265,5277,5306,5370,5374,5393,5408,5431,5455,5472,5489,5491,5528,5562,5567,5618,5665,5688,5702,5708,5764,5776,5779,5783,5807,5831,5840,5851,5858,5860,5885,5889,5891,5909,5924,5927,5930,5952,5959,5965,5976,5998,6013,6020,6024,6049,6052,6062,6065,6080,6087,6122,6194,6197,6198,6215,6223,6235,6266,6270,6286,6329,6340,6344,6384,6398,6413,6441,6446,6455,6493,6513,6535,6537,6541,6542,6572,6583,6616,6647,6683,6705,6719,6740,6757,6759,6778,6790,6810,6812,6832,6859,6899,7015,7018,7026,7033,7064,7081,7093,7100,7153,7160,7180,7205,7341,7361,7364,7368,7372,7385,7417,7458,7490,7504,7507,7542,7547,7552,7556,7557,7563,7567,7622,7648,7649,7699,7735,7787,7794,7819,7830,7832,7858,7865,7886,7906,7933,7953,7979,8005,8053,8057,8060,8090,8095,8099,8104,8107,8145,8179,8182,8201,8203,8226,8229,8233,8246,8261,8292,8304,8376,8389,8421,8468,8469,8502,8513,8559,8589,8604,8619,8626,8636,8652,8677,8688,8695,8703,8713,8749,8751,8752,8757,8775,8776,8792,8804,8809,8825,8837,8838,8852,8859,8898,8912,8925,8942,8944,8950,8988,9000,9006,9007,9017,9022,9036,9047,9068,9073,9109,9183,9189,9200,9267,9282,9291,9308,9310,9311,9333,9358,9410,9411,9418,9423,9424,9433,9435,9458,9489,9538,9545,9546,9554,9577,9583,9612,9620,9680,9686,9696,9719,9721,9748,9754,9760,9768,9795,9831,9832,9841,9851,9863,9875,9890,9898,9910,9912,9913,9924,9938,9942,9978,9998,10013,10014,10036,10075,10092,10106,10110,10115,10123,10133,10138,10151,10153,10154,10162,10168,10181,10238,10241,10249,10287,10321,10333,10359,10369,10373,10375,10377,10380,10387,10394,10417,10426,10442,10461,10474,10479,10526,10529,10531,10592,10597,10599,10619,10693,10702,10719,10736,10778,10789,10805,10817,10831,10854,10856,10861,10883,10884,10923,10932,10961,10972,10986,10996,11018,11025,11031,11061,11075,11077,11127,11132,11154,11156,11226,11230,11241,11269,11283,11321,11338,11340,11365,11366,11367,11402,11404,11423,11424,11425,11435,11456,11461,11467,11474,11495,11505,11514,11521,11523,11526,11534,11548,11553,11577,11580,11583,11587,11608,11626,11699,11715,11733,11751,11755,11791,11826,11839,11844,11851,11863,11869,11873,11895,11902,11925,11929,11941,11957,11960,11968,11981,11982,11994,12006,12043,12061,12102,12155,12188,12202,12205,12213,12228,12239,12304,12315,12356,12402,12410,12422,12429,12439,12462,12478,12510,12511,12519,12539,12543,12589,12639,12646,12661,12675,12730,12731,12744,12748,12753,12758,12762,12774,12786,12809,12822,12840,12850,12896,12996,13063,13064,13075,13088,13096,13100,13104,13132,13148,13182,13201,13227,13235,13280,13311,13339,13371,13373,13375,13395,13454,13455,13537,13541,13543,13545,13548,13555,13577,13578,13582,13589,13592,13606,13607,13611,13624,13628,13644,13669,13671,13726,13727,13757,13770,13771,13783,13801,13830,13840,13846,13849,13851,13869,13888,13912,13929,13936,13939,13945,13946,13964,13977,13983,13993,14012,14019,14045,14052,14056,14074,14085,14148,14177,14188,14207,14210,14244,14254,14262,14268,14276,14288,14304,14333,14345,14352,14356,14377,14380,14397,14403,14448,14456,14500,14537,14551,14565,14573,14613,14616,14638,14675,14681,14696,14705,14712,14735,14736,14749,14760,14763,14766,14769,14830,14839,14843,14848,14879,14891,14893,14921,14947,15001,15021,15032,15049,15064,15125,15139,15143,15154,15167,15181,15186,15196,15209,15223,15235,15280,15302,15319,15322,15407,15414,15418,15439,15444,15458,15462,15472,15571,15576,15599,15622,15676,15699,15720,15750,15764,15807,15816,15821,15851,15856,15857,15874,15881,15883,15885,15906,15907,15932,15934,15935,15958,15968,16031,16054,16059,16080,16093,16104,16123,16173,16185,16189,16194,16195,16200,16204,16214,16217,16238,16242,16254,16309,16313,16346,16355,16410,16421,16437,16500,16522,16539,16555,16586,16588,16595,16654,16667,16684,16702,16741,16759,16765,16768,16788,16792,16796,16802,16873,16889,16903,16908,16950,16953,16991,17011,17033,17035,17041,17098,17099,17100,17104,17119,17163,17184,17206,17250,17278,17282,17286,17316,17317,17339,17344,17356,17359,17368,17379,17386],"33":[6,44,61,74,88,102,130,133,171,183,216,224,226,246,270,282,291,294,334,389,391,406,421,422,426,435,476,486,489,514,549,574,577,607,648,697,723,726,766,783,788,808,809,812,813,826,829,830,848,860,865,900,910,918,931,947,964,970,972,997,1001,1021,1033,1054,1055,1064,1083,1109,1127,1139,1156,1160,1195,1208,1209,1248,1250,1252,1283,1308,1309,1313,1324,1390,1403,1429,1456,1459,1462,1491,1497,1506,1509,1526,1539,1556,1579,1593,1616,1651,1669,1673,1676,1722,1732,1735,1807,1844,1848,1868,1887,1895,1916,1936,1937,1945,1970,2001,2020,2027,2057,2074,2115,2133,2194,2206,2222,2275,2279,2281,2282,2283,2324,2344,2355,2357,2360,2373,2379,2386,2389,2394,2400,2422,2433,2484,2496,2525,2526,2528,2571,2622,2649,2668,2674,2684,2686,2690,2743,2754,2799,2808,2823,2825,2852,2860,2879,2884,2895,2901,2902,2904,2930,2934,2950,2978,2981,3069,3070,3119,3122,3130,3133,3145,3154,3175,3179,3184,3187,3188,3211,3217,3245,3306,3319,3327,3359,3376,3411,3416,3429,3438,3447,3478,3480,3490,3499,3506,3524,3534,3554,3591,3607,3641,3642,3668,3679,3712,3727,3730,3733,3738,3797,3835,3845,3863,3869,3887,3899,3909,3914,3917,3939,3961,3979,3986,3989,3991,4000,4031,4035,4089,4130,4154,4160,4165,4185,4195,4230,4238,4244,4262,4286,4329,4333,4336,4359,4360,4369,4385,4389,4418,4467,4475,4487,4499,4510,4522,4526,4548,4553,4562,4574,4612,4644,4672,4683,4689,4692,4694,4695,4701,4725,4733,4737,4758,4761,4788,4796,4804,4810,4825,4836,4872,4906,4909,4913,4921,4937,4959,4965,4979,4982,4983,4993,4999,5003,5006,5018,5051,5074,5087,5103,5132,5156,5164,5195,5199,5215,5236,5257,5269,5284,5415,5426,5430,5448,5479,5488,5490,5508,5518,5537,5557,5565,5589,5613,5620,5629,5641,5647,5677,5720,5729,5749,5763,5783,5797,5804,5817,5821,5836,5837,5848,5896,5906,5929,5937,5938,5944,5959,5986,5988,6004,6031,6070,6091,6096,6110,6117,6135,6171,6181,6241,6285,6286,6292,6324,6347,6365,6368,6376,6397,6422,6432,6434,6446,6458,6548,6567,6576,6577,6597,6604,6611,6613,6617,6619,6622,6631,6646,6687,6694,6720,6733,6770,6780,6782,6792,6824,6833,6842,6847,6857,6879,6885,6895,6897,6959,6996,7004,7058,7064,7089,7104,7110,7119,7131,7150,7164,7230,7231,7237,7247,7275,7305,7324,7331,7350,7364,7377,7403,7414,7416,7436,7466,7487,7509,7534,7570,7572,7574,7577,7579,7596,7627,7646,7673,7676,7681,7695,7707,7708,7716,7742,7750,7784,7831,7845,7893,7900,7904,7945,7950,7956,7958,7966,8001,8023,8096,8126,8136,8149,8159,8166,8167,8178,8185,8199,8205,8209,8211,8226,8240,8244,8296,8302,8319,8337,8350,8359,8397,8407,8412,8416,8447,8453,8468,8469,8484,8489,8505,8514,8528,8547,8577,8601,8642,8643,8647,8652,8660,8664,8672,8675,8718,8721,8730,8745,8761,8762,8769,8799,8802,8827,8828,8856,8880,8899,8902,8906,8934,8937,8940,8942,8948,8959,8964,8974,8984,9000,9027,9042,9058,9096,9121,9122,9126,9193,9222,9234,9240,9245,9250,9252,9263,9277,9288,9302,9331,9332,9336,9339,9341,9378,9420,9436,9442,9447,9529,9565,9581,9584,9607,9615,9639,9668,9676,9694,9734,9742,9749,9763,9814,9827,9833,9841,9853,9856,9885,9890,9904,9948,9971,9983,9988,9991,9997,10005,10047,10048,10051,10062,10070,10088,10089,10103,10125,10138,10159,10195,10201,10235,10238,10241,10245,10259,10322,10356,10362,10379,10386,10400,10451,10456,10467,10477,10482,10497,10512,10541,10585,10587,10598,10619,10628,10635,10668,10676,10692,10716,10723,10725,10744,10760,10796,10797,10809,10828,10837,10848,10851,10856,10871,10884,10904,10910,10911,10912,10917,10929,10933,10940,10955,10957,10987,11028,11040,11055,11062,11069,11080,11082,11093,11096,11097,11121,11155,11157,11166,11197,11203,11213,11220,11268,11298,11300,11314,11316,11425,11430,11431,11433,11437,11442,11466,11470,11472,11493,11495,11519,11547,11551,11554,11586,11616,11618,11644,11662,11668,11671,11692,11700,11707,11715,11720,11723,11775,11793,11801,11817,11819,11820,11823,11829,11851,11881,11899,11950,11958,11964,11977,11996,12005,12034,12035,12081,12102,12115,12124,12152,12156,12159,12162,12163,12194,12202,12233,12245,12286,12292,12295,12312,12329,12335,12344,12376,12418,12486,12529,12542,12543,12563,12570,12574,12672,12699,12705,12707,12739,12764,12771,12772,12773,12774,12781,12871,12893,12920,12925,12932,12933,12953,13005,13006,13032,13063,13068,13078,13083,13084,13089,13123,13146,13148,13150,13151,13178,13227,13238,13240,13310,13312,13322,13372,13380,13384,13423,13430,13459,13495,13509,13582,13590,13620,13628,13629,13647,13668,13678,13724,13725,13750,13772,13774,13800,13801,13821,13825,13853,13854,13871,13880,13912,13930,13988,14014,14028,14034,14110,14119,14133,14136,14148,14165,14191,14207,14259,14275,14290,14296,14326,14346,14383,14400,14417,14445,14451,14452,14517,14522,14528,14542,14546,14566,14594,14618,14622,14634,14654,14656,14678,14723,14727,14733,14752,14777,14791,14811,14827,14835,14836,14849,14853,14864,14880,14884,14892,14899,14931,14941,14954,14974,14979,14992,14994,15009,15013,15053,15073,15091,15116,15118,15119,15125,15148,15150,15167,15213,15224,15241,15256,15300,15310,15318,15373,15393,15412,15426,15442,15453,15455,15477,15487,15491,15528,15546,15559,15586,15621,15658,15669,15678,15730,15735,15737,15766,15767,15777,15778,15783,15784,15795,15815,15822,15827,15828,15834,15838,15884,15905,15925,15927,15937,15941,16013,16022,16024,16035,16050,16073,16076,16094,16098,16120,16123,16133,16142,16146,16152,16153,16170,16172,16183,16202,16250,16274,16301,16397,16440,16468,16496,16553,16562,16566,16583,16597,16603,16615,16619,16628,16642,16647,16657,16686,16693,16706,16730,16738,16742,16748,16750,16755,16822,16847,16848,16885,16891,16936,16943,16953,16956,16960,16967,16986,17021,17034,17051,17053,17057,17071,17079,17086,17091,17124,17142,17164,17165,17173,17176,17224,17233,17271,17277,17279,17284,17285,17288,17307,17320,17321,17339,17368,17405],"34":[1,2,32,110,155,157,205,223,229,296,304,322,352,406,413,430,446,469,480,506,578,598,599,610,623,630,663,692,706,708,736,758,777,781,802,839,862,886,888,921,954,971,981,1005,1068,1095,1106,1124,1132,1189,1237,1251,1258,1262,1276,1278,1283,1291,1298,1301,1310,1345,1364,1383,1424,1449,1450,1464,1534,1547,1617,1618,1621,1624,1650,1694,1725,1737,1746,1750,1769,1821,1826,1827,1834,1839,1853,1883,1892,1921,1932,1959,2001,2053,2058,2064,2069,2072,2091,2109,2125,2196,2219,2255,2281,2298,2302,2320,2361,2368,2375,2404,2418,2440,2486,2492,2507,2591,2624,2634,2647,2650,2712,2715,2718,2739,2765,2772,2809,2834,2841,2859,2865,2909,2929,2952,2959,2973,2979,2982,3023,3064,3066,3075,3079,3100,3207,3222,3231,3264,3302,3334,3335,3358,3365,3373,3374,3381,3418,3420,3453,3469,3502,3515,3517,3531,3534,3537,3544,3570,3577,3578,3594,3601,3626,3640,3647,3650,3653,3714,3767,3867,3885,3933,3984,4002,4007,4020,4029,4040,4047,4069,4084,4100,4139,4171,4201,4232,4255,4263,4303,4319,4384,4420,4485,4492,4495,4505,4530,4534,4536,4537,4551,4567,4616,4652,4665,4678,4692,4705,4729,4737,4752,4787,4821,4882,4895,4908,4961,4982,4996,5009,5019,5031,5049,5054,5074,5119,5137,5190,5195,5224,5237,5262,5279,5296,5335,5358,5391,5407,5413,5415,5423,5426,5444,5457,5460,5475,5488,5501,5506,5597,5685,5755,5759,5761,5769,5782,5814,5869,5877,5917,5925,5929,5947,5965,5987,6004,6015,6021,6024,6030,6032,6044,6046,6051,6141,6155,6170,6174,6183,6191,6216,6285,6299,6303,6309,6391,6404,6413,6424,6427,6436,6490,6493,6519,6524,6587,6652,6653,6666,6741,6769,6785,6804,6812,6819,6829,6871,6876,6879,7008,7014,7024,7043,7072,7098,7109,7112,7129,7148,7160,7186,7199,7213,7227,7289,7308,7371,7372,7375,7404,7434,7439,7445,7460,7484,7488,7492,7493,7511,7547,7565,7566,7583,7592,7609,7615,7621,7622,7645,7672,7674,7676,7681,7699,7703,7731,7761,7762,7785,7800,7813,7836,7861,7911,7921,7933,7952,7983,7985,7987,7990,8040,8069,8083,8094,8098,8106,8110,8136,8150,8172,8176,8198,8200,8253,8281,8332,8339,8374,8414,8425,8450,8451,8456,8483,8507,8511,8547,8563,8589,8608,8615,8619,8620,8653,8659,8663,8692,8722,8734,8754,8758,8764,8771,8788,8791,8877,8890,8939,8984,8985,8991,8998,9003,9006,9008,9011,9013,9022,9023,9038,9052,9091,9096,9109,9121,9190,9204,9215,9224,9233,9235,9236,9248,9251,9278,9309,9317,9368,9379,9402,9420,9428,9502,9503,9512,9526,9535,9541,9546,9604,9609,9644,9682,9691,9705,9730,9757,9787,9800,9801,9811,9825,9856,9910,9924,9927,9930,9945,10031,10061,10098,10139,10152,10154,10164,10169,10179,10213,10245,10267,10323,10342,10345,10389,10396,10470,10501,10562,10565,10606,10625,10656,10685,10711,10724,10753,10761,10762,10809,10875,10883,10903,10910,10983,10989,11000,11007,11016,11029,11099,11118,11141,11151,11157,11161,11191,11195,11200,11285,11298,11339,11350,11358,11406,11422,11427,11444,11466,11471,11523,11549,11553,11623,11673,11716,11723,11764,11788,11811,11842,11861,11873,11884,11904,11907,11928,11953,11985,11986,11997,12000,12001,12020,12038,12045,12046,12097,12108,12164,12190,12196,12203,12208,12235,12290,12299,12315,12319,12320,12348,12384,12402,12443,12474,12527,12534,12576,12605,12609,12645,12694,12709,12720,12749,12752,12763,12782,12793,12807,12812,12814,12901,12916,12938,12947,12963,12968,12973,12981,12996,13034,13046,13150,13182,13219,13224,13228,13244,13278,13291,13324,13342,13357,13381,13388,13415,13419,13421,13429,13431,13437,13473,13527,13564,13571,13580,13584,13623,13631,13645,13656,13756,13824,13846,13861,13866,13912,13923,13938,13948,13952,13971,13992,14013,14018,14033,14039,14079,14141,14170,14212,14288,14294,14306,14325,14346,14363,14411,14426,14467,14477,14493,14573,14580,14585,14590,14591,14646,14662,14667,14718,14724,14749,14754,14756,14781,14819,14823,14833,14861,14871,14873,14883,14886,14914,14920,14935,14954,14992,14994,15035,15046,15054,15057,15071,15073,15076,15107,15112,15122,15133,15143,15147,15154,15160,15163,15176,15204,15235,15250,15286,15294,15295,15329,15361,15367,15388,15393,15408,15438,15440,15454,15463,15487,15495,15524,15553,15570,15587,15589,15606,15625,15636,15642,15652,15653,15705,15720,15726,15729,15739,15770,15819,15820,15878,15917,15927,15937,15967,16152,16250,16252,16290,16295,16301,16308,16309,16333,16347,16357,16385,16386,16392,16430,16513,16515,16540,16543,16566,16586,16651,16652,16691,16705,16727,16767,16781,16783,16789,16839,16855,16911,16951,16963,16979,16982,16993,17007,17041,17073,17127,17147,17148,17176,17194,17219,17226,17292,17389],"35":[119,191,197,256,281,284,421,422,453,520,567,602,607,613,628,648,731,752,772,814,858,873,922,965,1024,1071,1104,1169,1175,1186,1217,1218,1229,1281,1343,1504,1551,1579,1596,1597,1680,1756,1806,1827,1841,1862,1931,1939,1942,1951,2038,2061,2067,2117,2156,2181,2254,2264,2296,2312,2327,2391,2394,2439,2473,2479,2490,2520,2557,2581,2605,2611,2641,2684,2804,2815,2896,2923,3015,3037,3155,3234,3256,3261,3262,3398,3522,3548,3554,3571,3572,3590,3697,3705,3708,3753,3787,3917,3924,3928,3948,3949,3994,4130,4156,4188,4227,4228,4243,4259,4265,4298,4490,4557,4625,4730,4764,4781,4813,4820,4843,4864,4884,4900,4939,4946,5043,5069,5086,5121,5130,5133,5137,5166,5173,5217,5223,5252,5266,5342,5345,5405,5430,5516,5524,5526,5547,5608,5619,5641,5650,5692,5733,5902,5905,5941,6023,6032,6036,6052,6085,6111,6124,6126,6183,6187,6291,6334,6348,6372,6486,6558,6569,6602,6661,6701,6786,6792,6804,6819,6834,6856,6860,6870,6874,6877,6903,6926,6956,6990,7030,7038,7046,7108,7163,7186,7205,7217,7355,7367,7418,7437,7448,7454,7483,7499,7506,7525,7538,7614,7647,7742,7751,7755,7811,7820,7831,7865,7874,7968,8003,8009,8039,8056,8090,8107,8178,8193,8346,8357,8503,8528,8533,8551,8711,8735,8814,8876,8908,8926,8960,8962,8965,8988,9005,9008,9023,9034,9069,9148,9201,9220,9318,9359,9449,9452,9481,9528,9529,9540,9706,9750,9752,9801,9824,9845,9890,9896,9950,9961,10057,10081,10099,10102,10125,10149,10200,10263,10275,10354,10375,10390,10400,10428,10488,10526,10570,10668,10675,10688,10689,10936,10984,11182,11186,11219,11253,11283,11307,11309,11421,11487,11490,11507,11656,11713,11777,11805,11847,11859,11901,12009,12055,12106,12115,12120,12131,12146,12182,12195,12208,12213,12219,12300,12329,12334,12336,12443,12456,12636,12649,12711,12754,12768,12788,12829,12835,12839,12909,13011,13027,13040,13044,13097,13118,13146,13161,13200,13267,13358,13437,13478,13519,13569,13670,13726,13749,13774,13811,13816,13822,13938,13939,13957,13998,14051,14129,14158,14161,14239,14246,14291,14340,14482,14543,14682,14763,14767,14784,14870,14941,14966,15003,15212,15353,15358,15404,15405,15410,15506,15553,15564,15652,15670,15688,15741,15796,15890,15909,15983,16002,16064,16108,16258,16274,16288,16362,16369,16427,16438,16476,16495,16509,16533,16557,16588,16727,16747,16758,16805,16862,16967,17016,17031,17056,17131,17172,17199,17232,17250,17267,17330,17363,17365,17392],"36":[19,20,43,67,82,83,95,100,136,147,179,271,304,379,399,411,414,423,440,447,537,617,620,621,664,672,673,681,690,692,707,788,829,869,886,902,934,961,1044,1047,1076,1081,1093,1115,1132,1141,1157,1169,1231,1242,1285,1320,1332,1333,1341,1353,1368,1399,1404,1423,1441,1447,1456,1477,1485,1490,1530,1535,1543,1558,1565,1594,1615,1619,1626,1633,1638,1639,1663,1664,1669,1696,1701,1702,1711,1820,1839,1851,1901,1928,1935,1954,1991,2005,2044,2045,2109,2130,2218,2248,2269,2273,2279,2283,2348,2375,2419,2457,2469,2491,2504,2532,2595,2629,2671,2676,2680,2736,2740,2771,2811,2824,2893,2898,2962,3032,3037,3058,3119,3167,3183,3190,3217,3236,3258,3266,3300,3335,3413,3454,3456,3477,3497,3516,3551,3610,3711,3719,3725,3733,3736,3768,3770,3787,3810,3835,3842,3852,3870,3873,3887,3908,3928,3931,3948,3958,3985,3986,3998,4009,4053,4108,4133,4151,4154,4177,4257,4293,4308,4315,4360,4371,4388,4399,4422,4488,4550,4626,4705,4708,4721,4747,4767,4795,4830,4858,4867,4879,4884,4897,4929,4940,4949,5001,5026,5048,5089,5103,5208,5216,5285,5341,5342,5391,5398,5411,5424,5447,5473,5477,5510,5515,5517,5542,5552,5608,5621,5627,5758,5764,5772,5773,5801,5810,5816,5825,5857,5871,5880,5887,5951,5953,6030,6041,6131,6169,6171,6219,6223,6247,6257,6285,6363,6372,6409,6465,6500,6511,6516,6522,6532,6592,6594,6631,6659,6664,6712,6781,6809,6915,6979,6988,7035,7097,7120,7137,7139,7167,7182,7201,7263,7297,7303,7322,7373,7420,7483,7583,7600,7640,7645,7649,7664,7684,7729,7742,7744,7773,7780,7816,7820,7831,7834,7854,7912,7924,7939,7970,7980,7994,8060,8097,8100,8117,8130,8160,8162,8172,8231,8255,8262,8273,8283,8400,8405,8435,8451,8465,8473,8475,8485,8496,8533,8553,8581,8585,8636,8662,8666,8677,8735,8796,8806,8812,8834,8843,8873,8885,8909,8947,8959,9007,9064,9068,9069,9117,9156,9164,9168,9209,9216,9221,9228,9245,9263,9325,9370,9411,9420,9451,9457,9477,9499,9521,9539,9550,9575,9600,9604,9627,9632,9647,9699,9722,9729,9735,9757,9762,9765,9779,9789,9834,9847,9853,9855,9886,9905,9956,9973,9985,9996,10036,10069,10078,10080,10107,10159,10210,10242,10251,10290,10291,10317,10335,10351,10368,10381,10410,10451,10454,10505,10519,10523,10555,10562,10572,10607,10616,10618,10656,10662,10761,10762,10770,10779,10787,10794,10805,10829,10876,10888,10891,10896,10926,10966,10986,11010,11018,11021,11033,11076,11124,11224,11247,11254,11284,11299,11316,11331,11351,11366,11398,11403,11412,11422,11432,11439,11442,11483,11538,11556,11558,11562,11569,11571,11577,11596,11599,11611,11623,11643,11653,11690,11722,11774,11795,11815,11817,11832,11846,11859,11864,11933,11935,11950,11972,11983,11996,12019,12043,12099,12107,12121,12133,12136,12160,12200,12213,12243,12247,12249,12255,12282,12297,12307,12314,12332,12375,12387,12449,12462,12505,12519,12533,12572,12624,12647,12649,12707,12743,12786,12844,12862,12890,12904,12980,13005,13015,13083,13121,13164,13174,13187,13203,13255,13318,13332,13335,13369,13370,13421,13449,13516,13562,13566,13605,13621,13656,13665,13736,13744,13789,13848,13877,13880,13895,13896,13914,13940,13941,13951,13958,14015,14019,14060,14086,14092,14119,14126,14196,14207,14219,14230,14248,14258,14271,14310,14324,14334,14377,14397,14428,14447,14456,14478,14500,14523,14551,14560,14565,14567,14577,14599,14601,14603,14707,14715,14718,14741,14745,14767,14784,14813,14843,14880,14930,14957,14965,14968,14969,15000,15008,15028,15079,15081,15122,15133,15186,15261,15273,15328,15333,15347,15408,15417,15419,15484,15493,15505,15536,15580,15604,15618,15643,15652,15658,15714,15749,15756,15759,15802,15820,15821,15839,15903,15904,15905,15937,15949,15962,16021,16079,16083,16088,16094,16095,16101,16110,16157,16161,16174,16175,16342,16443,16445,16454,16456,16459,16473,16492,16496,16635,16638,16649,16683,16688,16704,16716,16731,16740,16785,16805,16858,16860,16888,16889,16902,16929,17034,17077,17079,17081,17083,17148,17154,17185,17228,17249,17268,17270,17290,17335,17390],"37":[3,17,20,27,53,65,90,135,142,143,152,185,257,263,298,314,334,391,407,409,471,545,549,552,556,573,591,598,616,678,682,697,709,710,714,717,731,747,750,761,791,826,848,858,886,891,914,942,958,964,967,979,992,1024,1050,1071,1088,1097,1158,1203,1314,1325,1334,1354,1375,1382,1390,1413,1425,1432,1455,1468,1476,1481,1491,1495,1531,1627,1628,1639,1670,1675,1771,1777,1800,1803,1817,1843,1871,1873,1880,1892,1895,1940,1961,1964,1976,1990,2014,2046,2065,2084,2087,2123,2127,2135,2153,2173,2175,2187,2201,2226,2296,2300,2310,2321,2328,2344,2346,2381,2386,2387,2392,2412,2461,2465,2472,2481,2486,2523,2530,2534,2586,2589,2595,2616,2625,2649,2654,2660,2662,2675,2704,2717,2722,2739,2743,2779,2799,2828,2834,2851,2858,2888,2906,2932,2939,2961,2967,2968,2986,2987,3002,3021,3028,3059,3071,3079,3084,3091,3092,3094,3096,3114,3120,3131,3135,3142,3144,3162,3165,3189,3216,3224,3272,3276,3288,3298,3303,3322,3402,3433,3473,3482,3507,3510,3511,3512,3540,3542,3571,3595,3605,3615,3617,3642,3652,3667,3702,3718,3743,3759,3764,3767,3792,3839,3841,3843,3853,3881,3955,3969,3988,4022,4037,4061,4085,4102,4115,4118,4157,4161,4162,4178,4201,4214,4249,4282,4297,4338,4346,4376,4405,4418,4428,4435,4437,4450,4469,4470,4484,4488,4491,4492,4493,4511,4557,4563,4570,4607,4617,4645,4649,4653,4692,4703,4709,4725,4763,4794,4809,4816,4833,4835,4840,4899,4901,4912,4914,4919,4924,4960,4987,4990,4999,5008,5011,5013,5035,5057,5064,5072,5079,5096,5098,5106,5118,5138,5143,5146,5148,5149,5154,5164,5171,5217,5220,5259,5262,5270,5283,5290,5298,5299,5344,5352,5361,5377,5384,5413,5426,5485,5509,5513,5529,5532,5541,5561,5576,5617,5629,5630,5644,5657,5660,5679,5681,5722,5745,5749,5750,5757,5760,5765,5814,5843,5852,5872,5889,5939,5954,5973,5990,5995,5996,6003,6006,6014,6025,6062,6065,6113,6116,6121,6125,6133,6143,6148,6151,6178,6187,6213,6232,6235,6247,6248,6250,6297,6299,6329,6331,6366,6407,6444,6453,6461,6475,6480,6491,6497,6507,6585,6604,6608,6621,6636,6637,6638,6647,6655,6673,6674,6675,6702,6706,6719,6733,6746,6759,6783,6841,6874,6896,6901,6916,6917,6925,6931,6950,6972,6974,6987,6997,7021,7024,7028,7035,7081,7171,7220,7236,7259,7275,7280,7305,7306,7321,7334,7366,7378,7416,7422,7444,7447,7488,7491,7498,7515,7524,7579,7616,7624,7628,7636,7659,7678,7698,7701,7704,7711,7714,7722,7758,7760,7768,7809,7830,7841,7849,7866,7897,7920,7923,7936,7954,7967,7968,8010,8018,8041,8047,8058,8092,8113,8118,8158,8161,8195,8205,8224,8239,8287,8312,8350,8392,8402,8412,8418,8431,8434,8460,8468,8535,8537,8539,8549,8551,8562,8566,8595,8597,8617,8634,8637,8668,8681,8684,8689,8694,8703,8746,8757,8761,8787,8804,8809,8843,8856,8877,8909,8931,8935,8940,8951,8960,8964,8965,8970,8971,8976,9019,9020,9038,9051,9053,9058,9061,9095,9113,9122,9138,9155,9167,9206,9221,9234,9253,9294,9359,9363,9398,9400,9420,9488,9510,9544,9564,9587,9588,9620,9640,9658,9679,9686,9691,9710,9721,9731,9733,9740,9779,9793,9797,9809,9823,9831,9860,9861,9863,9878,9904,9905,9917,9920,9925,9938,9950,9954,9955,9982,10027,10030,10043,10057,10058,10066,10086,10103,10108,10151,10174,10182,10185,10189,10196,10204,10224,10236,10284,10294,10355,10385,10396,10410,10412,10420,10433,10446,10448,10449,10463,10472,10490,10605,10607,10621,10627,10632,10741,10772,10807,10838,10849,10862,10869,10870,10872,10876,10909,10932,10963,10999,11011,11019,11020,11025,11050,11103,11104,11114,11117,11126,11156,11159,11174,11177,11202,11207,11224,11261,11301,11352,11373,11390,11404,11437,11440,11461,11477,11515,11540,11587,11600,11604,11610,11628,11630,11645,11646,11653,11661,11669,11670,11684,11700,11711,11712,11716,11728,11729,11734,11744,11748,11765,11783,11862,11869,11882,11883,11890,11903,11916,11925,11933,11960,11990,11994,12020,12030,12039,12054,12067,12080,12097,12099,12101,12114,12129,12167,12186,12200,12216,12229,12251,12264,12268,12283,12284,12300,12302,12328,12343,12380,12382,12394,12402,12425,12452,12473,12477,12498,12519,12540,12558,12571,12586,12650,12658,12686,12712,12736,12751,12787,12798,12799,12816,12817,12820,12825,12833,12837,12840,12852,12900,12908,12909,12939,12961,12971,12972,12983,13004,13011,13035,13055,13069,13088,13100,13115,13125,13132,13152,13162,13171,13178,13182,13217,13221,13248,13266,13282,13323,13333,13359,13374,13390,13414,13456,13459,13462,13484,13486,13508,13532,13538,13546,13598,13661,13736,13740,13758,13767,13813,13817,13831,13835,13846,13847,13867,13874,13878,13879,13915,13929,13955,13957,13996,14005,14010,14032,14035,14063,14088,14119,14133,14139,14150,14184,14225,14232,14257,14271,14273,14292,14363,14371,14386,14398,14405,14411,14436,14470,14530,14575,14577,14629,14639,14653,14654,14662,14679,14697,14698,14728,14749,14755,14763,14802,14852,14858,14881,14897,14902,14916,15040,15082,15101,15158,15172,15200,15206,15247,15254,15286,15295,15316,15332,15341,15465,15484,15490,15512,15528,15576,15585,15628,15641,15642,15649,15717,15729,15740,15748,15753,15754,15774,15786,15791,15839,15861,15870,15871,15904,15960,15976,16033,16042,16049,16055,16056,16084,16085,16088,16090,16092,16094,16103,16108,16113,16133,16165,16186,16229,16231,16233,16243,16257,16259,16260,16262,16267,16327,16347,16351,16356,16384,16389,16417,16435,16436,16466,16498,16545,16563,16566,16575,16586,16617,16663,16674,16729,16732,16738,16757,16761,16767,16770,16778,16785,16787,16876,16907,16915,16925,16936,16956,16966,16972,17028,17088,17098,17110,17121,17136,17188,17202,17210,17215,17225,17239,17240,17281,17303,17336,17339,17367,17368,17371,17396,17406],"38":[35,53,54,61,62,64,67,95,122,171,190,201,207,252,266,291,317,343,351,358,362,399,467,484,505,506,507,508,523,526,564,578,598,646,650,660,697,717,726,727,759,797,801,827,838,850,862,882,919,946,1014,1016,1031,1050,1051,1058,1068,1103,1113,1120,1123,1179,1201,1213,1214,1231,1252,1256,1264,1271,1278,1283,1292,1298,1308,1331,1369,1370,1388,1444,1449,1452,1459,1487,1495,1499,1582,1583,1610,1634,1648,1657,1671,1679,1685,1686,1689,1695,1741,1748,1780,1781,1800,1812,1820,1864,1866,1962,1971,1973,1978,2012,2020,2088,2097,2101,2150,2190,2212,2228,2236,2264,2276,2291,2323,2329,2342,2347,2365,2396,2397,2412,2415,2428,2431,2444,2456,2465,2467,2475,2487,2517,2525,2533,2578,2581,2583,2584,2586,2588,2589,2596,2630,2639,2679,2690,2765,2779,2795,2799,2800,2802,2810,2817,2818,2820,2827,2865,2866,2887,2914,2960,2970,2999,3000,3003,3042,3051,3056,3075,3083,3111,3127,3150,3178,3194,3198,3204,3239,3268,3283,3285,3301,3304,3316,3351,3357,3372,3381,3391,3404,3408,3415,3449,3487,3519,3632,3665,3669,3676,3690,3701,3705,3742,3814,3827,3853,3890,3943,3948,3952,3972,4010,4021,4023,4026,4033,4038,4039,4042,4050,4069,4070,4071,4098,4106,4151,4271,4276,4281,4303,4316,4321,4354,4362,4400,4443,4462,4472,4480,4503,4565,4612,4634,4641,4647,4698,4699,4713,4716,4718,4765,4828,4874,4884,4897,4904,4908,4957,4966,4967,4996,5003,5008,5076,5084,5111,5123,5133,5151,5187,5208,5243,5249,5258,5320,5324,5327,5338,5346,5353,5363,5408,5411,5453,5464,5478,5494,5524,5555,5568,5569,5570,5591,5593,5611,5638,5665,5669,5701,5709,5711,5726,5746,5759,5764,5774,5800,5802,5843,5847,5899,5926,5948,5950,5952,5987,5991,6033,6070,6076,6093,6143,6147,6150,6153,6174,6191,6198,6209,6260,6268,6300,6348,6350,6373,6401,6415,6421,6423,6479,6488,6492,6493,6512,6519,6534,6542,6548,6597,6598,6614,6620,6626,6697,6704,6716,6726,6749,6751,6766,6832,6844,6856,6868,6869,6875,6925,6943,6972,6991,6998,6999,7064,7072,7093,7095,7097,7104,7156,7160,7189,7192,7200,7213,7215,7222,7225,7252,7270,7275,7277,7280,7293,7307,7319,7335,7338,7374,7375,7401,7414,7418,7425,7426,7430,7454,7467,7479,7482,7490,7515,7516,7526,7528,7532,7556,7560,7561,7573,7733,7740,7742,7746,7754,7775,7794,7811,7821,7824,7834,7858,7870,7875,7881,7909,7927,7932,7938,7953,7961,7986,8018,8023,8032,8072,8073,8102,8110,8137,8147,8160,8161,8162,8205,8234,8270,8278,8305,8320,8343,8379,8396,8401,8408,8418,8430,8468,8506,8509,8517,8535,8563,8589,8605,8607,8621,8630,8639,8642,8649,8650,8700,8727,8755,8765,8770,8786,8841,8855,8857,8863,8882,8913,8915,8935,8957,8975,9014,9021,9026,9041,9091,9103,9107,9131,9192,9208,9212,9221,9238,9243,9269,9313,9366,9396,9401,9414,9416,9418,9435,9443,9458,9475,9476,9496,9497,9505,9532,9549,9554,9560,9578,9597,9604,9607,9639,9646,9649,9658,9686,9714,9738,9770,9784,9817,9832,9871,9877,9903,9926,9927,9939,9947,9961,9964,9982,9991,9997,10008,10128,10130,10168,10171,10190,10192,10234,10236,10243,10270,10288,10303,10362,10393,10394,10405,10417,10445,10447,10482,10484,10490,10520,10552,10589,10641,10672,10679,10682,10748,10761,10798,10801,10807,10808,10824,10837,10841,10847,10853,10884,10924,10936,10955,10967,11010,11025,11052,11055,11066,11068,11070,11082,11084,11109,11114,11122,11150,11160,11205,11246,11252,11267,11269,11285,11298,11349,11362,11423,11428,11432,11436,11449,11453,11466,11482,11494,11544,11556,11558,11559,11594,11624,11715,11719,11747,11750,11752,11770,11773,11778,11790,11811,11819,11828,11846,11864,11886,11894,11921,11971,11976,11985,12008,12010,12012,12024,12027,12030,12037,12038,12044,12055,12061,12080,12104,12136,12159,12161,12165,12194,12201,12203,12207,12237,12247,12276,12282,12288,12307,12310,12312,12320,12344,12376,12380,12402,12414,12415,12424,12430,12443,12450,12464,12489,12493,12494,12524,12551,12560,12591,12630,12655,12689,12712,12713,12760,12777,12790,12792,12794,12796,12805,12807,12818,12857,12894,12923,12927,12939,12943,12959,12964,12991,13042,13059,13071,13087,13098,13121,13148,13159,13182,13186,13210,13230,13232,13265,13368,13382,13385,13387,13391,13392,13401,13431,13441,13450,13455,13466,13473,13485,13493,13494,13509,13526,13533,13543,13552,13586,13643,13644,13646,13663,13664,13688,13706,13723,13763,13771,13776,13783,13834,13841,13848,13870,13883,13895,13899,13902,13907,13962,13977,13984,13997,14119,14121,14184,14190,14209,14217,14223,14232,14243,14271,14287,14293,14295,14309,14316,14340,14383,14396,14401,14423,14455,14509,14579,14580,14640,14659,14667,14691,14713,14755,14770,14786,14873,14884,14921,14975,14979,14980,15008,15041,15048,15072,15083,15105,15121,15132,15165,15177,15252,15254,15257,15259,15274,15279,15288,15295,15347,15360,15370,15376,15390,15404,15406,15416,15420,15425,15442,15448,15461,15470,15474,15486,15547,15548,15569,15583,15619,15642,15653,15655,15668,15683,15684,15694,15697,15740,15744,15748,15755,15774,15804,15870,15899,15926,15938,15940,15959,15975,15976,15980,15988,15995,15998,16103,16105,16132,16135,16151,16168,16182,16206,16222,16227,16236,16253,16272,16276,16317,16334,16355,16386,16429,16435,16437,16442,16449,16456,16491,16493,16528,16538,16544,16566,16586,16592,16607,16642,16648,16659,16688,16695,16697,16722,16731,16746,16748,16793,16862,16867,16880,16896,16901,16916,16921,16922,16950,16971,16974,16985,16993,17006,17024,17034,17035,17055,17058,17069,17117,17136,17144,17174,17181,17203,17231,17240,17247,17269,17293,17308,17393,17398,17407],"39":[9,28,32,33,50,84,90,117,156,163,213,232,234,237,298,317,368,409,410,412,449,468,525,533,534,576,601,613,635,639,646,647,648,716,747,749,800,801,807,823,843,845,848,947,951,956,960,961,970,972,1020,1046,1064,1068,1075,1083,1097,1147,1177,1189,1196,1197,1214,1227,1241,1254,1257,1264,1268,1349,1373,1385,1395,1413,1427,1455,1456,1475,1478,1489,1491,1519,1536,1559,1581,1625,1654,1664,1689,1692,1707,1726,1751,1766,1767,1776,1806,1812,1839,1876,1887,1942,1963,1989,1997,2007,2039,2046,2048,2064,2078,2082,2087,2104,2122,2142,2179,2191,2215,2258,2277,2370,2379,2400,2414,2416,2417,2433,2434,2438,2485,2499,2526,2558,2585,2589,2611,2630,2653,2682,2688,2706,2713,2730,2732,2736,2755,2766,2796,2798,2812,2818,2846,2883,2892,2904,2925,2928,2961,2970,2973,2983,3017,3021,3034,3052,3075,3079,3084,3094,3115,3145,3157,3160,3175,3181,3216,3225,3234,3272,3273,3276,3282,3295,3311,3325,3343,3404,3414,3423,3509,3510,3511,3515,3561,3572,3577,3604,3616,3765,3788,3815,3845,3852,3882,3888,3909,3919,3922,3984,3998,4005,4051,4070,4073,4075,4080,4092,4101,4112,4149,4166,4167,4185,4241,4270,4275,4304,4309,4316,4334,4348,4364,4372,4378,4391,4441,4447,4475,4491,4519,4562,4563,4583,4588,4615,4616,4657,4675,4714,4716,4755,4756,4817,4847,4854,4860,4870,4873,4878,4915,4932,4951,4972,4996,4999,5039,5045,5047,5058,5063,5084,5110,5167,5186,5193,5205,5220,5242,5255,5284,5308,5316,5319,5321,5334,5349,5356,5360,5377,5388,5415,5469,5470,5528,5534,5542,5560,5565,5571,5589,5623,5632,5660,5662,5677,5709,5722,5728,5766,5781,5782,5788,5791,5809,5816,5835,5878,5898,5926,5939,5943,5944,5949,6035,6038,6042,6057,6078,6082,6106,6110,6123,6153,6155,6173,6192,6196,6216,6228,6279,6297,6338,6346,6372,6388,6429,6440,6449,6460,6464,6470,6482,6550,6560,6580,6615,6630,6677,6679,6680,6691,6722,6725,6731,6744,6750,6757,6786,6828,6839,6867,6884,6912,6914,6932,6943,7006,7025,7029,7072,7093,7121,7123,7129,7136,7163,7180,7199,7203,7225,7236,7245,7302,7305,7308,7311,7329,7345,7359,7367,7381,7390,7404,7423,7444,7470,7473,7487,7527,7536,7549,7556,7581,7589,7649,7672,7676,7681,7683,7692,7704,7705,7731,7742,7751,7802,7804,7836,7881,7899,7907,7925,7931,7932,7936,7962,7977,7988,7997,8007,8009,8011,8016,8059,8086,8089,8102,8111,8112,8135,8139,8145,8149,8150,8152,8154,8162,8163,8176,8181,8225,8235,8249,8269,8274,8291,8298,8308,8310,8312,8314,8348,8350,8373,8377,8381,8401,8404,8407,8422,8429,8442,8445,8548,8554,8568,8580,8582,8594,8597,8605,8608,8613,8631,8642,8657,8693,8697,8731,8739,8749,8753,8754,8768,8806,8825,8831,8836,8841,8847,8857,8874,8894,8931,8942,8949,8996,9009,9037,9038,9039,9070,9078,9105,9110,9111,9142,9184,9195,9224,9242,9246,9252,9253,9257,9282,9284,9295,9298,9304,9305,9309,9317,9333,9337,9343,9397,9400,9407,9429,9442,9476,9517,9552,9575,9588,9639,9643,9645,9676,9703,9706,9748,9768,9770,9785,9796,9828,9910,9949,9951,9959,9961,9970,9974,9983,9998,10004,10008,10060,10065,10066,10073,10078,10080,10083,10088,10096,10116,10118,10165,10198,10219,10232,10240,10247,10289,10291,10300,10306,10324,10331,10364,10383,10398,10399,10418,10438,10443,10451,10454,10464,10488,10538,10619,10646,10648,10652,10676,10680,10724,10725,10734,10752,10753,10771,10796,10811,10827,10857,10867,10875,10881,10886,10897,10898,10929,10942,10974,10987,10997,11001,11015,11028,11044,11050,11064,11083,11116,11169,11186,11190,11207,11248,11255,11262,11305,11312,11332,11333,11348,11369,11392,11399,11406,11408,11420,11469,11471,11508,11523,11536,11543,11550,11568,11570,11589,11672,11680,11698,11699,11704,11745,11757,11762,11786,11788,11810,11815,11839,11847,11852,11862,11879,11880,11892,11900,11907,11911,11937,11958,11973,11974,11987,12010,12016,12021,12056,12069,12077,12078,12097,12121,12151,12152,12157,12167,12198,12200,12240,12266,12269,12321,12322,12356,12365,12378,12383,12397,12437,12444,12451,12487,12488,12524,12525,12527,12539,12543,12586,12620,12641,12648,12664,12678,12693,12698,12700,12723,12726,12744,12745,12768,12770,12804,12814,12830,12836,12910,12935,12971,12980,12982,12994,13027,13089,13131,13140,13141,13144,13171,13192,13206,13258,13266,13287,13288,13292,13299,13325,13327,13335,13370,13371,13401,13420,13430,13433,13434,13435,13437,13478,13505,13508,13518,13534,13538,13561,13587,13595,13606,13621,13650,13665,13669,13683,13701,13722,13734,13743,13786,13796,13876,13881,13891,13941,13945,13963,14014,14046,14064,14066,14069,14103,14120,14135,14136,14139,14141,14148,14155,14174,14176,14201,14245,14262,14271,14280,14295,14301,14304,14341,14356,14363,14366,14375,14384,14393,14414,14432,14446,14450,14471,14472,14473,14490,14494,14499,14511,14516,14519,14560,14584,14633,14763,14836,14837,14850,14854,14877,14906,14910,14945,14949,14956,14967,14976,14994,15007,15044,15050,15110,15117,15137,15143,15173,15199,15213,15216,15266,15282,15300,15302,15321,15348,15363,15406,15427,15429,15468,15471,15511,15553,15564,15583,15588,15591,15623,15631,15632,15652,15658,15672,15703,15706,15732,15745,15751,15782,15784,15804,15811,15849,15850,15863,15902,15904,15905,15934,15956,15979,15980,15991,15993,16036,16042,16045,16052,16054,16058,16065,16108,16116,16132,16178,16183,16207,16212,16228,16236,16265,16272,16285,16286,16291,16315,16318,16332,16336,16338,16339,16353,16415,16423,16442,16453,16458,16494,16499,16506,16525,16527,16529,16530,16542,16546,16640,16661,16662,16672,16729,16735,16752,16754,16776,16790,16829,16878,16896,16901,16915,16953,16955,16973,17010,17028,17034,17044,17047,17055,17103,17110,17128,17161,17202,17214,17217,17226,17233,17251,17257,17335,17363,17391,17397,17402],"40":[23,51,58,83,144,162,164,177,214,225,258,279,302,303,305,316,328,344,359,376,386,420,473,524,555,564,570,602,624,658,664,684,710,714,717,720,726,736,769,795,812,816,824,825,850,877,885,932,939,949,995,1007,1018,1019,1023,1032,1046,1068,1071,1113,1117,1172,1192,1204,1222,1236,1265,1306,1315,1329,1357,1397,1417,1498,1500,1544,1558,1579,1593,1594,1617,1620,1623,1625,1644,1655,1674,1717,1758,1779,1782,1809,1810,1829,1891,1927,1943,1986,1996,2002,2014,2023,2048,2094,2099,2103,2148,2231,2257,2263,2287,2305,2312,2314,2327,2339,2347,2352,2355,2405,2498,2562,2581,2617,2638,2645,2689,2718,2741,2749,2769,2779,2803,2881,2882,2928,2961,2965,2974,2980,3001,3042,3060,3073,3102,3104,3135,3190,3247,3261,3265,3295,3311,3312,3322,3394,3401,3410,3435,3446,3469,3495,3497,3512,3531,3534,3569,3609,3648,3656,3695,3704,3714,3747,3768,3818,3882,3895,3923,3935,3938,3949,3967,3971,3983,3999,4023,4055,4068,4115,4215,4279,4303,4314,4344,4381,4413,4420,4435,4450,4468,4482,4495,4533,4535,4556,4558,4567,4582,4599,4605,4620,4641,4653,4657,4734,4762,4765,4843,4846,4849,4878,4919,4920,4929,4938,4939,4941,4964,4998,4999,5029,5047,5050,5053,5150,5191,5263,5269,5292,5308,5319,5334,5344,5404,5415,5436,5441,5463,5468,5495,5516,5546,5553,5577,5578,5614,5628,5657,5669,5686,5693,5717,5725,5772,5775,5780,5783,5801,5822,5836,5854,5873,5895,5899,5944,5946,5970,5978,5982,5987,6003,6050,6058,6084,6085,6099,6100,6140,6183,6218,6251,6283,6291,6315,6333,6338,6345,6401,6404,6413,6551,6578,6590,6625,6643,6694,6707,6716,6740,6761,6781,6796,6801,6832,6868,6918,6939,7025,7046,7070,7087,7095,7126,7152,7182,7241,7242,7250,7256,7279,7346,7419,7427,7450,7466,7484,7533,7540,7569,7575,7577,7602,7610,7651,7669,7739,7747,7761,7775,7777,7790,7795,7797,7839,7859,7860,7865,7867,7872,7913,7928,7958,7960,7969,7979,8020,8045,8054,8071,8080,8115,8127,8130,8140,8218,8232,8234,8242,8270,8278,8314,8319,8385,8442,8455,8537,8556,8557,8568,8576,8588,8612,8623,8624,8644,8656,8671,8702,8742,8772,8785,8796,8833,8855,8923,8934,8946,8953,8997,9010,9036,9068,9079,9100,9119,9124,9142,9153,9161,9162,9164,9174,9188,9205,9210,9237,9246,9251,9254,9263,9265,9291,9300,9302,9334,9366,9390,9399,9423,9430,9466,9470,9487,9497,9509,9524,9554,9600,9603,9653,9660,9665,9697,9700,9737,9775,9807,9818,9826,9842,9850,9872,9922,9934,9991,9995,10007,10015,10018,10026,10031,10120,10153,10156,10194,10216,10219,10225,10245,10248,10275,10287,10290,10294,10305,10309,10314,10324,10325,10363,10391,10464,10470,10480,10481,10494,10504,10509,10527,10541,10551,10565,10590,10627,10654,10670,10689,10692,10699,10707,10727,10741,10852,10901,10949,10968,10998,11007,11027,11030,11032,11061,11103,11108,11128,11143,11155,11157,11161,11166,11184,11246,11247,11248,11270,11279,11296,11322,11329,11330,11354,11370,11386,11408,11447,11454,11458,11464,11474,11485,11505,11525,11538,11598,11603,11605,11607,11614,11619,11622,11642,11686,11695,11713,11722,11730,11735,11768,11788,11799,11814,11842,11845,11848,11877,11906,11916,11928,11952,11962,11987,12017,12025,12058,12087,12096,12112,12128,12205,12226,12249,12254,12263,12276,12305,12306,12326,12338,12367,12407,12426,12465,12467,12469,12488,12503,12549,12552,12564,12579,12587,12604,12616,12632,12664,12674,12692,12701,12702,12708,12721,12738,12749,12777,12824,12826,12830,12831,12886,12912,12980,13002,13003,13015,13021,13027,13036,13055,13060,13068,13069,13077,13079,13083,13090,13108,13134,13209,13212,13264,13281,13283,13289,13355,13489,13498,13502,13506,13514,13538,13588,13711,13726,13741,13753,13803,13806,13826,13851,13922,13931,13943,14000,14017,14018,14040,14053,14058,14065,14074,14080,14100,14109,14140,14152,14180,14209,14215,14221,14225,14234,14250,14282,14305,14341,14355,14392,14401,14403,14445,14451,14496,14503,14540,14542,14598,14600,14614,14626,14640,14648,14665,14679,14693,14776,14789,14817,14823,14825,14838,14876,14891,14908,14927,15006,15057,15078,15145,15156,15227,15228,15236,15241,15242,15281,15352,15385,15403,15415,15416,15490,15500,15504,15521,15559,15590,15615,15624,15625,15639,15682,15758,15783,15793,15824,15847,15900,15921,15933,15976,16016,16018,16036,16037,16041,16076,16079,16109,16164,16176,16191,16192,16217,16238,16262,16266,16278,16392,16447,16454,16477,16494,16503,16505,16508,16534,16589,16595,16602,16637,16669,16672,16732,16737,16738,16774,16813,16821,16864,16877,16893,16904,16907,16908,16944,16965,16996,17029,17032,17070,17082,17083,17095,17124,17131,17133,17136,17142,17209,17249,17257,17337,17373,17393],"41":[10,16,69,120,128,129,160,182,204,218,241,256,267,284,296,298,300,307,316,339,351,363,370,373,401,406,459,486,505,537,557,559,560,619,689,708,716,747,748,751,775,776,777,799,830,846,866,906,946,948,952,981,1024,1030,1057,1073,1091,1096,1118,1130,1151,1158,1162,1202,1220,1222,1225,1244,1246,1253,1308,1329,1374,1383,1391,1425,1442,1445,1453,1461,1467,1472,1486,1497,1505,1507,1516,1545,1560,1562,1576,1593,1601,1614,1625,1636,1647,1660,1700,1720,1732,1739,1743,1782,1786,1826,1841,1879,1904,1908,1909,1911,1923,1927,1937,1945,1956,1971,1988,1995,2074,2084,2090,2190,2213,2284,2285,2286,2302,2304,2334,2345,2347,2358,2363,2380,2412,2426,2436,2465,2481,2495,2496,2498,2500,2514,2557,2630,2631,2634,2635,2649,2662,2673,2696,2698,2714,2719,2725,2728,2749,2777,2808,2814,2821,2839,2886,2899,2902,2937,2954,2975,2992,3030,3046,3049,3078,3110,3133,3135,3180,3223,3228,3240,3251,3291,3294,3298,3302,3313,3320,3347,3352,3353,3356,3363,3382,3419,3444,3445,3453,3503,3507,3517,3522,3528,3544,3553,3555,3576,3582,3602,3619,3651,3678,3707,3730,3745,3748,3754,3759,3761,3779,3793,3804,3807,3809,3834,3873,3884,3886,3941,3967,3996,4010,4027,4028,4035,4037,4041,4076,4087,4098,4121,4145,4159,4183,4188,4201,4211,4239,4259,4317,4400,4402,4410,4415,4422,4468,4507,4514,4527,4563,4575,4608,4633,4712,4726,4731,4734,4753,4758,4770,4844,4858,4871,4893,4911,4952,4967,4969,5000,5009,5071,5072,5074,5083,5090,5094,5098,5139,5159,5162,5182,5202,5228,5229,5241,5243,5270,5286,5287,5342,5353,5357,5371,5375,5404,5437,5491,5517,5522,5527,5542,5561,5567,5591,5593,5617,5621,5632,5647,5656,5661,5662,5669,5691,5695,5719,5725,5732,5749,5754,5786,5787,5821,5848,5851,5852,5867,5888,5905,5919,5965,5978,5994,5999,6014,6035,6047,6067,6101,6121,6124,6139,6157,6220,6240,6245,6248,6257,6357,6400,6401,6415,6417,6448,6452,6458,6530,6560,6594,6602,6606,6631,6642,6661,6700,6753,6764,6774,6792,6794,6800,6803,6805,6827,6832,6847,6852,6855,6859,6862,6879,6887,6889,6905,6918,6925,6926,6933,6937,6966,6975,6986,6990,7041,7075,7098,7123,7140,7148,7150,7151,7159,7169,7178,7180,7181,7212,7213,7296,7302,7309,7329,7335,7382,7456,7460,7467,7481,7488,7531,7561,7572,7574,7583,7594,7597,7607,7634,7639,7645,7648,7649,7659,7665,7703,7715,7717,7730,7738,7754,7774,7792,7794,7813,7826,7847,7918,7926,7948,7950,7999,8043,8060,8063,8085,8165,8187,8210,8211,8218,8231,8249,8291,8299,8308,8311,8313,8321,8340,8354,8355,8380,8402,8419,8430,8433,8442,8467,8468,8469,8483,8498,8526,8542,8551,8570,8595,8605,8612,8624,8642,8647,8657,8659,8684,8720,8741,8747,8748,8775,8817,8825,8838,8840,8842,8847,8874,8928,8954,8969,8976,8980,8983,8992,9058,9059,9064,9078,9093,9128,9186,9199,9201,9203,9205,9229,9252,9261,9265,9270,9284,9332,9368,9395,9409,9425,9459,9473,9486,9493,9502,9520,9547,9548,9558,9572,9574,9590,9593,9597,9613,9633,9649,9675,9708,9717,9742,9765,9770,9786,9811,9814,9824,9848,9849,9855,9876,9878,9885,9888,9889,9908,9909,9918,9920,9923,9927,9960,9995,9998,10001,10005,10055,10073,10088,10093,10096,10100,10136,10140,10153,10173,10174,10175,10184,10191,10212,10224,10247,10253,10257,10282,10291,10292,10301,10309,10319,10322,10324,10357,10363,10367,10420,10424,10466,10489,10499,10500,10524,10527,10533,10539,10544,10548,10556,10574,10584,10594,10605,10615,10619,10620,10623,10626,10634,10651,10659,10724,10741,10800,10812,10820,10825,10836,10837,10841,10855,10856,10888,10902,10921,10927,10968,11034,11037,11075,11087,11095,11124,11140,11183,11189,11206,11216,11232,11248,11256,11258,11297,11299,11300,11334,11337,11412,11440,11461,11497,11508,11509,11520,11542,11577,11596,11630,11632,11643,11658,11674,11685,11733,11738,11770,11818,11843,11886,11913,11923,11952,11958,11959,11974,11988,11994,12009,12019,12027,12033,12034,12038,12053,12088,12094,12131,12137,12141,12148,12157,12159,12188,12213,12217,12227,12270,12275,12283,12294,12305,12339,12348,12356,12373,12385,12446,12459,12476,12484,12496,12524,12595,12638,12663,12712,12725,12748,12832,12911,12917,12924,12926,12957,12959,12965,13053,13081,13087,13098,13104,13107,13108,13163,13184,13188,13251,13288,13290,13309,13312,13325,13347,13348,13362,13371,13384,13403,13423,13427,13529,13553,13557,13577,13580,13584,13588,13600,13604,13608,13619,13620,13660,13698,13711,13713,13715,13717,13734,13754,13768,13775,13777,13783,13795,13837,13863,13894,13911,13914,13932,13963,13967,13981,13985,13996,14000,14001,14029,14052,14067,14085,14094,14106,14112,14129,14166,14211,14213,14253,14294,14332,14358,14486,14495,14498,14527,14536,14557,14579,14609,14618,14620,14622,14629,14635,14645,14700,14701,14720,14723,14724,14747,14775,14804,14805,14825,14841,14890,14891,14921,14939,14954,14959,14969,14971,14974,15021,15036,15041,15044,15081,15105,15107,15146,15153,15204,15222,15236,15244,15270,15278,15307,15312,15355,15358,15389,15409,15419,15421,15434,15476,15496,15508,15531,15556,15572,15574,15599,15610,15621,15635,15653,15657,15665,15672,15768,15793,15795,15813,15843,15885,15892,15895,15908,15928,15929,15938,15961,15970,15977,15981,15995,16020,16027,16030,16031,16047,16063,16089,16114,16117,16118,16162,16186,16198,16206,16207,16229,16238,16248,16255,16271,16275,16293,16294,16326,16367,16405,16409,16415,16435,16460,16477,16503,16520,16570,16592,16614,16669,16691,16705,16713,16733,16762,16795,16843,16850,16884,16890,16911,16972,16980,17003,17019,17020,17036,17055,17112,17136,17159,17183,17201,17203,17206,17235,17241,17244,17247,17290,17311,17376,17389,17403],"42":[0,13,21,40,54,58,70,77,92,95,116,151,153,182,215,223,224,247,288,290,387,405,410,434,452,509,513,572,589,590,643,650,654,670,694,695,737,744,785,788,808,813,837,849,865,873,880,885,892,908,920,946,948,949,956,957,966,987,1004,1014,1019,1044,1066,1076,1087,1088,1117,1127,1136,1163,1194,1225,1235,1249,1271,1272,1274,1278,1291,1304,1306,1352,1372,1385,1386,1421,1436,1437,1446,1447,1454,1461,1468,1471,1521,1541,1586,1594,1603,1624,1642,1645,1653,1655,1688,1690,1709,1716,1757,1766,1821,1827,1830,1883,1908,1909,1912,1915,1916,1919,1932,1962,1971,1975,1986,2051,2057,2060,2063,2079,2080,2083,2095,2109,2193,2212,2214,2219,2229,2233,2279,2286,2289,2294,2314,2330,2361,2369,2378,2385,2389,2399,2402,2425,2449,2452,2505,2507,2510,2553,2584,2598,2602,2604,2615,2623,2634,2648,2651,2710,2713,2731,2735,2738,2750,2751,2780,2794,2842,2851,2857,2867,2879,2904,2934,2936,2942,2944,2968,2980,2996,3004,3056,3067,3084,3097,3102,3105,3117,3120,3136,3172,3183,3201,3211,3239,3251,3252,3327,3358,3360,3376,3382,3417,3432,3443,3446,3464,3465,3469,3482,3497,3502,3517,3519,3545,3551,3552,3568,3587,3593,3646,3647,3655,3657,3682,3693,3717,3722,3727,3745,3782,3784,3819,3824,3829,3876,3911,3919,3920,3942,3961,3993,4013,4034,4036,4051,4054,4062,4064,4071,4072,4092,4097,4105,4125,4134,4143,4148,4162,4165,4178,4179,4188,4195,4201,4203,4204,4220,4223,4230,4250,4266,4269,4291,4305,4311,4347,4348,4356,4361,4368,4399,4401,4430,4461,4493,4536,4541,4550,4559,4579,4585,4586,4588,4598,4608,4621,4623,4636,4655,4687,4724,4725,4748,4774,4791,4841,4842,4846,4850,4869,4878,4879,4884,4907,4920,4932,4977,4998,4999,5000,5003,5009,5034,5037,5039,5056,5075,5076,5116,5153,5167,5192,5219,5227,5246,5267,5289,5318,5332,5348,5392,5408,5415,5421,5423,5482,5500,5512,5514,5531,5536,5555,5572,5581,5611,5623,5631,5646,5693,5699,5705,5712,5714,5721,5739,5749,5764,5805,5806,5826,5828,5842,5858,5864,5898,5902,5908,5955,5971,5973,5982,5998,6011,6028,6037,6039,6071,6081,6133,6149,6155,6186,6195,6199,6203,6247,6253,6282,6301,6319,6351,6377,6405,6418,6427,6444,6465,6489,6497,6500,6510,6536,6545,6553,6556,6573,6578,6590,6591,6592,6596,6601,6611,6613,6641,6642,6690,6722,6731,6733,6760,6762,6774,6785,6801,6828,6833,6852,6857,6902,6908,6917,6921,6933,6968,6972,6978,6990,6992,7001,7006,7012,7030,7048,7056,7086,7115,7118,7161,7175,7182,7185,7191,7204,7210,7226,7235,7249,7260,7278,7291,7318,7324,7353,7356,7482,7522,7548,7581,7608,7647,7657,7679,7721,7740,7768,7804,7831,7841,7861,7879,7886,7912,7920,7971,7977,7985,8025,8091,8103,8114,8118,8137,8142,8150,8163,8170,8187,8191,8254,8277,8283,8292,8349,8367,8378,8379,8384,8385,8427,8444,8455,8458,8466,8473,8488,8515,8535,8546,8603,8626,8640,8690,8691,8751,8755,8756,8765,8771,8780,8798,8841,8847,8869,8911,8916,8934,8951,8959,8991,8997,9002,9016,9020,9038,9053,9059,9079,9091,9126,9139,9157,9184,9216,9222,9223,9224,9225,9245,9279,9286,9299,9307,9315,9328,9331,9370,9383,9408,9419,9452,9457,9466,9479,9542,9618,9667,9681,9693,9717,9757,9760,9770,9774,9796,9798,9820,9824,9855,9872,9895,9896,9906,9923,9928,9934,9948,9970,10080,10083,10090,10091,10093,10102,10125,10140,10142,10144,10164,10181,10195,10202,10206,10317,10324,10335,10362,10398,10409,10442,10450,10454,10497,10500,10513,10558,10584,10596,10616,10617,10624,10628,10671,10677,10702,10704,10705,10717,10724,10725,10751,10754,10805,10815,10818,10831,10842,10850,10881,10916,10924,10946,10987,10988,11050,11072,11080,11107,11143,11146,11148,11153,11180,11190,11193,11237,11260,11265,11278,11282,11302,11326,11340,11348,11359,11364,11379,11393,11395,11402,11440,11441,11454,11483,11484,11491,11499,11524,11543,11556,11558,11565,11566,11577,11608,11612,11619,11632,11662,11674,11714,11728,11731,11740,11762,11766,11769,11781,11786,11799,11842,11847,11866,11875,11905,11929,11932,11942,11951,11986,12000,12008,12020,12039,12049,12050,12052,12088,12109,12149,12153,12164,12173,12182,12197,12223,12229,12243,12256,12271,12301,12349,12360,12361,12380,12397,12400,12402,12409,12451,12467,12469,12539,12544,12601,12632,12636,12642,12650,12660,12674,12689,12714,12723,12728,12757,12806,12824,12829,12897,12911,12976,12983,12985,13055,13073,13121,13134,13138,13139,13168,13196,13201,13203,13218,13242,13265,13282,13287,13323,13333,13335,13343,13345,13378,13386,13437,13514,13523,13540,13568,13578,13591,13607,13612,13653,13660,13695,13696,13700,13711,13734,13778,13781,13804,13825,13857,13870,13886,13941,13947,13969,13997,13998,14017,14031,14032,14088,14090,14118,14142,14152,14159,14274,14295,14341,14348,14351,14377,14403,14447,14454,14500,14509,14550,14557,14593,14655,14683,14703,14712,14724,14730,14741,14753,14830,14849,14870,14876,14881,14921,14963,14966,14968,14978,15050,15063,15068,15095,15105,15111,15116,15119,15160,15186,15235,15249,15268,15298,15343,15371,15399,15437,15445,15482,15484,15488,15511,15514,15555,15596,15614,15628,15634,15637,15667,15722,15753,15768,15784,15800,15817,15862,15930,15931,15935,15981,15990,15995,16046,16107,16111,16133,16134,16197,16201,16227,16235,16253,16255,16284,16294,16323,16364,16370,16378,16385,16431,16435,16438,16480,16513,16522,16523,16529,16532,16533,16544,16556,16572,16590,16748,16780,16818,16829,16837,16838,16865,16882,16891,16895,16918,16960,16962,16974,16985,17014,17037,17046,17078,17121,17156,17161,17163,17168,17178,17191,17214,17231,17235,17252,17258,17281,17282,17284,17285,17325,17331,17376,17389,17396,17399],"43":[1,47,79,116,120,159,176,188,193,223,235,276,286,290,305,330,332,345,386,405,420,455,468,500,513,517,538,559,568,591,596,611,615,616,633,653,731,737,740,748,756,761,766,784,794,800,808,819,841,865,869,874,898,907,914,926,933,939,942,950,989,1004,1012,1034,1036,1046,1084,1089,1104,1127,1133,1177,1181,1196,1199,1205,1206,1243,1270,1308,1317,1353,1354,1387,1402,1422,1432,1442,1449,1462,1474,1485,1508,1510,1527,1541,1560,1590,1625,1632,1634,1637,1652,1672,1674,1685,1692,1696,1703,1708,1709,1716,1724,1727,1733,1742,1766,1788,1791,1793,1809,1836,1844,1878,1896,1918,1925,1926,1932,1936,1984,1998,2026,2048,2049,2059,2063,2077,2090,2097,2099,2131,2147,2200,2242,2316,2327,2355,2369,2385,2389,2444,2448,2471,2473,2475,2496,2507,2514,2528,2529,2539,2545,2571,2593,2627,2636,2661,2685,2693,2697,2714,2722,2747,2788,2811,2820,2835,2853,2881,2917,2921,2939,2954,2999,3024,3059,3065,3066,3079,3081,3082,3106,3113,3115,3119,3130,3144,3173,3253,3362,3379,3393,3410,3414,3419,3425,3443,3459,3474,3487,3492,3504,3555,3577,3598,3608,3629,3640,3667,3712,3714,3735,3749,3752,3780,3788,3798,3814,3818,3823,3829,3885,3887,3924,3925,3958,3960,3978,4005,4013,4023,4025,4050,4140,4155,4220,4224,4232,4254,4265,4318,4321,4339,4386,4392,4408,4411,4438,4447,4453,4454,4468,4472,4493,4502,4557,4566,4577,4580,4595,4604,4627,4636,4638,4655,4703,4709,4714,4717,4728,4764,4772,4774,4793,4832,4861,4897,4899,4906,4919,4940,4945,4961,4970,4976,4997,5003,5019,5037,5039,5051,5057,5080,5084,5121,5129,5137,5151,5159,5179,5195,5204,5213,5218,5226,5233,5239,5254,5267,5269,5271,5275,5279,5286,5302,5311,5316,5359,5367,5375,5378,5380,5384,5385,5402,5408,5423,5454,5465,5481,5483,5488,5499,5519,5521,5524,5537,5561,5584,5593,5605,5629,5653,5662,5674,5718,5729,5734,5740,5775,5808,5859,5876,5880,5923,5924,5943,5989,5996,6001,6007,6008,6017,6023,6033,6036,6080,6085,6097,6112,6113,6118,6123,6136,6137,6142,6152,6165,6179,6182,6189,6191,6219,6251,6257,6301,6308,6322,6327,6334,6336,6374,6382,6428,6429,6430,6436,6453,6461,6462,6463,6475,6480,6487,6526,6540,6564,6567,6576,6599,6612,6618,6642,6644,6646,6651,6672,6693,6728,6751,6766,6784,6788,6812,6815,6821,6830,6868,6874,6917,6921,6923,6929,6939,6982,7003,7007,7025,7033,7034,7053,7061,7066,7087,7110,7148,7176,7188,7271,7294,7348,7359,7363,7381,7387,7399,7404,7421,7425,7438,7467,7476,7516,7523,7554,7571,7573,7578,7585,7592,7597,7614,7639,7644,7656,7698,7708,7734,7812,7821,7857,7882,7886,7916,7923,7938,7945,7977,8004,8009,8018,8020,8033,8034,8042,8079,8109,8112,8114,8122,8126,8146,8154,8173,8180,8191,8221,8222,8225,8236,8244,8245,8260,8287,8288,8308,8342,8364,8366,8368,8372,8422,8439,8463,8465,8481,8492,8502,8522,8533,8534,8536,8557,8573,8627,8630,8639,8652,8661,8679,8691,8716,8733,8738,8760,8783,8786,8790,8802,8803,8864,8869,8907,8928,8953,8993,8996,9014,9078,9079,9097,9103,9107,9123,9143,9147,9198,9202,9250,9254,9265,9273,9283,9310,9321,9328,9353,9371,9379,9402,9462,9476,9485,9491,9516,9523,9524,9528,9546,9548,9553,9563,9570,9587,9637,9643,9654,9663,9690,9702,9723,9764,9786,9792,9809,9837,9856,9873,9874,9877,9910,9937,9942,9950,9977,10010,10013,10045,10068,10083,10094,10103,10105,10120,10126,10142,10150,10156,10174,10186,10233,10284,10288,10294,10296,10321,10341,10351,10373,10392,10409,10436,10451,10501,10527,10549,10562,10593,10608,10616,10621,10638,10649,10654,10660,10667,10694,10695,10698,10728,10763,10786,10821,10845,10884,10916,10932,10940,10942,10946,10952,11019,11023,11040,11054,11057,11079,11082,11085,11094,11097,11111,11153,11167,11188,11195,11212,11239,11244,11252,11253,11260,11268,11302,11344,11424,11452,11458,11460,11483,11485,11523,11527,11587,11592,11601,11604,11611,11616,11618,11626,11629,11664,11677,11687,11733,11740,11746,11754,11785,11792,11823,11834,11845,11847,11858,11875,11879,11887,11905,11962,11968,11995,12005,12006,12025,12054,12056,12060,12090,12103,12120,12140,12158,12178,12183,12202,12219,12241,12260,12263,12285,12298,12337,12361,12390,12401,12408,12415,12441,12480,12482,12489,12505,12510,12520,12524,12539,12546,12547,12563,12590,12593,12599,12608,12632,12654,12694,12696,12711,12718,12732,12756,12777,12788,12801,12804,12828,12877,12922,12965,12993,13007,13020,13039,13043,13063,13073,13084,13145,13154,13177,13210,13222,13238,13282,13319,13324,13330,13344,13352,13364,13368,13377,13379,13390,13413,13436,13455,13458,13463,13512,13514,13518,13524,13543,13566,13584,13589,13609,13632,13648,13661,13665,13673,13679,13684,13688,13728,13745,13755,13774,13783,13785,13786,13799,13836,13866,13909,13928,13938,13951,13954,13978,13984,14004,14043,14069,14070,14100,14104,14133,14147,14196,14205,14207,14209,14210,14218,14222,14223,14226,14229,14260,14261,14297,14351,14355,14366,14391,14427,14458,14466,14470,14475,14487,14502,14537,14539,14556,14571,14597,14606,14619,14637,14645,14674,14727,14729,14731,14736,14759,14760,14788,14802,14810,14812,14815,14836,14839,14846,14859,14871,14916,14953,14967,14976,14978,15019,15028,15045,15092,15098,15114,15131,15136,15146,15152,15197,15199,15203,15205,15227,15247,15252,15266,15291,15314,15370,15383,15385,15390,15399,15401,15458,15487,15495,15513,15515,15525,15536,15543,15550,15577,15597,15628,15630,15642,15675,15686,15696,15699,15713,15735,15742,15749,15780,15793,15797,15836,15843,15846,15848,15920,15955,16006,16012,16016,16017,16019,16030,16032,16035,16039,16055,16083,16108,16161,16177,16187,16218,16255,16257,16261,16262,16269,16278,16280,16297,16303,16326,16328,16339,16347,16364,16368,16383,16391,16398,16412,16413,16429,16444,16469,16475,16522,16524,16534,16541,16559,16570,16608,16645,16646,16650,16693,16715,16720,16735,16751,16754,16781,16811,16869,16891,16919,16941,16953,16974,17010,17019,17029,17066,17073,17074,17081,17084,17119,17124,17141,17187,17189,17209,17219,17221,17238,17283,17292,17303,17327,17366,17399,17403],"44":[2,3,9,45,72,73,97,98,111,126,127,128,143,150,162,169,182,188,189,201,228,262,291,309,320,322,350,386,390,446,470,505,549,551,559,620,623,627,666,680,694,735,773,792,822,833,845,846,862,866,870,885,896,944,959,963,983,999,1027,1068,1073,1093,1166,1198,1211,1217,1240,1256,1266,1267,1275,1281,1293,1310,1318,1319,1320,1327,1340,1341,1407,1417,1441,1451,1452,1463,1465,1506,1523,1544,1570,1571,1585,1623,1680,1710,1711,1723,1760,1786,1794,1828,1879,1880,1896,1911,1912,1922,1923,1926,1932,1975,1984,1992,1998,2042,2061,2078,2082,2083,2099,2138,2146,2197,2200,2202,2246,2252,2267,2322,2352,2364,2381,2382,2384,2412,2421,2448,2461,2477,2479,2490,2497,2507,2515,2521,2524,2531,2544,2555,2557,2572,2590,2603,2623,2695,2732,2735,2745,2761,2773,2780,2785,2793,2800,2876,2894,2913,2982,2998,3006,3008,3058,3109,3120,3152,3154,3176,3181,3208,3223,3230,3236,3253,3269,3307,3336,3347,3352,3362,3383,3387,3393,3413,3432,3438,3439,3465,3466,3477,3483,3501,3515,3522,3567,3585,3601,3650,3698,3721,3732,3735,3736,3740,3750,3764,3795,3834,3839,3854,3870,3901,3919,3931,3978,3985,4070,4078,4140,4156,4182,4206,4224,4262,4293,4327,4356,4390,4397,4410,4416,4440,4447,4451,4458,4460,4472,4487,4545,4554,4557,4558,4559,4584,4588,4601,4611,4635,4667,4668,4688,4700,4728,4742,4743,4749,4752,4769,4778,4781,4817,4831,4839,4851,4860,4866,4905,4953,4967,4971,4984,4992,4994,5006,5007,5023,5060,5071,5090,5098,5101,5159,5162,5174,5183,5211,5216,5233,5254,5257,5293,5312,5339,5355,5391,5401,5414,5449,5456,5481,5491,5501,5507,5523,5534,5535,5557,5563,5588,5595,5596,5604,5647,5652,5670,5679,5702,5723,5733,5736,5740,5746,5780,5786,5788,5789,5791,5796,5802,5805,5833,5848,5861,5884,5893,5897,5913,5916,5962,5972,5983,5986,5995,6004,6007,6022,6062,6079,6117,6124,6143,6149,6154,6168,6183,6186,6193,6196,6198,6220,6240,6241,6254,6259,6267,6271,6281,6284,6290,6301,6339,6343,6355,6382,6394,6396,6435,6471,6480,6509,6527,6530,6550,6559,6575,6584,6590,6593,6634,6651,6670,6677,6687,6696,6735,6737,6756,6757,6760,6768,6777,6787,6790,6800,6865,6872,6887,6895,6910,6931,6940,6991,6992,6997,7012,7053,7054,7067,7069,7080,7081,7098,7104,7119,7120,7131,7133,7140,7151,7158,7159,7195,7200,7218,7226,7230,7245,7250,7254,7258,7260,7263,7265,7277,7280,7330,7374,7375,7385,7395,7412,7431,7463,7480,7482,7488,7489,7499,7509,7540,7552,7553,7557,7558,7559,7575,7576,7630,7636,7639,7647,7674,7684,7703,7711,7752,7774,7779,7788,7796,7802,7803,7816,7833,7865,7887,7898,7902,7922,7935,7939,7953,7959,7967,7972,7980,8001,8020,8036,8041,8049,8093,8099,8111,8112,8123,8172,8183,8192,8196,8200,8201,8209,8225,8235,8242,8247,8257,8260,8261,8270,8272,8292,8300,8304,8309,8351,8377,8413,8423,8426,8442,8472,8497,8531,8546,8551,8553,8557,8564,8578,8580,8600,8660,8669,8691,8707,8736,8740,8745,8761,8770,8781,8814,8817,8818,8847,8867,8873,8922,8932,8955,8979,8994,9010,9043,9068,9070,9077,9078,9083,9111,9127,9128,9137,9148,9182,9203,9209,9243,9253,9265,9303,9317,9324,9349,9350,9383,9385,9406,9416,9421,9426,9446,9458,9472,9479,9490,9514,9540,9547,9585,9604,9608,9665,9674,9704,9734,9743,9798,9821,9841,9856,9874,9883,9926,9943,9958,9959,9969,9975,9979,10037,10039,10043,10060,10080,10091,10099,10120,10151,10171,10175,10220,10236,10263,10272,10302,10311,10327,10340,10342,10347,10349,10357,10368,10370,10373,10383,10390,10398,10408,10417,10420,10448,10461,10484,10508,10515,10522,10531,10535,10548,10565,10570,10584,10634,10636,10661,10669,10676,10687,10698,10719,10750,10753,10757,10759,10769,10772,10773,10774,10788,10805,10828,10833,10854,10856,10863,10868,10908,10917,10925,10932,10979,10980,10981,11015,11032,11044,11047,11073,11106,11118,11120,11143,11158,11191,11213,11223,11233,11249,11253,11292,11317,11344,11345,11368,11371,11381,11393,11394,11457,11463,11469,11470,11476,11505,11512,11522,11524,11543,11554,11584,11612,11613,11615,11650,11657,11667,11702,11704,11726,11730,11735,11742,11747,11762,11778,11802,11803,11822,11831,11862,11900,11916,11922,11940,11950,11955,11985,11992,11996,12000,12043,12061,12088,12119,12138,12140,12144,12184,12195,12202,12221,12225,12251,12257,12267,12275,12315,12326,12355,12360,12382,12423,12426,12456,12488,12501,12527,12529,12535,12540,12544,12545,12548,12553,12569,12580,12585,12613,12624,12646,12649,12655,12677,12690,12696,12712,12719,12722,12723,12738,12761,12808,12811,12816,12825,12826,12828,12843,12870,12876,12892,12921,12940,12966,12990,13007,13011,13012,13021,13023,13026,13030,13055,13096,13108,13116,13127,13145,13162,13215,13217,13221,13235,13236,13260,13261,13283,13338,13339,13344,13347,13352,13356,13376,13377,13394,13415,13426,13431,13437,13442,13464,13493,13519,13533,13540,13542,13548,13564,13587,13591,13608,13628,13647,13684,13689,13722,13738,13753,13757,13792,13840,13854,13862,13879,13882,13901,13911,13912,13916,13918,13925,13941,13974,13987,13993,14033,14040,14053,14110,14113,14114,14137,14144,14163,14186,14211,14222,14230,14242,14294,14342,14351,14356,14359,14365,14386,14389,14434,14450,14469,14476,14483,14484,14485,14502,14509,14538,14547,14556,14569,14587,14588,14598,14606,14635,14648,14656,14682,14691,14692,14703,14706,14709,14765,14767,14768,14809,14830,14832,14885,14897,14941,14955,14962,14973,14976,14996,15035,15045,15050,15066,15074,15132,15136,15145,15150,15153,15165,15219,15263,15276,15295,15314,15347,15377,15398,15413,15446,15448,15464,15481,15484,15518,15557,15564,15606,15611,15616,15626,15636,15654,15658,15675,15676,15730,15733,15767,15771,15779,15791,15798,15812,15813,15841,15869,15904,15916,15950,15956,15960,15965,15974,15979,15999,16009,16014,16023,16041,16043,16047,16088,16105,16123,16128,16193,16205,16226,16229,16273,16303,16325,16369,16374,16433,16458,16464,16519,16550,16587,16594,16602,16628,16631,16637,16677,16687,16709,16715,16746,16794,16799,16801,16813,16821,16825,16898,16902,16934,16958,16976,16982,17021,17027,17052,17055,17065,17067,17087,17095,17107,17123,17139,17143,17161,17177,17195,17216,17217,17258,17259,17290,17294,17336,17337,17338,17343,17346,17371,17392,17406],"45":[7,23,30,37,46,59,76,94,96,100,106,159,165,177,200,228,255,258,289,314,320,344,384,388,393,416,423,437,439,445,508,512,517,522,536,552,555,556,587,625,626,656,660,669,701,710,714,716,728,731,734,752,774,793,811,814,831,853,861,873,876,878,892,910,942,949,971,1032,1143,1170,1183,1241,1259,1261,1263,1270,1327,1350,1351,1355,1374,1383,1432,1434,1437,1450,1456,1467,1481,1517,1535,1537,1548,1558,1567,1570,1577,1578,1581,1592,1603,1605,1608,1641,1677,1689,1700,1723,1726,1745,1757,1758,1763,1774,1802,1806,1811,1818,1823,1824,1837,1839,1887,1920,1937,1947,1951,1965,2002,2009,2026,2032,2035,2036,2051,2053,2085,2090,2091,2094,2107,2144,2149,2182,2228,2246,2269,2281,2313,2321,2342,2373,2374,2404,2421,2429,2488,2505,2506,2542,2567,2571,2577,2583,2599,2600,2625,2641,2643,2684,2730,2779,2823,2866,2874,2878,2883,2907,2919,2921,2925,2929,2933,2948,2961,2962,2971,3006,3009,3057,3058,3074,3090,3094,3118,3130,3159,3185,3192,3199,3209,3236,3254,3264,3295,3297,3310,3311,3322,3350,3366,3372,3385,3401,3454,3465,3471,3475,3481,3515,3529,3556,3564,3589,3616,3618,3635,3679,3682,3685,3687,3688,3691,3705,3716,3742,3754,3757,3764,3766,3785,3796,3811,3820,3829,3843,3870,3880,3886,3909,3927,3941,3943,3986,3998,4012,4015,4022,4044,4056,4057,4085,4140,4141,4155,4174,4178,4194,4197,4200,4224,4225,4237,4251,4293,4302,4304,4373,4401,4411,4451,4465,4472,4545,4549,4553,4560,4563,4567,4570,4578,4603,4639,4641,4653,4658,4670,4671,4735,4743,4758,4768,4875,4879,4881,4905,4947,4959,4964,4990,5004,5027,5035,5055,5059,5064,5127,5143,5154,5162,5173,5178,5182,5186,5188,5200,5215,5229,5232,5235,5243,5260,5261,5285,5300,5311,5315,5324,5357,5361,5366,5368,5380,5408,5412,5416,5418,5432,5442,5451,5483,5491,5502,5507,5510,5521,5533,5539,5550,5572,5580,5602,5626,5637,5639,5674,5686,5694,5696,5758,5761,5783,5791,5796,5818,5835,5881,5887,5891,5911,5938,5942,5945,5948,5965,5991,6086,6089,6110,6113,6131,6168,6173,6205,6224,6240,6289,6298,6331,6337,6353,6376,6382,6407,6439,6442,6443,6449,6458,6460,6470,6497,6513,6533,6558,6567,6580,6589,6614,6621,6676,6679,6688,6713,6730,6745,6748,6756,6764,6767,6815,6825,6831,6834,6835,6857,6861,6870,6893,6896,6953,6954,6960,6970,7009,7014,7026,7040,7050,7061,7065,7090,7103,7106,7114,7141,7149,7166,7179,7190,7191,7202,7219,7233,7247,7277,7303,7323,7351,7363,7369,7386,7393,7428,7440,7445,7461,7472,7478,7498,7524,7530,7531,7536,7558,7560,7569,7591,7595,7625,7631,7640,7713,7737,7741,7786,7820,7846,7869,7875,7880,7882,7884,7905,7911,7923,7968,7969,7975,7984,7993,7995,8006,8012,8038,8054,8081,8093,8100,8102,8164,8189,8223,8241,8253,8259,8266,8270,8295,8324,8346,8364,8365,8390,8440,8452,8455,8466,8475,8476,8480,8498,8503,8505,8518,8521,8537,8560,8564,8574,8577,8579,8581,8611,8613,8624,8631,8634,8639,8640,8647,8650,8651,8662,8667,8674,8683,8697,8731,8732,8771,8795,8805,8838,8857,8863,8874,8885,8906,8908,8932,8970,8977,8978,9000,9024,9031,9060,9096,9105,9156,9175,9178,9228,9269,9284,9302,9333,9352,9361,9388,9405,9408,9442,9481,9483,9503,9535,9564,9572,9579,9580,9584,9587,9594,9623,9633,9635,9651,9655,9660,9673,9678,9682,9689,9690,9697,9722,9725,9773,9777,9780,9783,9788,9795,9797,9809,9847,9854,9858,9873,9874,9893,9944,9996,10025,10036,10040,10050,10069,10076,10096,10112,10122,10163,10175,10185,10201,10270,10289,10303,10326,10338,10365,10404,10435,10460,10461,10463,10467,10470,10477,10492,10517,10537,10541,10560,10622,10639,10647,10662,10675,10682,10689,10726,10767,10773,10801,10826,10841,10845,10856,10864,10865,10894,10895,10904,10912,10924,10928,10942,10957,10982,10989,11005,11006,11007,11029,11037,11040,11043,11048,11094,11142,11163,11183,11187,11204,11225,11228,11229,11273,11307,11318,11321,11324,11325,11335,11367,11405,11411,11434,11436,11439,11462,11472,11485,11487,11491,11494,11501,11505,11507,11546,11561,11587,11588,11606,11620,11622,11652,11674,11687,11689,11706,11715,11717,11731,11750,11756,11762,11791,11793,11796,11799,11808,11809,11836,11849,11903,11927,11939,11944,11962,11963,11966,11970,11997,12006,12025,12063,12069,12077,12089,12095,12098,12131,12134,12139,12143,12150,12189,12201,12208,12210,12215,12238,12255,12260,12265,12276,12277,12279,12288,12290,12297,12346,12362,12369,12374,12392,12398,12417,12433,12434,12460,12499,12517,12551,12577,12640,12653,12704,12710,12722,12723,12730,12770,12776,12788,12800,12814,12831,12856,12888,12911,12927,12943,12949,12954,12957,12970,13007,13012,13013,13026,13044,13047,13071,13081,13100,13127,13164,13165,13187,13191,13219,13220,13230,13237,13248,13258,13260,13272,13320,13348,13357,13366,13381,13385,13407,13421,13443,13531,13543,13549,13557,13558,13564,13571,13587,13602,13639,13647,13654,13671,13677,13678,13687,13699,13713,13716,13726,13734,13750,13784,13808,13836,13840,13853,13914,13918,13928,13945,13984,13993,14010,14037,14044,14045,14046,14048,14056,14064,14071,14075,14124,14135,14141,14177,14178,14183,14206,14208,14225,14238,14253,14265,14300,14301,14316,14328,14384,14403,14422,14443,14449,14468,14477,14481,14504,14515,14524,14531,14555,14602,14606,14613,14639,14643,14644,14660,14723,14744,14763,14782,14834,14840,14848,14864,14865,14886,14907,14910,14947,14959,14976,15002,15018,15022,15026,15040,15096,15101,15124,15134,15140,15147,15151,15192,15193,15195,15199,15205,15221,15231,15237,15238,15248,15252,15276,15298,15303,15311,15319,15324,15336,15394,15410,15415,15416,15437,15461,15487,15501,15513,15526,15532,15549,15557,15564,15568,15581,15592,15599,15608,15615,15629,15654,15667,15671,15686,15689,15713,15722,15728,15737,15743,15762,15786,15790,15795,15805,15826,15860,15910,15928,15932,15936,15951,15975,15982,16019,16022,16053,16077,16093,16099,16139,16167,16195,16207,16211,16221,16249,16269,16273,16292,16293,16311,16317,16339,16366,16379,16392,16400,16417,16421,16426,16469,16471,16513,16543,16596,16603,16604,16609,16632,16646,16670,16672,16683,16696,16714,16724,16746,16753,16791,16808,16812,16825,16843,16870,16901,16912,16954,16981,17027,17056,17057,17071,17075,17123,17134,17159,17199,17204,17206,17219,17226,17243,17252,17271,17273,17292,17299,17308,17312,17324,17366,17385,17396],"46":[19,30,68,70,83,100,108,120,131,158,162,262,268,325,330,354,378,379,382,391,404,417,418,435,454,527,532,543,589,601,604,610,638,639,641,647,652,683,686,796,798,803,809,811,851,865,866,916,935,988,1007,1041,1050,1099,1117,1125,1135,1139,1148,1154,1155,1175,1185,1194,1196,1201,1208,1211,1222,1233,1247,1256,1261,1285,1290,1299,1340,1342,1353,1380,1396,1399,1400,1403,1406,1432,1468,1496,1501,1524,1542,1543,1561,1572,1577,1615,1638,1645,1691,1704,1727,1737,1739,1746,1762,1778,1780,1801,1806,1813,1824,1867,1873,1874,1915,1917,1924,1933,1936,1963,1978,1986,1995,2009,2014,2015,2027,2034,2041,2049,2056,2058,2065,2070,2072,2076,2081,2113,2128,2130,2133,2139,2147,2152,2235,2257,2270,2272,2285,2306,2313,2326,2330,2383,2397,2429,2437,2456,2464,2472,2484,2506,2524,2531,2536,2543,2548,2550,2561,2591,2654,2662,2666,2673,2678,2726,2734,2743,2750,2769,2777,2786,2791,2799,2826,2845,2850,2944,2992,2998,3004,3007,3029,3058,3090,3121,3122,3129,3154,3155,3198,3216,3220,3222,3223,3224,3242,3248,3312,3334,3335,3362,3380,3383,3395,3409,3410,3450,3466,3475,3481,3502,3513,3529,3539,3548,3550,3551,3575,3613,3642,3643,3645,3648,3682,3687,3694,3722,3729,3732,3734,3750,3759,3771,3787,3795,3796,3812,3824,3844,3850,3879,3881,3906,3908,3935,3946,3958,3964,3972,3977,4021,4030,4037,4063,4069,4080,4093,4149,4186,4194,4196,4201,4205,4238,4244,4246,4277,4282,4286,4295,4326,4333,4347,4349,4357,4363,4367,4376,4410,4417,4422,4441,4453,4456,4469,4479,4495,4510,4512,4519,4589,4590,4591,4601,4604,4609,4634,4642,4653,4667,4678,4687,4698,4734,4735,4738,4741,4754,4759,4760,4764,4777,4789,4803,4804,4805,4850,4855,4872,4878,4892,4903,4932,4939,4945,4951,4952,4953,4956,4985,4999,5029,5054,5092,5130,5144,5171,5176,5177,5179,5188,5190,5197,5222,5227,5322,5323,5364,5460,5477,5501,5517,5535,5541,5546,5598,5612,5614,5626,5638,5670,5692,5693,5711,5712,5734,5762,5765,5790,5792,5839,5840,5897,5905,5919,5947,6020,6021,6024,6027,6055,6090,6096,6097,6100,6109,6110,6121,6136,6147,6149,6150,6153,6158,6169,6181,6196,6202,6261,6265,6266,6275,6277,6283,6302,6330,6382,6383,6401,6411,6418,6420,6427,6429,6440,6448,6454,6457,6509,6510,6515,6523,6553,6588,6594,6611,6621,6657,6706,6715,6726,6739,6740,6741,6746,6748,6761,6791,6794,6807,6830,6832,6849,6869,6884,6891,6898,6909,6920,6922,6935,6940,6954,6992,6996,7000,7001,7006,7024,7050,7052,7056,7060,7064,7080,7092,7098,7128,7131,7161,7181,7187,7192,7232,7249,7262,7277,7280,7300,7304,7305,7308,7353,7388,7396,7400,7401,7426,7447,7449,7451,7465,7486,7516,7547,7550,7561,7580,7586,7604,7605,7610,7657,7681,7683,7686,7713,7726,7752,7755,7761,7765,7774,7775,7780,7786,7787,7850,7859,7860,7863,7895,7897,7926,8006,8008,8026,8030,8079,8099,8100,8154,8172,8176,8180,8190,8204,8206,8234,8236,8251,8316,8319,8323,8340,8353,8360,8379,8382,8404,8430,8437,8448,8456,8459,8497,8505,8506,8508,8548,8566,8595,8623,8645,8648,8651,8653,8654,8659,8737,8742,8743,8753,8826,8836,8873,8874,8881,8883,8884,8899,8901,8924,8939,8978,8984,9030,9040,9063,9064,9073,9083,9117,9157,9203,9205,9209,9232,9272,9280,9292,9306,9338,9388,9395,9403,9411,9417,9442,9447,9452,9453,9455,9467,9477,9478,9491,9515,9553,9569,9611,9615,9633,9653,9655,9663,9668,9675,9708,9712,9723,9725,9744,9756,9763,9787,9792,9795,9802,9805,9817,9829,9838,9910,9918,9921,9931,9932,9933,9946,9947,9966,9983,9984,9992,10015,10021,10045,10049,10076,10119,10126,10152,10169,10179,10182,10198,10225,10226,10257,10286,10329,10330,10341,10345,10384,10394,10401,10406,10465,10475,10480,10488,10512,10540,10556,10558,10561,10565,10569,10578,10626,10646,10681,10716,10720,10730,10770,10810,10828,10837,10857,10902,10907,10908,10919,10950,10974,10979,11000,11008,11031,11034,11040,11047,11057,11074,11095,11103,11111,11117,11119,11130,11135,11149,11163,11168,11226,11229,11311,11318,11320,11321,11322,11327,11340,11359,11389,11421,11432,11454,11463,11471,11482,11494,11513,11527,11549,11554,11559,11575,11582,11592,11617,11626,11650,11652,11671,11679,11685,11692,11693,11734,11742,11758,11780,11781,11795,11819,11853,11855,11870,11894,11918,11949,11952,11978,11980,11985,12011,12039,12040,12042,12051,12067,12077,12090,12093,12124,12128,12131,12134,12154,12156,12164,12219,12242,12248,12274,12317,12384,12388,12400,12404,12434,12437,12441,12457,12462,12528,12548,12555,12566,12583,12598,12618,12626,12634,12637,12663,12666,12667,12675,12685,12724,12743,12750,12776,12821,12825,12832,12836,12879,12886,12901,12957,12994,13019,13045,13060,13062,13068,13081,13097,13116,13139,13172,13247,13256,13262,13265,13274,13304,13319,13322,13326,13367,13379,13381,13395,13399,13420,13431,13482,13490,13493,13540,13544,13548,13549,13556,13562,13574,13575,13576,13584,13616,13620,13621,13624,13697,13707,13708,13722,13737,13738,13747,13763,13798,13804,13811,13812,13837,13859,13885,13901,13902,13908,13922,13936,13941,13959,13961,13972,13982,14018,14021,14022,14028,14031,14047,14056,14058,14066,14095,14106,14107,14109,14133,14139,14157,14172,14195,14223,14242,14249,14272,14303,14306,14333,14354,14358,14380,14401,14409,14412,14413,14419,14439,14454,14489,14490,14497,14501,14503,14505,14513,14518,14556,14580,14608,14611,14620,14639,14640,14657,14693,14715,14727,14739,14748,14757,14773,14783,14788,14795,14838,14843,14852,14857,14882,14889,14897,14915,14929,14944,14947,14950,14968,15077,15102,15130,15133,15134,15143,15161,15164,15167,15235,15250,15278,15294,15304,15329,15331,15338,15357,15367,15387,15396,15427,15443,15449,15455,15468,15470,15482,15490,15491,15507,15516,15554,15562,15573,15587,15608,15614,15623,15624,15645,15646,15649,15672,15680,15683,15693,15723,15750,15766,15777,15792,15806,15836,15902,15935,15936,15941,15961,15969,15970,15987,15999,16051,16063,16075,16084,16094,16110,16124,16150,16182,16202,16217,16254,16256,16288,16295,16312,16322,16348,16351,16357,16359,16360,16386,16402,16407,16446,16460,16482,16533,16534,16542,16543,16583,16587,16602,16604,16610,16651,16675,16678,16722,16757,16773,16778,16782,16802,16825,16831,16884,16889,16925,16961,16962,17007,17009,17011,17034,17044,17051,17075,17079,17081,17099,17101,17108,17111,17113,17136,17224,17229,17239,17293,17307,17310,17333,17339,17345,17349,17363,17365,17391],"47":[7,21,39,43,44,48,79,88,89,96,103,129,138,143,148,165,175,200,234,235,248,263,279,300,309,329,332,366,369,374,397,401,413,439,441,453,476,491,506,525,574,627,640,671,676,679,690,711,713,742,744,746,770,777,800,818,831,837,860,871,885,900,922,931,955,1010,1015,1017,1028,1081,1097,1101,1127,1131,1154,1210,1255,1280,1325,1350,1367,1383,1390,1411,1417,1432,1433,1436,1437,1455,1463,1466,1482,1484,1492,1506,1509,1513,1519,1523,1560,1610,1626,1640,1679,1707,1722,1731,1763,1773,1780,1785,1787,1798,1818,1852,1868,1896,1901,1902,1926,1960,1962,1968,1990,2057,2068,2083,2097,2109,2119,2123,2142,2143,2151,2165,2167,2173,2177,2200,2205,2226,2233,2234,2246,2281,2286,2321,2323,2334,2348,2392,2418,2438,2452,2468,2473,2476,2482,2485,2495,2504,2546,2547,2557,2559,2575,2588,2617,2621,2622,2623,2648,2651,2672,2693,2717,2733,2741,2743,2759,2776,2784,2794,2799,2806,2812,2838,2872,2904,2922,2960,3037,3042,3055,3057,3085,3096,3101,3146,3157,3159,3165,3175,3180,3216,3217,3266,3283,3301,3394,3412,3413,3414,3446,3466,3473,3477,3483,3485,3488,3508,3517,3530,3557,3569,3570,3594,3612,3617,3623,3634,3636,3638,3653,3666,3676,3681,3706,3718,3734,3738,3786,3791,3807,3822,3828,3830,3870,3945,3960,3968,3970,3971,3978,4024,4025,4042,4050,4055,4060,4062,4070,4082,4087,4094,4100,4105,4106,4108,4111,4135,4152,4154,4155,4233,4245,4258,4271,4290,4307,4322,4345,4359,4364,4369,4372,4399,4404,4419,4434,4461,4466,4484,4538,4549,4556,4577,4621,4655,4659,4673,4688,4718,4720,4739,4781,4805,4847,4867,4872,4879,4927,4939,4945,4957,4965,4974,4987,5001,5016,5061,5083,5090,5099,5121,5122,5130,5135,5143,5155,5156,5159,5172,5173,5175,5176,5181,5217,5220,5237,5242,5261,5279,5284,5289,5296,5303,5335,5367,5403,5406,5436,5456,5463,5489,5504,5511,5530,5536,5553,5560,5572,5577,5646,5653,5656,5686,5693,5727,5742,5744,5760,5763,5765,5785,5797,5807,5815,5822,5858,5870,5875,5889,5897,5907,5908,5910,5913,5921,5927,5933,5961,5966,5970,6054,6089,6092,6107,6111,6117,6135,6143,6182,6221,6235,6236,6246,6247,6257,6328,6341,6345,6360,6390,6393,6396,6401,6406,6428,6444,6452,6463,6507,6508,6532,6541,6576,6606,6608,6623,6626,6628,6652,6660,6672,6681,6720,6746,6774,6788,6804,6829,6845,6853,6856,6872,6881,6892,6919,6920,6924,6937,6980,6991,6999,7052,7054,7116,7149,7167,7172,7206,7211,7214,7224,7228,7269,7291,7307,7308,7315,7323,7330,7356,7363,7365,7381,7385,7403,7407,7447,7463,7502,7516,7529,7581,7594,7608,7652,7669,7676,7687,7727,7735,7749,7762,7773,7792,7793,7799,7802,7856,7866,7932,7934,7950,7954,7956,7985,8034,8076,8086,8098,8106,8130,8152,8170,8172,8183,8189,8190,8202,8219,8252,8264,8285,8294,8325,8328,8334,8339,8353,8367,8371,8384,8394,8402,8406,8413,8419,8422,8424,8442,8449,8457,8478,8483,8486,8491,8493,8509,8563,8570,8581,8586,8624,8682,8714,8728,8729,8756,8767,8769,8770,8779,8786,8808,8813,8830,8886,8902,8911,8914,8947,8959,8961,8970,8976,8994,9021,9024,9027,9045,9048,9073,9100,9105,9119,9146,9153,9169,9194,9235,9290,9310,9317,9337,9380,9394,9396,9403,9450,9464,9465,9477,9491,9508,9528,9565,9576,9588,9593,9650,9664,9666,9669,9671,9678,9679,9699,9715,9716,9730,9732,9744,9770,9780,9787,9812,9832,9841,9854,9862,9880,9903,9909,9911,10014,10016,10021,10025,10028,10053,10057,10068,10069,10072,10093,10099,10110,10114,10134,10146,10151,10161,10175,10203,10214,10215,10234,10251,10281,10282,10305,10370,10374,10404,10422,10428,10441,10444,10482,10492,10534,10542,10578,10615,10617,10655,10661,10663,10672,10677,10686,10689,10694,10709,10721,10727,10735,10740,10766,10772,10778,10805,10834,10891,10892,10904,10923,10930,10937,10944,10950,10956,10989,11023,11042,11044,11101,11119,11132,11135,11163,11178,11181,11196,11234,11243,11275,11283,11291,11293,11297,11336,11339,11341,11343,11355,11386,11404,11410,11421,11431,11455,11466,11502,11503,11508,11519,11529,11554,11565,11578,11591,11592,11605,11609,11617,11624,11630,11639,11656,11678,11687,11690,11697,11704,11710,11727,11741,11759,11761,11762,11779,11798,11832,11833,11836,11837,11852,11905,11932,11945,11952,11980,11992,12026,12045,12063,12073,12119,12121,12125,12128,12129,12132,12134,12137,12139,12160,12178,12202,12206,12237,12239,12247,12266,12273,12279,12297,12306,12307,12321,12349,12351,12356,12371,12384,12390,12404,12419,12426,12443,12451,12454,12465,12470,12474,12475,12499,12520,12528,12539,12543,12548,12566,12567,12588,12617,12623,12654,12663,12665,12678,12681,12712,12730,12755,12772,12783,12813,12824,12844,12849,12870,12874,12884,12885,12888,12891,12898,12906,12935,12950,12954,12959,13014,13065,13096,13099,13110,13140,13141,13148,13151,13170,13194,13211,13286,13299,13336,13342,13382,13404,13428,13430,13468,13473,13487,13492,13494,13495,13498,13510,13520,13562,13586,13600,13609,13611,13613,13623,13625,13648,13657,13671,13698,13713,13719,13776,13799,13842,13859,13915,13931,14010,14021,14036,14065,14080,14119,14156,14168,14173,14204,14245,14259,14272,14291,14295,14303,14334,14344,14361,14379,14384,14400,14404,14446,14451,14454,14463,14494,14496,14506,14516,14518,14524,14539,14543,14544,14563,14578,14627,14654,14673,14678,14688,14689,14692,14698,14701,14705,14722,14753,14761,14762,14838,14844,14855,14876,14921,14924,14931,14932,14938,14950,14981,14986,15009,15021,15027,15047,15048,15049,15051,15056,15060,15065,15085,15130,15157,15168,15179,15194,15224,15225,15233,15238,15242,15246,15284,15295,15308,15315,15316,15324,15385,15426,15432,15458,15503,15513,15531,15561,15566,15595,15618,15621,15642,15650,15655,15682,15683,15689,15691,15697,15725,15759,15779,15788,15795,15816,15821,15842,15843,15855,15884,15890,15897,15905,15913,15916,15924,15926,15949,15950,15963,15992,16005,16022,16035,16051,16053,16057,16068,16093,16096,16097,16103,16111,16132,16152,16160,16161,16169,16172,16181,16186,16198,16223,16232,16233,16236,16240,16243,16253,16258,16262,16278,16298,16300,16302,16311,16327,16338,16341,16352,16355,16356,16359,16364,16373,16404,16416,16447,16467,16494,16522,16533,16560,16577,16578,16633,16662,16669,16677,16681,16682,16698,16719,16743,16753,16788,16789,16847,16851,16859,16866,16888,16889,16965,16984,16988,16989,16993,16997,17006,17009,17031,17042,17074,17076,17080,17096,17102,17113,17120,17176,17207,17208,17210,17234,17273,17274,17282,17293,17310,17321,17322,17345,17362,17364,17368,17379],"48":[21,49,63,72,114,124,129,133,136,154,172,190,194,217,251,252,256,275,294,313,355,369,377,405,408,415,421,435,436,485,489,506,522,529,567,575,659,719,726,731,738,770,784,790,791,797,811,828,836,863,885,886,898,914,918,949,961,966,1031,1043,1072,1079,1124,1176,1200,1212,1226,1233,1257,1270,1285,1317,1338,1364,1375,1391,1398,1400,1507,1509,1517,1522,1552,1566,1578,1587,1590,1598,1599,1679,1697,1701,1716,1773,1782,1790,1804,1808,1820,1876,1878,1886,1906,1920,1925,1937,1939,1994,2005,2007,2015,2034,2049,2054,2056,2084,2088,2111,2121,2130,2147,2150,2158,2161,2187,2204,2227,2231,2239,2307,2310,2346,2348,2352,2353,2390,2439,2454,2473,2491,2530,2532,2561,2569,2585,2596,2604,2607,2624,2667,2686,2722,2736,2737,2743,2753,2756,2760,2771,2823,2827,2862,2876,2904,2921,2925,2934,2939,2975,2980,2999,3001,3006,3012,3015,3017,3031,3069,3077,3131,3142,3159,3182,3194,3251,3257,3261,3287,3288,3302,3316,3336,3340,3351,3357,3363,3377,3382,3387,3403,3409,3424,3442,3468,3473,3477,3496,3545,3559,3565,3566,3573,3581,3586,3643,3646,3671,3673,3700,3702,3725,3734,3748,3753,3764,3765,3767,3769,3772,3782,3820,3852,3877,3880,3886,3889,3900,3929,3952,3965,3966,3973,3976,3979,3997,4048,4080,4092,4095,4104,4140,4158,4164,4251,4262,4279,4280,4286,4292,4294,4316,4346,4351,4371,4400,4412,4429,4431,4441,4451,4477,4520,4531,4560,4592,4600,4615,4665,4677,4691,4714,4746,4787,4816,4826,4829,4849,4852,4865,4885,4886,4893,4909,4916,4943,4960,4965,4989,5044,5048,5078,5090,5093,5096,5107,5123,5135,5144,5188,5191,5197,5211,5241,5246,5274,5306,5316,5320,5334,5336,5348,5355,5364,5368,5376,5383,5388,5394,5409,5417,5426,5433,5438,5454,5455,5468,5469,5500,5539,5545,5546,5564,5568,5574,5603,5616,5638,5646,5647,5650,5673,5684,5688,5689,5698,5700,5702,5710,5717,5756,5811,5831,5832,5865,5902,5911,5927,5941,5989,5997,5999,6014,6023,6030,6041,6049,6060,6061,6078,6101,6112,6128,6166,6182,6190,6214,6215,6220,6222,6238,6263,6269,6285,6365,6385,6396,6398,6418,6428,6437,6440,6451,6465,6513,6551,6556,6594,6599,6605,6662,6677,6686,6708,6725,6737,6739,6741,6749,6755,6760,6784,6787,6811,6821,6847,6853,6870,6926,6929,6942,6943,6948,6979,7043,7061,7065,7091,7128,7135,7150,7225,7226,7262,7268,7341,7366,7368,7379,7385,7430,7433,7458,7462,7476,7490,7491,7496,7497,7502,7547,7559,7613,7621,7643,7649,7662,7693,7719,7736,7744,7746,7768,7807,7811,7825,7831,7870,7896,7898,7924,7927,7930,7961,7968,7979,8011,8043,8057,8069,8104,8124,8126,8133,8156,8170,8174,8178,8179,8184,8193,8203,8210,8231,8239,8256,8261,8274,8281,8297,8342,8380,8395,8425,8437,8448,8463,8469,8476,8477,8479,8489,8502,8521,8524,8552,8563,8585,8602,8610,8615,8659,8718,8724,8742,8745,8755,8789,8796,8800,8806,8841,8842,8859,8864,8869,8898,8901,8905,8912,8915,8922,8952,8956,8965,8967,8973,8974,8985,9007,9021,9022,9028,9039,9041,9081,9093,9103,9104,9110,9111,9183,9212,9219,9226,9231,9232,9237,9254,9284,9286,9367,9371,9428,9435,9479,9504,9507,9516,9527,9532,9558,9575,9579,9586,9589,9595,9601,9609,9621,9623,9640,9696,9698,9703,9711,9729,9730,9743,9748,9796,9806,9851,9854,9856,9871,9889,9915,9918,9955,10033,10036,10083,10100,10127,10153,10159,10189,10198,10203,10215,10216,10243,10255,10263,10269,10271,10291,10305,10323,10326,10342,10352,10361,10373,10377,10418,10444,10474,10476,10482,10487,10488,10524,10527,10537,10545,10573,10583,10589,10600,10611,10615,10635,10666,10678,10679,10702,10720,10750,10755,10760,10762,10763,10767,10776,10811,10847,10853,10894,10896,10922,10979,11015,11016,11025,11044,11060,11064,11096,11103,11120,11123,11134,11135,11141,11143,11145,11159,11161,11185,11203,11204,11215,11236,11263,11284,11321,11325,11334,11346,11367,11377,11383,11423,11446,11517,11521,11586,11629,11631,11666,11702,11749,11752,11756,11769,11778,11790,11823,11858,11862,11867,11868,11890,11895,11902,11927,11928,11932,11933,11948,11949,12011,12022,12024,12057,12065,12079,12111,12173,12174,12199,12206,12219,12246,12308,12428,12441,12453,12467,12495,12497,12506,12531,12539,12593,12610,12645,12651,12665,12666,12689,12690,12799,12819,12828,12832,12867,12882,12886,12890,12907,12910,12942,12948,12978,13000,13048,13054,13103,13110,13124,13130,13196,13199,13209,13259,13261,13271,13328,13361,13380,13406,13436,13465,13466,13514,13521,13543,13554,13617,13643,13656,13680,13681,13685,13714,13720,13730,13749,13761,13763,13773,13777,13794,13832,13836,13886,13887,13895,13908,13932,13941,13964,13968,13983,14064,14091,14095,14118,14126,14159,14162,14171,14180,14194,14231,14262,14265,14277,14316,14330,14348,14353,14360,14376,14384,14417,14422,14454,14520,14522,14524,14554,14559,14568,14572,14573,14582,14593,14618,14632,14670,14681,14703,14709,14720,14776,14795,14808,14813,14851,14853,14871,14886,14898,14900,14928,14965,14967,14977,14994,15000,15013,15029,15042,15057,15068,15074,15086,15160,15230,15247,15253,15254,15281,15315,15317,15321,15343,15348,15388,15397,15414,15430,15459,15482,15505,15534,15538,15541,15568,15584,15591,15603,15626,15627,15667,15670,15691,15696,15707,15714,15725,15743,15745,15756,15761,15767,15773,15781,15805,15881,15895,15896,15918,15923,15938,15961,15964,15970,15989,16022,16043,16057,16059,16063,16067,16082,16087,16108,16141,16165,16179,16225,16240,16261,16276,16303,16320,16368,16373,16375,16379,16427,16439,16446,16482,16537,16565,16607,16712,16716,16734,16739,16767,16787,16800,16825,16833,16848,16881,16886,16935,16994,17018,17021,17030,17042,17044,17062,17091,17099,17104,17111,17114,17127,17173,17176,17199,17239,17247,17250,17272,17316,17340,17407],"49":[16,37,52,56,81,88,90,92,96,115,119,130,159,168,191,217,244,294,335,338,349,391,397,405,415,421,462,469,473,479,514,520,541,542,543,547,549,585,594,595,598,605,618,628,632,649,655,677,682,712,715,744,748,755,765,816,822,840,866,910,926,940,977,1007,1018,1054,1056,1066,1067,1072,1084,1138,1148,1181,1183,1191,1197,1198,1208,1229,1231,1256,1282,1288,1297,1319,1327,1339,1340,1348,1374,1380,1412,1436,1451,1457,1465,1475,1493,1504,1505,1538,1543,1556,1569,1573,1580,1593,1657,1693,1699,1711,1717,1738,1742,1744,1777,1778,1805,1814,1831,1859,1872,1882,1887,1938,1939,1945,1974,1975,1988,1998,2004,2009,2016,2023,2039,2040,2044,2072,2079,2106,2109,2111,2124,2148,2157,2162,2204,2211,2220,2256,2261,2265,2335,2350,2363,2366,2421,2428,2432,2437,2496,2501,2523,2559,2560,2585,2608,2617,2652,2684,2704,2727,2739,2751,2764,2780,2789,2810,2834,2835,2855,2867,2900,2905,2919,2926,2944,2953,3008,3012,3016,3018,3025,3029,3031,3070,3078,3088,3090,3106,3144,3153,3160,3185,3215,3220,3237,3260,3298,3316,3333,3341,3359,3366,3372,3384,3412,3420,3461,3506,3507,3512,3529,3577,3578,3579,3587,3591,3607,3610,3613,3626,3638,3641,3682,3694,3698,3726,3727,3744,3747,3804,3808,3816,3827,3854,3862,3863,3872,3904,3907,3915,3922,3947,3982,3983,3986,4015,4036,4062,4072,4085,4086,4122,4180,4185,4192,4202,4235,4238,4270,4277,4279,4288,4298,4326,4345,4349,4351,4388,4394,4401,4408,4411,4433,4441,4443,4470,4489,4494,4509,4510,4515,4526,4531,4541,4562,4575,4586,4605,4615,4633,4644,4651,4673,4681,4699,4711,4743,4768,4771,4780,4784,4798,4801,4802,4804,4811,4832,4841,4874,4894,4900,4936,4943,4961,4977,4999,5049,5055,5085,5087,5098,5099,5102,5124,5172,5186,5194,5207,5208,5221,5235,5241,5286,5287,5291,5329,5337,5361,5363,5370,5398,5399,5432,5444,5447,5488,5508,5511,5521,5522,5563,5573,5603,5614,5620,5627,5647,5668,5687,5715,5727,5754,5776,5790,5792,5797,5841,5853,5856,5859,5906,5910,5919,5938,5949,5968,6003,6004,6020,6024,6084,6092,6096,6150,6162,6168,6179,6197,6210,6220,6265,6284,6285,6296,6310,6311,6356,6367,6371,6377,6458,6468,6470,6481,6496,6527,6531,6534,6536,6539,6545,6546,6547,6557,6564,6565,6568,6605,6629,6646,6658,6661,6666,6679,6694,6710,6746,6748,6767,6774,6782,6787,6804,6817,6837,6842,6847,6855,6869,6903,6951,6999,7020,7026,7071,7110,7165,7191,7198,7207,7209,7214,7215,7219,7237,7257,7261,7306,7313,7321,7338,7344,7348,7352,7353,7358,7359,7373,7394,7430,7445,7452,7461,7473,7480,7483,7505,7512,7514,7534,7544,7561,7573,7576,7578,7596,7598,7624,7646,7677,7680,7693,7695,7716,7732,7742,7760,7818,7835,7856,7863,7918,7925,7932,7968,7976,7978,8005,8016,8020,8027,8038,8042,8049,8053,8062,8074,8122,8129,8137,8144,8168,8191,8199,8219,8228,8232,8244,8293,8316,8334,8351,8388,8393,8412,8442,8455,8460,8466,8484,8506,8514,8541,8545,8569,8590,8596,8613,8632,8643,8648,8652,8673,8681,8695,8730,8739,8770,8794,8821,8822,8836,8837,8852,8886,8898,8929,8955,8984,8986,8998,8999,9005,9016,9022,9044,9058,9060,9080,9081,9091,9098,9126,9149,9153,9177,9196,9202,9211,9225,9235,9241,9273,9282,9299,9308,9322,9327,9342,9374,9381,9392,9398,9403,9427,9434,9435,9436,9441,9460,9487,9498,9499,9505,9513,9514,9523,9541,9550,9563,9565,9606,9611,9613,9671,9694,9699,9703,9706,9723,9788,9797,9820,9854,9867,9870,9872,9881,9888,9907,9910,9973,10013,10018,10020,10027,10036,10039,10070,10078,10080,10101,10105,10123,10155,10189,10199,10215,10226,10237,10281,10295,10305,10319,10337,10344,10346,10348,10352,10353,10354,10365,10366,10378,10428,10477,10501,10569,10583,10591,10600,10601,10608,10641,10653,10659,10693,10697,10700,10705,10726,10768,10769,10775,10779,10812,10814,10817,10822,10859,10871,10872,10874,10932,10944,10965,10983,10984,10999,11017,11021,11022,11056,11089,11093,11149,11160,11231,11244,11293,11294,11300,11331,11353,11362,11365,11371,11376,11393,11413,11431,11470,11472,11478,11532,11538,11558,11566,11584,11585,11590,11604,11636,11656,11659,11665,11690,11701,11710,11712,11717,11744,11764,11814,11842,11847,11851,11882,11890,11906,11908,11945,11997,12011,12059,12092,12098,12105,12111,12143,12177,12181,12233,12250,12259,12306,12314,12377,12389,12404,12418,12426,12456,12462,12464,12494,12566,12625,12659,12662,12691,12697,12715,12724,12736,12774,12804,12831,12848,12870,12898,12925,12927,12940,12963,13007,13021,13075,13101,13110,13127,13128,13136,13170,13202,13217,13257,13293,13306,13333,13337,13365,13366,13373,13403,13421,13427,13428,13442,13446,13449,13478,13498,13517,13557,13567,13624,13665,13670,13696,13708,13725,13757,13760,13788,13818,13854,13885,13903,13907,13925,13933,13942,13961,13987,14044,14057,14070,14086,14094,14117,14155,14160,14180,14190,14212,14256,14351,14362,14383,14396,14407,14432,14446,14449,14456,14480,14506,14522,14558,14590,14597,14620,14638,14652,14685,14701,14711,14713,14753,14772,14785,14833,14857,14861,14874,14884,14999,15011,15036,15043,15053,15077,15098,15116,15167,15193,15230,15246,15250,15253,15256,15257,15263,15276,15277,15279,15286,15331,15481,15482,15498,15503,15517,15551,15592,15634,15654,15666,15689,15695,15704,15729,15784,15814,15817,15820,15852,15881,15886,15964,15999,16026,16028,16030,16064,16066,16094,16106,16139,16152,16167,16197,16210,16233,16239,16240,16242,16252,16276,16309,16331,16340,16350,16356,16360,16373,16377,16398,16400,16403,16422,16439,16458,16468,16480,16497,16522,16542,16564,16582,16594,16610,16615,16656,16658,16716,16721,16781,16791,16796,16810,16885,16939,16962,16964,17030,17038,17085,17090,17093,17112,17114,17121,17125,17139,17187,17211,17216,17221,17237,17249,17260,17286,17297,17333,17350,17374,17377,17385],"50":[9,98,105,111,121,155,244,265,266,267,276,291,296,324,328,347,441,472,477,482,486,515,519,576,594,601,608,621,668,673,701,708,758,787,797,804,820,837,889,893,939,948,964,972,976,983,988,1025,1051,1098,1103,1143,1152,1182,1243,1267,1271,1275,1292,1317,1341,1351,1352,1361,1366,1386,1435,1443,1448,1497,1534,1539,1552,1563,1567,1572,1576,1580,1592,1635,1650,1683,1694,1699,1704,1723,1745,1751,1768,1858,1892,1908,1926,1927,1939,1944,1980,1985,1988,1994,1999,2039,2046,2133,2168,2227,2237,2255,2257,2271,2297,2302,2315,2326,2343,2359,2376,2381,2428,2433,2476,2491,2502,2509,2511,2518,2537,2559,2563,2621,2626,2642,2693,2713,2725,2738,2766,2776,2792,2805,2836,2883,2928,2964,3030,3048,3095,3148,3175,3216,3220,3222,3302,3321,3327,3346,3352,3355,3391,3402,3435,3439,3495,3527,3539,3587,3590,3599,3600,3601,3604,3670,3684,3728,3743,3825,3844,3848,3879,3945,3970,3984,4040,4044,4049,4050,4051,4055,4070,4148,4156,4174,4188,4249,4254,4255,4261,4266,4290,4313,4314,4360,4369,4377,4403,4406,4448,4457,4462,4493,4502,4516,4518,4537,4557,4599,4611,4620,4686,4704,4705,4713,4727,4756,4800,4856,4871,4876,4891,4922,4951,5013,5017,5047,5050,5052,5056,5062,5097,5101,5125,5138,5162,5166,5182,5208,5268,5270,5275,5277,5303,5363,5366,5379,5400,5430,5441,5444,5454,5469,5496,5503,5510,5514,5525,5614,5625,5633,5646,5647,5648,5697,5702,5713,5717,5718,5744,5745,5767,5780,5781,5802,5841,5850,5863,5869,5870,5880,5882,5897,5925,5927,5929,5941,5949,5958,5970,5987,6015,6034,6051,6064,6088,6106,6118,6155,6189,6200,6216,6223,6227,6231,6236,6243,6279,6293,6332,6343,6356,6358,6377,6392,6394,6435,6449,6461,6494,6511,6525,6568,6587,6593,6659,6666,6677,6697,6699,6712,6717,6720,6721,6730,6768,6793,6800,6822,6896,6934,6952,6964,6965,6975,6980,6996,7002,7065,7070,7098,7122,7129,7135,7158,7159,7162,7174,7187,7206,7228,7235,7266,7289,7320,7336,7365,7379,7423,7429,7433,7442,7455,7514,7520,7528,7531,7540,7547,7554,7560,7565,7573,7606,7612,7616,7621,7623,7652,7673,7676,7710,7739,7743,7747,7825,7835,7851,7864,7887,7889,7951,7967,7987,7990,7993,8008,8015,8025,8057,8110,8111,8142,8153,8175,8181,8209,8234,8241,8242,8273,8281,8288,8315,8332,8337,8343,8370,8385,8398,8413,8418,8439,8440,8443,8450,8465,8507,8567,8570,8575,8587,8597,8599,8623,8645,8653,8684,8715,8748,8753,8756,8766,8790,8807,8831,8856,8876,8882,8912,8915,8937,8979,8990,9003,9015,9034,9050,9069,9071,9083,9107,9112,9122,9123,9143,9148,9162,9166,9195,9204,9230,9236,9243,9244,9255,9261,9267,9312,9320,9396,9409,9433,9434,9500,9503,9530,9535,9545,9556,9571,9582,9595,9611,9644,9648,9661,9687,9714,9758,9782,9825,9838,9839,9846,9859,9860,9873,9883,9979,9988,10013,10061,10079,10088,10089,10091,10100,10109,10115,10155,10193,10194,10208,10210,10219,10229,10244,10258,10270,10272,10369,10396,10413,10419,10439,10458,10468,10469,10490,10501,10512,10544,10551,10555,10565,10574,10588,10625,10634,10646,10662,10671,10678,10702,10740,10743,10751,10753,10757,10760,10761,10801,10809,10816,10831,10849,10861,10883,10891,10937,10981,11014,11036,11037,11064,11069,11072,11082,11156,11182,11189,11194,11197,11205,11206,11238,11241,11250,11257,11261,11269,11286,11310,11350,11383,11453,11461,11473,11513,11525,11534,11545,11549,11561,11582,11619,11631,11635,11640,11651,11656,11672,11673,11685,11688,11741,11752,11763,11773,11828,11831,11861,11944,11949,11957,11969,11971,11996,12013,12033,12045,12063,12069,12077,12080,12122,12125,12131,12152,12187,12194,12210,12236,12242,12265,12268,12272,12301,12306,12398,12422,12445,12455,12504,12511,12512,12649,12650,12666,12720,12756,12763,12793,12805,12846,12954,12960,12964,13015,13046,13108,13118,13141,13160,13174,13181,13184,13189,13192,13224,13249,13252,13273,13308,13315,13331,13333,13341,13342,13347,13354,13365,13367,13395,13479,13508,13527,13535,13564,13566,13571,13589,13590,13694,13731,13750,13780,13795,13827,13868,13927,13938,14000,14021,14033,14039,14055,14088,14094,14119,14134,14142,14162,14209,14215,14218,14238,14341,14363,14367,14370,14373,14377,14419,14421,14453,14456,14475,14513,14521,14552,14567,14624,14629,14633,14663,14665,14701,14754,14771,14834,14844,14883,14899,14914,14973,14981,15047,15050,15054,15117,15122,15128,15147,15204,15211,15216,15243,15287,15304,15361,15381,15388,15400,15401,15463,15466,15473,15476,15502,15553,15561,15576,15625,15656,15658,15659,15679,15687,15691,15694,15706,15709,15723,15733,15735,15748,15769,15770,15789,15790,15828,15839,15848,15860,15896,15907,15945,15958,15960,15963,16000,16017,16052,16107,16176,16177,16243,16265,16299,16302,16306,16308,16360,16385,16433,16465,16471,16511,16561,16586,16614,16615,16631,16639,16654,16663,16668,16671,16695,16727,16749,16774,16783,16789,16804,16839,16843,16855,16906,16913,16970,16987,16993,17001,17021,17028,17064,17088,17094,17097,17111,17133,17137,17164,17183,17204,17205,17219,17243,17249,17259,17270,17275,17327,17373],"51":[68,128,191,224,264,284,333,341,359,459,461,463,512,520,576,628,638,720,731,740,767,829,912,921,922,927,932,1011,1030,1051,1071,1137,1140,1169,1220,1274,1275,1281,1389,1458,1488,1492,1522,1532,1540,1551,1673,1753,1814,1851,1874,2013,2056,2061,2116,2150,2162,2181,2207,2238,2254,2296,2301,2356,2394,2421,2463,2484,2498,2579,2605,2630,2691,2713,2821,2941,2954,2957,3000,3009,3033,3065,3079,3090,3197,3214,3239,3256,3445,3453,3561,3582,3608,3658,3723,3734,3753,3778,3787,3820,3825,3836,3956,3961,4006,4010,4039,4139,4156,4201,4221,4257,4266,4349,4365,4431,4467,4470,4481,4504,4513,4544,4556,4587,4668,4714,4818,4822,5022,5086,5104,5130,5164,5166,5246,5276,5328,5345,5353,5355,5359,5393,5399,5430,5435,5468,5513,5524,5573,5619,5641,5692,5725,5755,5764,5769,5786,5862,5902,5941,5960,5995,5997,6030,6036,6063,6103,6113,6126,6165,6167,6180,6189,6217,6258,6334,6351,6403,6513,6544,6569,6690,6723,6756,6771,6789,6790,6792,6834,6854,6870,6874,6877,7079,7082,7108,7130,7147,7148,7217,7234,7264,7295,7302,7372,7374,7390,7406,7454,7465,7476,7483,7499,7550,7559,7647,7718,7742,7751,7753,7760,7811,7814,7831,7843,7865,7968,7977,8008,8034,8144,8195,8210,8277,8284,8315,8356,8450,8488,8512,8656,8711,8776,8795,8814,8822,8854,8880,8908,8909,8912,8926,8960,8962,8976,8995,9103,9131,9139,9141,9146,9200,9235,9281,9285,9318,9351,9372,9529,9532,9536,9540,9556,9585,9587,9639,9700,9727,9729,9734,9790,9801,9816,9845,9853,9863,9873,9957,10003,10023,10046,10055,10096,10125,10164,10263,10270,10293,10296,10333,10404,10406,10439,10468,10508,10649,10675,10755,10819,10855,10915,11037,11046,11061,11095,11148,11164,11174,11175,11219,11228,11263,11265,11273,11286,11325,11358,11399,11410,11452,11461,11492,11510,11534,11579,11674,11724,11810,11827,11847,11883,11901,11913,11936,11969,12041,12050,12074,12095,12131,12160,12195,12213,12226,12307,12336,12356,12405,12517,12579,12586,12631,12662,12677,12687,12696,12782,12790,12829,12838,12890,12908,12913,12918,13001,13011,13040,13052,13075,13107,13210,13224,13230,13245,13268,13278,13353,13498,13509,13519,13526,13563,13569,13581,13631,13885,13893,13907,13930,13935,13937,13964,13968,13998,14023,14031,14129,14139,14211,14243,14303,14326,14403,14426,14429,14444,14495,14593,14600,14668,14733,14763,14811,14846,14872,14893,15012,15091,15098,15107,15334,15421,15455,15472,15502,15522,15564,15576,15601,15642,15646,15652,15704,15723,15781,15811,15869,15937,15967,16064,16073,16108,16184,16203,16220,16242,16262,16267,16297,16349,16382,16431,16464,16489,16536,16560,16611,16696,16727,16767,16803,16810,16848,16913,17066,17071,17156,17158,17170,17172,17200,17217,17266,17273,17345,17374],"52":[6,19,33,43,77,87,89,125,151,163,167,169,191,266,358,419,434,455,565,595,620,659,691,705,739,745,748,760,783,815,829,852,886,926,932,951,1014,1068,1074,1075,1081,1104,1139,1144,1157,1193,1207,1221,1223,1291,1322,1337,1357,1368,1375,1390,1421,1447,1471,1498,1514,1530,1534,1543,1659,1671,1677,1684,1760,1762,1766,1782,1821,1828,1831,1832,1833,1835,1852,1867,1884,1887,1929,1936,1948,1968,1975,1999,2012,2022,2032,2074,2093,2126,2127,2159,2180,2186,2245,2273,2307,2328,2364,2386,2400,2405,2423,2427,2434,2457,2467,2473,2491,2525,2555,2577,2606,2618,2655,2659,2660,2671,2676,2680,2693,2696,2701,2740,2803,2850,2877,2884,2898,2985,2989,3081,3097,3104,3118,3120,3129,3131,3148,3151,3175,3190,3195,3217,3219,3307,3309,3320,3387,3454,3457,3489,3516,3533,3537,3565,3589,3592,3602,3634,3635,3654,3688,3700,3731,3733,3763,3775,3780,3809,3842,3856,3864,3880,3887,3905,3952,3967,3988,3992,4011,4016,4023,4033,4037,4048,4066,4082,4105,4114,4137,4146,4162,4202,4204,4270,4273,4277,4297,4332,4401,4407,4421,4427,4430,4439,4444,4454,4516,4528,4529,4543,4570,4590,4601,4624,4633,4642,4652,4686,4732,4776,4795,4814,4818,4821,4832,4846,4854,4872,4917,4918,4944,4986,4987,5054,5059,5073,5075,5080,5090,5097,5098,5111,5123,5147,5157,5168,5169,5210,5294,5296,5338,5354,5394,5400,5401,5411,5428,5475,5487,5488,5490,5510,5517,5529,5543,5555,5558,5578,5592,5608,5627,5641,5646,5704,5712,5743,5755,5764,5867,5874,5895,5906,5922,5951,6011,6043,6062,6077,6087,6128,6222,6223,6256,6257,6264,6342,6370,6429,6457,6458,6467,6507,6513,6527,6555,6562,6584,6589,6590,6592,6623,6631,6670,6682,6728,6743,6787,6806,6807,6809,6822,6826,6829,6864,6866,6891,6893,6894,6919,6941,6980,7004,7007,7019,7025,7055,7056,7105,7126,7140,7161,7166,7228,7231,7241,7259,7263,7311,7372,7387,7398,7400,7406,7423,7425,7455,7460,7513,7559,7560,7606,7639,7658,7661,7670,7729,7739,7761,7763,7764,7777,7780,7819,7825,7856,7877,7879,7917,7918,7940,7955,7978,7983,7990,7999,8029,8033,8061,8080,8115,8121,8158,8162,8174,8274,8283,8291,8298,8339,8358,8379,8394,8404,8407,8458,8460,8479,8487,8518,8530,8534,8536,8553,8574,8592,8606,8627,8659,8666,8690,8700,8709,8715,8733,8735,8756,8796,8814,8824,8826,8827,8848,8858,8861,8873,8874,8885,8886,8891,8897,8942,8945,8954,8968,8981,8998,9011,9016,9024,9109,9117,9164,9223,9244,9256,9264,9296,9297,9312,9345,9364,9367,9368,9391,9418,9453,9463,9477,9514,9614,9617,9618,9667,9684,9703,9720,9726,9728,9737,9791,9838,9912,9944,9964,9973,9981,9998,10013,10048,10076,10079,10083,10092,10107,10108,10116,10146,10174,10196,10206,10219,10229,10233,10290,10330,10332,10335,10340,10346,10354,10389,10390,10432,10448,10451,10461,10463,10472,10543,10578,10602,10631,10632,10638,10649,10691,10728,10734,10748,10779,10790,10805,10829,10857,10858,10869,10891,10895,10909,10910,10959,10988,11010,11012,11018,11019,11052,11057,11080,11083,11086,11095,11127,11162,11166,11168,11176,11203,11220,11226,11234,11236,11242,11244,11299,11315,11353,11432,11442,11503,11508,11568,11569,11576,11606,11623,11665,11699,11704,11729,11733,11813,11815,11828,11832,11846,11878,11884,11889,11900,11902,11914,12042,12077,12102,12112,12136,12184,12209,12221,12230,12231,12255,12259,12272,12277,12308,12411,12444,12451,12505,12515,12537,12552,12585,12622,12651,12702,12703,12751,12776,12840,12881,12883,12889,12912,12916,12922,12930,12952,12980,12998,13005,13059,13074,13117,13141,13151,13157,13168,13180,13187,13198,13199,13226,13275,13281,13326,13344,13348,13355,13373,13390,13397,13429,13440,13445,13481,13563,13585,13607,13621,13641,13667,13678,13687,13766,13770,13789,13818,13823,13841,13845,13848,13873,13877,13886,13951,13965,14009,14084,14107,14115,14149,14187,14205,14208,14221,14246,14251,14263,14274,14343,14377,14468,14481,14498,14499,14502,14551,14555,14556,14580,14630,14636,14671,14674,14676,14679,14685,14688,14745,14755,14758,14781,14786,14798,14813,14816,14846,14869,14902,14948,14962,14964,14968,15021,15028,15044,15051,15067,15087,15089,15112,15155,15180,15239,15243,15266,15269,15292,15328,15338,15366,15373,15417,15419,15478,15505,15557,15564,15565,15655,15659,15675,15685,15687,15689,15761,15784,15792,15823,15839,15886,15889,15906,15936,15938,15948,15950,15951,15988,16021,16048,16051,16063,16068,16099,16126,16128,16139,16154,16173,16176,16187,16194,16215,16222,16273,16277,16304,16308,16310,16311,16393,16398,16450,16458,16497,16512,16546,16597,16622,16624,16625,16635,16656,16677,16686,16727,16741,16820,16835,16855,16904,16940,16995,17006,17011,17036,17059,17067,17083,17087,17096,17118,17162,17234,17236,17252,17298,17306,17345,17368,17378,17384,17390],"53":[5,62,91,134,141,168,169,179,181,206,214,224,228,242,279,291,298,304,311,351,359,549,591,642,646,655,665,684,703,711,749,765,767,769,788,789,790,804,867,911,976,979,997,1029,1033,1035,1050,1059,1085,1086,1089,1091,1101,1143,1170,1176,1201,1203,1208,1264,1304,1313,1332,1361,1372,1431,1456,1467,1472,1505,1521,1550,1557,1594,1610,1616,1628,1637,1642,1645,1688,1691,1698,1705,1722,1729,1783,1785,1799,1807,1809,1810,1874,1889,1893,1930,1942,1944,1982,2013,2022,2035,2046,2079,2081,2087,2091,2136,2151,2224,2228,2262,2316,2366,2392,2430,2455,2475,2522,2526,2541,2583,2607,2625,2649,2653,2660,2669,2679,2719,2786,2799,2842,2850,2872,2877,2880,2890,2903,2906,2918,2928,2946,2950,2951,2963,3037,3049,3058,3070,3124,3136,3170,3182,3220,3224,3227,3237,3242,3283,3290,3293,3309,3340,3341,3346,3355,3372,3413,3423,3433,3439,3443,3463,3483,3543,3594,3621,3643,3730,3785,3817,3823,3844,3874,3905,3918,3923,3928,3951,3997,4003,4008,4052,4054,4061,4076,4096,4119,4132,4137,4161,4163,4174,4181,4189,4214,4225,4274,4287,4307,4322,4341,4410,4450,4455,4463,4468,4471,4490,4511,4563,4578,4587,4603,4665,4714,4740,4749,4765,4771,4773,4789,4802,4812,4855,4859,4869,4879,4890,4898,4914,4915,4919,4938,4941,4978,5002,5007,5032,5033,5061,5072,5079,5096,5118,5125,5129,5135,5148,5189,5193,5204,5208,5240,5252,5254,5284,5290,5295,5301,5320,5348,5374,5435,5449,5463,5512,5527,5552,5566,5602,5627,5636,5639,5656,5695,5713,5743,5758,5828,5837,5847,5896,5904,5937,5939,5952,5955,5976,5977,5980,5985,5993,6003,6006,6008,6025,6047,6089,6113,6121,6138,6139,6174,6178,6188,6225,6238,6277,6327,6341,6350,6366,6387,6388,6391,6392,6393,6397,6405,6418,6433,6468,6492,6525,6529,6539,6544,6547,6625,6626,6630,6636,6647,6676,6695,6697,6700,6706,6733,6741,6745,6752,6758,6793,6806,6810,6825,6916,6943,6953,6967,6971,6976,6995,7034,7058,7081,7084,7121,7164,7170,7185,7221,7222,7228,7244,7251,7259,7264,7269,7277,7296,7297,7303,7317,7335,7391,7403,7405,7459,7497,7503,7506,7507,7509,7525,7530,7531,7560,7561,7572,7582,7585,7591,7593,7598,7622,7671,7727,7788,7800,7840,7852,7856,7870,7872,7880,7893,7920,7932,7936,7947,7974,7975,7983,7988,8004,8020,8063,8075,8136,8140,8187,8192,8204,8217,8234,8236,8242,8271,8272,8294,8312,8347,8362,8457,8537,8539,8557,8562,8567,8569,8612,8619,8630,8650,8655,8658,8669,8675,8677,8680,8682,8684,8745,8809,8813,8818,8828,8901,8928,8942,8945,8969,8976,8988,9020,9025,9046,9062,9091,9122,9126,9138,9143,9156,9161,9192,9196,9217,9221,9222,9237,9252,9272,9277,9278,9284,9333,9350,9383,9403,9435,9464,9470,9479,9482,9546,9550,9556,9580,9584,9589,9645,9646,9667,9676,9691,9694,9708,9723,9746,9750,9813,9856,9873,9890,9904,9917,9943,9950,9959,9966,9981,9992,10007,10044,10047,10057,10101,10114,10152,10169,10176,10178,10182,10196,10202,10204,10256,10270,10280,10289,10291,10311,10315,10338,10346,10367,10372,10376,10400,10410,10413,10471,10513,10520,10525,10535,10575,10626,10629,10672,10678,10706,10725,10734,10738,10772,10782,10784,10793,10813,10841,10850,10876,10891,10893,10899,10906,10910,10919,10936,10965,10974,10983,11011,11024,11054,11088,11107,11127,11166,11187,11188,11219,11224,11230,11257,11299,11305,11320,11322,11338,11364,11390,11393,11414,11420,11431,11444,11445,11474,11480,11502,11525,11537,11542,11544,11576,11580,11653,11681,11709,11736,11744,11753,11770,11787,11797,11818,11820,11830,11834,11835,11836,11890,11899,11901,11907,11965,11989,11995,12027,12030,12041,12051,12058,12063,12096,12098,12111,12116,12138,12141,12156,12186,12197,12213,12217,12229,12234,12244,12272,12278,12327,12330,12337,12364,12366,12457,12460,12473,12523,12532,12567,12593,12596,12603,12616,12650,12715,12716,12720,12775,12780,12831,12837,12846,12871,12879,12895,12926,12956,12985,12988,13013,13035,13060,13063,13090,13138,13147,13148,13162,13192,13202,13204,13231,13242,13248,13330,13339,13344,13350,13376,13423,13430,13431,13436,13453,13492,13525,13537,13570,13593,13594,13616,13660,13685,13699,13761,13765,13771,13807,13808,13812,13813,13835,13839,13851,13898,13907,13950,13953,13958,13993,14006,14035,14039,14056,14063,14064,14067,14077,14084,14107,14127,14134,14196,14215,14263,14275,14291,14348,14369,14425,14471,14507,14521,14534,14546,14576,14589,14660,14663,14685,14754,14788,14838,14839,14841,14842,14925,14933,14937,14956,14980,15006,15008,15041,15059,15072,15087,15094,15119,15122,15171,15194,15196,15226,15246,15252,15256,15259,15282,15306,15323,15337,15382,15386,15392,15394,15445,15460,15501,15512,15581,15588,15613,15619,15633,15678,15681,15695,15698,15703,15704,15719,15752,15773,15873,15882,15934,15939,15974,16012,16038,16046,16057,16069,16082,16094,16103,16111,16116,16117,16171,16192,16199,16218,16229,16242,16253,16277,16286,16295,16296,16303,16321,16337,16349,16381,16389,16397,16400,16412,16423,16431,16446,16458,16467,16475,16490,16502,16509,16541,16548,16595,16621,16670,16689,16691,16728,16757,16761,16781,16830,16851,16882,16907,16929,16949,16953,16993,17037,17059,17074,17128,17171,17172,17181,17200,17285,17340,17364,17367,17384,17388,17405,17406],"54":[9,17,47,48,89,96,111,113,161,201,202,208,216,251,252,305,306,319,332,355,425,444,460,507,508,566,603,623,637,672,709,712,725,801,811,832,835,873,888,947,976,977,983,986,1008,1031,1035,1037,1056,1095,1154,1160,1173,1199,1210,1232,1244,1249,1261,1298,1304,1330,1338,1344,1345,1349,1355,1366,1379,1391,1413,1422,1441,1452,1466,1488,1521,1537,1568,1639,1647,1686,1695,1699,1720,1733,1743,1752,1759,1784,1815,1837,1973,1978,2039,2055,2074,2095,2107,2129,2140,2142,2167,2173,2243,2255,2276,2282,2286,2291,2304,2348,2352,2364,2372,2396,2423,2447,2468,2489,2517,2607,2653,2688,2703,2707,2731,2758,2761,2780,2802,2815,2827,2884,2892,2894,2905,2928,2942,2960,2964,2969,2976,2984,2988,3027,3050,3051,3075,3087,3112,3152,3163,3198,3205,3208,3247,3271,3274,3292,3328,3350,3366,3392,3418,3435,3440,3460,3487,3516,3562,3571,3586,3592,3603,3638,3648,3674,3687,3701,3705,3726,3749,3752,3753,3780,3788,3811,3814,3822,3872,3878,3892,3898,3915,3918,3963,3972,3973,3984,3988,4016,4018,4047,4048,4054,4058,4064,4106,4125,4156,4160,4256,4281,4290,4294,4299,4315,4349,4375,4378,4406,4412,4444,4445,4450,4453,4504,4535,4589,4591,4596,4608,4617,4625,4634,4640,4664,4673,4686,4696,4716,4736,4746,4756,4774,4782,4841,4844,4851,4858,4886,4893,4928,4931,5013,5030,5032,5082,5111,5123,5139,5144,5150,5152,5156,5214,5246,5262,5280,5322,5325,5351,5354,5377,5395,5399,5414,5415,5423,5439,5478,5479,5495,5505,5507,5524,5534,5537,5558,5570,5658,5672,5746,5754,5756,5783,5796,5800,5805,5808,5812,5847,5851,5861,5870,5899,5908,5915,5948,5958,5991,6029,6047,6048,6069,6070,6119,6130,6152,6165,6181,6185,6260,6301,6316,6322,6373,6385,6395,6397,6401,6424,6440,6454,6456,6475,6506,6521,6542,6581,6582,6594,6600,6620,6674,6691,6696,6706,6715,6721,6730,6805,6813,6819,6844,6856,6881,6913,6917,6926,6952,6991,7023,7034,7044,7078,7086,7094,7117,7137,7188,7231,7242,7263,7266,7275,7280,7293,7305,7310,7325,7338,7342,7345,7355,7372,7384,7419,7454,7464,7473,7493,7524,7553,7556,7564,7568,7589,7619,7622,7627,7637,7651,7656,7674,7704,7707,7738,7742,7779,7784,7791,7792,7804,7811,7816,7825,7833,7834,7888,7909,7944,7952,7961,7975,7987,8002,8004,8018,8093,8101,8122,8126,8129,8148,8152,8171,8174,8204,8222,8232,8243,8249,8271,8274,8279,8287,8301,8306,8308,8334,8347,8363,8379,8380,8408,8414,8430,8431,8444,8506,8507,8561,8563,8572,8600,8605,8712,8713,8757,8768,8775,8794,8804,8814,8851,8863,8881,8882,8907,8908,8915,8931,8952,8961,8974,8975,8989,8993,8998,9031,9082,9087,9089,9090,9119,9146,9149,9168,9179,9183,9238,9274,9275,9286,9289,9300,9305,9364,9387,9397,9399,9439,9478,9511,9523,9526,9536,9547,9548,9560,9578,9597,9604,9617,9619,9649,9665,9677,9678,9702,9715,9720,9735,9748,9788,9799,9807,9863,9934,9963,9997,10006,10028,10059,10069,10072,10084,10088,10090,10098,10108,10154,10157,10171,10189,10209,10215,10219,10226,10246,10270,10280,10303,10317,10362,10369,10374,10393,10406,10412,10418,10423,10430,10437,10442,10446,10447,10458,10534,10587,10589,10600,10632,10681,10682,10705,10739,10772,10797,10806,10826,10833,10838,10853,10856,10869,10886,10907,10924,10967,10968,10978,11008,11011,11014,11018,11031,11032,11055,11066,11072,11131,11133,11145,11177,11195,11196,11224,11235,11248,11265,11266,11271,11276,11325,11334,11364,11371,11396,11433,11453,11466,11491,11494,11510,11520,11528,11581,11597,11612,11616,11629,11643,11687,11699,11710,11711,11722,11726,11745,11746,11747,11770,11775,11790,11816,11857,11865,11921,11943,11961,11971,11977,12019,12020,12043,12053,12054,12063,12081,12094,12145,12155,12162,12182,12203,12208,12210,12234,12235,12278,12284,12312,12341,12352,12361,12380,12390,12396,12403,12446,12457,12458,12467,12485,12498,12526,12540,12551,12582,12583,12591,12603,12620,12725,12755,12758,12782,12787,12794,12796,12819,12822,12841,12866,12881,12918,12943,12995,12996,13035,13070,13147,13156,13176,13182,13191,13246,13276,13285,13292,13294,13353,13369,13395,13417,13442,13467,13469,13475,13487,13488,13521,13571,13572,13586,13607,13620,13629,13632,13647,13657,13666,13674,13678,13733,13747,13752,13754,13757,13759,13776,13794,13811,13825,13838,13842,13860,13864,13865,13900,13911,13972,13976,13977,13987,14004,14022,14028,14040,14062,14072,14086,14093,14094,14125,14150,14155,14164,14171,14186,14189,14223,14235,14244,14251,14261,14284,14332,14354,14362,14383,14389,14392,14402,14416,14420,14428,14430,14450,14496,14522,14537,14607,14641,14652,14655,14657,14671,14678,14702,14726,14733,14746,14769,14777,14817,14820,14834,14911,14942,14943,14955,14964,14967,14969,14995,15039,15050,15067,15078,15085,15088,15110,15115,15142,15154,15172,15195,15196,15214,15219,15237,15240,15265,15276,15279,15295,15324,15325,15333,15335,15371,15375,15381,15450,15456,15470,15478,15492,15551,15558,15609,15622,15645,15647,15655,15668,15699,15706,15717,15729,15732,15751,15752,15759,15774,15775,15822,15834,15879,15945,15975,15996,15999,16014,16027,16035,16059,16087,16099,16140,16154,16157,16162,16163,16182,16198,16199,16202,16203,16208,16217,16228,16246,16249,16260,16272,16320,16413,16444,16448,16449,16517,16522,16544,16548,16564,16569,16576,16600,16609,16658,16669,16696,16701,16705,16715,16721,16723,16804,16813,16831,16852,16879,16894,16925,16942,16959,16964,16966,16996,17012,17026,17040,17062,17123,17129,17163,17194,17202,17207,17211,17225,17245,17289,17307,17316,17350,17371,17379,17385,17394,17405],"55":[11,33,36,62,156,163,187,261,298,350,445,488,506,507,525,535,576,588,712,734,740,777,782,786,856,858,884,913,914,918,922,923,970,994,1009,1014,1066,1068,1085,1088,1147,1173,1189,1192,1207,1254,1263,1311,1321,1364,1396,1399,1425,1448,1455,1467,1469,1559,1592,1669,1741,1769,1789,1801,1877,1922,1958,1983,2023,2066,2069,2078,2116,2145,2188,2207,2277,2353,2416,2428,2438,2465,2468,2472,2508,2525,2526,2565,2625,2660,2694,2724,2764,2788,2811,2883,2904,2916,2928,2946,3012,3028,3041,3052,3071,3134,3185,3221,3236,3383,3406,3422,3482,3506,3512,3520,3523,3524,3557,3575,3672,3686,3698,3705,3706,3735,3844,3847,3852,3864,3873,3922,3924,3927,3942,3963,3997,3999,4074,4080,4099,4109,4129,4158,4168,4173,4194,4216,4259,4267,4287,4338,4362,4385,4423,4467,4491,4499,4523,4571,4624,4636,4637,4667,4672,4675,4676,4682,4683,4690,4774,4840,4856,4893,4932,4988,4994,5034,5045,5054,5064,5073,5127,5132,5140,5181,5190,5232,5260,5291,5311,5320,5321,5362,5363,5366,5381,5489,5497,5509,5522,5544,5563,5599,5603,5612,5620,5628,5642,5648,5664,5694,5719,5812,5824,5877,5910,5937,5950,5959,5960,5964,5995,6004,6016,6040,6042,6055,6059,6098,6123,6161,6178,6202,6217,6237,6277,6292,6380,6415,6452,6482,6499,6506,6516,6530,6544,6553,6562,6570,6627,6657,6679,6728,6759,6760,6777,6836,6856,6909,6911,6918,6980,6987,7030,7038,7049,7074,7103,7150,7163,7180,7217,7232,7298,7333,7353,7452,7526,7529,7536,7543,7596,7605,7621,7622,7626,7634,7636,7645,7670,7696,7718,7723,7775,7792,7798,7888,7928,7943,7949,7963,7969,7972,8009,8011,8028,8038,8054,8093,8139,8189,8199,8208,8212,8248,8253,8274,8298,8319,8325,8326,8343,8377,8379,8392,8454,8455,8456,8495,8504,8505,8559,8587,8625,8632,8645,8649,8655,8700,8739,8741,8770,8796,8814,8820,8874,8876,8884,8888,8912,8913,8934,8940,8951,8954,8971,8989,9000,9009,9027,9039,9052,9054,9061,9110,9145,9152,9171,9202,9213,9229,9243,9263,9295,9305,9333,9369,9374,9409,9448,9449,9510,9528,9539,9588,9600,9645,9691,9696,9705,9748,9759,9796,9810,9829,9853,9860,9869,9887,9893,9968,9970,9982,10016,10020,10027,10058,10067,10073,10093,10118,10158,10184,10207,10239,10249,10266,10300,10340,10347,10371,10467,10481,10491,10492,10498,10523,10532,10603,10621,10623,10629,10639,10714,10730,10744,10815,10834,10847,10867,10882,10897,10916,10924,10930,10941,10998,11034,11061,11077,11082,11105,11132,11224,11278,11313,11316,11332,11346,11348,11351,11422,11513,11524,11590,11604,11607,11615,11621,11632,11634,11651,11662,11666,11699,11752,11757,11758,11759,11798,11809,11810,11819,11837,11841,11866,11867,11907,11933,11965,11980,11996,12069,12141,12179,12247,12253,12256,12266,12298,12299,12368,12381,12413,12422,12451,12456,12476,12526,12632,12638,12649,12658,12785,12855,12908,12916,12920,12934,12962,12963,12989,13022,13028,13063,13082,13146,13153,13162,13201,13202,13214,13223,13234,13275,13279,13374,13419,13467,13477,13623,13661,13683,13684,13728,13809,13897,13899,13915,13923,13924,13931,13961,13962,13964,13997,14025,14069,14089,14148,14177,14182,14195,14203,14208,14231,14243,14292,14314,14391,14393,14395,14437,14450,14463,14481,14490,14565,14589,14695,14741,14782,14788,14790,14813,14819,14825,14846,14873,14948,14949,14982,14991,14992,15033,15047,15066,15086,15105,15107,15218,15243,15278,15285,15340,15359,15360,15380,15407,15451,15498,15578,15596,15674,15678,15686,15697,15729,15735,15776,15800,15828,15851,15879,15913,15976,15981,15991,16219,16226,16240,16278,16284,16318,16328,16388,16417,16473,16478,16482,16501,16522,16545,16563,16566,16627,16644,16650,16669,16671,16694,16749,16754,16778,16916,16964,17015,17034,17115,17118,17128,17147,17149,17156,17161,17228,17280,17281,17304,17344,17357],"56":[11,25,35,52,69,83,88,97,108,129,150,220,267,351,357,448,453,482,485,502,507,549,552,561,569,594,658,691,812,840,881,904,918,945,973,994,1024,1028,1029,1038,1108,1121,1181,1234,1278,1319,1345,1354,1362,1373,1425,1431,1449,1532,1623,1656,1668,1686,1729,1766,1816,1823,1844,1872,1877,1904,1913,1932,1933,1936,2027,2031,2051,2091,2143,2171,2218,2258,2270,2272,2342,2354,2362,2372,2385,2397,2412,2427,2434,2438,2558,2624,2629,2667,2672,2679,2682,2720,2734,2764,2786,2813,2837,2873,2902,2908,2911,2945,2947,3023,3026,3029,3054,3081,3136,3154,3170,3179,3218,3221,3255,3265,3278,3294,3297,3310,3394,3436,3462,3463,3474,3525,3598,3609,3623,3654,3660,3675,3679,3722,3725,3733,3799,3864,3865,3873,3890,3902,3920,3922,3923,3925,3992,4013,4019,4020,4025,4078,4139,4220,4356,4358,4364,4444,4458,4517,4529,4561,4566,4582,4606,4622,4650,4675,4742,4750,4761,4769,4803,4835,4867,4876,4880,4894,4970,4992,5007,5026,5038,5040,5050,5055,5057,5071,5096,5097,5099,5134,5191,5205,5223,5240,5260,5268,5270,5302,5351,5372,5391,5447,5467,5522,5547,5570,5576,5584,5602,5605,5611,5618,5642,5653,5669,5671,5673,5679,5696,5699,5712,5743,5758,5769,5799,5896,6037,6048,6123,6158,6161,6178,6182,6205,6208,6312,6333,6335,6366,6404,6426,6440,6463,6476,6587,6589,6608,6625,6628,6686,6712,6722,6734,6736,6750,6758,6773,6783,6808,6829,6846,6873,6888,6946,6997,6999,7034,7038,7045,7103,7148,7155,7165,7181,7193,7203,7241,7255,7261,7273,7283,7296,7298,7309,7323,7342,7381,7389,7398,7407,7412,7430,7443,7446,7520,7550,7567,7581,7600,7614,7655,7669,7701,7714,7807,7830,7878,7904,7914,7942,7962,7972,7976,7977,7991,7994,8000,8002,8016,8020,8021,8028,8039,8041,8059,8068,8088,8090,8091,8117,8143,8163,8165,8168,8183,8196,8218,8225,8257,8274,8281,8284,8294,8295,8302,8353,8355,8360,8363,8379,8406,8407,8439,8473,8488,8569,8588,8617,8644,8669,8704,8712,8717,8733,8746,8795,8804,8832,8836,8852,8914,8978,8979,8990,9004,9006,9014,9049,9055,9120,9160,9166,9225,9302,9316,9326,9329,9330,9340,9395,9408,9432,9452,9488,9489,9527,9534,9537,9545,9554,9603,9622,9623,9640,9651,9700,9713,9723,9746,9747,9776,9809,9811,9812,9816,9830,9846,9854,9861,9865,9870,9885,9892,9911,9912,9918,9925,9947,9952,9966,9977,9981,9990,10005,10041,10069,10075,10082,10086,10101,10115,10139,10186,10188,10251,10255,10260,10261,10271,10278,10313,10329,10393,10397,10420,10440,10442,10451,10480,10488,10491,10496,10501,10520,10524,10548,10572,10577,10601,10608,10635,10650,10673,10777,10796,10797,10808,10826,10840,10842,10874,10956,11000,11012,11017,11062,11113,11127,11139,11159,11183,11198,11265,11267,11279,11283,11295,11327,11338,11347,11372,11391,11402,11426,11455,11475,11487,11543,11551,11561,11590,11618,11630,11675,11690,11752,11767,11769,11778,11795,11804,11848,11875,11878,11901,11906,11929,11935,11952,11973,11977,12001,12014,12053,12079,12121,12133,12146,12159,12162,12165,12168,12189,12212,12223,12227,12288,12326,12330,12333,12346,12391,12433,12482,12491,12508,12541,12567,12585,12652,12655,12694,12702,12741,12771,12822,12851,12901,12906,12912,12915,12926,12946,12986,13047,13071,13089,13090,13102,13105,13119,13122,13129,13166,13169,13212,13213,13269,13318,13322,13324,13340,13352,13361,13378,13380,13444,13469,13476,13488,13512,13544,13575,13586,13634,13706,13780,13846,13859,13903,13909,13911,13969,13994,14014,14035,14054,14060,14072,14146,14160,14224,14375,14416,14433,14459,14472,14497,14526,14543,14567,14568,14580,14612,14615,14629,14660,14663,14690,14722,14731,14792,14797,14798,14806,14808,14810,14846,14858,14912,14926,14929,14949,14971,15052,15082,15125,15127,15155,15162,15204,15226,15264,15275,15293,15350,15354,15374,15424,15457,15477,15506,15510,15582,15598,15599,15606,15610,15611,15680,15690,15717,15803,15821,15905,15922,15969,15979,15983,15991,16012,16052,16198,16211,16213,16298,16315,16325,16348,16353,16385,16427,16442,16451,16475,16518,16536,16542,16607,16638,16718,16753,16783,16898,16932,16933,16951,16983,16986,17014,17031,17132,17138,17157,17167,17182,17220,17227,17247,17258,17265,17267,17274,17311,17314,17332,17338,17359,17360,17363,17384],"57":[26,55,82,97,162,164,181,208,279,292,297,307,320,321,361,362,364,381,390,398,486,509,516,525,541,552,573,595,605,623,674,719,724,745,757,769,781,827,832,836,849,861,918,926,927,936,985,995,997,1001,1005,1033,1067,1081,1134,1215,1222,1302,1330,1342,1362,1381,1458,1469,1479,1563,1577,1589,1593,1595,1615,1640,1657,1663,1667,1717,1762,1764,1818,1843,1844,1857,1859,1876,1882,1900,1956,1966,1986,2031,2042,2111,2116,2151,2164,2170,2191,2209,2235,2237,2261,2267,2303,2304,2346,2384,2405,2438,2446,2455,2460,2471,2493,2506,2528,2554,2601,2608,2622,2646,2668,2694,2707,2725,2803,2804,2866,2888,2897,2899,2915,2917,2919,2924,3005,3025,3052,3062,3127,3183,3199,3202,3205,3215,3232,3243,3275,3276,3280,3281,3293,3305,3345,3472,3478,3493,3509,3525,3615,3710,3741,3808,3819,3831,3842,3854,3883,3929,3935,3945,3979,4026,4044,4046,4080,4085,4105,4116,4135,4149,4158,4177,4198,4220,4227,4241,4269,4284,4321,4322,4352,4374,4404,4410,4423,4434,4462,4470,4476,4530,4546,4549,4593,4621,4646,4667,4695,4720,4742,4775,4861,4887,4977,5029,5045,5070,5143,5152,5155,5160,5174,5181,5222,5223,5236,5265,5295,5303,5323,5333,5341,5368,5372,5381,5389,5395,5403,5425,5441,5454,5459,5465,5498,5546,5604,5645,5663,5686,5688,5750,5754,5767,5777,5778,5800,5822,5831,5877,5879,5888,5937,5963,5967,5980,6002,6004,6019,6044,6055,6065,6095,6118,6167,6189,6202,6211,6221,6228,6238,6262,6270,6271,6278,6285,6321,6325,6329,6354,6368,6381,6396,6411,6438,6449,6493,6523,6535,6553,6555,6560,6577,6610,6641,6665,6676,6692,6696,6753,6754,6760,6822,6823,6843,6865,6872,6876,6907,6945,6961,6962,6964,7020,7042,7076,7081,7083,7098,7150,7165,7190,7216,7228,7261,7276,7302,7332,7342,7346,7371,7374,7391,7416,7423,7431,7432,7434,7439,7454,7457,7465,7476,7489,7492,7496,7524,7552,7556,7565,7589,7597,7609,7696,7700,7722,7752,7756,7763,7767,7825,7832,7835,7837,7839,7840,7882,7888,7905,7914,7928,7953,7955,7989,8001,8051,8058,8094,8096,8106,8107,8159,8183,8186,8214,8217,8229,8244,8263,8264,8299,8309,8338,8355,8377,8381,8389,8418,8421,8425,8436,8440,8464,8481,8507,8529,8544,8549,8583,8592,8593,8613,8618,8629,8640,8648,8683,8685,8731,8732,8737,8750,8796,8799,8804,8806,8824,8825,8842,8881,8895,8957,9014,9015,9040,9063,9065,9067,9129,9134,9157,9176,9182,9187,9203,9282,9284,9329,9337,9371,9414,9423,9441,9452,9475,9476,9487,9489,9511,9526,9533,9542,9551,9595,9596,9620,9645,9664,9683,9687,9728,9732,9737,9748,9751,9759,9778,9784,9800,9802,9812,9820,9828,9865,9868,9884,9892,9977,10000,10020,10060,10147,10155,10162,10214,10241,10248,10263,10275,10342,10372,10375,10407,10417,10450,10472,10487,10556,10560,10588,10600,10606,10647,10668,10693,10715,10727,10750,10794,10842,10843,10859,10885,10899,10948,10972,10981,11003,11007,11012,11014,11026,11028,11036,11083,11096,11130,11149,11180,11191,11217,11242,11253,11277,11294,11301,11323,11366,11376,11386,11397,11414,11426,11441,11447,11450,11459,11470,11472,11486,11490,11494,11518,11522,11573,11593,11604,11613,11628,11633,11643,11653,11687,11690,11733,11735,11765,11766,11767,11771,11802,11806,11816,11824,11842,11860,11869,11905,11915,11951,11960,11966,11972,11989,12025,12034,12072,12123,12124,12136,12140,12167,12190,12258,12260,12267,12285,12353,12383,12389,12412,12437,12447,12480,12485,12486,12536,12564,12607,12645,12661,12666,12704,12719,12776,12793,12808,12856,12861,12877,12904,12911,12920,12925,12970,13010,13017,13039,13051,13058,13066,13077,13082,13109,13122,13141,13185,13214,13270,13275,13283,13289,13294,13321,13347,13364,13373,13382,13384,13388,13393,13405,13406,13422,13490,13502,13503,13513,13533,13545,13562,13573,13642,13643,13644,13696,13712,13716,13753,13762,13768,13772,13793,13951,13968,13984,13996,14003,14024,14049,14055,14094,14102,14124,14175,14188,14214,14247,14250,14254,14269,14274,14291,14302,14319,14356,14396,14408,14424,14428,14431,14462,14463,14490,14493,14548,14551,14653,14722,14734,14759,14790,14876,14903,14923,15000,15045,15050,15063,15154,15164,15185,15228,15243,15263,15270,15281,15288,15311,15320,15324,15340,15351,15352,15354,15359,15362,15382,15415,15467,15487,15490,15526,15531,15546,15711,15721,15760,15790,15807,15808,15810,15813,15829,15862,15863,15871,15882,15892,15902,15911,15912,15999,16022,16029,16033,16096,16120,16124,16151,16181,16187,16233,16243,16272,16388,16392,16397,16398,16405,16416,16425,16452,16456,16489,16515,16546,16594,16610,16616,16631,16635,16653,16748,16764,16783,16813,16825,16827,16837,16864,16877,16878,16893,16934,16950,16954,16958,16961,17011,17035,17063,17079,17084,17105,17135,17150,17168,17184,17186,17192,17198,17201,17209,17218,17227,17263,17275,17300,17319,17333,17353,17363,17373],"58":[66,69,73,77,92,97,103,110,115,149,158,159,172,191,234,251,270,288,300,304,309,318,331,357,392,446,486,497,516,521,553,556,573,616,621,653,690,696,751,753,756,795,800,818,852,865,886,903,914,931,952,958,960,970,982,1046,1049,1063,1080,1095,1107,1130,1151,1240,1261,1279,1332,1335,1337,1338,1350,1400,1471,1502,1531,1532,1587,1602,1645,1647,1728,1734,1748,1828,1830,1831,1867,1902,1936,1949,1977,1986,2020,2027,2031,2032,2069,2074,2077,2086,2113,2114,2125,2146,2155,2160,2226,2238,2351,2372,2377,2387,2411,2419,2434,2446,2450,2454,2463,2499,2503,2582,2597,2661,2675,2677,2722,2751,2777,2778,2802,2818,2822,2833,2840,2848,2853,2866,2875,2921,2974,2995,3038,3051,3066,3077,3139,3179,3191,3212,3218,3232,3262,3337,3338,3360,3389,3390,3407,3409,3469,3484,3519,3584,3594,3600,3605,3627,3726,3797,3805,3808,3832,3850,3875,3886,3923,3934,4026,4193,4217,4225,4248,4333,4380,4407,4427,4428,4435,4478,4494,4497,4533,4573,4620,4647,4650,4690,4732,4757,4785,4806,4824,4859,4860,4870,4885,4913,4920,4934,4976,5007,5031,5037,5150,5154,5194,5197,5211,5293,5315,5322,5327,5341,5349,5357,5361,5390,5399,5404,5420,5484,5493,5497,5525,5544,5587,5599,5614,5618,5649,5707,5711,5716,5733,5789,5806,5821,5843,5860,5869,5895,5897,5937,5946,5960,5963,5977,5981,6012,6032,6040,6064,6095,6114,6121,6132,6153,6158,6168,6254,6255,6259,6263,6265,6280,6307,6312,6353,6355,6361,6375,6379,6394,6402,6464,6486,6495,6506,6517,6564,6568,6583,6604,6633,6639,6648,6662,6666,6687,6735,6744,6760,6829,6873,6889,6908,6910,6917,6926,6960,6963,6964,7011,7039,7053,7063,7091,7097,7102,7157,7164,7177,7181,7234,7248,7286,7287,7297,7301,7328,7366,7369,7421,7450,7461,7471,7478,7489,7523,7535,7569,7571,7572,7579,7586,7596,7599,7638,7648,7674,7740,7742,7827,7856,7863,7895,7910,7914,7959,7961,7987,7991,7995,7999,8010,8026,8060,8132,8146,8149,8150,8156,8172,8184,8223,8235,8247,8267,8276,8289,8291,8295,8301,8307,8310,8311,8314,8349,8357,8371,8385,8405,8421,8453,8454,8456,8457,8480,8522,8540,8550,8560,8563,8589,8596,8635,8638,8648,8665,8690,8693,8731,8777,8801,8815,8831,8833,8834,8837,8841,8843,8868,8881,8902,8983,8984,9032,9043,9045,9051,9062,9077,9092,9101,9114,9163,9187,9202,9233,9234,9252,9260,9272,9298,9342,9364,9401,9409,9441,9451,9461,9487,9550,9565,9568,9582,9583,9600,9602,9604,9621,9637,9671,9696,9699,9769,9772,9773,9774,9793,9806,9827,9851,9856,9870,9875,9879,9881,9914,9926,10044,10068,10080,10107,10109,10114,10136,10138,10145,10149,10154,10163,10169,10184,10224,10255,10294,10305,10313,10318,10319,10348,10367,10378,10381,10404,10417,10419,10451,10457,10481,10485,10494,10512,10527,10533,10539,10568,10574,10592,10610,10622,10632,10636,10639,10699,10701,10703,10721,10792,10832,10863,10874,10894,10902,10912,10915,10926,10934,10941,10950,10958,10964,10967,10982,11008,11022,11040,11068,11076,11078,11082,11115,11128,11168,11257,11268,11282,11308,11332,11342,11355,11359,11368,11404,11411,11432,11449,11465,11485,11498,11504,11505,11553,11594,11622,11631,11652,11656,11658,11668,11707,11717,11743,11744,11749,11773,11777,11873,11886,11887,11896,11898,11908,11916,11929,11932,11935,11941,11978,11979,11992,11993,12011,12022,12063,12092,12133,12145,12155,12161,12164,12203,12215,12225,12244,12354,12376,12380,12381,12385,12409,12479,12528,12537,12553,12592,12640,12664,12693,12712,12718,12726,12734,12782,12834,12841,12848,12865,12877,12883,12895,12903,12909,12945,12970,12975,12978,12994,13005,13006,13014,13036,13041,13091,13106,13114,13156,13174,13191,13196,13200,13202,13208,13220,13240,13248,13270,13271,13290,13332,13337,13357,13378,13389,13437,13439,13448,13506,13528,13536,13565,13625,13633,13651,13656,13680,13729,13790,13802,13810,13819,13848,13865,13890,13922,13959,13979,13998,14001,14003,14013,14022,14079,14081,14109,14137,14145,14154,14162,14168,14172,14179,14228,14239,14259,14265,14270,14274,14275,14278,14286,14325,14353,14358,14372,14402,14413,14442,14448,14474,14497,14516,14522,14556,14565,14573,14588,14595,14647,14707,14716,14736,14739,14751,14764,14778,14795,14805,14824,14838,14843,14850,14871,14899,14927,14931,14937,14955,14964,14970,15017,15024,15038,15061,15066,15130,15139,15142,15156,15163,15172,15175,15209,15212,15240,15260,15266,15303,15306,15324,15326,15372,15380,15398,15400,15417,15441,15444,15448,15492,15500,15506,15515,15532,15534,15539,15588,15593,15615,15625,15628,15648,15658,15675,15678,15697,15698,15741,15770,15771,15800,15803,15810,15818,15842,15860,15897,15915,15932,15968,15977,15981,16003,16010,16014,16017,16025,16070,16072,16097,16106,16114,16116,16161,16174,16176,16189,16222,16234,16299,16314,16366,16386,16455,16478,16482,16484,16489,16514,16548,16553,16607,16635,16643,16653,16695,16745,16753,16765,16793,16815,16821,16842,16850,16893,16908,16917,16975,16999,17032,17119,17155,17158,17208,17217,17258,17306,17330,17343,17382,17391,17403],"59":[17,52,114,116,140,152,168,241,261,285,305,343,367,380,458,469,471,473,480,523,524,537,592,603,633,640,661,689,727,731,737,739,753,815,816,840,911,945,978,979,987,1018,1022,1055,1064,1087,1110,1112,1140,1222,1236,1272,1281,1310,1356,1391,1397,1403,1414,1415,1438,1449,1482,1521,1572,1578,1587,1635,1708,1744,1753,1806,1879,1883,1905,1940,1983,1985,2019,2097,2108,2190,2193,2197,2208,2274,2288,2300,2346,2370,2381,2398,2447,2503,2518,2543,2609,2684,2714,2727,2730,2794,2795,2826,2859,2879,2884,2908,2909,2929,2948,2962,2981,2984,2989,3008,3020,3028,3048,3090,3133,3152,3175,3204,3232,3239,3244,3252,3331,3367,3380,3404,3464,3492,3518,3520,3541,3591,3604,3718,3729,3732,3743,3752,3757,3761,3787,3811,3837,3839,3898,3912,3955,3962,3965,3967,3984,3985,3996,4008,4055,4064,4093,4135,4175,4181,4267,4274,4293,4306,4312,4336,4361,4373,4413,4428,4439,4441,4457,4458,4471,4476,4511,4513,4540,4570,4579,4583,4615,4619,4623,4632,4638,4665,4668,4685,4686,4707,4709,4761,4774,4819,4827,4864,4893,4916,4945,4972,4981,4998,5018,5036,5050,5079,5088,5091,5093,5133,5167,5194,5216,5268,5275,5277,5288,5296,5305,5329,5344,5351,5382,5422,5442,5487,5526,5532,5548,5593,5618,5650,5658,5670,5674,5707,5716,5744,5745,5749,5798,5818,5821,5836,5841,5850,5866,5881,5888,5925,5929,5939,5960,6039,6101,6102,6109,6114,6151,6152,6156,6162,6166,6207,6216,6219,6253,6284,6314,6337,6344,6363,6435,6443,6451,6457,6479,6490,6506,6510,6524,6537,6546,6602,6609,6620,6661,6667,6678,6719,6756,6759,6761,6786,6798,6812,6901,6912,6923,6945,6949,6969,6984,6995,7006,7018,7026,7035,7049,7111,7151,7165,7176,7185,7215,7280,7285,7312,7361,7385,7397,7401,7416,7439,7450,7453,7492,7519,7556,7567,7596,7598,7607,7608,7617,7624,7651,7666,7671,7674,7690,7705,7727,7733,7794,7807,7824,7830,7840,7847,7901,7918,7941,7951,7970,7976,7985,8002,8029,8030,8039,8040,8048,8105,8152,8160,8163,8169,8182,8210,8213,8218,8230,8246,8247,8250,8258,8267,8270,8301,8318,8355,8367,8374,8383,8387,8391,8425,8426,8428,8431,8435,8451,8469,8544,8569,8587,8608,8620,8636,8655,8721,8728,8732,8769,8770,8778,8779,8795,8815,8834,8870,8874,8879,8903,8953,8968,8980,8985,8998,9000,9012,9022,9030,9033,9049,9061,9120,9123,9132,9142,9184,9190,9198,9206,9227,9246,9251,9281,9292,9318,9341,9343,9345,9351,9403,9415,9429,9458,9472,9481,9485,9546,9565,9585,9592,9611,9634,9641,9646,9659,9660,9680,9689,9694,9708,9719,9726,9733,9747,9763,9776,9794,9799,9817,9880,9902,9939,9955,9958,9963,9974,9978,10022,10043,10052,10090,10094,10121,10131,10141,10193,10223,10247,10258,10283,10285,10311,10340,10341,10349,10352,10365,10382,10385,10391,10410,10452,10455,10468,10493,10494,10528,10534,10578,10590,10619,10641,10646,10669,10718,10719,10724,10730,10736,10739,10771,10778,10842,10866,10870,10899,10900,10903,10923,10953,10954,11007,11012,11020,11021,11030,11052,11110,11115,11151,11152,11156,11160,11180,11184,11193,11277,11285,11289,11307,11332,11341,11360,11361,11374,11379,11381,11397,11404,11429,11430,11432,11440,11441,11452,11457,11461,11477,11489,11508,11546,11557,11634,11646,11653,11666,11680,11714,11717,11727,11802,11858,11881,11887,11888,11936,11992,12012,12028,12045,12074,12105,12108,12120,12136,12179,12188,12204,12210,12242,12291,12323,12324,12337,12347,12351,12362,12411,12421,12434,12451,12477,12493,12523,12548,12622,12640,12693,12722,12744,12756,12758,12783,12878,12911,12942,12958,12988,12995,13011,13041,13049,13072,13096,13104,13161,13169,13194,13201,13221,13249,13254,13275,13286,13316,13358,13367,13389,13412,13428,13498,13500,13593,13595,13662,13679,13698,13741,13807,13860,13866,13888,13955,14005,14019,14045,14049,14068,14083,14171,14186,14209,14210,14217,14241,14245,14262,14269,14275,14292,14347,14381,14385,14418,14433,14441,14467,14470,14502,14562,14571,14640,14672,14717,14724,14744,14764,14803,14822,14851,14874,14901,15018,15028,15142,15147,15194,15196,15241,15246,15257,15269,15272,15286,15333,15435,15451,15503,15585,15586,15638,15692,15733,15738,15752,15835,15857,15878,15880,15885,15892,15907,15927,15943,16029,16088,16127,16157,16158,16166,16175,16209,16246,16266,16368,16412,16442,16463,16466,16468,16493,16498,16662,16673,16698,16701,16727,16764,16774,16781,16799,16828,16873,16900,16932,16939,16978,16988,17006,17032,17101,17116,17167,17185,17269,17277,17320,17324,17344,17370,17371,17405],"60":[3,93,109,126,127,175,193,202,226,244,271,277,287,300,316,406,414,478,480,489,508,523,566,608,616,640,683,713,720,770,834,840,874,902,906,938,945,976,988,992,1001,1017,1058,1064,1069,1093,1117,1145,1147,1251,1273,1302,1303,1316,1357,1400,1419,1431,1439,1445,1475,1488,1510,1514,1548,1554,1618,1666,1693,1695,1706,1739,1763,1770,1771,1774,1833,1847,1848,1855,1879,1893,1920,1943,1953,1977,2019,2020,2045,2154,2183,2198,2199,2256,2270,2291,2361,2437,2515,2535,2550,2567,2572,2629,2634,2636,2659,2673,2704,2708,2721,2726,2728,2733,2775,2801,2812,2814,2846,2887,2894,2974,3008,3022,3028,3035,3044,3111,3112,3116,3132,3141,3145,3163,3183,3212,3291,3305,3307,3325,3329,3348,3374,3398,3407,3419,3421,3432,3458,3495,3574,3618,3641,3651,3684,3698,3766,3873,3878,3882,3891,3931,3933,3953,3962,3968,3998,4028,4035,4042,4096,4108,4112,4116,4123,4176,4223,4241,4285,4290,4309,4316,4329,4344,4378,4413,4425,4435,4449,4469,4509,4556,4565,4570,4577,4618,4625,4680,4686,4687,4697,4712,4720,4724,4730,4772,4782,4847,4851,4855,4948,4960,5007,5023,5053,5119,5139,5209,5218,5219,5226,5279,5288,5376,5397,5425,5438,5439,5455,5514,5523,5542,5551,5556,5559,5565,5566,5572,5580,5602,5614,5634,5635,5650,5663,5664,5704,5709,5723,5733,5743,5763,5812,5851,5867,5873,5882,5906,5907,5937,5947,5980,6014,6023,6034,6053,6054,6057,6077,6082,6093,6113,6116,6119,6123,6170,6191,6196,6227,6268,6315,6327,6333,6357,6418,6446,6449,6459,6530,6557,6559,6560,6580,6646,6667,6679,6690,6699,6715,6731,6755,6771,6775,6808,6893,6910,6911,6943,6949,6957,6963,6968,7001,7005,7032,7040,7044,7047,7067,7079,7093,7127,7129,7151,7164,7178,7180,7227,7241,7246,7264,7270,7304,7308,7379,7408,7449,7469,7534,7537,7557,7570,7625,7651,7666,7669,7710,7711,7713,7719,7728,7743,7762,7786,7822,7837,7852,7883,7895,7902,7942,7967,7973,7986,7995,8014,8055,8071,8107,8126,8149,8163,8166,8215,8220,8253,8261,8325,8344,8373,8383,8407,8477,8497,8541,8546,8556,8564,8602,8643,8703,8737,8770,8775,8792,8816,8818,8863,8865,8874,8942,8959,8987,8989,9015,9044,9094,9113,9139,9176,9177,9179,9202,9207,9216,9228,9238,9253,9300,9314,9317,9337,9357,9411,9419,9554,9569,9580,9587,9604,9610,9645,9663,9678,9764,9788,9802,9854,9863,9893,9921,9932,9939,9970,9989,10003,10005,10018,10024,10038,10082,10103,10116,10117,10131,10147,10150,10181,10182,10183,10188,10229,10244,10272,10276,10306,10335,10365,10383,10385,10438,10444,10447,10453,10466,10499,10503,10513,10573,10590,10611,10612,10635,10643,10671,10704,10732,10772,10786,10816,10825,10830,10837,10862,10906,10993,11032,11034,11038,11066,11086,11101,11191,11194,11197,11199,11201,11203,11228,11271,11302,11315,11339,11341,11345,11353,11442,11453,11454,11465,11466,11474,11507,11529,11567,11590,11598,11613,11622,11631,11635,11647,11713,11714,11727,11733,11770,11772,11774,11821,11823,11828,11833,11849,11861,11865,11932,11949,11985,11990,12005,12015,12076,12087,12170,12186,12192,12214,12238,12249,12264,12277,12291,12387,12396,12426,12429,12438,12480,12531,12541,12552,12565,12591,12600,12663,12697,12777,12801,12811,12843,12896,12906,12986,13074,13160,13168,13174,13269,13276,13356,13362,13436,13456,13457,13499,13510,13590,13599,13622,13651,13661,13693,13717,13792,13836,13842,13860,13906,13920,13924,13977,14016,14051,14062,14087,14280,14371,14442,14446,14490,14527,14528,14534,14601,14608,14654,14693,14703,14712,14738,14795,14828,14890,14893,14917,14918,14923,14947,14967,15019,15049,15070,15143,15213,15226,15252,15254,15272,15275,15290,15316,15367,15388,15448,15479,15480,15482,15516,15520,15522,15527,15545,15565,15593,15662,15664,15686,15702,15706,15720,15771,15806,15832,15851,15877,15891,15918,16011,16023,16076,16089,16155,16199,16207,16250,16268,16277,16297,16316,16325,16399,16424,16476,16557,16570,16577,16584,16597,16601,16687,16701,16723,16759,16761,16780,16781,16812,16835,16876,16949,16970,17032,17033,17037,17057,17076,17152,17185,17202,17231,17279,17283,17305,17324,17336,17341,17370,17371,17372,17378,17379],"61":[3,5,26,28,43,93,134,166,169,189,199,224,228,294,310,316,341,356,422,433,461,473,496,511,529,535,558,559,569,573,580,598,611,636,640,643,664,686,770,805,823,845,866,871,874,890,893,905,907,915,925,940,964,991,1001,1041,1042,1054,1066,1161,1218,1241,1311,1354,1361,1394,1412,1424,1429,1443,1461,1463,1472,1474,1601,1617,1634,1654,1683,1707,1742,1766,1767,1781,1785,1803,1821,1824,1849,1856,1912,1920,1932,1960,1976,2011,2014,2020,2024,2026,2058,2070,2171,2187,2206,2222,2313,2343,2346,2375,2411,2437,2560,2570,2639,2741,2746,2765,2817,2840,2921,2933,2966,2972,2983,2988,3040,3078,3121,3135,3142,3158,3170,3187,3224,3232,3234,3263,3285,3286,3296,3310,3314,3332,3348,3364,3367,3398,3420,3432,3434,3454,3461,3464,3568,3593,3596,3635,3649,3657,3672,3727,3768,3825,3831,3838,3894,3898,3904,3917,3931,3946,3989,4027,4056,4081,4082,4127,4144,4167,4183,4193,4211,4217,4220,4296,4305,4352,4376,4387,4465,4474,4489,4531,4545,4556,4561,4578,4600,4634,4691,4699,4724,4727,4806,4824,4847,4857,4879,4880,4930,4931,4978,4982,4997,4999,5030,5064,5075,5084,5086,5158,5161,5182,5186,5187,5228,5238,5247,5261,5262,5269,5282,5283,5304,5309,5313,5338,5344,5349,5352,5358,5432,5442,5452,5474,5520,5524,5551,5557,5628,5697,5736,5759,5805,5808,5818,5832,5835,5839,5841,5879,5881,5897,5901,5931,5986,6037,6069,6076,6085,6091,6105,6135,6148,6163,6164,6188,6212,6218,6230,6233,6254,6279,6300,6318,6386,6391,6411,6431,6451,6602,6644,6646,6668,6684,6694,6703,6747,6755,6760,6767,6771,6802,6850,6866,6884,6915,6917,6922,6923,6924,6941,6958,6964,6968,7005,7028,7040,7051,7054,7057,7060,7096,7126,7151,7155,7158,7183,7192,7247,7262,7272,7276,7293,7298,7310,7314,7325,7358,7363,7385,7396,7409,7422,7436,7445,7450,7477,7481,7535,7537,7569,7586,7612,7634,7636,7639,7720,7768,7782,7810,7812,7818,7837,7851,7874,7893,7910,7922,7938,7944,7978,7984,8018,8020,8022,8025,8039,8064,8102,8122,8146,8166,8167,8174,8190,8191,8211,8365,8377,8410,8416,8432,8441,8448,8469,8470,8485,8495,8497,8501,8506,8511,8530,8556,8567,8611,8613,8661,8680,8695,8711,8736,8798,8841,8877,8954,8974,8977,8987,9030,9031,9076,9081,9086,9146,9149,9217,9243,9245,9259,9264,9271,9272,9294,9397,9419,9427,9498,9500,9503,9512,9543,9544,9581,9622,9626,9627,9633,9639,9643,9683,9724,9736,9740,9749,9752,9755,9761,9782,9787,9862,9877,9885,9902,9916,9975,10000,10011,10037,10068,10087,10105,10110,10118,10121,10123,10149,10154,10158,10160,10186,10210,10212,10269,10273,10292,10310,10329,10368,10379,10445,10450,10453,10487,10488,10494,10534,10557,10558,10576,10620,10646,10666,10716,10721,10730,10745,10749,10758,10759,10773,10777,10782,10826,10841,10847,10858,10896,10954,10976,10990,11009,11026,11038,11065,11085,11093,11103,11146,11169,11216,11234,11236,11291,11296,11300,11302,11342,11366,11377,11417,11420,11430,11489,11506,11519,11524,11540,11541,11548,11591,11595,11601,11608,11636,11690,11712,11741,11751,11771,11777,11780,11791,11796,11798,11831,11852,11861,11870,11886,11925,11997,12038,12052,12084,12134,12140,12149,12152,12163,12165,12178,12214,12219,12221,12224,12276,12291,12302,12316,12318,12331,12449,12457,12565,12573,12632,12659,12676,12680,12684,12717,12745,12774,12776,12787,12799,12815,12823,12829,12846,12861,12886,12895,12937,12943,12953,12955,12960,12963,12973,13005,13035,13062,13111,13129,13177,13193,13196,13198,13203,13242,13253,13265,13268,13276,13279,13305,13317,13329,13330,13354,13428,13431,13438,13444,13451,13481,13529,13563,13570,13644,13678,13684,13713,13717,13751,13764,13802,13829,13899,13902,13955,13986,14003,14015,14020,14112,14129,14141,14168,14181,14191,14194,14201,14220,14248,14292,14299,14326,14334,14346,14385,14400,14474,14475,14478,14482,14489,14517,14522,14531,14581,14588,14601,14608,14633,14640,14641,14684,14687,14725,14732,14760,14780,14823,14842,14851,14858,14865,14881,14942,14960,14961,15078,15096,15103,15110,15111,15128,15163,15190,15194,15199,15217,15228,15241,15257,15287,15306,15351,15366,15376,15382,15399,15414,15441,15445,15489,15503,15527,15553,15558,15573,15574,15598,15688,15721,15722,15735,15744,15749,15765,15875,15892,15906,15997,16046,16051,16075,16119,16126,16182,16205,16227,16235,16278,16322,16348,16368,16370,16385,16389,16410,16417,16423,16432,16515,16527,16603,16607,16618,16632,16657,16678,16681,16686,16688,16727,16746,16762,16818,16819,16862,16864,16865,16905,16987,17009,17011,17055,17135,17244,17258,17269,17282,17353,17363],"62":[36,61,91,150,242,262,269,278,319,407,413,433,440,464,515,573,591,639,662,736,742,754,759,839,845,888,920,922,944,1012,1023,1078,1089,1109,1131,1136,1198,1262,1278,1317,1368,1380,1400,1440,1445,1493,1494,1511,1556,1576,1583,1677,1730,1735,1864,1876,1879,1880,1926,2024,2035,2049,2064,2070,2094,2142,2163,2215,2242,2247,2264,2334,2388,2400,2412,2449,2478,2498,2559,2598,2619,2620,2647,2670,2684,2693,2785,2798,2810,2867,2885,2892,2945,2965,2975,3006,3106,3145,3158,3165,3166,3192,3196,3309,3384,3408,3411,3427,3460,3471,3484,3490,3494,3503,3533,3583,3657,3680,3709,3758,3767,3800,3801,3868,3899,3902,4024,4038,4061,4064,4103,4141,4142,4144,4174,4181,4221,4245,4268,4286,4298,4320,4324,4330,4429,4442,4484,4509,4514,4560,4596,4603,4765,4771,4790,4794,4801,4849,4866,4869,4897,4975,5070,5105,5142,5200,5215,5271,5299,5364,5371,5394,5404,5452,5530,5579,5583,5642,5657,5692,5750,5756,5759,5765,5775,5784,5892,5897,5939,5959,5997,6046,6081,6111,6146,6158,6177,6195,6205,6234,6238,6240,6293,6300,6387,6405,6423,6472,6495,6501,6510,6557,6593,6625,6628,6652,6687,6689,6717,6781,6783,6812,6833,6870,6928,6958,6969,7009,7023,7053,7067,7069,7074,7117,7128,7155,7157,7183,7187,7189,7252,7261,7267,7274,7297,7300,7340,7369,7376,7385,7409,7456,7458,7464,7488,7555,7584,7590,7592,7604,7622,7649,7662,7678,7707,7712,7718,7763,7777,7850,7868,7880,7909,7957,8021,8033,8054,8067,8102,8115,8125,8155,8189,8259,8292,8299,8306,8376,8396,8452,8455,8480,8483,8496,8524,8538,8597,8617,8633,8726,8769,8771,8774,8777,8785,8832,8871,9024,9092,9100,9117,9125,9177,9179,9191,9210,9238,9279,9293,9336,9402,9408,9466,9519,9533,9546,9565,9593,9595,9621,9624,9686,9693,9703,9723,9772,9774,9781,9807,9830,9832,9910,9933,10016,10045,10073,10089,10100,10173,10184,10203,10209,10220,10237,10257,10411,10466,10491,10502,10520,10532,10557,10577,10607,10613,10617,10618,10632,10675,10727,10735,10744,10753,10789,10792,10837,10865,10877,10909,10946,10949,10968,11046,11061,11078,11119,11122,11127,11214,11244,11281,11287,11296,11304,11307,11339,11365,11370,11384,11429,11457,11462,11527,11531,11536,11540,11562,11563,11575,11665,11711,11739,11760,11783,11823,11852,11886,11909,11933,11945,11953,11980,12035,12052,12113,12161,12164,12221,12351,12461,12471,12520,12534,12581,12596,12608,12620,12687,12753,12831,12832,12835,12882,12883,12905,12975,13012,13014,13084,13122,13151,13173,13182,13198,13366,13401,13412,13474,13500,13528,13537,13557,13575,13576,13589,13635,13744,13757,13793,13920,13956,13965,13979,14018,14086,14221,14300,14385,14388,14392,14420,14425,14451,14455,14483,14499,14527,14553,14601,14603,14629,14637,14736,14741,14878,14908,14972,15073,15098,15218,15249,15253,15292,15299,15480,15504,15553,15625,15629,15694,15696,15778,15816,15861,15916,15968,15976,15997,16042,16059,16102,16156,16170,16277,16326,16348,16349,16391,16451,16463,16514,16533,16554,16563,16587,16608,16610,16701,16717,16730,16756,16792,16832,16834,16848,16905,16919,16946,17001,17008,17023,17038,17134,17149,17184,17308,17331,17342,17360],"63":[26,321,756,832,1112,1190,1261,1417,1465,1630,1680,1721,1746,1753,1772,2001,2130,2231,2305,2565,2648,2701,2710,2713,2814,2870,2877,2958,3017,3209,3326,3389,3423,3684,3784,3815,4009,4123,4172,4307,4747,4853,4956,4979,5117,5409,5426,5538,5551,5671,5766,5786,5977,6020,6145,6383,6411,6438,6560,6806,6812,6832,6849,7027,7141,7192,7228,7282,7356,7567,7891,8181,8234,8368,8380,8461,8508,8619,8629,8648,8694,8719,8887,9257,9370,9516,9637,9754,9776,9784,9789,9793,9889,9937,10013,10029,10057,10209,10278,10293,10389,10439,10463,10586,10657,11023,11106,11113,11150,11172,11204,11274,11376,11384,11492,11641,11908,12017,12188,12275,12915,12934,13019,13298,13417,13559,13705,13811,13841,14034,14311,15075,15102,15144,15158,15316,15462,16172,17116,17223]}}

==> anc/reproduce/sets/twin_archetype_precommitment.json <==
{"name":"random twin of precommitment","kind":"archetype","group":"precommitment","twin_of":"precommitment","n_neurons":39793,"layers":{"0":[6,8,18,22,31,34,168,305,317,355,370,452,472,496,612,618,651,693,773,779,796,813,863,866,870,953,963,1025,1124,1149,1150,1249,1295,1349,1503,1505,1513,1621,1639,1683,1710,1733,1811,1819,1842,1892,1939,1969,1997,2060,2099,2103,2180,2250,2275,2322,2352,2396,2454,2456,2493,2558,2606,2616,2642,2664,2691,2747,2755,2802,2821,2893,3228,3245,3311,3320,3328,3414,3488,3507,3546,3578,3612,3622,3702,3782,3805,3847,3864,3868,3873,3891,4023,4031,4037,4069,4084,4134,4152,4210,4219,4274,4317,4505,4508,4539,4540,4599,4658,4668,4679,4684,4687,4757,4781,4846,4852,4898,4974,5017,5062,5114,5120,5121,5168,5230,5279,5325,5385,5400,5405,5410,5437,5466,5475,5548,5566,5573,5647,5652,5699,5704,5720,5760,5762,5767,5837,5843,5845,5849,5978,6013,6035,6043,6051,6101,6183,6213,6278,6282,6347,6360,6384,6430,6436,6446,6464,6497,6537,6546,6579,6620,6914,6964,7027,7062,7069,7084,7108,7112,7261,7318,7322,7342,7349,7352,7353,7355,7455,7459,7461,7528,7581,7712,7886,7891,8020,8026,8053,8055,8064,8138,8157,8160,8167,8247,8286,8309,8369,8396,8415,8427,8443,8445,8501,8634,8726,8779,8928,8935,9046,9066,9079,9090,9101,9104,9213,9268,9298,9315,9316,9459,9461,9496,9510,9519,9594,9629,9663,9706,9928,9947,9985,9989,10068,10069,10156,10203,10206,10214,10217,10239,10286,10322,10494,10534,10543,10565,10568,10578,10650,10690,10711,10733,10752,10781,10813,10825,11034,11054,11138,11165,11236,11250,11254,11364,11436,11454,11528,11575,11588,11595,11599,11673,11704,11706,11843,11868,11966,11997,12009,12010,12136,12156,12177,12290,12304,12307,12318,12326,12352,12419,12461,12575,12678,12706,12727,12786,12801,12826,12853,12924,12960,12966,13075,13137,13143,13165,13195,13238,13269,13277,13360,13388,13487,13492,13502,13517,13523,13645,13717,13773,13983,13986,13987,14075,14105,14149,14192,14198,14206,14214,14235,14267,14294,14310,14345,14359,14386,14458,14459,14480,14486,14526,14542,14551,14614,14687,14716,14815,14947,14992,14998,14999,15169,15179,15365,15366,15385,15594,15637,15697,15703,15713,15796,15813,15831,15838,15890,15895,15903,15907,15915,15993,16051,16065,16120,16138,16251,16258,16300,16377,16380,16432,16450,16566,16589,16633,16642,16668,16720,16794,16797,16866,16891,16899,16933,16941,16975,17026,17038,17062,17068,17084,17153,17231,17242,17280,17287,17386,17396],"1":[12,23,67,75,76,82,92,94,125,150,196,251,301,303,310,366,392,409,417,418,437,450,462,491,522,535,551,574,597,608,637,642,651,662,681,699,729,754,803,826,881,914,915,962,994,997,999,1002,1013,1014,1016,1027,1041,1058,1103,1148,1155,1183,1208,1212,1213,1247,1255,1258,1273,1315,1320,1324,1333,1345,1349,1367,1386,1401,1410,1412,1413,1417,1432,1443,1447,1484,1497,1529,1541,1546,1590,1592,1599,1620,1625,1645,1647,1655,1670,1788,1793,1803,1806,1821,1826,1887,1898,1928,1935,1944,1950,1961,1964,1977,2011,2018,2062,2092,2109,2136,2155,2169,2175,2189,2213,2272,2278,2284,2307,2310,2389,2408,2410,2416,2424,2453,2454,2468,2507,2521,2531,2548,2549,2560,2580,2591,2599,2643,2656,2661,2667,2669,2671,2687,2749,2756,2759,2764,2788,2840,2891,2905,2917,2920,2927,2943,2946,2959,2961,2993,2998,3016,3019,3066,3082,3101,3194,3197,3235,3238,3243,3254,3264,3266,3274,3282,3301,3361,3362,3374,3382,3385,3393,3397,3410,3430,3433,3443,3453,3456,3525,3533,3550,3568,3586,3605,3607,3634,3640,3680,3689,3727,3741,3763,3791,3803,3812,3883,3920,3941,3944,3953,3995,4053,4056,4064,4118,4120,4130,4132,4199,4215,4221,4274,4280,4283,4297,4316,4320,4331,4402,4407,4426,4434,4459,4466,4482,4485,4487,4490,4501,4512,4533,4571,4603,4607,4648,4649,4654,4667,4700,4736,4739,4758,4784,4793,4794,4810,4818,4849,4878,4894,4908,4954,4955,5043,5054,5059,5080,5100,5145,5178,5180,5194,5197,5213,5215,5249,5254,5258,5267,5304,5320,5345,5416,5438,5461,5513,5524,5525,5527,5600,5601,5602,5605,5611,5637,5645,5691,5700,5712,5736,5777,5778,5791,5804,5806,5854,5863,5872,5880,5887,5890,5925,5955,5964,5980,5990,6019,6047,6048,6055,6057,6058,6060,6091,6102,6107,6126,6130,6135,6153,6233,6259,6285,6298,6324,6345,6351,6358,6362,6415,6489,6497,6524,6527,6540,6576,6598,6606,6612,6614,6621,6625,6631,6632,6638,6645,6659,6667,6674,6679,6733,6774,6778,6799,6807,6811,6820,6831,6834,6848,6884,6919,6932,6941,6955,6959,6984,6998,7003,7007,7041,7051,7064,7103,7104,7129,7138,7185,7197,7205,7214,7228,7253,7275,7311,7324,7345,7349,7392,7397,7457,7477,7508,7532,7538,7578,7586,7609,7649,7668,7680,7720,7742,7758,7794,7804,7807,7828,7833,7841,7871,7888,7912,7916,7918,7933,7960,7982,8006,8065,8095,8100,8111,8150,8163,8164,8180,8182,8184,8218,8220,8248,8258,8260,8287,8290,8338,8384,8408,8426,8445,8456,8471,8480,8511,8535,8539,8672,8673,8675,8721,8741,8752,8803,8811,8813,8836,8879,8889,8918,8919,8921,8924,8933,8945,8984,9009,9012,9017,9023,9035,9037,9048,9055,9072,9085,9094,9103,9106,9150,9165,9183,9190,9199,9205,9287,9299,9329,9376,9377,9396,9407,9443,9447,9452,9482,9499,9501,9525,9532,9534,9547,9550,9555,9561,9566,9595,9623,9628,9631,9651,9658,9716,9725,9745,9752,9761,9770,9776,9777,9783,9785,9792,9811,9818,9855,9860,9905,9954,9965,10018,10019,10024,10073,10076,10085,10091,10111,10113,10118,10136,10157,10162,10187,10190,10194,10220,10221,10242,10250,10259,10281,10282,10351,10372,10379,10382,10396,10402,10407,10423,10429,10444,10479,10495,10498,10499,10505,10563,10583,10606,10608,10610,10631,10644,10682,10710,10731,10745,10792,10817,10837,10889,10931,10974,11020,11027,11035,11036,11069,11075,11105,11135,11144,11153,11167,11192,11205,11214,11215,11225,11231,11249,11257,11275,11326,11331,11380,11383,11432,11451,11457,11491,11499,11510,11571,11597,11683,11696,11699,11725,11726,11732,11734,11742,11751,11799,11827,11832,11842,11846,11896,11906,11920,11944,11964,11968,11977,11995,11997,12001,12013,12015,12018,12064,12077,12109,12111,12121,12129,12132,12162,12178,12277,12297,12311,12316,12320,12402,12418,12427,12490,12492,12505,12513,12529,12548,12573,12585,12602,12603,12641,12671,12672,12684,12759,12795,12808,12820,12846,12855,12890,12916,12917,12919,12926,12942,12986,13027,13031,13111,13112,13145,13152,13164,13193,13234,13274,13278,13340,13361,13402,13405,13421,13445,13463,13485,13493,13531,13533,13540,13543,13581,13582,13600,13603,13617,13624,13633,13668,13758,13766,13781,13906,13916,13932,13935,13973,14008,14024,14075,14086,14088,14090,14112,14118,14139,14154,14176,14180,14181,14183,14195,14211,14216,14226,14239,14250,14266,14271,14272,14297,14347,14386,14421,14443,14458,14470,14472,14473,14474,14482,14493,14503,14522,14535,14543,14615,14622,14670,14696,14701,14702,14738,14746,14748,14765,14766,14879,14906,14910,14937,14939,14951,15010,15015,15024,15029,15031,15038,15104,15116,15132,15149,15157,15158,15228,15233,15260,15294,15303,15324,15329,15332,15334,15340,15343,15346,15359,15374,15378,15385,15396,15405,15435,15445,15454,15493,15511,15554,15577,15591,15612,15640,15653,15670,15674,15685,15686,15690,15726,15772,15803,15810,15864,15890,15928,15960,16000,16028,16030,16038,16047,16053,16055,16098,16188,16199,16210,16259,16272,16278,16287,16291,16298,16323,16324,16344,16353,16360,16383,16408,16427,16457,16488,16499,16567,16568,16589,16593,16611,16653,16658,16700,16708,16713,16722,16736,16758,16795,16801,16817,16830,16846,16849,16858,16868,16878,16900,16931,16946,16955,16985,16991,16997,17005,17012,17066,17078,17083,17084,17089,17110,17157,17173,17177,17193,17198,17218,17238,17243,17250,17292,17318,17321,17329,17368,17390,17400,17402],"2":[1,37,59,62,168,231,242,341,366,371,528,630,676,702,770,831,842,1021,1061,1207,1244,1337,1480,1518,1622,1683,1703,1863,1866,1891,1986,2001,2063,2077,2154,2175,2200,2234,2235,2245,2247,2396,2431,2517,2556,2611,2658,2676,2682,2690,2776,2820,2968,3013,3016,3137,3142,3198,3328,3329,3341,3403,3414,3471,3559,3574,3595,3723,3796,3830,3872,3874,3923,4007,4017,4040,4054,4127,4136,4195,4306,4319,4352,4386,4406,4420,4430,4500,4663,4669,4756,4788,4837,4913,4919,4991,5015,5025,5173,5180,5181,5230,5272,5277,5284,5316,5333,5338,5344,5403,5445,5454,5498,5509,5523,5571,5572,5598,5615,5734,5746,5760,5831,5881,5894,5980,6076,6091,6109,6205,6239,6240,6244,6256,6407,6483,6554,6569,6574,6643,6780,6907,7040,7060,7154,7184,7231,7258,7304,7316,7345,7523,7554,7613,7631,7677,7690,7693,7819,7895,7907,7973,8012,8040,8077,8096,8109,8143,8150,8207,8242,8245,8246,8248,8264,8268,8276,8327,8360,8404,8445,8449,8451,8634,8644,8649,8682,8759,8800,8819,8847,8855,9055,9066,9088,9096,9126,9321,9396,9471,9502,9503,9668,9702,9759,9764,9785,9812,9814,9850,9912,9962,10056,10083,10147,10260,10326,10381,10390,10404,10425,10463,10520,10521,10668,10680,10726,10757,10850,10886,10904,11097,11132,11214,11256,11315,11345,11349,11418,11521,11583,11708,11765,11831,11880,11916,11944,11961,11998,12010,12013,12077,12081,12132,12178,12200,12205,12295,12345,12356,12405,12447,12472,12484,12497,12719,12732,12744,12759,12808,12857,12893,12900,12903,12913,12994,13020,13030,13074,13095,13107,13151,13152,13165,13268,13619,13645,13707,13783,13787,13805,13838,13870,14012,14026,14065,14121,14173,14180,14187,14196,14198,14218,14246,14284,14307,14330,14373,14460,14484,14578,14656,14692,14768,14776,14798,14834,14843,14868,14979,15005,15098,15130,15143,15148,15241,15251,15280,15287,15306,15315,15365,15393,15482,15587,15611,15669,15711,15741,15763,15805,15814,15871,15983,16010,16059,16127,16139,16141,16171,16217,16257,16351,16352,16376,16430,16449,16622,16840,16848,16881,16931,16968,17005,17107,17184,17249,17261,17263,17330,17349,17377,17384,17392],"3":[3,18,33,54,96,120,139,162,173,180,198,229,235,246,264,273,287,339,402,419,495,505,530,534,579,604,634,693,732,746,761,781,789,790,825,827,913,919,936,947,956,957,968,983,1009,1020,1022,1034,1038,1063,1077,1128,1135,1144,1147,1157,1182,1202,1219,1277,1285,1322,1330,1345,1350,1390,1393,1432,1446,1493,1497,1506,1529,1537,1545,1553,1570,1627,1632,1638,1644,1676,1785,1792,1800,1807,1829,1831,1849,1904,1921,1930,1937,1949,1951,1953,1958,1960,2001,2019,2047,2090,2101,2148,2158,2159,2231,2250,2285,2301,2347,2380,2388,2401,2402,2430,2450,2457,2459,2471,2480,2510,2526,2536,2548,2556,2565,2570,2573,2582,2613,2639,2821,2839,2848,2911,2919,2933,3017,3039,3065,3078,3083,3090,3158,3173,3221,3238,3247,3276,3278,3295,3313,3362,3376,3402,3411,3418,3430,3470,3497,3510,3523,3546,3557,3558,3583,3632,3669,3678,3680,3740,3781,3788,3838,3839,3841,3848,3887,3950,3972,4050,4053,4056,4067,4115,4128,4168,4178,4210,4221,4230,4237,4247,4319,4333,4355,4364,4372,4383,4393,4400,4405,4444,4458,4474,4495,4503,4504,4542,4543,4546,4563,4584,4591,4596,4632,4635,4662,4663,4668,4676,4715,4732,4742,4850,4868,4878,4908,4913,4925,4945,4959,5022,5072,5102,5110,5112,5137,5140,5153,5181,5182,5183,5195,5249,5251,5288,5350,5408,5416,5432,5466,5495,5497,5554,5579,5662,5693,5721,5726,5777,5784,5813,5825,5827,5841,5935,5961,5998,6012,6083,6091,6092,6094,6156,6170,6183,6207,6214,6232,6272,6277,6319,6371,6390,6436,6507,6519,6523,6553,6565,6577,6583,6600,6617,6651,6655,6672,6675,6698,6701,6729,6744,6751,6757,6779,6784,6896,6897,6942,7006,7029,7035,7043,7065,7089,7110,7112,7118,7146,7154,7174,7175,7182,7201,7206,7247,7266,7267,7269,7289,7326,7340,7378,7426,7429,7466,7470,7511,7550,7554,7576,7584,7644,7674,7692,7740,7743,7773,7814,7816,7833,7837,7845,7850,7865,7867,7877,7889,7903,7926,7928,7945,7952,7960,7994,8054,8058,8075,8098,8177,8191,8203,8216,8233,8236,8255,8280,8304,8310,8315,8350,8375,8384,8385,8421,8468,8470,8494,8546,8631,8651,8673,8720,8746,8750,8782,8815,8863,8927,8956,8964,8995,9001,9032,9083,9127,9159,9179,9183,9196,9244,9262,9294,9325,9335,9352,9382,9453,9460,9505,9539,9549,9556,9557,9574,9591,9666,9669,9708,9737,9775,9795,9846,9870,9889,9935,9940,9955,10009,10042,10044,10058,10089,10111,10120,10123,10138,10229,10251,10322,10328,10412,10479,10485,10558,10587,10588,10602,10611,10621,10640,10666,10673,10714,10735,10793,10869,10883,10896,10932,10981,10994,11036,11057,11092,11093,11096,11126,11145,11184,11214,11227,11233,11244,11271,11273,11285,11305,11318,11336,11345,11351,11362,11378,11472,11491,11590,11602,11622,11635,11648,11654,11677,11687,11695,11737,11775,11807,11813,11818,11825,11841,11909,11912,11979,11984,11999,12016,12020,12036,12046,12058,12063,12076,12103,12105,12116,12189,12198,12200,12205,12294,12310,12312,12355,12362,12378,12396,12432,12443,12467,12471,12472,12509,12514,12515,12551,12592,12598,12605,12636,12699,12765,12788,12791,12852,12883,12892,12970,12987,13056,13110,13162,13191,13222,13233,13251,13301,13303,13356,13390,13438,13455,13489,13515,13541,13564,13568,13587,13591,13603,13607,13613,13628,13636,13639,13645,13661,13691,13696,13724,13741,13752,13822,13843,13858,13883,13895,13909,13960,13975,13991,13992,14000,14004,14010,14043,14054,14082,14087,14104,14141,14168,14222,14277,14279,14301,14329,14365,14366,14377,14389,14390,14392,14402,14424,14458,14474,14515,14527,14540,14561,14567,14571,14621,14623,14624,14646,14656,14693,14707,14723,14724,14747,14777,14798,14800,14832,14845,14865,14920,14921,14992,15003,15005,15030,15054,15060,15099,15121,15136,15140,15203,15226,15238,15241,15243,15284,15290,15317,15333,15347,15437,15451,15463,15474,15501,15507,15535,15627,15635,15652,15658,15700,15733,15772,15781,15785,15900,15901,15968,16067,16070,16082,16145,16155,16185,16192,16197,16231,16247,16254,16307,16347,16362,16367,16410,16458,16466,16478,16490,16520,16547,16566,16619,16622,16639,16649,16696,16744,16790,16846,16948,16977,17001,17113,17185,17217,17222,17237,17262,17322,17369,17404],"4":[48,61,88,90,101,105,127,133,157,169,176,200,215,222,236,238,244,277,289,292,297,326,356,405,422,441,451,479,484,505,519,536,590,623,644,651,676,686,704,732,734,739,744,754,812,827,832,855,871,890,895,907,918,927,936,956,998,1017,1022,1054,1063,1079,1099,1110,1124,1130,1150,1152,1154,1160,1173,1247,1251,1268,1270,1275,1291,1296,1318,1347,1351,1359,1381,1410,1415,1418,1424,1450,1460,1478,1494,1499,1512,1538,1544,1553,1563,1564,1589,1597,1601,1608,1609,1632,1655,1737,1775,1809,1824,1853,1860,1917,1919,1921,1931,1957,1965,1969,2045,2082,2117,2128,2161,2205,2207,2229,2237,2280,2289,2299,2329,2373,2397,2452,2467,2533,2535,2564,2587,2607,2636,2643,2652,2718,2728,2750,2764,2783,2793,2797,2811,2826,2849,2902,2905,2923,2970,2988,2990,3000,3011,3078,3080,3161,3209,3237,3253,3268,3313,3323,3331,3358,3365,3366,3379,3382,3430,3433,3438,3440,3458,3462,3474,3483,3541,3549,3553,3555,3575,3578,3584,3586,3646,3652,3659,3660,3668,3681,3682,3724,3738,3747,3750,3765,3782,3796,3867,3885,3894,3931,3965,4004,4011,4020,4034,4059,4070,4077,4108,4112,4131,4153,4154,4156,4176,4205,4215,4264,4267,4272,4286,4312,4316,4320,4330,4349,4422,4436,4455,4477,4489,4509,4529,4548,4550,4579,4592,4610,4619,4681,4696,4720,4729,4742,4755,4766,4770,4776,4804,4822,4868,4877,4878,4884,4903,4957,5056,5058,5060,5070,5087,5099,5114,5115,5147,5149,5151,5159,5166,5243,5249,5261,5278,5289,5312,5318,5355,5384,5402,5465,5510,5521,5542,5547,5579,5610,5617,5622,5642,5662,5667,5681,5695,5704,5725,5730,5765,5766,5784,5800,5818,5845,5872,5877,5883,5897,5944,5945,5971,6036,6105,6130,6156,6182,6197,6226,6227,6253,6260,6289,6290,6311,6317,6318,6332,6335,6341,6358,6376,6394,6438,6452,6478,6503,6529,6566,6663,6668,6684,6693,6701,6713,6730,6735,6739,6744,6753,6789,6793,6845,6852,6860,6877,6904,6912,6925,6934,6939,6965,7001,7009,7031,7087,7101,7102,7114,7171,7189,7230,7262,7263,7278,7283,7295,7306,7324,7380,7385,7389,7392,7409,7427,7439,7475,7481,7499,7515,7531,7554,7568,7586,7594,7607,7629,7630,7646,7657,7692,7710,7724,7736,7742,7763,7802,7820,7854,7901,7953,7981,7997,8027,8032,8040,8049,8086,8108,8119,8152,8226,8242,8246,8263,8287,8295,8328,8356,8374,8409,8413,8427,8433,8435,8470,8500,8522,8540,8600,8622,8637,8652,8657,8675,8686,8704,8743,8752,8754,8762,8799,8804,8819,8834,8876,8879,8886,8911,8931,8944,8949,8963,8968,8986,9002,9015,9026,9044,9053,9071,9081,9094,9098,9105,9118,9120,9121,9147,9158,9164,9170,9178,9212,9225,9233,9257,9289,9296,9361,9362,9386,9415,9440,9441,9472,9482,9487,9504,9511,9519,9523,9548,9555,9561,9575,9686,9709,9743,9746,9759,9793,9806,9810,9816,9829,9838,9856,9866,9868,9870,9899,9921,9928,9952,9963,9967,9978,9987,10049,10060,10081,10093,10101,10129,10147,10151,10154,10173,10199,10203,10221,10225,10294,10328,10334,10346,10348,10362,10366,10379,10412,10420,10431,10436,10472,10494,10495,10513,10539,10549,10553,10558,10588,10609,10696,10718,10727,10766,10775,10782,10794,10803,10811,10815,10818,10827,10830,10831,10839,10845,10846,10851,10864,10867,10872,10879,10914,10920,10921,10934,10947,10996,11003,11017,11035,11067,11078,11083,11093,11113,11114,11119,11144,11195,11219,11245,11271,11284,11309,11345,11346,11353,11418,11467,11486,11496,11605,11672,11674,11687,11701,11711,11722,11729,11739,11740,11751,11774,11777,11778,11779,11790,11798,11826,11924,11947,11957,11981,11982,11983,12035,12077,12091,12111,12158,12204,12219,12226,12238,12274,12281,12298,12340,12350,12353,12358,12366,12374,12381,12399,12408,12423,12464,12484,12494,12517,12570,12608,12622,12640,12649,12675,12688,12721,12736,12744,12752,12756,12760,12783,12785,12795,12842,12862,12899,12925,12946,12963,12970,12976,12983,12985,13004,13071,13079,13088,13090,13112,13119,13126,13168,13178,13179,13180,13188,13193,13219,13243,13263,13268,13269,13285,13293,13314,13319,13335,13343,13387,13412,13420,13472,13496,13501,13502,13518,13533,13540,13547,13577,13669,13676,13717,13744,13755,13793,13794,13819,13842,13893,13927,13970,13992,13998,14014,14036,14063,14068,14097,14122,14156,14214,14220,14223,14231,14275,14276,14307,14318,14355,14366,14373,14374,14382,14391,14397,14409,14432,14508,14521,14578,14581,14596,14609,14620,14640,14643,14657,14666,14689,14715,14734,14741,14742,14758,14778,14794,14808,14823,14831,14862,14883,14901,14908,14918,14942,14948,14981,14986,14988,14993,15004,15025,15030,15057,15068,15128,15140,15164,15182,15185,15188,15204,15233,15237,15281,15294,15297,15301,15320,15328,15330,15378,15405,15462,15468,15478,15511,15521,15532,15534,15550,15578,15594,15645,15683,15689,15690,15717,15718,15736,15825,15862,15891,15919,15920,15933,15935,15992,16012,16041,16106,16109,16151,16154,16186,16198,16231,16254,16270,16329,16347,16351,16360,16404,16409,16412,16421,16442,16443,16482,16490,16506,16556,16600,16610,16612,16618,16629,16633,16645,16651,16660,16711,16716,16731,16741,16744,16796,16798,16808,16828,16842,16845,16893,16896,16911,16916,16924,16947,16973,16977,16978,16982,16988,16990,17002,17005,17009,17015,17056,17060,17070,17072,17074,17095,17107,17124,17126,17178,17182,17186,17203,17216,17225,17313,17315,17317,17332,17354,17403],"5":[1,4,8,37,49,57,76,99,125,137,195,230,307,322,329,342,399,400,414,418,473,484,497,503,518,629,649,687,698,725,784,801,868,883,889,903,922,960,1057,1069,1072,1084,1194,1273,1277,1338,1384,1427,1451,1545,1565,1585,1625,1669,1686,1750,1769,1770,1776,1788,1879,1888,1891,1938,1971,2034,2063,2079,2101,2158,2210,2233,2369,2411,2422,2466,2486,2549,2573,2612,2663,2715,2766,2788,2832,2860,2861,2903,2959,2986,3195,3207,3221,3230,3254,3278,3320,3332,3348,3387,3388,3434,3451,3463,3491,3497,3503,3532,3540,3544,3547,3580,3585,3628,3673,3704,3722,3735,3741,3755,3757,3797,3875,3905,3916,3922,3949,3984,3992,4062,4082,4085,4122,4139,4143,4352,4354,4522,4529,4631,4664,4684,4687,4694,4719,4734,4749,4814,4857,4862,4873,4912,4919,4927,4962,5001,5058,5093,5127,5129,5139,5156,5163,5174,5198,5236,5242,5261,5270,5313,5315,5326,5380,5398,5401,5405,5431,5460,5470,5476,5511,5523,5558,5569,5572,5600,5601,5610,5662,5703,5735,5746,5791,5856,5865,5868,5869,5924,5959,5964,6001,6020,6021,6122,6167,6193,6220,6229,6240,6242,6247,6283,6336,6351,6354,6356,6399,6417,6436,6440,6481,6552,6690,6699,6700,6751,6791,6826,6849,6850,6903,6909,6996,7001,7048,7053,7078,7106,7108,7126,7146,7151,7171,7229,7237,7286,7295,7304,7309,7348,7359,7384,7412,7416,7442,7455,7462,7470,7502,7505,7544,7557,7621,7637,7657,7690,7697,7734,7749,7836,7853,7859,7937,7967,7972,7990,8033,8052,8102,8103,8111,8120,8139,8181,8215,8240,8276,8307,8337,8375,8409,8449,8487,8497,8503,8506,8520,8543,8552,8555,8563,8581,8613,8617,8639,8648,8660,8676,8690,8722,8744,8761,8764,8778,8784,8785,8879,8882,8887,8917,8926,8938,8960,9005,9006,9066,9088,9200,9203,9240,9256,9300,9341,9354,9361,9362,9372,9399,9401,9408,9441,9473,9567,9584,9596,9708,9710,9724,9776,9801,9823,9862,9873,9874,9908,10047,10063,10077,10091,10140,10157,10207,10222,10267,10360,10361,10399,10412,10416,10517,10519,10532,10544,10615,10620,10626,10671,10674,10684,10694,10719,10803,10831,10846,10909,10911,10930,10935,10968,11036,11096,11161,11162,11171,11201,11204,11221,11335,11352,11378,11400,11427,11445,11480,11483,11512,11522,11528,11531,11554,11570,11577,11578,11582,11590,11603,11656,11670,11673,11720,11742,11818,11836,11844,11858,11859,11899,11901,11941,11962,11989,12006,12060,12075,12082,12109,12139,12187,12203,12237,12279,12285,12290,12291,12339,12360,12364,12365,12421,12489,12503,12513,12541,12553,12565,12571,12605,12641,12673,12761,12767,12792,12817,12826,12844,12873,12976,12991,12992,13050,13106,13184,13214,13222,13238,13257,13309,13315,13324,13330,13342,13349,13357,13360,13373,13397,13398,13417,13430,13477,13487,13498,13511,13520,13535,13541,13546,13547,13596,13625,13635,13685,13697,13718,13733,13767,13770,13779,13808,13826,13853,13874,13974,13988,13995,14037,14093,14095,14116,14141,14145,14153,14215,14218,14259,14261,14268,14285,14290,14315,14342,14355,14365,14433,14477,14499,14517,14528,14534,14556,14557,14606,14612,14614,14615,14632,14645,14646,14676,14690,14756,14772,14774,14794,14811,14822,14839,14894,14938,14941,14953,14973,14975,14989,15023,15032,15049,15054,15057,15078,15081,15163,15185,15187,15188,15213,15219,15221,15233,15257,15272,15284,15292,15320,15338,15342,15343,15363,15377,15407,15417,15505,15516,15618,15627,15630,15649,15664,15683,15684,15702,15709,15719,15734,15770,15849,15877,15898,15903,15905,15964,15977,16084,16085,16192,16211,16293,16299,16366,16370,16376,16400,16433,16483,16525,16528,16566,16578,16655,16673,16700,16711,16779,16807,16833,16876,16915,16975,17048,17055,17058,17081,17085,17092,17096,17143,17147,17168,17171,17186,17193,17283,17286,17296,17297,17300,17336,17341,17347,17361,17377,17387,17403],"6":[34,64,165,234,241,259,286,289,295,316,341,347,369,402,443,464,466,489,520,579,584,591,594,595,610,621,631,644,646,662,674,731,784,797,799,803,849,947,981,991,1087,1103,1281,1305,1342,1436,1460,1465,1607,1708,1711,1758,1762,1776,1785,1804,1874,1878,1892,1906,1960,1988,2062,2066,2082,2092,2107,2121,2148,2173,2183,2185,2320,2326,2350,2456,2466,2504,2626,2701,2740,2782,2819,3091,3164,3185,3198,3214,3229,3261,3288,3384,3451,3454,3479,3599,3630,3665,3667,3708,3768,3775,3816,3888,3938,3942,3944,3946,3993,4002,4030,4046,4076,4146,4153,4223,4343,4395,4436,4457,4460,4474,4610,4615,4631,4681,4699,4701,4712,4726,4748,4751,4781,4797,4799,4811,4854,4874,4922,4932,4988,5040,5064,5098,5103,5193,5209,5261,5284,5348,5349,5357,5373,5387,5461,5482,5485,5497,5517,5523,5609,5676,5691,5692,5694,5697,5712,5718,5740,5819,5892,5933,5937,5972,6018,6039,6057,6062,6103,6123,6125,6134,6199,6254,6266,6348,6391,6399,6435,6520,6539,6558,6573,6591,6596,6611,6792,6810,6824,6838,6858,6862,6874,6891,6894,6916,7010,7035,7074,7093,7119,7181,7189,7214,7223,7266,7274,7295,7299,7349,7366,7387,7481,7548,7608,7653,7669,7672,7716,7830,7843,7888,7895,7902,7927,7928,7964,7971,7986,8061,8071,8085,8107,8108,8188,8200,8201,8205,8216,8239,8261,8268,8311,8341,8347,8354,8383,8387,8490,8537,8562,8578,8591,8610,8627,8654,8680,8711,8718,8754,8755,8758,8815,8902,8924,8929,8950,8963,8983,9109,9113,9140,9183,9201,9232,9260,9355,9366,9373,9392,9420,9423,9457,9495,9503,9632,9643,9670,9682,9684,9721,9728,9759,9766,9802,9825,9846,9848,9890,9962,9971,10082,10135,10225,10287,10292,10306,10362,10382,10421,10440,10444,10476,10482,10491,10503,10508,10509,10540,10544,10553,10558,10580,10583,10601,10682,10694,10759,10794,10803,10840,10851,10857,10874,10953,10954,10958,10976,10991,10992,11010,11011,11089,11210,11252,11255,11256,11307,11356,11384,11401,11422,11446,11504,11505,11520,11561,11596,11611,11624,11649,11653,11727,11732,11748,11754,11762,11785,11822,11864,11874,11914,11962,11964,11976,11977,11994,11998,12026,12028,12033,12088,12121,12122,12130,12185,12199,12254,12278,12306,12317,12322,12343,12354,12376,12409,12424,12435,12440,12459,12487,12499,12551,12557,12601,12630,12635,12715,12746,12748,12796,12860,12874,12918,13005,13011,13096,13107,13120,13159,13226,13283,13306,13317,13333,13388,13434,13457,13554,13607,13620,13627,13660,13685,13689,13734,13758,13836,13844,13851,13864,13882,13884,13886,13928,13957,13970,14005,14044,14057,14060,14080,14088,14094,14175,14183,14186,14205,14259,14264,14273,14310,14365,14422,14465,14470,14546,14598,14618,14671,14693,14698,14771,14846,14855,14888,14893,14904,14911,14938,14942,14945,14956,15070,15074,15090,15129,15141,15154,15156,15167,15182,15232,15305,15341,15362,15367,15411,15449,15469,15515,15541,15560,15610,15643,15713,15726,15795,15803,15929,15977,16025,16089,16159,16163,16204,16211,16223,16230,16245,16254,16255,16260,16287,16304,16307,16396,16422,16432,16490,16515,16532,16564,16591,16593,16596,16612,16646,16656,16696,16699,16700,16707,16712,16736,16784,16813,16861,16867,16883,16909,17022,17040,17060,17147,17184,17189,17209,17320,17326,17349,17380,17392],"7":[39,101,137,148,177,212,221,275,288,331,333,340,366,370,373,381,389,425,429,503,507,543,585,593,594,622,629,650,669,704,714,725,776,787,803,812,826,847,868,887,920,927,932,949,989,1001,1036,1037,1067,1080,1090,1092,1120,1155,1177,1258,1283,1295,1300,1311,1317,1340,1436,1444,1530,1562,1629,1653,1682,1715,1718,1739,1860,1907,1911,1942,1950,1959,2006,2030,2045,2158,2218,2221,2237,2241,2252,2264,2280,2325,2326,2360,2368,2394,2413,2439,2507,2525,2545,2607,2647,2669,2677,2712,2713,2772,2778,2786,2803,2862,2864,3004,3013,3021,3027,3040,3048,3102,3135,3190,3194,3253,3342,3374,3397,3460,3511,3525,3529,3532,3538,3570,3571,3615,3617,3621,3625,3630,3668,3704,3742,3801,3815,3839,3893,3980,4008,4040,4099,4117,4174,4202,4205,4291,4318,4360,4405,4485,4488,4496,4497,4550,4612,4617,4620,4635,4645,4646,4707,4773,4817,4861,4867,4905,4966,4982,5021,5048,5062,5083,5098,5109,5174,5244,5271,5324,5335,5338,5343,5392,5415,5428,5508,5510,5511,5549,5560,5590,5591,5595,5597,5667,5692,5729,5762,5799,5825,5913,5917,5958,6016,6018,6023,6040,6057,6075,6087,6137,6174,6183,6186,6188,6303,6307,6309,6317,6321,6361,6441,6452,6460,6480,6489,6523,6539,6574,6633,6642,6674,6719,6723,6726,6752,6802,6832,6967,6998,7022,7030,7163,7164,7167,7187,7207,7248,7337,7353,7383,7390,7397,7425,7454,7487,7497,7549,7568,7634,7644,7761,7777,7783,7804,7807,7837,7861,7869,7894,7966,7971,7987,8053,8083,8138,8154,8177,8272,8299,8385,8519,8580,8619,8687,8712,8714,8717,8719,8733,8745,8802,8807,8859,8870,8936,8983,9058,9122,9313,9329,9330,9350,9352,9363,9380,9391,9430,9482,9498,9514,9545,9548,9591,9603,9606,9658,9661,9698,9700,9711,9713,9736,9765,9795,9821,9850,9870,9877,9905,9944,9945,9958,9961,9991,10009,10013,10099,10172,10178,10203,10284,10300,10314,10379,10381,10414,10421,10437,10441,10444,10464,10496,10505,10511,10534,10608,10637,10658,10674,10829,10899,10937,10962,10991,11024,11067,11150,11153,11170,11191,11285,11367,11397,11435,11492,11593,11617,11634,11664,11733,11788,11843,11849,11866,11871,11873,11890,11895,11926,12029,12054,12093,12118,12132,12162,12203,12265,12367,12406,12413,12420,12429,12441,12450,12491,12602,12603,12686,12725,12733,12735,12763,12835,12868,12902,12924,12985,13027,13033,13082,13134,13198,13208,13219,13332,13371,13381,13418,13444,13469,13490,13503,13540,13575,13584,13621,13640,13674,13688,13728,13738,13746,13754,13782,13799,13821,13836,13855,13866,13890,13897,13908,13909,13937,13984,13996,14068,14088,14102,14103,14138,14149,14169,14275,14343,14362,14384,14398,14400,14443,14457,14499,14513,14660,14683,14686,14687,14714,14739,14777,14821,14889,14901,14917,14984,15000,15017,15022,15025,15030,15080,15082,15097,15100,15113,15174,15180,15182,15193,15198,15213,15224,15241,15253,15268,15321,15352,15401,15520,15524,15542,15606,15680,15740,15752,15753,15754,15797,15810,15847,15909,15939,15943,15965,15996,16009,16025,16072,16092,16164,16186,16214,16251,16257,16287,16297,16329,16343,16345,16401,16508,16564,16575,16596,16599,16664,16717,16731,16742,16775,16824,16959,16978,17017,17046,17085,17137,17155,17159,17181,17209,17220,17242,17243,17287,17325,17384],"8":[1,58,217,359,370,500,680,703,801,813,866,878,879,929,1049,1094,1095,1222,1341,1346,1421,1553,1673,1685,1710,1726,1739,1876,1883,1920,2024,2043,2081,2094,2104,2170,2172,2174,2180,2195,2208,2256,2277,2325,2333,2355,2393,2569,2585,2588,2600,2644,2696,2741,2750,3317,3359,3455,3578,3621,3628,3676,3701,3770,3788,3796,3921,4073,4125,4324,4499,4503,4506,4855,4869,4879,4904,4911,5107,5238,5321,5450,5479,5537,5541,5545,5630,5649,5804,5818,5976,5985,5989,5995,6047,6059,6067,6101,6135,6287,6322,6378,6397,6536,6588,6623,6739,6911,6983,7062,7120,7189,7190,7202,7222,7256,7476,7522,7591,7628,7640,7681,7810,7848,7947,7969,7990,8159,8460,8497,8590,8610,8621,8708,8741,8793,8931,8953,9006,9055,9089,9119,9192,9243,9348,9385,9465,9472,9491,9506,9570,9583,9666,9696,9725,9741,9752,9834,9987,9996,10102,10109,10144,10170,10228,10304,10360,10473,10489,10496,10611,10723,10804,10874,11017,11041,11120,11176,11454,11612,11722,11776,11777,11779,11842,11850,11935,11944,11951,11964,11969,11972,12073,12131,12209,12245,12288,12318,12332,12356,12390,12424,12471,12504,12508,12661,12666,12754,12761,12823,12827,13032,13044,13076,13199,13263,13266,13275,13276,13351,13377,13405,13444,13478,13552,13574,13673,13680,13703,13757,13781,13792,13795,13938,13940,14031,14032,14076,14152,14252,14282,14289,14321,14346,14398,14458,14522,14553,14663,14704,14715,14820,14938,14958,14967,15263,15280,15320,15400,15428,15538,15712,15755,15838,15868,15892,15922,15935,15970,16029,16051,16104,16107,16117,16197,16247,16253,16298,16353,16363,16384,16414,16456,16459,16650,16809,16862,16872,16929,16930,16948,17234,17241,17282,17372],"9":[37,89,168,176,179,219,265,334,353,398,409,439,455,474,532,593,597,602,630,721,731,762,769,786,808,820,844,934,1001,1029,1114,1125,1138,1197,1229,1242,1264,1303,1370,1529,1609,1629,1632,1645,1677,1707,1747,1867,1890,1921,1961,1962,1965,2008,2038,2115,2159,2232,2238,2240,2242,2291,2302,2331,2340,2425,2468,2544,2556,2558,2581,2588,2616,2653,2708,2746,2768,2800,2853,2864,2865,2935,2940,2946,2983,2985,3000,3028,3033,3036,3053,3112,3172,3182,3214,3220,3249,3251,3264,3302,3330,3355,3363,3370,3396,3433,3457,3491,3503,3517,3639,3713,3725,3774,3791,3802,3871,3873,3968,3974,3981,3987,3988,3990,4023,4040,4094,4129,4135,4139,4165,4215,4218,4255,4284,4290,4409,4445,4449,4488,4571,4572,4588,4625,4646,4667,4725,4737,4745,4805,4811,4836,4879,4895,4933,4967,5021,5036,5055,5067,5070,5098,5125,5128,5131,5185,5192,5248,5249,5259,5311,5323,5361,5378,5395,5405,5419,5421,5425,5452,5478,5482,5604,5610,5612,5616,5618,5632,5638,5660,5702,5709,5734,5853,5876,5881,5895,5909,5915,5940,5969,5971,5977,5979,6004,6048,6078,6110,6113,6115,6167,6240,6358,6394,6413,6417,6430,6556,6590,6601,6605,6625,6647,6671,6684,6698,6705,6735,6772,6782,6793,6811,6832,6853,6871,6902,6918,6926,6928,6958,7011,7031,7070,7122,7142,7217,7220,7230,7235,7251,7346,7370,7374,7398,7411,7518,7535,7545,7551,7588,7619,7628,7648,7650,7654,7662,7672,7684,7688,7738,7807,7823,7829,7831,7833,7876,7917,7923,7925,8029,8037,8041,8047,8048,8092,8100,8109,8165,8172,8242,8260,8302,8341,8342,8388,8401,8419,8435,8467,8481,8536,8565,8608,8646,8648,8681,8743,8755,8832,8876,8880,8898,8978,9016,9036,9073,9085,9118,9129,9134,9137,9143,9184,9194,9203,9215,9337,9344,9349,9525,9529,9544,9564,9578,9591,9658,9659,9703,9740,9755,9797,9830,9838,9846,9849,9914,9917,9921,9936,9945,9961,9990,10006,10116,10184,10203,10224,10235,10249,10333,10353,10379,10387,10437,10512,10525,10528,10563,10564,10584,10608,10642,10653,10672,10679,10689,10733,10784,10859,10893,10903,10931,10975,10988,10999,11017,11056,11093,11137,11176,11185,11199,11211,11220,11233,11239,11267,11303,11326,11332,11336,11371,11409,11448,11455,11504,11525,11527,11550,11554,11598,11604,11641,11651,11676,11702,11730,11750,11764,11770,11844,11845,11857,11861,11893,11894,11906,11931,12001,12056,12095,12108,12121,12122,12150,12161,12200,12221,12234,12238,12251,12309,12311,12326,12396,12545,12548,12602,12622,12675,12706,12734,12739,12789,12817,12860,12870,12895,12941,13033,13038,13046,13054,13064,13069,13077,13090,13127,13138,13139,13168,13188,13216,13327,13340,13346,13364,13365,13380,13395,13530,13536,13577,13587,13593,13597,13603,13613,13641,13665,13831,13855,13857,14026,14068,14115,14131,14190,14254,14257,14266,14267,14273,14300,14312,14358,14391,14405,14482,14501,14516,14550,14565,14585,14586,14623,14643,14713,14717,14732,14754,14757,14782,14930,15022,15034,15048,15050,15101,15122,15171,15189,15220,15292,15314,15328,15403,15411,15461,15468,15512,15526,15537,15562,15576,15604,15630,15636,15651,15707,15753,15757,15845,15853,15908,15925,15934,15952,15960,16014,16028,16051,16096,16153,16206,16233,16285,16307,16318,16396,16485,16489,16515,16539,16544,16578,16593,16633,16636,16650,16667,16675,16794,16818,16823,16832,16837,16850,16866,16887,16906,16910,16953,17016,17030,17035,17042,17060,17067,17139,17153,17162,17220,17234,17261,17270,17276,17299,17300,17325,17364],"10":[22,56,71,79,117,141,159,202,203,218,359,389,410,443,454,558,575,577,587,595,613,652,664,685,700,705,861,873,879,880,899,935,938,996,1000,1018,1075,1179,1268,1285,1304,1331,1332,1356,1376,1391,1400,1432,1463,1465,1477,1528,1565,1588,1606,1607,1713,1736,1768,1819,1830,1844,1854,1956,1959,1960,2005,2009,2028,2042,2060,2076,2098,2103,2121,2126,2182,2211,2212,2221,2255,2263,2272,2284,2289,2340,2353,2367,2387,2411,2415,2449,2458,2466,2469,2553,2562,2596,2632,2637,2659,2698,2734,2775,2789,2792,2845,2875,2892,2925,2952,2968,2988,3046,3065,3105,3118,3124,3133,3142,3159,3182,3194,3195,3215,3223,3253,3270,3351,3355,3367,3373,3391,3396,3422,3437,3448,3535,3554,3573,3583,3588,3589,3602,3633,3643,3645,3668,3688,3694,3797,3804,3852,3919,3926,3984,3991,4067,4078,4086,4091,4102,4123,4130,4149,4170,4228,4241,4253,4255,4279,4283,4325,4347,4356,4367,4371,4392,4457,4474,4496,4570,4572,4591,4595,4640,4654,4719,4758,4780,4798,4814,4887,4891,4936,4946,5010,5018,5028,5030,5048,5075,5150,5217,5313,5344,5363,5374,5397,5453,5462,5523,5544,5558,5622,5651,5655,5719,5797,5822,5927,5978,5990,6030,6040,6108,6140,6149,6191,6215,6217,6246,6260,6287,6317,6434,6453,6469,6500,6520,6523,6559,6569,6575,6601,6677,6686,6766,6780,6796,6814,6823,6836,6895,6916,6923,6960,6984,6991,7009,7029,7044,7066,7076,7105,7122,7222,7260,7288,7301,7307,7349,7351,7358,7422,7424,7438,7456,7528,7530,7561,7562,7644,7648,7650,7656,7729,7731,7792,7839,7842,8044,8068,8077,8084,8097,8107,8136,8139,8171,8174,8251,8352,8467,8483,8484,8519,8570,8572,8615,8617,8715,8717,8730,8742,8773,8774,8843,8878,8941,9001,9017,9019,9021,9061,9064,9089,9107,9108,9173,9197,9301,9316,9339,9357,9368,9380,9482,9488,9537,9543,9576,9581,9589,9596,9696,9728,9734,9767,9863,9901,9938,9945,10038,10083,10086,10109,10166,10169,10204,10231,10301,10305,10332,10339,10362,10439,10442,10493,10536,10620,10644,10651,10662,10758,10810,10835,10904,10918,10934,10936,10941,10943,10977,10999,11018,11036,11076,11117,11128,11160,11257,11276,11284,11350,11371,11408,11414,11457,11474,11480,11508,11543,11558,11569,11577,11584,11602,11655,11690,11706,11710,11714,11717,11782,11868,11869,11938,12003,12054,12056,12062,12116,12138,12150,12160,12194,12211,12223,12297,12322,12343,12370,12391,12399,12450,12452,12457,12458,12470,12475,12493,12532,12564,12631,12645,12706,12729,12781,12782,12796,12798,12847,12874,12882,12887,12952,13015,13033,13054,13165,13210,13230,13282,13286,13294,13311,13378,13403,13406,13426,13434,13464,13470,13503,13516,13542,13570,13636,13688,13770,13775,13779,13841,13850,13898,13958,14018,14245,14246,14254,14289,14313,14336,14342,14360,14362,14363,14366,14373,14423,14425,14428,14452,14467,14508,14515,14542,14603,14643,14679,14734,14788,14833,14863,14911,14922,14927,14991,14997,15012,15015,15016,15024,15057,15090,15133,15141,15190,15238,15260,15262,15266,15331,15363,15371,15381,15399,15419,15435,15451,15496,15498,15534,15565,15577,15590,15630,15644,15665,15686,15706,15777,15779,15786,15801,15826,15848,15931,16028,16073,16135,16172,16183,16221,16244,16324,16345,16378,16396,16436,16455,16468,16485,16489,16540,16590,16637,16649,16689,16692,16713,16726,16732,16740,16742,16745,16754,16766,16795,16807,16825,16828,16833,16857,16881,16887,16895,16909,17022,17030,17034,17081,17135,17156,17176,17197,17205,17257,17277,17284,17291],"11":[14,38,41,59,90,96,126,160,167,176,203,215,219,240,297,317,355,366,384,420,429,464,485,488,557,608,666,669,684,714,720,760,772,818,829,835,842,844,873,927,958,968,979,988,989,1001,1017,1020,1048,1056,1107,1142,1206,1246,1253,1260,1263,1278,1292,1309,1316,1361,1363,1399,1400,1454,1460,1517,1520,1566,1581,1597,1610,1701,1702,1735,1754,1758,1843,1859,1864,1904,1907,1930,1953,2007,2015,2028,2050,2070,2104,2110,2128,2144,2216,2292,2308,2328,2345,2489,2522,2568,2570,2576,2578,2599,2686,2693,2704,2723,2724,2750,2751,2772,2776,2792,2820,2821,2845,2860,2864,2894,2903,2904,2911,2960,3012,3034,3082,3121,3191,3194,3235,3278,3286,3324,3339,3345,3357,3361,3363,3365,3395,3431,3434,3511,3536,3578,3643,3653,3685,3724,3763,3782,3801,3803,3838,3840,3888,3889,3908,3947,3957,3960,3967,3990,4029,4040,4048,4050,4053,4084,4085,4092,4138,4141,4172,4187,4274,4276,4295,4327,4333,4343,4359,4361,4374,4425,4433,4434,4470,4491,4496,4516,4530,4546,4548,4613,4630,4631,4648,4713,4741,4789,4820,4836,4837,4859,4871,4936,4948,4958,4989,5024,5047,5049,5157,5163,5176,5193,5212,5224,5276,5280,5330,5386,5408,5413,5415,5449,5452,5503,5557,5558,5576,5591,5603,5620,5631,5654,5684,5722,5724,5759,5761,5822,5832,5870,5882,5920,5933,5948,5981,5985,5988,6011,6023,6047,6052,6119,6222,6272,6325,6609,6619,6636,6699,6707,6730,6748,6791,6807,6845,6849,6850,6851,6874,6893,6894,6904,6909,6934,6942,6984,6990,7029,7051,7059,7070,7079,7081,7092,7107,7161,7209,7221,7225,7229,7291,7325,7326,7337,7385,7437,7462,7503,7506,7510,7574,7593,7606,7612,7640,7701,7729,7828,7864,7865,7877,7878,7881,7906,7921,7942,7965,7972,7974,7989,8008,8017,8021,8022,8044,8049,8068,8092,8093,8110,8114,8195,8207,8208,8241,8259,8269,8288,8323,8327,8344,8385,8393,8411,8426,8431,8451,8459,8483,8497,8504,8512,8515,8550,8565,8577,8581,8619,8699,8712,8755,8759,8761,8811,8821,8869,8915,8916,8924,8995,9001,9041,9055,9063,9086,9138,9193,9194,9233,9291,9293,9300,9312,9322,9424,9431,9438,9473,9478,9483,9485,9516,9549,9581,9609,9637,9643,9656,9661,9707,9725,9727,9757,9764,9797,9799,9819,9846,9847,9868,9870,9872,9876,9930,9945,9997,10016,10025,10061,10071,10090,10104,10157,10177,10203,10207,10240,10273,10326,10330,10333,10366,10406,10410,10450,10487,10674,10683,10709,10712,10717,10900,10905,10907,10979,10996,11009,11054,11055,11060,11079,11103,11124,11184,11185,11194,11246,11265,11276,11334,11339,11376,11393,11486,11520,11524,11563,11599,11643,11663,11720,11745,11769,11778,11785,11801,11803,11823,11851,11853,11881,11916,11950,11953,11968,11980,12005,12036,12071,12100,12126,12129,12160,12165,12180,12244,12258,12259,12266,12283,12362,12364,12366,12409,12423,12479,12497,12505,12522,12523,12539,12561,12646,12703,12710,12753,12757,12771,12784,12795,12798,12873,12929,12937,12954,12967,13050,13089,13106,13152,13177,13195,13212,13215,13233,13261,13277,13285,13286,13307,13327,13346,13357,13371,13404,13418,13435,13477,13483,13491,13511,13542,13544,13550,13551,13580,13587,13603,13635,13649,13664,13695,13723,13775,13836,13857,13863,13864,13877,13899,13928,13977,13979,13984,13985,14004,14031,14045,14064,14066,14129,14131,14216,14231,14255,14315,14330,14331,14337,14360,14368,14415,14431,14490,14496,14503,14518,14566,14582,14584,14676,14677,14686,14697,14740,14754,14759,14829,14863,14876,14923,14984,15111,15114,15122,15181,15219,15226,15240,15243,15247,15265,15318,15336,15348,15418,15441,15446,15463,15489,15501,15515,15535,15574,15611,15657,15667,15701,15732,15733,15786,15793,15837,15839,15871,15918,15924,15943,15954,15955,15980,15986,15991,16002,16014,16070,16118,16163,16211,16243,16249,16278,16310,16366,16435,16459,16496,16498,16500,16515,16572,16596,16605,16606,16675,16705,16711,16757,16772,16786,16898,16919,16925,16949,16966,16983,17020,17037,17039,17045,17055,17080,17083,17127,17144,17147,17167,17209,17236,17246,17269,17299,17375,17381],"12":[0,63,75,86,99,131,208,210,216,242,266,304,308,321,374,405,430,469,512,526,544,566,624,656,665,668,703,737,749,760,763,799,813,815,832,856,934,953,957,988,993,1029,1077,1146,1172,1194,1197,1212,1213,1237,1242,1287,1302,1314,1323,1346,1359,1392,1393,1404,1410,1437,1482,1510,1519,1520,1528,1574,1584,1588,1595,1611,1613,1631,1665,1699,1701,1710,1724,1734,1736,1748,1757,1808,1833,1867,1893,1904,1932,1938,1942,1964,1978,1992,2022,2045,2060,2067,2084,2106,2125,2127,2150,2162,2188,2210,2240,2261,2267,2275,2298,2387,2476,2503,2512,2514,2524,2527,2540,2584,2599,2600,2616,2627,2725,2730,2746,2768,2799,2824,2845,2851,2867,2901,2902,2911,2928,2986,3033,3041,3077,3092,3095,3110,3117,3202,3204,3208,3288,3311,3322,3350,3382,3396,3440,3519,3523,3540,3543,3563,3589,3609,3628,3656,3680,3725,3730,3738,3809,3819,3821,3860,3943,3951,3963,3964,3970,4004,4014,4021,4051,4097,4122,4132,4134,4178,4199,4216,4232,4247,4249,4268,4274,4281,4283,4302,4304,4338,4348,4379,4382,4403,4410,4426,4441,4535,4563,4565,4567,4573,4618,4628,4642,4672,4711,4743,4755,4756,4765,4780,4794,4801,4808,4830,4894,4896,4907,4916,4917,4969,4994,5010,5096,5170,5241,5263,5290,5330,5340,5345,5347,5352,5363,5371,5374,5375,5401,5441,5451,5479,5499,5502,5504,5513,5534,5547,5556,5572,5604,5643,5675,5702,5710,5750,5759,5771,5785,5822,5826,5842,5866,5881,5884,5932,5938,5944,5976,6035,6044,6056,6064,6079,6090,6099,6117,6127,6129,6227,6241,6306,6383,6384,6385,6423,6460,6465,6534,6549,6550,6591,6652,6669,6681,6706,6720,6729,6733,6744,6772,6774,6800,6817,6837,6864,6866,6869,6898,6916,6937,6949,6952,6963,6973,6975,6993,7044,7058,7066,7074,7093,7126,7143,7148,7163,7203,7214,7226,7261,7271,7282,7400,7447,7479,7491,7507,7512,7528,7532,7570,7582,7611,7671,7682,7692,7723,7763,7777,7826,7904,7905,7914,7921,7934,7954,7969,7982,7989,8006,8013,8057,8093,8102,8147,8152,8171,8175,8239,8241,8250,8273,8276,8302,8312,8336,8347,8361,8383,8389,8453,8460,8479,8507,8525,8539,8549,8577,8581,8591,8639,8690,8694,8725,8731,8733,8745,8762,8773,8782,8826,8837,8860,8873,8897,8908,8952,8956,8960,9018,9019,9025,9028,9033,9037,9041,9043,9050,9066,9114,9140,9142,9195,9216,9222,9228,9265,9266,9299,9310,9311,9312,9340,9348,9364,9413,9435,9453,9467,9468,9477,9478,9489,9558,9562,9568,9615,9646,9658,9700,9761,9804,9830,9834,9842,9866,9874,9908,9925,9933,9988,10014,10023,10044,10077,10104,10109,10120,10157,10196,10207,10229,10243,10258,10304,10316,10376,10387,10389,10397,10413,10462,10490,10492,10500,10519,10577,10606,10633,10648,10668,10713,10719,10727,10778,10788,10814,10820,10869,10876,10896,10906,10908,10913,10995,11001,11005,11007,11015,11017,11039,11047,11050,11060,11066,11072,11085,11088,11093,11103,11182,11197,11250,11268,11287,11311,11324,11343,11354,11398,11400,11481,11506,11515,11521,11536,11553,11555,11570,11579,11581,11586,11619,11628,11633,11638,11662,11673,11682,11684,11687,11727,11763,11785,11786,11799,11803,11809,11839,11855,11862,11867,11869,11876,11896,11902,11914,11936,11941,11943,11944,11955,11996,12051,12089,12124,12149,12172,12174,12191,12198,12235,12270,12276,12280,12319,12342,12361,12367,12368,12383,12418,12429,12435,12455,12472,12483,12486,12520,12534,12547,12556,12574,12576,12633,12674,12678,12693,12717,12732,12761,12776,12783,12794,12871,12884,12888,12895,12961,12972,12989,12991,12992,13005,13014,13084,13091,13096,13112,13137,13145,13175,13183,13194,13287,13331,13376,13380,13406,13422,13437,13460,13469,13510,13551,13557,13575,13578,13581,13654,13658,13663,13666,13668,13733,13735,13742,13793,13796,13804,13818,13826,13923,13935,13952,13975,13982,14036,14051,14070,14082,14085,14130,14133,14143,14150,14159,14176,14252,14279,14296,14347,14359,14361,14376,14385,14423,14451,14453,14476,14497,14515,14521,14527,14528,14538,14557,14599,14611,14628,14636,14655,14721,14729,14764,14792,14847,14871,14873,14919,14925,14956,14964,14974,14976,14994,15009,15024,15040,15079,15114,15130,15157,15177,15181,15190,15192,15194,15212,15253,15283,15317,15354,15383,15390,15397,15417,15430,15433,15437,15447,15541,15553,15591,15601,15606,15738,15740,15774,15798,15812,15877,15890,15901,15909,15951,15956,15962,15967,15969,15985,16070,16084,16087,16122,16189,16272,16278,16296,16323,16346,16356,16385,16386,16420,16425,16434,16459,16463,16490,16492,16530,16549,16604,16637,16665,16675,16687,16723,16731,16773,16785,16819,16830,16854,16871,16879,16884,16892,16948,17081,17099,17111,17119,17138,17163,17165,17168,17173,17207,17299,17306,17362],"13":[1,50,53,81,108,129,170,180,198,206,208,330,421,467,469,483,497,540,589,608,637,674,691,702,706,709,732,733,754,762,798,832,875,894,929,933,938,984,1017,1063,1102,1180,1268,1280,1309,1370,1379,1384,1385,1387,1392,1396,1411,1431,1433,1443,1445,1451,1454,1465,1520,1533,1538,1552,1569,1591,1626,1631,1662,1664,1679,1703,1706,1732,1753,1760,1788,1804,1819,1850,1880,1900,1910,1930,1939,1947,1990,1993,2016,2022,2031,2032,2038,2046,2047,2090,2117,2141,2149,2150,2170,2184,2210,2249,2256,2297,2316,2406,2414,2418,2444,2477,2516,2518,2520,2521,2524,2563,2602,2621,2630,2631,2634,2638,2677,2696,2710,2719,2728,2752,2760,2774,2833,2862,2867,2921,2935,2960,2975,2992,2996,3056,3059,3074,3076,3081,3093,3097,3098,3118,3126,3160,3169,3197,3200,3227,3242,3345,3350,3359,3365,3375,3382,3417,3426,3438,3457,3461,3468,3474,3496,3527,3569,3577,3622,3631,3652,3684,3760,3789,3809,3813,3848,3853,3899,3906,3919,3958,4012,4022,4085,4086,4146,4160,4164,4174,4195,4197,4202,4234,4236,4286,4298,4310,4314,4359,4361,4367,4371,4381,4499,4502,4509,4531,4537,4554,4598,4647,4678,4701,4765,4833,4869,4870,4934,4943,4989,5034,5040,5075,5091,5092,5097,5105,5183,5189,5205,5300,5303,5316,5332,5406,5433,5441,5497,5524,5571,5602,5615,5638,5642,5660,5668,5685,5696,5704,5759,5765,5793,5813,5861,5873,5878,5880,5884,5909,5912,5920,5959,5976,5979,6007,6011,6012,6029,6036,6079,6081,6098,6101,6108,6164,6182,6215,6305,6327,6351,6430,6433,6447,6450,6464,6466,6492,6495,6502,6503,6555,6576,6582,6597,6731,6743,6748,6757,6827,6842,6861,6898,6909,6914,6992,7043,7062,7087,7136,7139,7192,7196,7199,7313,7330,7359,7369,7479,7510,7534,7546,7547,7549,7568,7576,7589,7597,7608,7611,7617,7628,7631,7637,7648,7662,7709,7726,7737,7757,7764,7768,7794,7795,7811,7884,7904,7920,7958,7976,7987,8002,8015,8021,8028,8121,8157,8195,8197,8219,8247,8271,8272,8286,8304,8374,8392,8393,8467,8470,8515,8522,8537,8591,8593,8605,8623,8627,8641,8664,8675,8684,8714,8729,8731,8738,8750,8763,8775,8780,8785,8808,8825,8853,8858,8865,8872,8885,8923,8926,8965,8966,9015,9024,9069,9075,9077,9083,9115,9132,9135,9178,9179,9192,9200,9249,9259,9265,9271,9273,9313,9317,9407,9508,9552,9609,9613,9616,9628,9651,9662,9686,9700,9702,9706,9742,9770,9777,9841,9863,9899,9903,9910,9954,9965,9995,9996,10039,10057,10064,10078,10080,10085,10119,10126,10158,10161,10169,10195,10211,10212,10215,10249,10265,10266,10330,10336,10371,10374,10384,10398,10406,10475,10571,10574,10580,10594,10615,10662,10722,10734,10847,10849,10860,10878,10894,10920,10939,10945,11022,11040,11048,11078,11128,11153,11199,11205,11216,11226,11260,11290,11293,11316,11332,11333,11377,11402,11488,11522,11538,11546,11547,11574,11594,11631,11641,11644,11657,11679,11696,11715,11767,11773,11836,11901,11920,11933,11939,11988,11989,12027,12042,12045,12062,12067,12085,12153,12165,12173,12183,12190,12219,12220,12223,12224,12233,12247,12253,12267,12362,12369,12382,12423,12438,12457,12474,12496,12507,12519,12551,12572,12573,12629,12639,12663,12689,12738,12740,12743,12746,12775,12778,12782,12793,12802,12821,12828,12829,12832,12835,12839,12846,12860,12865,12879,12928,12930,12963,12987,13018,13022,13052,13082,13130,13140,13150,13194,13210,13219,13232,13247,13255,13260,13263,13307,13322,13323,13344,13346,13402,13414,13436,13460,13469,13500,13505,13508,13513,13575,13595,13608,13623,13628,13645,13660,13676,13684,13707,13728,13743,13760,13767,13775,13791,13807,13846,13895,13926,13947,13961,14005,14016,14019,14077,14080,14083,14103,14106,14111,14113,14129,14137,14155,14192,14212,14256,14258,14271,14280,14286,14311,14322,14354,14411,14423,14454,14459,14468,14502,14516,14547,14554,14556,14604,14608,14631,14656,14668,14675,14683,14684,14717,14738,14743,14749,14758,14771,14796,14817,14832,14838,14916,14984,15034,15093,15095,15099,15110,15124,15128,15149,15158,15166,15227,15269,15275,15324,15354,15356,15371,15382,15461,15466,15481,15499,15576,15584,15630,15663,15717,15735,15748,15797,15841,15903,15915,15935,15941,15968,15985,16010,16015,16049,16064,16087,16098,16109,16136,16177,16220,16227,16240,16245,16247,16277,16304,16352,16362,16365,16367,16378,16417,16460,16464,16476,16477,16485,16506,16535,16544,16585,16609,16627,16661,16670,16680,16742,16744,16748,16751,16756,16793,16831,16848,16856,16914,16948,16955,16959,16971,16997,17006,17010,17017,17071,17081,17130,17132,17136,17160,17166,17176,17209,17266,17333,17348,17353,17372],"14":[25,155,163,166,188,193,273,285,290,294,339,364,386,398,452,477,489,497,581,602,630,648,656,663,703,743,759,766,789,836,867,883,884,887,907,914,915,921,983,1001,1015,1030,1031,1087,1098,1100,1162,1182,1185,1199,1220,1228,1237,1257,1262,1281,1291,1328,1357,1390,1391,1404,1438,1444,1478,1493,1517,1518,1544,1551,1562,1565,1569,1600,1605,1620,1624,1680,1702,1706,1723,1735,1759,1804,1809,1862,1882,1885,1887,1927,1963,1970,2004,2053,2062,2070,2091,2107,2126,2141,2146,2200,2217,2219,2221,2250,2258,2270,2275,2283,2285,2357,2369,2414,2441,2550,2571,2574,2576,2581,2585,2588,2600,2603,2629,2633,2659,2703,2711,2721,2764,2775,2789,2803,2851,2865,2897,2913,2928,2961,2992,3017,3045,3050,3051,3077,3101,3115,3148,3164,3203,3216,3231,3279,3290,3305,3329,3335,3353,3354,3368,3389,3392,3401,3412,3417,3453,3504,3525,3526,3527,3556,3598,3603,3606,3627,3638,3639,3697,3709,3730,3735,3741,3790,3823,3839,3850,3865,3867,3895,3931,3939,3944,3957,3976,4009,4013,4058,4107,4137,4148,4169,4172,4206,4229,4257,4265,4315,4343,4373,4425,4450,4517,4519,4524,4591,4602,4615,4622,4640,4680,4681,4685,4740,4784,4785,4788,4801,4873,4894,4906,4913,4922,4924,4946,4969,4974,4993,5003,5077,5085,5105,5126,5138,5201,5268,5274,5279,5312,5322,5357,5359,5375,5376,5386,5417,5452,5466,5469,5478,5488,5532,5539,5542,5613,5631,5634,5635,5639,5652,5671,5710,5717,5740,5765,5771,5779,5796,5800,5811,5859,5867,5874,5886,5898,5949,5953,6006,6013,6020,6076,6083,6087,6117,6119,6141,6170,6179,6262,6269,6334,6354,6371,6385,6407,6421,6427,6442,6477,6539,6561,6584,6589,6596,6607,6635,6652,6663,6695,6731,6739,6763,6782,6787,6817,6839,6884,6921,6988,7016,7036,7080,7108,7109,7113,7148,7175,7194,7223,7252,7280,7288,7359,7375,7381,7421,7425,7442,7481,7500,7539,7598,7607,7629,7662,7671,7676,7684,7709,7752,7757,7805,7809,7819,7830,7843,7874,7879,7884,7903,7909,7911,7916,7921,7941,7961,7964,7989,8014,8056,8068,8117,8127,8142,8143,8153,8175,8215,8218,8227,8286,8291,8303,8362,8377,8405,8422,8425,8437,8440,8463,8469,8480,8528,8532,8551,8552,8564,8581,8583,8601,8606,8630,8677,8738,8740,8747,8760,8788,8797,8803,8827,8838,8865,8872,8896,9013,9018,9034,9045,9049,9059,9063,9071,9103,9113,9156,9161,9186,9205,9233,9286,9289,9321,9331,9342,9359,9377,9409,9467,9470,9492,9505,9580,9581,9583,9604,9609,9630,9632,9649,9659,9660,9717,9722,9724,9737,9745,9749,9754,9759,9795,9817,9854,9873,9909,9920,9927,9934,9936,9958,9964,9990,10006,10061,10102,10128,10149,10166,10181,10195,10196,10204,10207,10234,10255,10260,10395,10421,10422,10428,10495,10570,10588,10592,10638,10641,10680,10681,10689,10692,10709,10724,10731,10751,10803,10818,10833,10917,10927,11012,11033,11046,11062,11070,11076,11095,11107,11132,11134,11202,11204,11207,11213,11218,11240,11298,11314,11319,11342,11350,11351,11386,11395,11417,11460,11472,11536,11562,11618,11619,11627,11633,11670,11679,11755,11792,11795,11813,11827,11892,11952,11965,12000,12003,12004,12053,12058,12131,12167,12170,12208,12211,12220,12233,12307,12320,12335,12350,12354,12376,12386,12387,12413,12426,12440,12447,12459,12463,12494,12514,12525,12540,12555,12571,12577,12583,12602,12606,12619,12624,12648,12674,12680,12700,12721,12725,12747,12769,12777,12845,12860,12888,12900,12918,12926,12934,12950,12955,12985,13024,13061,13160,13162,13172,13188,13224,13248,13272,13283,13298,13315,13324,13331,13340,13341,13365,13418,13436,13443,13453,13478,13483,13560,13611,13664,13670,13677,13680,13703,13784,13796,13805,13843,13856,13860,13863,13870,13883,13903,13941,13962,13980,14039,14054,14059,14080,14106,14109,14139,14200,14201,14227,14228,14250,14281,14294,14298,14362,14380,14395,14429,14442,14457,14498,14539,14565,14573,14580,14590,14591,14707,14792,14814,14848,14881,14917,14924,14966,14972,14976,14977,15001,15024,15053,15060,15066,15079,15097,15098,15109,15111,15149,15169,15199,15201,15213,15223,15231,15258,15282,15301,15313,15317,15321,15325,15348,15357,15364,15366,15456,15504,15508,15522,15572,15638,15714,15740,15770,15778,15811,15860,15885,15939,15959,15967,15974,15992,16004,16007,16020,16031,16044,16083,16092,16110,16130,16138,16188,16194,16199,16216,16235,16256,16274,16292,16324,16356,16375,16386,16392,16397,16414,16415,16455,16483,16485,16494,16529,16550,16556,16573,16574,16596,16620,16647,16671,16682,16686,16721,16747,16773,16814,16824,16826,16833,16836,16879,16882,16888,16939,16962,17004,17038,17048,17059,17095,17217,17234,17240,17296,17312,17319,17327,17333,17347,17355,17369,17380,17406],"15":[15,67,72,86,94,102,112,123,155,163,209,221,237,240,276,293,317,339,354,357,363,368,386,417,422,436,442,452,499,503,538,543,550,590,615,628,653,666,667,672,673,681,712,734,735,736,784,827,830,843,883,911,928,930,948,954,975,982,1003,1028,1030,1042,1110,1113,1118,1197,1204,1206,1217,1231,1243,1259,1261,1290,1316,1317,1376,1450,1463,1468,1472,1476,1490,1494,1559,1564,1578,1592,1622,1631,1657,1665,1680,1682,1697,1699,1731,1768,1805,1854,1882,1905,1933,1959,1995,2012,2021,2024,2027,2048,2051,2097,2109,2147,2155,2162,2164,2236,2268,2270,2288,2300,2301,2330,2364,2370,2378,2396,2410,2448,2462,2483,2490,2504,2508,2554,2564,2579,2581,2587,2613,2644,2657,2679,2712,2716,2735,2743,2750,2772,2774,2797,2837,2854,2883,2885,2891,2895,2922,2951,2977,2987,2991,3020,3030,3050,3086,3089,3094,3096,3102,3133,3144,3148,3188,3197,3217,3239,3362,3372,3392,3394,3431,3457,3462,3492,3498,3514,3544,3545,3551,3564,3576,3598,3613,3700,3703,3712,3738,3742,3783,3849,3878,3889,3925,3929,3943,3944,3970,3975,3981,4022,4037,4068,4070,4085,4088,4120,4122,4202,4213,4268,4277,4347,4353,4370,4373,4380,4405,4421,4424,4449,4452,4459,4513,4517,4527,4528,4530,4532,4534,4554,4600,4614,4649,4652,4653,4684,4712,4748,4752,4764,4792,4794,4799,4800,4812,4820,4831,4872,4878,4883,4928,4956,4997,5034,5060,5079,5120,5121,5131,5133,5164,5179,5180,5236,5246,5262,5298,5340,5359,5381,5384,5392,5408,5456,5497,5503,5540,5570,5574,5603,5645,5646,5668,5676,5710,5727,5745,5775,5795,5822,5825,5833,5840,5921,5925,5964,5981,5992,6040,6061,6067,6080,6126,6182,6203,6210,6220,6225,6314,6316,6322,6323,6339,6370,6397,6411,6417,6440,6458,6506,6507,6548,6554,6573,6574,6689,6706,6707,6728,6763,6772,6805,6817,6863,6878,6915,6934,6969,7003,7085,7112,7120,7127,7136,7168,7212,7216,7251,7260,7269,7272,7283,7291,7296,7315,7337,7353,7354,7363,7380,7392,7423,7437,7449,7460,7523,7532,7551,7559,7568,7588,7594,7598,7607,7639,7655,7674,7688,7713,7752,7758,7768,7776,7785,7796,7798,7804,7876,7916,7950,8003,8014,8021,8044,8048,8067,8083,8091,8123,8131,8137,8143,8154,8198,8202,8209,8217,8228,8233,8246,8247,8249,8260,8283,8310,8320,8336,8345,8353,8377,8415,8431,8493,8505,8515,8527,8560,8583,8584,8585,8603,8627,8628,8645,8651,8668,8727,8765,8769,8785,8799,8829,8858,8898,8915,8926,8931,8985,9026,9030,9053,9062,9078,9099,9100,9102,9141,9157,9166,9167,9221,9229,9244,9268,9333,9367,9369,9398,9432,9465,9473,9476,9494,9519,9528,9533,9534,9550,9609,9654,9667,9716,9719,9721,9739,9749,9760,9809,9812,9835,9839,9843,9863,9868,9870,9913,9932,9954,10000,10061,10077,10137,10152,10169,10181,10205,10273,10288,10289,10300,10318,10384,10385,10395,10398,10406,10422,10434,10479,10482,10521,10525,10533,10588,10600,10630,10657,10677,10682,10692,10725,10753,10807,10819,10820,10821,10881,10882,10886,10893,10923,10963,10973,11032,11046,11066,11096,11116,11144,11157,11184,11188,11190,11209,11222,11250,11255,11298,11315,11320,11321,11374,11376,11399,11410,11471,11491,11498,11507,11551,11559,11579,11599,11612,11614,11623,11626,11657,11660,11717,11731,11776,11802,11844,11851,11871,11873,11891,11903,11907,11971,11982,11988,12035,12046,12084,12101,12110,12147,12188,12235,12243,12261,12279,12280,12308,12320,12322,12340,12359,12365,12367,12375,12436,12450,12490,12495,12529,12534,12547,12563,12573,12590,12634,12655,12659,12663,12678,12708,12716,12740,12758,12766,12784,12790,12820,12841,12845,12899,12919,12932,12971,12972,12977,12978,12990,12995,12997,13003,13004,13007,13027,13029,13053,13088,13092,13093,13131,13134,13172,13233,13245,13247,13259,13265,13307,13309,13311,13370,13377,13390,13397,13456,13463,13482,13517,13623,13646,13654,13721,13739,13759,13766,13843,13853,13865,13914,13931,14015,14063,14105,14122,14127,14162,14170,14182,14228,14244,14245,14256,14264,14266,14269,14294,14304,14335,14356,14357,14380,14407,14432,14455,14478,14483,14532,14547,14583,14598,14620,14633,14657,14664,14670,14675,14677,14696,14705,14708,14711,14750,14758,14809,14848,14903,14915,14927,14947,14948,14980,14989,15012,15020,15021,15029,15049,15052,15065,15075,15084,15152,15189,15194,15206,15231,15232,15235,15245,15289,15296,15307,15341,15348,15350,15356,15357,15362,15378,15379,15381,15476,15483,15484,15489,15490,15515,15527,15528,15570,15580,15613,15633,15668,15676,15687,15736,15757,15784,15894,15897,15906,15946,15960,15962,15994,16005,16030,16049,16073,16075,16079,16143,16170,16191,16221,16239,16248,16257,16260,16280,16289,16291,16298,16316,16333,16343,16379,16412,16472,16475,16515,16516,16517,16536,16558,16573,16588,16632,16662,16685,16703,16705,16795,16821,16826,16843,16874,16888,16896,16905,16992,17034,17061,17070,17095,17114,17115,17142,17144,17162,17168,17235,17278,17297,17311,17369,17382],"16":[20,37,55,66,68,115,120,124,140,142,146,155,165,171,184,214,243,263,274,293,319,322,339,382,390,393,428,452,457,479,489,491,522,528,549,610,630,632,687,696,704,709,726,759,779,851,852,891,904,952,961,975,985,1005,1039,1105,1122,1144,1156,1218,1223,1237,1248,1273,1282,1325,1336,1346,1371,1397,1403,1423,1428,1436,1499,1525,1560,1573,1579,1585,1608,1626,1693,1701,1707,1709,1715,1729,1733,1741,1744,1770,1786,1798,1806,1860,1877,1886,1893,1912,1954,1962,2017,2038,2045,2082,2124,2136,2153,2166,2205,2231,2232,2286,2294,2299,2319,2406,2435,2444,2454,2480,2481,2507,2543,2577,2601,2612,2657,2696,2711,2769,2776,2809,2812,2853,2882,2899,2974,2977,2986,2987,2997,3002,3030,3031,3040,3093,3142,3159,3201,3215,3237,3246,3273,3275,3405,3422,3426,3431,3451,3477,3527,3556,3559,3594,3595,3618,3625,3646,3653,3656,3661,3676,3713,3751,3761,3762,3783,3784,3789,3818,3831,3836,3853,3883,3939,3944,4009,4013,4029,4038,4058,4087,4156,4171,4179,4215,4295,4314,4354,4377,4386,4419,4454,4505,4534,4609,4623,4624,4657,4678,4695,4713,4724,4734,4756,4787,4819,4831,4838,4852,4870,4893,4914,4956,4981,5021,5024,5033,5041,5078,5093,5115,5134,5149,5155,5188,5249,5270,5282,5283,5284,5285,5345,5371,5401,5423,5455,5463,5480,5523,5525,5531,5539,5544,5554,5556,5587,5591,5596,5604,5616,5625,5683,5688,5692,5713,5714,5726,5778,5824,5830,5832,5842,5863,5872,5877,5907,5926,5966,5968,5997,6008,6044,6062,6078,6086,6108,6116,6131,6140,6161,6184,6270,6313,6335,6342,6401,6423,6428,6435,6463,6468,6487,6540,6544,6566,6600,6620,6628,6718,6721,6730,6736,6863,6934,6936,6996,6999,7048,7050,7052,7056,7086,7101,7113,7128,7135,7137,7147,7185,7189,7214,7217,7241,7269,7271,7289,7300,7306,7331,7349,7350,7401,7402,7411,7420,7421,7427,7489,7509,7528,7606,7636,7667,7679,7690,7750,7806,7812,7818,7859,7864,7902,7921,7934,8002,8022,8028,8044,8047,8051,8079,8093,8099,8109,8132,8225,8226,8251,8271,8330,8341,8352,8390,8395,8409,8440,8458,8483,8492,8516,8525,8538,8551,8553,8571,8576,8583,8589,8596,8618,8645,8694,8734,8763,8778,8791,8794,8831,8875,8887,8946,8972,9007,9025,9046,9056,9069,9095,9102,9122,9158,9216,9219,9235,9250,9324,9336,9340,9351,9353,9364,9380,9412,9419,9421,9446,9457,9486,9487,9555,9561,9581,9629,9653,9686,9767,9802,9808,9818,9872,9907,9913,9917,9955,9981,9999,10065,10075,10098,10109,10112,10114,10117,10157,10166,10186,10248,10256,10258,10266,10280,10282,10308,10309,10325,10329,10379,10406,10452,10454,10527,10545,10563,10583,10630,10636,10638,10643,10670,10676,10720,10735,10752,10784,10799,10812,10832,10862,10864,10866,10881,10899,10907,10940,10976,10988,10990,10998,11015,11033,11050,11071,11083,11089,11092,11107,11110,11130,11178,11186,11219,11254,11261,11290,11297,11314,11325,11330,11337,11367,11368,11382,11408,11423,11428,11541,11570,11687,11743,11745,11765,11807,11812,11828,11830,11832,11839,11849,11872,11875,11939,11941,11957,11961,11964,11987,12001,12011,12012,12033,12064,12072,12080,12118,12166,12196,12203,12204,12215,12218,12219,12231,12237,12249,12251,12280,12323,12366,12386,12397,12399,12409,12453,12454,12462,12477,12482,12506,12557,12570,12585,12608,12611,12619,12720,12730,12745,12763,12776,12778,12779,12788,12792,12809,12814,12828,12886,12887,12918,12993,13015,13016,13151,13163,13221,13227,13239,13271,13284,13285,13287,13299,13343,13385,13405,13407,13426,13438,13455,13459,13461,13464,13483,13486,13527,13559,13638,13639,13641,13647,13648,13660,13664,13669,13680,13687,13744,13784,13790,13799,13800,13831,13871,13901,13908,13910,13962,13971,14005,14013,14022,14026,14028,14032,14044,14046,14052,14058,14090,14112,14145,14147,14160,14227,14246,14255,14269,14296,14347,14353,14355,14360,14371,14372,14433,14450,14460,14471,14476,14486,14499,14513,14533,14586,14595,14607,14624,14625,14663,14677,14708,14720,14741,14754,14764,14776,14799,14801,14849,14867,14893,14912,14920,14925,14932,14953,14972,14993,15000,15006,15008,15009,15019,15025,15117,15141,15144,15175,15203,15233,15264,15287,15330,15335,15352,15366,15415,15429,15523,15526,15538,15549,15551,15576,15584,15615,15616,15643,15656,15660,15665,15680,15681,15797,15884,15887,15953,15980,15985,16026,16097,16103,16219,16232,16239,16260,16261,16265,16300,16302,16336,16339,16343,16392,16413,16425,16439,16440,16541,16553,16572,16591,16633,16642,16658,16676,16679,16686,16699,16708,16716,16739,16740,16775,16853,16874,16884,16912,16976,17003,17006,17023,17054,17103,17109,17133,17174,17192,17197,17206,17236,17240,17243,17259,17270,17280,17287,17299,17325,17392],"17":[30,33,37,65,89,93,128,198,203,228,282,284,310,323,324,361,365,405,416,501,565,702,725,733,765,769,787,818,872,896,898,903,911,917,937,973,992,1045,1074,1085,1112,1134,1165,1184,1197,1239,1250,1270,1289,1317,1391,1414,1440,1447,1461,1518,1537,1612,1629,1630,1669,1689,1693,1730,1761,1781,1789,1795,1844,1874,1879,1937,1973,1977,2047,2080,2083,2092,2106,2146,2149,2177,2193,2198,2204,2263,2285,2299,2328,2332,2350,2361,2375,2385,2450,2454,2496,2524,2554,2567,2593,2618,2635,2646,2652,2679,2686,2692,2704,2719,2762,2797,2799,2804,2826,2849,2891,2893,2984,2995,2997,3004,3058,3098,3118,3133,3144,3193,3209,3211,3223,3257,3275,3315,3376,3386,3414,3430,3431,3542,3557,3574,3576,3580,3595,3597,3665,3691,3707,3751,3778,3803,3821,3829,3835,3903,3908,3951,3991,4004,4019,4022,4024,4029,4037,4048,4073,4107,4112,4117,4142,4145,4161,4205,4209,4217,4218,4231,4250,4278,4302,4372,4404,4425,4436,4471,4479,4483,4489,4495,4514,4525,4544,4587,4602,4667,4681,4701,4711,4725,4727,4786,4861,4866,4885,4902,4908,4929,4976,4989,4993,4994,5045,5048,5093,5116,5138,5156,5158,5174,5184,5186,5192,5201,5217,5223,5229,5241,5245,5248,5329,5337,5361,5419,5436,5448,5479,5495,5505,5517,5518,5520,5628,5642,5643,5646,5647,5667,5693,5717,5764,5767,5772,5810,5814,5816,5842,5849,5859,5896,5903,5921,5938,5939,5992,5997,5999,6038,6079,6080,6113,6132,6136,6156,6173,6194,6212,6263,6272,6282,6287,6290,6307,6328,6337,6342,6353,6365,6372,6377,6388,6407,6476,6491,6582,6588,6618,6619,6646,6669,6671,6706,6718,6731,6733,6777,6779,6790,6817,6837,6851,6852,6880,6881,6884,6891,6902,6914,6920,6925,6937,6968,6975,7034,7040,7081,7090,7105,7185,7227,7279,7310,7353,7368,7381,7460,7475,7493,7553,7563,7585,7656,7666,7681,7725,7730,7745,7765,7787,7832,7836,7837,7887,7918,7942,7989,8013,8029,8035,8072,8102,8145,8168,8184,8190,8200,8244,8251,8266,8305,8322,8356,8380,8385,8433,8434,8483,8564,8590,8632,8678,8691,8722,8732,8771,8788,8795,8839,8945,8965,8994,9009,9116,9196,9213,9223,9231,9249,9253,9292,9330,9358,9363,9364,9365,9400,9460,9480,9505,9580,9589,9630,9651,9663,9671,9677,9734,9739,9790,9807,9808,9813,9814,9902,9906,9938,9944,9948,9961,9983,9997,10052,10056,10059,10060,10075,10100,10104,10108,10110,10115,10119,10146,10150,10174,10207,10240,10289,10295,10342,10347,10384,10388,10446,10459,10495,10536,10545,10595,10631,10677,10698,10748,10772,10815,10861,10886,10905,10908,10925,10948,10953,10989,11012,11074,11094,11134,11144,11154,11164,11209,11216,11261,11264,11277,11282,11328,11363,11379,11403,11404,11407,11412,11460,11476,11478,11511,11513,11541,11576,11580,11586,11589,11591,11630,11643,11677,11679,11687,11693,11696,11708,11729,11768,11784,11870,11898,11908,11923,11973,12045,12048,12101,12141,12196,12210,12215,12226,12241,12245,12251,12258,12274,12283,12316,12333,12361,12443,12500,12508,12526,12538,12546,12557,12560,12566,12578,12601,12632,12645,12684,12686,12699,12713,12761,12776,12798,12856,12858,12860,12894,12913,12924,12933,12951,12957,12959,12962,12982,12987,12988,12992,13017,13056,13101,13137,13156,13182,13183,13204,13247,13295,13348,13352,13354,13364,13477,13485,13489,13495,13501,13509,13540,13557,13564,13574,13641,13688,13715,13718,13758,13833,13902,13923,13943,13954,13998,14004,14019,14067,14126,14127,14143,14156,14193,14246,14300,14305,14312,14342,14349,14364,14382,14444,14472,14489,14530,14558,14594,14596,14601,14694,14697,14713,14730,14763,14841,14864,14969,14972,15006,15024,15050,15081,15128,15145,15154,15166,15174,15191,15196,15222,15224,15234,15265,15285,15311,15334,15413,15416,15431,15449,15504,15534,15552,15570,15585,15632,15652,15656,15667,15703,15708,15727,15729,15745,15768,15777,15780,15804,15819,15858,15916,15926,15944,15968,15973,15979,15991,15997,16028,16056,16063,16073,16087,16145,16164,16165,16168,16172,16213,16222,16242,16248,16251,16266,16283,16295,16307,16323,16338,16345,16365,16395,16401,16404,16419,16422,16423,16438,16464,16521,16671,16698,16704,16722,16724,16734,16763,16796,16804,16848,16864,16873,16882,16883,16886,16931,16949,17007,17029,17109,17115,17149,17155,17191,17200,17290,17296,17304,17380],"18":[14,69,82,117,187,197,199,205,212,265,277,279,318,319,328,377,401,406,413,427,431,432,457,523,584,603,622,633,635,687,717,737,740,795,830,842,857,886,900,927,954,966,1008,1078,1116,1125,1181,1244,1260,1282,1299,1301,1308,1339,1342,1407,1410,1465,1472,1517,1582,1611,1680,1781,1800,1804,1864,1900,1916,1984,2038,2064,2085,2116,2210,2219,2223,2251,2286,2348,2397,2401,2422,2450,2512,2524,2553,2583,2593,2626,2632,2731,2786,2839,2852,2898,2931,2989,3074,3091,3134,3162,3262,3310,3316,3374,3441,3462,3496,3569,3574,3597,3630,3647,3664,3726,3732,3741,3881,3963,3981,4028,4029,4030,4093,4095,4102,4103,4207,4237,4239,4295,4297,4299,4341,4383,4386,4435,4481,4549,4550,4592,4600,4611,4651,4712,4727,4748,4793,4834,4863,4864,4909,4939,4962,4996,5017,5035,5061,5077,5145,5161,5170,5189,5190,5235,5254,5328,5345,5364,5385,5432,5481,5488,5653,5677,5751,5757,5803,5806,5808,5829,5832,5889,5921,5962,6034,6039,6134,6201,6229,6236,6241,6253,6334,6353,6365,6373,6378,6504,6525,6575,6598,6711,6785,6814,6827,6828,6878,6936,6974,6984,7004,7005,7012,7030,7076,7094,7135,7154,7162,7166,7256,7294,7309,7324,7333,7341,7350,7356,7409,7431,7490,7621,7666,7743,7774,7776,7778,7789,7798,7813,7864,7902,7910,8013,8081,8092,8096,8107,8114,8146,8157,8167,8180,8212,8223,8233,8238,8285,8304,8317,8504,8512,8532,8533,8547,8583,8671,8697,8747,8797,8816,8833,8865,8877,8885,8919,8958,8968,8979,8990,9010,9029,9131,9133,9171,9176,9217,9230,9240,9250,9264,9278,9318,9394,9405,9408,9413,9419,9450,9474,9543,9553,9560,9573,9634,9711,9753,9807,9848,9889,9911,9918,9920,9963,10002,10014,10015,10016,10023,10044,10096,10111,10113,10234,10243,10267,10392,10398,10422,10471,10478,10546,10592,10643,10683,10707,10773,10819,10825,10871,10892,10939,11011,11016,11099,11172,11175,11177,11207,11267,11319,11330,11365,11369,11585,11639,11676,11778,11833,11890,11915,11940,11981,12016,12082,12099,12100,12149,12156,12188,12216,12219,12243,12276,12345,12363,12369,12406,12423,12425,12487,12557,12614,12673,12716,12774,12775,12866,12869,12879,12955,12984,12990,13072,13108,13149,13187,13195,13347,13366,13375,13381,13399,13405,13413,13417,13485,13526,13563,13566,13690,13824,13833,13834,13850,13928,13973,13996,14002,14020,14025,14026,14028,14076,14080,14163,14172,14195,14230,14276,14363,14366,14435,14453,14699,14770,14861,14873,14880,14950,14986,15044,15051,15056,15103,15125,15143,15158,15212,15276,15279,15346,15366,15372,15415,15482,15491,15495,15504,15611,15626,15649,15661,15688,15697,15705,15745,15762,15776,15796,15852,15865,15887,15893,15897,15943,15998,16021,16053,16059,16073,16098,16113,16135,16139,16153,16185,16235,16254,16305,16342,16405,16456,16483,16484,16535,16541,16593,16630,16658,16718,16736,16754,16844,16845,16860,16911,16921,16924,16937,16966,16971,17053,17057,17133,17167,17184,17227,17248,17272,17305,17341,17364],"19":[20,68,78,88,99,111,338,376,378,405,415,457,464,497,499,518,588,612,628,665,672,677,693,741,751,760,816,817,829,852,908,947,960,970,977,991,1043,1078,1127,1135,1144,1147,1184,1202,1223,1238,1240,1293,1323,1370,1389,1457,1462,1491,1559,1589,1600,1784,1901,1949,1961,2052,2103,2119,2134,2214,2254,2261,2275,2310,2400,2436,2437,2478,2667,2686,2855,2858,2927,3021,3052,3054,3107,3118,3292,3321,3461,3472,3473,3547,3581,3619,3658,3703,3721,3732,3857,3884,3960,3967,3970,3977,4046,4058,4083,4087,4111,4169,4180,4193,4215,4308,4332,4339,4348,4357,4422,4463,4467,4473,4594,4607,4627,4759,4782,4791,4821,4857,4907,4915,4939,4989,5020,5025,5053,5085,5224,5297,5317,5333,5406,5420,5432,5508,5516,5524,5568,5601,5665,5703,5710,5778,5965,6057,6089,6273,6318,6372,6377,6405,6454,6473,6479,6491,6507,6508,6569,6573,6585,6604,6667,6699,6719,6734,6748,6789,6853,6856,6882,6958,6962,6969,6980,6997,7006,7166,7175,7187,7225,7234,7292,7295,7321,7366,7378,7395,7413,7435,7476,7484,7516,7531,7553,7563,7571,7612,7641,7644,7673,7694,7754,7776,7784,7813,7838,7903,7926,7956,7985,8129,8143,8145,8159,8166,8188,8243,8271,8316,8328,8406,8408,8422,8433,8478,8479,8506,8632,8671,8700,8726,8768,8773,8798,8892,8939,8943,9054,9078,9111,9121,9200,9269,9279,9289,9302,9324,9329,9330,9364,9442,9480,9544,9582,9714,9764,9778,9828,9858,9931,9935,9978,10023,10056,10059,10095,10113,10116,10137,10157,10174,10204,10292,10304,10310,10316,10363,10378,10405,10438,10478,10512,10529,10557,10592,10629,10651,10708,10746,10799,10809,10813,10897,10906,10913,10920,10978,11014,11040,11050,11060,11084,11104,11116,11149,11210,11216,11341,11343,11375,11388,11451,11548,11555,11583,11684,11716,11876,11880,11952,11953,11973,11982,11986,12027,12062,12085,12129,12153,12167,12198,12236,12257,12270,12315,12381,12382,12446,12455,12469,12512,12583,12678,12679,12733,12792,12806,12856,12911,12924,12928,12942,12955,13022,13032,13049,13054,13055,13110,13210,13242,13245,13253,13270,13277,13380,13426,13439,13473,13507,13532,13533,13543,13689,13695,13698,13728,13742,13767,13774,13804,13895,13984,13998,14014,14082,14084,14113,14152,14199,14256,14330,14346,14434,14489,14666,14696,14713,14818,14862,14916,14989,14990,15025,15040,15061,15070,15072,15091,15098,15200,15222,15243,15254,15258,15321,15332,15392,15478,15489,15500,15513,15533,15599,15616,15656,15715,15726,15760,15774,15816,15830,15858,15876,15968,16016,16032,16039,16099,16147,16164,16183,16204,16263,16293,16380,16434,16449,16461,16490,16493,16551,16552,16600,16601,16665,16734,16742,16813,16838,16933,16965,16990,17062,17080,17084,17105,17108,17145,17179,17225,17245,17289,17331,17371],"20":[14,74,105,212,228,265,295,343,362,499,508,610,679,849,856,987,1047,1210,1233,1241,1307,1396,1593,1600,1622,1669,1682,1732,1734,1754,1800,1852,1854,1908,2053,2078,2126,2234,2312,2489,2592,2667,2683,2817,2880,2948,3011,3020,3088,3182,3184,3293,3327,3335,3337,3399,3410,3494,3744,3791,3857,3895,3933,3949,3959,4141,4218,4236,4255,4274,4296,4558,4951,4977,5116,5150,5234,5240,5262,5268,5350,5365,5454,5484,5493,5554,5586,5587,5598,5677,5682,5699,5732,5889,5893,5905,5946,5964,5972,5982,6047,6210,6323,6402,6511,6528,6581,6651,6661,6701,6784,6828,6854,6855,7020,7023,7024,7058,7186,7272,7287,7358,7359,7390,7490,7557,7559,7618,7695,7704,7722,7762,7889,7893,8021,8080,8213,8215,8230,8235,8260,8326,8477,8545,8732,8896,8982,9018,9498,9595,9617,9645,9653,9713,9769,9780,9799,9974,9989,10135,10146,10161,10168,10290,10438,10458,10484,10576,10604,10692,10845,10855,10873,11040,11046,11187,11238,11283,11294,11328,11447,11497,11514,11592,11632,11771,11781,11786,11791,11983,12084,12094,12145,12149,12222,12366,12407,12551,12552,12633,12655,12672,12677,12797,13013,13055,13074,13134,13159,13264,13313,13322,13325,13386,13509,13522,13560,13582,13584,13628,13717,13969,13994,14050,14097,14227,14336,14377,14403,14439,14569,14606,14624,14647,14665,14669,14673,14818,14848,14970,14977,14990,15002,15072,15145,15205,15253,15419,15436,15513,15656,15809,15882,15899,15912,16020,16047,16130,16133,16288,16329,16406,16410,16412,16515,16536,16558,16573,16628,16683,16749,16770,16833,16886,16889,17024,17140,17154,17190,17216,17253,17324,17373],"21":[13,79,94,153,200,203,256,363,366,453,649,676,804,809,834,983,1200,1286,1412,1430,1508,1677,1876,1901,2007,2077,2270,2313,2403,2639,2707,2800,2836,2949,3065,3294,3334,3678,3706,3709,3799,3899,3970,3998,4149,4158,4410,4470,4741,4775,4920,5023,5031,5102,5235,5267,5391,5617,5637,5692,5817,5894,6076,6203,6209,6292,6301,6510,6541,6580,6707,6862,6876,7066,7145,7290,7322,7362,7385,7426,7448,7585,7646,7767,7785,7819,8105,8213,8244,8310,8317,8323,8436,8516,8627,8638,8711,8945,8983,9014,9020,9056,9070,9093,9355,9469,9490,9559,9739,9777,9885,10073,10080,10108,10112,10234,10461,10476,10549,10563,10582,10630,10633,10783,10848,11449,11805,11904,12068,12392,12459,12587,12639,12724,12769,12790,12886,12894,13059,13116,13144,13342,13375,13563,13593,13716,13998,14116,14252,14308,14594,14656,14700,14704,14798,14850,14852,14909,15040,15235,15284,15380,15394,15415,15525,15618,15716,15790,16099,16101,16197,16231,16370,16415,16487,16545,16621,16694,16747,16936,16954,17007,17404],"22":[25,527,549,814,911,1542,1700,1828,2007,2385,2479,2676,2677,2740,3007,3680,3805,4083,4128,4173,4700,5176,6196,6462,6483,6593,6763,7305,7472,7578,7652,7699,7890,8090,8188,8679,8751,9423,9484,9681,9835,10081,10606,10682,11134,11142,11536,11990,12049,12108,12467,12602,12769,13167,13511,13664,13723,14218,14329,14409,14611,14641,14694,14753,15066,15168,15380,15443,16126,16164,16585,16704,16709,16866],"23":[98,125,455,509,522,562,806,1332,1351,1385,1398,1546,1651,1654,1924,1933,2023,2066,2264,2496,3295,3339,3442,3742,3850,4394,4743,4901,4992,5067,5215,5237,5300,5636,5658,5816,5951,6067,6082,6137,6192,6250,6537,6632,6679,7331,7634,7683,7902,8455,8472,8950,8964,9069,9132,9296,9306,9500,9610,9721,9834,9916,9938,10314,10369,10474,10491,10542,10685,10724,11367,11502,11550,11652,11833,11979,12128,12222,12353,12457,12749,12808,12831,12938,13216,13246,13374,13469,13536,13629,14075,14086,14278,14294,14346,14549,14639,14707,14714,14898,15119,15379,15451,15900,16086,16113,16157,16218,16327,16396,16461,16858,16865,16910,16919,17118,17224,17290],"24":[73,700,782,992,1042,1075,1394,1428,1972,2531,2564,2703,2912,3054,3236,3267,3541,3989,4031,4173,4670,4877,5153,5248,5458,6082,6140,6303,6417,6544,6705,6767,7035,7336,7385,7460,8120,8340,8606,8675,8760,9152,9425,9479,9488,10102,10292,10928,11572,11694,11991,12427,13278,13624,14126,14151,14293,14616,14804,14854,15064,15501,15728,16221,16287,16379,16540,16663,16753,16967,17035,17337,17368],"25":[2,8,35,79,105,214,267,290,728,734,837,907,1062,1191,1195,1214,1225,1314,1444,1463,1476,1539,1583,1595,1628,1656,1693,1878,1885,1925,1931,1959,2044,2061,2157,2184,2191,2218,2235,2270,2373,2476,2488,2490,2541,2586,2704,2855,2909,2992,3059,3084,3086,3145,3184,3258,3348,3627,3741,3833,3873,3880,3965,4109,4260,4278,4295,4468,4516,4641,4656,4745,4909,4916,4946,4962,5076,5145,5192,5465,5508,5521,5635,5640,5879,5992,6020,6145,6261,6390,6392,6449,6561,6675,6711,6862,6894,7048,7313,7368,7403,7446,7457,7489,7844,7884,7906,7922,8018,8033,8074,8102,8104,8130,8317,8336,8339,8344,8367,8472,8514,8524,8677,8693,8701,8722,8940,8950,8977,9070,9098,9102,9107,9230,9299,9456,9486,9506,9562,9568,9701,10031,10080,10136,10219,10429,10523,10702,10805,11020,11150,11163,11206,11267,11396,11397,11410,11477,11614,11679,11757,11875,11921,12052,12060,12065,12085,12118,12168,12181,12283,12431,12526,12538,12687,12780,12800,12898,12913,12935,13014,13015,13071,13184,13265,13277,13317,13705,13778,13786,13890,13968,13985,14003,14013,14047,14143,14183,14250,14478,14560,14643,14842,14974,15096,15127,15131,15137,15234,15238,15305,15324,15336,15473,15511,15590,15713,15873,16004,16049,16111,16186,16264,16384,16774,16938,16960,17109,17190,17243,17244,17295,17386],"26":[20,30,47,211,215,349,352,385,417,450,453,455,467,484,503,566,582,598,604,606,641,648,656,667,718,721,769,777,778,798,808,810,872,911,952,1058,1143,1161,1170,1171,1259,1291,1301,1315,1343,1395,1427,1440,1500,1615,1625,1628,1631,1663,1678,1703,1738,1764,1789,1799,1806,1821,1839,1857,1902,1908,1912,1968,1993,2024,2069,2134,2135,2141,2152,2156,2177,2201,2202,2248,2287,2319,2450,2470,2594,2680,2703,2747,2755,2778,2784,2811,2824,2850,2886,2888,2979,3000,3024,3079,3083,3092,3110,3113,3115,3184,3186,3203,3215,3228,3229,3281,3300,3330,3336,3371,3402,3464,3478,3501,3512,3532,3611,3616,3683,3684,3689,3731,3781,3791,3814,3818,3830,3843,3891,3910,3927,3949,3966,3969,4213,4317,4322,4391,4435,4439,4468,4485,4493,4600,4670,4710,4763,4776,4781,4795,4940,4946,5001,5021,5145,5188,5202,5216,5295,5311,5314,5466,5473,5518,5522,5556,5691,5697,5730,5748,5870,5972,6028,6071,6161,6166,6195,6324,6376,6400,6417,6517,6612,6626,6686,6736,6742,6753,6766,6770,6777,6785,6815,6881,6885,6920,6957,6966,6986,6995,7032,7041,7082,7088,7125,7195,7214,7215,7264,7274,7280,7356,7359,7423,7469,7511,7632,7642,7650,7692,7704,7762,7782,7893,7917,8005,8007,8010,8042,8184,8187,8228,8229,8250,8278,8282,8375,8425,8428,8477,8490,8524,8545,8551,8565,8602,8665,8735,8847,8860,8961,8998,9068,9071,9110,9220,9223,9263,9286,9293,9295,9300,9323,9382,9458,9459,9464,9501,9538,9636,9705,9905,9911,9921,9946,9958,9999,10022,10123,10132,10149,10168,10181,10299,10344,10368,10369,10379,10416,10444,10539,10552,10577,10578,10579,10603,10654,10658,10681,10787,10800,10802,10848,10881,10901,10930,10993,11033,11048,11061,11108,11119,11131,11253,11255,11363,11389,11396,11461,11479,11492,11510,11523,11527,11566,11599,11607,11710,11788,11793,11814,11925,12006,12050,12063,12099,12125,12272,12294,12316,12329,12334,12357,12371,12378,12399,12421,12424,12435,12445,12449,12452,12511,12519,12528,12576,12590,12647,12706,12725,12918,12932,12935,12959,12969,13015,13019,13053,13180,13205,13246,13288,13306,13327,13401,13451,13468,13473,13510,13515,13554,13610,13621,13637,13659,13660,13730,13751,13767,13776,13777,13875,13918,13949,13999,14100,14124,14189,14206,14220,14283,14344,14379,14412,14435,14467,14474,14488,14493,14559,14568,14608,14611,14624,14692,14710,14720,14772,14821,14872,14891,14907,14914,14989,14997,15003,15004,15078,15218,15227,15231,15365,15416,15498,15610,15648,15653,15661,15670,15707,15735,15760,15820,15827,15890,15963,16021,16025,16059,16136,16234,16240,16254,16338,16424,16466,16476,16484,16542,16578,16606,16617,16656,16678,16752,16753,16765,16773,16793,16841,16851,16916,16934,16985,17018,17081,17086,17127,17164,17187,17196,17257,17392,17400],"27":[6,12,16,69,110,166,371,372,453,493,560,659,661,700,731,739,787,841,862,907,942,960,961,990,1084,1173,1185,1250,1290,1329,1351,1352,1465,1497,1502,1503,1597,1609,1659,1661,1685,1716,1788,1807,1828,1923,1965,1975,2083,2233,2272,2286,2331,2380,2383,2553,2591,2594,2603,2621,2713,2727,2730,2734,2740,2759,2771,2780,2802,2821,2848,2886,2907,3010,3028,3139,3140,3146,3191,3404,3488,3496,3579,3603,3620,3639,3715,3837,3844,3867,3892,3982,4042,4045,4149,4154,4217,4246,4285,4335,4367,4384,4437,4478,4524,4600,4696,4792,4804,4831,4861,4909,4965,4997,5004,5010,5110,5117,5120,5335,5370,5403,5425,5428,5468,5475,5499,5502,5505,5522,5535,5568,5578,5592,5714,5865,5919,5936,6057,6106,6227,6243,6272,6278,6289,6305,6315,6340,6359,6419,6508,6685,6710,6745,6775,6829,6837,6870,6955,6965,6976,7046,7081,7096,7103,7193,7250,7280,7313,7399,7411,7423,7493,7526,7688,7725,7728,7754,7763,7773,7781,7830,7864,7933,7986,8000,8012,8036,8088,8100,8145,8153,8162,8174,8215,8238,8242,8285,8296,8386,8401,8440,8519,8548,8599,8602,8673,8716,8795,8851,8856,8914,8917,8934,9003,9028,9044,9055,9074,9077,9098,9100,9140,9175,9184,9185,9198,9206,9321,9408,9475,9537,9586,9648,9744,9755,9906,9914,9936,10014,10018,10026,10030,10074,10164,10205,10245,10288,10325,10375,10397,10462,10484,10490,10501,10531,10574,10633,10658,10663,10763,10766,10850,10895,10913,10970,11023,11132,11182,11281,11326,11338,11368,11428,11495,11504,11519,11625,11679,11686,11755,11757,11804,11806,11834,11989,12007,12020,12027,12059,12089,12223,12236,12263,12295,12296,12338,12380,12384,12433,12445,12488,12521,12577,12644,12649,12650,12653,12725,12787,12810,12928,12983,13042,13061,13088,13121,13140,13224,13262,13309,13312,13357,13424,13430,13451,13469,13492,13530,13536,13554,13589,13612,13664,13737,13741,13754,13780,13825,13866,13877,13993,14033,14067,14076,14116,14134,14178,14181,14245,14316,14322,14336,14395,14435,14437,14497,14528,14633,14684,14738,14756,14862,14865,14867,14870,14880,14896,15006,15127,15138,15141,15160,15192,15194,15215,15219,15249,15341,15385,15425,15429,15434,15544,15609,15676,15738,15742,15743,15752,15753,15783,15789,15846,15921,15937,16018,16070,16073,16077,16096,16228,16233,16266,16277,16385,16390,16444,16520,16631,16637,16638,16678,16730,16733,16740,16780,16791,16795,16805,16838,16842,16844,16925,16989,17014,17053,17098,17116,17148,17211,17279,17351,17354,17389],"28":[4,9,31,43,92,97,104,143,195,203,270,300,343,347,439,529,567,599,632,668,711,724,731,737,812,826,861,891,906,921,962,1006,1041,1047,1053,1056,1107,1116,1128,1137,1141,1142,1145,1175,1195,1205,1283,1296,1303,1317,1353,1372,1375,1464,1508,1534,1541,1569,1574,1584,1644,1706,1712,1757,1780,1796,1804,1814,1824,1889,1901,1912,1918,1987,2018,2039,2072,2083,2096,2113,2124,2131,2164,2171,2182,2267,2284,2293,2298,2320,2321,2326,2355,2459,2466,2598,2612,2630,2648,2717,2743,2772,2776,2780,2827,2914,2916,2951,2991,2999,3017,3024,3068,3069,3074,3095,3099,3103,3104,3125,3157,3185,3196,3214,3227,3237,3261,3278,3304,3330,3440,3451,3499,3515,3604,3629,3647,3653,3665,3715,3739,3802,3808,3848,3853,3860,3874,3916,3956,4008,4009,4023,4042,4057,4081,4094,4101,4106,4125,4153,4165,4176,4180,4209,4213,4240,4269,4361,4449,4473,4494,4502,4506,4517,4540,4560,4609,4670,4704,4717,4727,4736,4754,4778,4782,4786,4797,4828,4897,4939,5050,5066,5079,5087,5104,5120,5123,5170,5173,5198,5200,5203,5263,5272,5316,5317,5334,5339,5351,5399,5400,5412,5443,5464,5503,5573,5641,5663,5696,5706,5710,5730,5770,5789,5888,5966,6078,6082,6096,6135,6143,6229,6358,6361,6389,6406,6423,6445,6478,6484,6501,6509,6513,6538,6587,6598,6606,6624,6654,6680,6687,6715,6754,6825,6827,6867,6868,6926,6939,6956,6998,7005,7013,7026,7033,7045,7054,7070,7072,7115,7116,7131,7173,7230,7231,7245,7253,7277,7289,7306,7321,7329,7334,7353,7355,7379,7431,7445,7581,7619,7638,7641,7675,7684,7696,7742,7789,7805,7817,7818,7828,7845,7878,7896,7910,7913,7925,7960,8001,8051,8059,8078,8089,8101,8141,8145,8177,8201,8204,8206,8227,8261,8280,8346,8364,8377,8383,8407,8419,8460,8521,8585,8621,8631,8670,8675,8682,8702,8709,8740,8792,8801,8834,8849,8854,8871,8955,8972,8992,9223,9246,9273,9311,9435,9451,9472,9480,9488,9501,9514,9524,9555,9566,9599,9658,9680,9705,9773,9802,9808,9823,9854,9882,9953,10009,10017,10045,10052,10062,10075,10082,10092,10112,10121,10157,10179,10196,10216,10237,10239,10248,10308,10398,10412,10438,10442,10445,10527,10535,10540,10603,10604,10610,10665,10669,10670,10685,10689,10701,10702,10712,10739,10774,10803,10830,10856,10859,10893,10896,10903,10917,10973,11015,11081,11102,11119,11153,11172,11188,11202,11209,11221,11231,11247,11257,11262,11302,11309,11316,11322,11331,11381,11401,11413,11433,11451,11473,11476,11522,11525,11555,11558,11575,11660,11663,11684,11703,11791,11802,11818,11834,11847,11850,11853,11865,11900,11948,11968,11974,12036,12040,12059,12066,12073,12126,12152,12266,12285,12310,12318,12345,12369,12379,12404,12433,12449,12539,12573,12675,12700,12705,12718,12739,12781,12800,12828,12850,12859,12860,12873,12878,12918,12923,12944,12945,12971,13002,13014,13021,13042,13044,13057,13078,13088,13133,13137,13138,13148,13158,13179,13230,13266,13297,13305,13336,13352,13368,13381,13383,13400,13413,13452,13457,13467,13531,13607,13640,13664,13672,13682,13702,13796,13829,13842,13931,13950,13972,13981,14010,14026,14048,14055,14148,14169,14265,14276,14304,14306,14317,14377,14379,14422,14423,14426,14448,14466,14488,14495,14523,14634,14636,14673,14700,14719,14723,14724,14743,14768,14779,14834,14881,14940,14983,14997,14998,15025,15042,15094,15107,15109,15114,15195,15208,15230,15232,15243,15263,15288,15312,15343,15359,15374,15383,15436,15471,15479,15497,15505,15507,15619,15640,15646,15661,15671,15673,15724,15756,15844,15901,15915,15997,16005,16010,16013,16017,16038,16053,16071,16106,16114,16128,16140,16150,16152,16177,16185,16229,16237,16252,16259,16272,16277,16327,16374,16408,16438,16452,16455,16471,16475,16491,16511,16615,16653,16686,16698,16770,16817,16819,16826,16838,16867,16892,16909,16911,16998,17017,17079,17086,17151,17203,17211,17234,17304,17309,17321,17349,17358,17384,17393],"29":[6,32,35,46,56,75,84,164,177,184,208,223,236,309,411,465,478,496,509,544,568,590,622,668,669,684,686,700,716,727,748,777,805,824,829,868,893,906,907,911,924,942,954,967,969,981,1001,1020,1038,1107,1108,1134,1202,1225,1251,1306,1330,1343,1370,1378,1454,1466,1472,1480,1483,1496,1527,1528,1560,1636,1642,1653,1701,1721,1772,1777,1799,1809,1813,1844,1894,1925,1939,1943,1984,2002,2006,2011,2020,2028,2035,2077,2096,2100,2115,2165,2166,2214,2217,2223,2224,2226,2272,2289,2324,2336,2339,2357,2374,2397,2399,2536,2540,2581,2582,2599,2622,2715,2720,2721,2731,2763,2774,2779,2819,2835,2838,2856,2864,2871,2875,2910,2917,2962,2987,3014,3022,3026,3050,3057,3075,3076,3077,3089,3097,3104,3113,3204,3219,3281,3305,3308,3327,3345,3387,3398,3446,3476,3494,3523,3562,3563,3570,3602,3657,3680,3688,3716,3732,3775,3823,3842,3883,3894,3900,3906,3918,4021,4030,4043,4047,4053,4065,4072,4092,4124,4135,4139,4141,4188,4235,4252,4298,4335,4354,4371,4373,4404,4405,4473,4493,4516,4548,4569,4574,4583,4587,4614,4638,4650,4688,4695,4742,4744,4758,4783,4791,4799,4813,4832,4836,4837,4870,4877,4894,4903,4905,4912,4919,4928,4995,5018,5021,5066,5132,5159,5180,5251,5264,5270,5277,5300,5315,5326,5329,5355,5356,5370,5374,5383,5431,5452,5481,5506,5508,5545,5597,5600,5601,5643,5710,5717,5728,5745,5750,5763,5773,5776,5793,5805,5822,5836,5849,5856,5868,5897,5922,5965,5985,6003,6009,6010,6064,6080,6084,6097,6100,6108,6160,6168,6209,6219,6228,6237,6269,6273,6294,6296,6310,6350,6416,6426,6459,6506,6512,6538,6561,6563,6599,6625,6626,6642,6668,6671,6695,6705,6767,6776,6799,6841,6942,6996,7020,7044,7052,7055,7092,7150,7163,7169,7232,7267,7282,7302,7309,7325,7345,7355,7371,7378,7420,7446,7474,7500,7504,7547,7563,7579,7580,7593,7597,7634,7731,7767,7819,7823,7838,7842,7882,7895,7896,7920,7921,7929,7952,7960,7977,7992,7998,8004,8090,8233,8249,8277,8309,8328,8363,8374,8381,8391,8420,8428,8430,8469,8506,8508,8542,8560,8564,8566,8590,8599,8607,8640,8657,8674,8688,8699,8720,8731,8750,8760,8807,8810,8845,8886,8907,8908,8913,8967,8998,9002,9028,9051,9080,9163,9169,9184,9208,9213,9277,9281,9319,9326,9331,9335,9355,9358,9374,9383,9402,9429,9446,9480,9504,9505,9642,9722,9742,9789,9793,9823,9831,9837,9859,9876,9921,9940,9944,9970,10020,10035,10058,10061,10088,10111,10116,10135,10172,10193,10206,10221,10232,10237,10247,10255,10303,10315,10350,10377,10381,10386,10392,10418,10431,10475,10482,10523,10541,10555,10557,10562,10565,10578,10589,10598,10600,10661,10678,10688,10692,10711,10714,10721,10729,10739,10758,10767,10782,10810,10814,10818,10836,10846,10848,10865,10912,10918,11031,11059,11096,11102,11111,11208,11246,11260,11265,11279,11303,11304,11308,11341,11386,11392,11412,11430,11445,11453,11485,11490,11491,11676,11685,11703,11709,11748,11749,11752,11762,11779,11846,11874,11878,11897,11899,11902,11905,11912,11943,12021,12022,12073,12090,12100,12107,12130,12152,12160,12212,12213,12265,12299,12316,12320,12338,12394,12426,12429,12430,12495,12511,12603,12636,12642,12655,12670,12673,12696,12701,12744,12759,12805,12814,12840,12848,12859,12863,12865,12878,12880,12907,12936,12958,13012,13018,13064,13131,13138,13188,13206,13208,13212,13235,13241,13250,13261,13275,13276,13298,13314,13330,13358,13386,13444,13539,13540,13544,13591,13593,13622,13630,13638,13662,13679,13694,13756,13770,13794,13804,13806,13818,13850,13869,13882,13932,13950,13965,13969,13975,13985,13993,14050,14056,14101,14104,14112,14149,14262,14311,14316,14320,14322,14327,14335,14355,14386,14398,14428,14462,14466,14514,14529,14545,14597,14605,14643,14655,14698,14720,14726,14754,14799,14830,14845,14849,14868,14873,14890,14917,14957,14994,15020,15080,15143,15148,15152,15185,15189,15223,15275,15280,15295,15327,15340,15341,15356,15380,15423,15438,15452,15465,15499,15510,15535,15561,15584,15595,15622,15639,15655,15694,15740,15786,15794,15809,15810,15816,15831,15845,15870,15904,15914,15923,15947,15978,15980,16002,16003,16007,16054,16056,16076,16089,16097,16099,16120,16130,16179,16209,16210,16216,16220,16231,16258,16273,16278,16283,16288,16290,16299,16314,16327,16404,16437,16444,16518,16550,16573,16583,16589,16599,16620,16626,16631,16683,16697,16709,16712,16720,16739,16743,16755,16767,16798,16803,16825,16826,16832,16849,16852,16884,16916,16987,16993,17008,17009,17011,17026,17032,17046,17128,17143,17145,17171,17187,17240,17264,17279,17312,17317,17327,17359],"30":[53,69,101,116,161,163,192,198,204,230,259,266,270,294,302,314,317,329,355,376,400,408,432,477,486,501,514,521,551,576,581,582,586,636,669,705,709,760,780,786,808,855,884,960,1005,1007,1063,1066,1116,1136,1148,1167,1197,1199,1207,1227,1298,1304,1314,1321,1410,1454,1460,1466,1492,1519,1552,1557,1590,1631,1632,1636,1637,1640,1713,1731,1740,1754,1774,1780,1800,1802,1816,1821,1823,1849,1856,1915,1921,1923,1994,2038,2056,2059,2124,2129,2169,2205,2241,2245,2301,2320,2321,2335,2369,2418,2470,2475,2478,2485,2502,2523,2529,2547,2588,2626,2628,2636,2638,2654,2692,2757,2775,2778,2782,2783,2808,2853,2949,3010,3013,3019,3021,3070,3099,3151,3217,3281,3334,3336,3384,3398,3408,3421,3460,3465,3497,3523,3524,3577,3603,3624,3639,3646,3717,3722,3757,3788,3798,3845,3859,3883,3895,3948,3965,3973,3975,3976,4000,4013,4015,4024,4036,4064,4072,4084,4151,4153,4158,4162,4164,4179,4204,4270,4302,4325,4373,4394,4400,4431,4436,4439,4442,4468,4471,4488,4489,4497,4515,4521,4547,4641,4649,4650,4662,4687,4691,4714,4718,4724,4751,4778,4865,4867,4888,4947,4949,5001,5050,5063,5258,5266,5273,5277,5287,5412,5427,5429,5432,5434,5438,5447,5494,5499,5500,5562,5567,5570,5577,5578,5591,5611,5682,5685,5686,5692,5759,5813,5820,5823,5832,5833,5838,5841,5842,5880,5882,5884,5897,5929,5972,5981,5997,6016,6059,6072,6073,6075,6121,6130,6237,6243,6271,6288,6303,6348,6359,6367,6371,6449,6471,6486,6509,6564,6642,6660,6739,6755,6857,6878,6879,6894,6897,6909,6927,6933,6945,6955,6959,6997,7022,7045,7053,7088,7136,7231,7250,7276,7279,7285,7287,7327,7331,7354,7398,7416,7422,7472,7476,7477,7533,7609,7618,7621,7623,7626,7739,7754,7757,7787,7801,7867,7882,7884,7910,7922,7928,7937,7995,8006,8019,8098,8113,8118,8131,8152,8159,8163,8208,8221,8226,8236,8250,8255,8296,8319,8332,8347,8363,8365,8367,8373,8380,8388,8425,8439,8441,8459,8482,8537,8545,8582,8584,8595,8621,8634,8679,8684,8749,8760,8783,8814,8837,8847,8900,8910,8937,8951,9036,9043,9059,9081,9100,9102,9103,9105,9130,9145,9172,9174,9192,9207,9230,9268,9284,9311,9322,9370,9414,9426,9438,9441,9456,9494,9523,9566,9607,9630,9675,9680,9696,9700,9702,9745,9769,9770,9803,9819,9835,9865,9874,9899,9911,9924,9938,9955,9960,9978,9984,10000,10018,10038,10040,10053,10055,10067,10114,10148,10156,10255,10284,10296,10298,10309,10329,10337,10349,10359,10371,10385,10425,10461,10467,10471,10475,10497,10500,10512,10515,10607,10620,10650,10720,10723,10748,10828,10887,10921,10989,11062,11065,11107,11152,11245,11259,11269,11337,11393,11399,11436,11486,11501,11503,11509,11606,11608,11635,11636,11640,11682,11773,11778,11782,11816,11837,11878,11880,11917,11926,11944,11992,12016,12079,12100,12111,12122,12214,12226,12228,12232,12259,12261,12284,12306,12350,12375,12402,12415,12471,12472,12473,12478,12488,12499,12520,12547,12555,12563,12564,12572,12588,12622,12627,12629,12644,12649,12653,12675,12690,12712,12716,12720,12721,12748,12750,12756,12819,12856,12860,12862,12883,12885,12902,12946,12948,12954,12967,12991,13023,13045,13046,13062,13092,13106,13110,13125,13143,13171,13180,13181,13184,13224,13235,13256,13264,13266,13267,13284,13296,13307,13327,13403,13411,13418,13447,13455,13465,13467,13501,13534,13535,13569,13604,13663,13682,13702,13713,13716,13722,13738,13753,13763,13775,13784,13829,13830,13837,13935,13961,13978,13993,14010,14071,14072,14082,14085,14118,14126,14130,14172,14177,14194,14204,14210,14215,14327,14371,14419,14447,14455,14465,14497,14515,14521,14552,14571,14628,14707,14708,14770,14779,14790,14812,14815,14824,14839,14885,14909,14960,14975,15052,15066,15078,15081,15127,15243,15289,15292,15301,15327,15341,15355,15397,15403,15419,15423,15437,15472,15473,15513,15560,15563,15575,15582,15610,15616,15622,15628,15695,15713,15777,15810,15834,15902,15977,15992,16012,16013,16170,16184,16216,16217,16233,16242,16265,16298,16327,16348,16350,16376,16498,16510,16520,16533,16613,16627,16642,16701,16709,16750,16754,16773,16802,16809,16828,16835,16891,16909,16916,16951,16952,17020,17023,17043,17050,17051,17057,17066,17098,17124,17197,17203,17223,17232,17234,17245,17251,17323],"31":[11,19,49,71,108,172,186,210,215,229,241,244,275,294,313,323,388,406,413,427,439,479,501,520,545,573,606,610,619,644,647,687,718,725,756,771,782,816,910,913,937,956,1008,1018,1023,1025,1039,1042,1074,1076,1095,1104,1169,1179,1189,1197,1295,1307,1342,1350,1364,1365,1371,1390,1399,1424,1468,1493,1520,1541,1551,1554,1557,1648,1675,1690,1710,1742,1755,1832,1889,1902,1909,1925,1942,1948,1960,1975,1982,2021,2034,2039,2052,2067,2117,2174,2190,2205,2235,2266,2269,2272,2321,2367,2368,2379,2391,2407,2425,2435,2439,2455,2457,2482,2645,2649,2650,2654,2700,2703,2706,2812,2815,2817,2845,2851,2855,2887,2926,2928,2970,2986,3000,3005,3011,3016,3017,3042,3065,3084,3086,3104,3130,3139,3153,3164,3166,3173,3197,3204,3245,3250,3256,3266,3270,3290,3294,3322,3335,3337,3361,3366,3380,3416,3436,3441,3498,3513,3519,3554,3565,3593,3617,3626,3662,3665,3682,3691,3714,3715,3768,3778,3782,3785,3798,3801,3813,3835,3889,3917,3926,3938,3954,3960,3982,3985,3986,4045,4046,4057,4065,4085,4090,4136,4139,4152,4160,4170,4186,4200,4211,4270,4336,4359,4384,4420,4431,4444,4502,4510,4538,4597,4604,4617,4641,4683,4737,4836,4848,4867,4873,4920,4935,4983,4993,5026,5029,5033,5053,5081,5088,5093,5116,5118,5128,5150,5153,5158,5173,5200,5263,5264,5273,5344,5370,5378,5409,5451,5465,5469,5472,5476,5478,5499,5524,5587,5592,5593,5596,5620,5653,5703,5744,5747,5751,5758,5778,5804,5810,5825,5945,5950,5958,5966,5970,6061,6091,6092,6132,6173,6193,6218,6230,6249,6278,6386,6406,6422,6475,6487,6537,6563,6591,6596,6602,6681,6694,6695,6726,6742,6750,6772,6773,6779,6813,6841,6846,6873,6892,6923,6945,6979,7012,7016,7036,7039,7164,7176,7220,7229,7257,7270,7284,7314,7335,7340,7376,7399,7402,7406,7417,7418,7422,7452,7476,7484,7492,7499,7500,7509,7510,7550,7552,7559,7560,7580,7618,7623,7643,7652,7663,7672,7686,7720,7729,7745,7764,7766,7795,7808,7821,7835,7868,7899,7907,7909,7950,7952,7962,8001,8007,8047,8058,8091,8100,8133,8182,8183,8212,8213,8257,8285,8301,8310,8333,8344,8366,8368,8372,8441,8442,8458,8481,8483,8488,8509,8530,8534,8541,8556,8558,8608,8618,8622,8633,8643,8686,8699,8705,8709,8820,8862,8873,8883,8887,8914,8943,8970,8973,8983,8988,8995,9018,9040,9056,9062,9092,9137,9144,9173,9185,9213,9237,9275,9299,9315,9327,9330,9347,9359,9396,9401,9409,9420,9431,9451,9452,9514,9515,9527,9529,9541,9547,9551,9667,9708,9716,9771,9777,9798,9889,9892,9990,10044,10100,10106,10118,10129,10135,10165,10186,10205,10206,10232,10240,10249,10284,10289,10318,10325,10356,10357,10362,10379,10437,10439,10459,10467,10490,10502,10505,10509,10522,10557,10558,10576,10585,10597,10600,10601,10625,10648,10664,10689,10695,10727,10733,10748,10754,10756,10762,10766,10780,10782,10784,10820,10830,10848,10900,10936,10941,11001,11069,11078,11090,11118,11133,11137,11169,11182,11200,11232,11245,11272,11281,11294,11323,11337,11369,11374,11383,11450,11496,11501,11526,11536,11558,11560,11573,11582,11631,11653,11661,11670,11673,11679,11688,11693,11694,11717,11730,11731,11744,11746,11749,11766,11796,11809,11851,11853,11889,11926,11938,11955,11993,12017,12023,12056,12062,12090,12094,12141,12148,12157,12203,12231,12256,12271,12273,12282,12284,12330,12348,12361,12384,12406,12461,12468,12472,12498,12523,12599,12640,12720,12728,12740,12744,12750,12752,12753,12771,12784,12846,12872,12907,12914,12930,12943,12950,12952,12979,12999,13072,13080,13090,13096,13098,13132,13135,13148,13200,13204,13249,13288,13334,13341,13362,13376,13390,13399,13419,13462,13483,13490,13512,13521,13536,13606,13644,13645,13651,13653,13697,13705,13707,13722,13741,13753,13774,13775,13777,13781,13847,13869,13870,13958,13964,14008,14047,14063,14076,14081,14097,14104,14113,14132,14158,14189,14244,14266,14284,14289,14323,14324,14327,14336,14380,14384,14386,14390,14416,14488,14520,14542,14567,14624,14636,14664,14668,14695,14705,14721,14745,14769,14776,14795,14818,14859,14861,14897,14903,14936,14951,14968,14998,15009,15018,15019,15023,15025,15031,15062,15074,15082,15087,15088,15109,15122,15124,15129,15130,15186,15266,15275,15291,15320,15328,15367,15419,15424,15426,15439,15487,15488,15524,15570,15584,15621,15634,15639,15656,15659,15693,15754,15769,15771,15773,15780,15790,15796,15813,15838,15845,15854,15861,15915,15916,15948,15990,16036,16049,16088,16166,16213,16218,16242,16275,16287,16289,16302,16308,16335,16340,16351,16362,16368,16376,16378,16407,16489,16497,16508,16530,16585,16623,16697,16698,16733,16749,16861,16912,16939,16959,17012,17042,17076,17080,17092,17098,17128,17148,17182,17191,17220,17241,17248,17271,17279,17290,17301,17311,17323,17328,17341,17356,17373],"32":[11,48,49,58,91,95,131,134,138,148,183,195,222,229,235,242,253,282,295,314,318,320,391,396,404,437,449,471,491,495,508,564,567,568,578,587,588,600,609,642,688,689,713,751,754,764,781,801,807,821,828,838,840,841,851,858,869,873,886,890,908,936,964,1006,1034,1040,1046,1067,1077,1098,1120,1124,1138,1155,1182,1183,1191,1204,1233,1234,1247,1252,1273,1282,1306,1365,1397,1403,1430,1434,1436,1470,1473,1506,1542,1576,1621,1664,1672,1681,1713,1728,1730,1740,1756,1761,1769,1777,1787,1802,1814,1837,1853,1876,1903,1905,1920,1922,1937,1948,1962,1968,1971,2007,2008,2043,2053,2057,2076,2086,2087,2115,2129,2149,2188,2197,2217,2222,2226,2239,2244,2258,2269,2324,2348,2413,2452,2473,2478,2483,2496,2497,2502,2506,2509,2543,2568,2571,2607,2612,2622,2673,2691,2696,2728,2767,2799,2805,2821,2824,2862,2870,2889,2895,2922,2956,3035,3052,3058,3068,3071,3116,3146,3174,3185,3222,3228,3248,3250,3275,3287,3297,3300,3301,3315,3319,3327,3353,3362,3367,3402,3409,3415,3420,3421,3424,3436,3490,3573,3577,3594,3608,3619,3662,3708,3722,3731,3736,3753,3767,3793,3816,3849,3853,3869,3894,3924,3967,3986,4034,4078,4085,4116,4132,4154,4166,4168,4178,4215,4240,4251,4268,4272,4295,4307,4363,4385,4426,4489,4498,4532,4540,4565,4602,4647,4710,4711,4713,4728,4748,4751,4779,4810,4816,4817,4832,4851,4866,4871,4920,4941,4963,4999,5020,5061,5086,5114,5125,5127,5128,5133,5156,5190,5221,5288,5312,5434,5445,5461,5466,5480,5498,5500,5512,5528,5531,5555,5565,5645,5688,5689,5696,5728,5754,5776,5778,5780,5795,5798,5829,5895,5916,5947,6042,6061,6093,6128,6210,6257,6269,6311,6316,6325,6451,6456,6484,6489,6496,6498,6513,6526,6562,6590,6612,6622,6633,6638,6643,6671,6683,6706,6726,6733,6737,6747,6753,6761,6781,6842,6843,6847,6883,6906,6909,6915,6934,6947,6949,6985,6987,7012,7034,7039,7085,7129,7141,7178,7181,7204,7238,7271,7291,7292,7308,7312,7339,7342,7361,7388,7429,7440,7485,7495,7498,7513,7552,7554,7556,7561,7567,7596,7597,7614,7635,7705,7719,7733,7735,7739,7740,7746,7749,7755,7774,7790,7793,7806,7836,7838,7892,7898,7939,7946,7952,7961,8034,8052,8057,8073,8086,8111,8113,8122,8129,8152,8155,8188,8215,8216,8268,8280,8281,8292,8300,8320,8337,8386,8399,8405,8413,8429,8464,8482,8486,8533,8534,8545,8603,8628,8665,8712,8714,8719,8732,8741,8744,8760,8772,8790,8806,8828,8844,8850,8874,8885,8906,8914,8935,8945,8981,9002,9018,9098,9153,9173,9178,9219,9228,9238,9242,9258,9348,9349,9408,9413,9414,9459,9463,9465,9472,9478,9491,9496,9498,9518,9530,9548,9564,9605,9606,9613,9628,9651,9668,9679,9681,9693,9695,9714,9745,9769,9776,9789,9836,9843,9861,9864,9883,9910,9941,9963,9977,9983,10024,10078,10092,10105,10166,10179,10241,10243,10252,10274,10296,10300,10305,10311,10334,10351,10359,10370,10379,10384,10386,10403,10405,10439,10449,10487,10498,10511,10517,10518,10563,10597,10598,10615,10628,10633,10635,10653,10683,10689,10750,10769,10771,10785,10824,10830,10849,10865,10920,10929,10965,10968,10972,10984,11004,11023,11105,11172,11189,11197,11214,11218,11253,11259,11270,11298,11309,11353,11357,11361,11396,11413,11421,11457,11475,11487,11576,11612,11638,11724,11728,11731,11742,11754,11774,11775,11785,11838,11854,11890,11928,11936,11937,11959,11976,11989,12002,12010,12038,12114,12115,12132,12155,12197,12205,12227,12236,12401,12434,12437,12452,12485,12493,12554,12556,12562,12564,12600,12603,12627,12647,12655,12698,12732,12735,12748,12754,12760,12790,12796,12834,12843,12860,12871,12873,12925,12932,12941,12945,12953,12965,12972,12981,12996,13035,13056,13094,13099,13101,13106,13127,13150,13203,13214,13248,13261,13304,13309,13322,13328,13331,13352,13361,13363,13368,13393,13402,13407,13418,13490,13531,13534,13536,13569,13612,13637,13693,13698,13710,13778,13799,13807,13816,13822,13827,13832,13843,13851,13854,13895,13896,13903,13904,13927,13928,13974,13996,14014,14031,14036,14049,14054,14059,14073,14107,14117,14122,14129,14162,14200,14285,14296,14322,14325,14363,14410,14428,14463,14539,14545,14599,14607,14614,14641,14646,14664,14699,14737,14747,14751,14759,14773,14788,14798,14848,14852,14886,14946,14954,14997,15011,15025,15087,15127,15158,15167,15181,15199,15215,15221,15292,15297,15298,15303,15306,15315,15359,15364,15378,15390,15392,15393,15401,15421,15443,15450,15457,15498,15510,15515,15516,15540,15544,15592,15596,15603,15635,15656,15680,15690,15734,15786,15794,15810,15815,15820,15847,15880,15887,15937,15945,15960,15964,15973,16079,16091,16094,16111,16138,16200,16209,16211,16235,16243,16254,16269,16271,16275,16287,16298,16307,16331,16354,16396,16409,16410,16441,16443,16447,16456,16486,16488,16533,16547,16549,16555,16566,16586,16610,16623,16644,16647,16652,16672,16698,16713,16738,16743,16750,16829,16857,16888,16894,16910,16941,16945,16953,17007,17042,17092,17143,17147,17167,17185,17206,17231,17245,17256,17294,17306,17333,17370,17376,17380,17386],"33":[88,105,108,127,135,149,160,170,189,195,199,298,337,379,382,398,403,406,437,472,522,580,592,604,612,650,670,696,711,712,727,733,770,787,795,818,821,824,827,837,853,888,908,920,921,961,971,1025,1089,1101,1115,1165,1175,1204,1220,1228,1267,1269,1301,1333,1346,1357,1367,1424,1444,1465,1472,1527,1528,1534,1629,1632,1667,1677,1715,1729,1794,1798,1817,1857,1871,1922,2017,2027,2028,2043,2080,2084,2197,2201,2205,2211,2225,2233,2263,2283,2318,2328,2396,2452,2459,2479,2480,2482,2488,2517,2530,2546,2574,2632,2646,2682,2696,2725,2752,2806,2956,2967,2969,2979,3038,3050,3056,3067,3068,3087,3120,3132,3207,3222,3245,3249,3277,3298,3319,3359,3394,3412,3415,3417,3425,3445,3450,3456,3492,3504,3508,3548,3550,3596,3604,3605,3614,3646,3664,3672,3690,3702,3715,3717,3722,3723,3791,3821,3824,3868,3869,3876,3892,3909,3916,3948,3950,3989,3996,4027,4030,4032,4034,4035,4051,4060,4078,4206,4233,4262,4324,4354,4367,4376,4396,4431,4432,4451,4467,4473,4574,4578,4604,4623,4646,4656,4660,4667,4673,4691,4709,4726,4794,4797,4802,4816,4858,4859,4876,4899,4902,4920,4928,4936,4965,4979,5029,5032,5070,5080,5096,5103,5124,5168,5179,5192,5198,5231,5233,5263,5278,5295,5299,5310,5319,5329,5345,5350,5354,5369,5370,5378,5383,5385,5405,5407,5409,5411,5417,5437,5453,5455,5460,5461,5502,5506,5531,5544,5585,5590,5621,5633,5634,5642,5719,5720,5725,5737,5827,5833,5837,5855,5870,5876,5921,5922,5934,5941,5948,5954,5969,5971,5987,6000,6015,6027,6050,6055,6097,6110,6179,6193,6203,6228,6309,6310,6445,6467,6480,6499,6587,6597,6602,6618,6621,6634,6673,6685,6789,6804,6812,6815,6829,6846,6854,6882,6891,6918,6933,6945,6992,6996,7041,7052,7086,7145,7160,7170,7175,7192,7300,7330,7354,7386,7429,7463,7487,7510,7526,7569,7594,7615,7647,7668,7673,7692,7716,7727,7747,7851,7919,7935,7977,7991,7993,7997,7999,8056,8078,8089,8135,8146,8191,8205,8236,8273,8298,8306,8313,8331,8337,8353,8359,8361,8365,8389,8394,8420,8433,8481,8497,8514,8553,8565,8571,8632,8673,8689,8693,8720,8757,8802,8806,8808,8835,8844,8877,8880,8881,8886,8888,8895,8910,8919,8948,8949,8955,8982,8986,8990,9003,9011,9092,9105,9168,9197,9213,9230,9244,9313,9340,9404,9425,9439,9453,9455,9486,9509,9512,9554,9572,9601,9612,9648,9651,9677,9708,9732,9753,9775,9793,9865,9914,9922,9928,9933,9944,9974,10041,10044,10046,10049,10113,10118,10142,10145,10158,10162,10230,10292,10300,10304,10318,10362,10370,10391,10434,10452,10454,10461,10470,10500,10515,10537,10574,10591,10595,10624,10663,10687,10711,10733,10746,10752,10819,10851,10860,10870,10888,10918,10955,10961,10967,10986,10987,10992,11076,11097,11128,11142,11154,11175,11180,11220,11233,11235,11252,11253,11273,11325,11333,11341,11383,11402,11450,11462,11463,11471,11518,11528,11540,11619,11641,11666,11731,11763,11769,11770,11772,11774,11795,11876,11890,11918,11959,11962,11964,11979,11990,11998,12011,12014,12075,12084,12087,12092,12101,12126,12151,12177,12179,12186,12251,12276,12326,12383,12386,12400,12411,12433,12460,12494,12539,12552,12563,12569,12577,12592,12608,12613,12616,12628,12632,12757,12758,12763,12789,12793,12809,12817,12826,12839,12860,12861,12893,12905,12938,12967,12981,12990,12996,13031,13040,13129,13177,13199,13229,13237,13251,13255,13261,13273,13311,13369,13399,13418,13428,13477,13485,13503,13525,13534,13581,13635,13656,13658,13668,13736,13742,13760,13768,13779,13781,13788,13803,13809,13812,13893,13961,13967,13969,13972,13979,13980,14039,14074,14104,14110,14116,14123,14198,14224,14234,14241,14243,14252,14281,14301,14311,14334,14338,14418,14421,14438,14485,14487,14491,14495,14498,14535,14595,14644,14662,14682,14706,14719,14722,14728,14761,14783,14803,14817,14850,14955,14967,14997,15024,15065,15111,15141,15190,15249,15262,15289,15301,15303,15309,15313,15338,15374,15411,15421,15441,15471,15475,15487,15492,15602,15608,15628,15630,15643,15672,15678,15694,15801,15875,15896,15915,15925,15939,15943,16032,16035,16096,16111,16123,16133,16169,16208,16209,16218,16230,16259,16263,16280,16293,16300,16341,16349,16358,16378,16394,16399,16406,16408,16440,16472,16476,16483,16503,16513,16533,16539,16547,16572,16579,16584,16586,16593,16605,16625,16630,16634,16637,16661,16678,16698,16703,16705,16721,16739,16750,16775,16814,16835,16845,16850,16857,16899,16924,16959,16984,16986,16995,17017,17020,17048,17065,17091,17122,17140,17158,17218,17265,17313,17324,17334,17339,17366,17383,17404],"34":[0,93,147,192,259,339,365,367,410,424,500,573,637,640,731,738,766,803,822,951,1016,1064,1122,1218,1228,1370,1371,1428,1434,1446,1447,1497,1637,1684,1689,1739,1872,1963,2108,2319,2328,2336,2367,2604,2675,2748,2754,2770,2801,2879,2901,3216,3426,3468,3559,3632,3657,3684,3868,3907,3919,3935,3937,3989,4030,4078,4110,4164,4291,4534,4550,4659,4686,4709,4720,4842,5029,5065,5122,5178,5355,5401,5406,5430,5714,5765,5847,5856,5925,5969,6173,6262,6370,6413,6516,6526,6591,6626,6643,6911,6917,7175,7336,7357,7465,7466,7544,7686,7913,7918,7989,7992,8141,8160,8196,8264,8288,8311,8357,8366,8561,8570,8635,8637,8639,8655,8787,8797,8802,8889,9070,9167,9234,9446,9589,9730,9768,9918,10003,10067,10083,10288,10333,10343,10366,10488,10544,10603,10902,10927,10934,10992,11002,11043,11070,11083,11233,11326,11416,11481,11511,11683,11702,11735,11898,12043,12155,12166,12211,12275,12342,12355,12479,12504,12522,12524,12527,12677,12718,12826,12909,12911,12981,13296,13502,13520,13541,13576,13833,13971,13994,14025,14125,14153,14265,14323,14385,14462,14583,14627,14656,14680,14726,14744,14765,14766,14787,14811,14812,14839,14980,14993,15026,15231,15264,15283,15412,15469,15470,15474,15484,15579,15647,15764,15828,15875,16139,16215,16256,16282,16470,16537,16624,16753,16795,16915,16965,16995,16996,17013,17059,17063,17289,17301,17328],"35":[25,31,136,303,325,356,365,562,627,638,640,649,657,693,812,965,1127,1171,1305,1358,1521,1559,1587,1683,1699,1733,1764,1771,1810,1871,1905,2100,2184,2207,2209,2213,2248,2426,2439,2446,2451,2499,2556,2663,2686,2771,2835,2848,2872,2903,2928,3004,3021,3083,3097,3128,3172,3253,3387,3398,3449,3451,3513,3611,3678,3805,3806,3937,4060,4087,4127,4154,4316,4318,4386,4448,4464,4496,4555,4606,4650,4674,4772,4857,4915,4973,4977,5005,5155,5197,5207,5377,5395,5438,5541,5815,5900,6040,6172,6265,6274,6308,6362,6608,6613,6616,6636,6686,6688,6715,6732,6770,6789,6847,6917,6945,6955,6956,7045,7110,7209,7236,7265,7279,7349,7460,7490,7549,7571,7601,7637,7712,7794,7941,8121,8153,8181,8232,8344,8359,8406,8547,8705,8866,8870,8982,9092,9183,9209,9332,9370,9442,9548,9554,9558,9847,9858,9873,9935,9981,10096,10107,10114,10119,10138,10150,10171,10276,10287,10304,10372,10404,10419,10463,10582,10585,10624,10628,10677,10812,10887,11186,11211,11311,11326,11483,11552,11591,11599,11605,11660,11692,11768,11941,12031,12165,12200,12217,12457,12520,12608,12662,12761,12780,12792,12836,12958,13019,13044,13172,13290,13364,13392,13421,13519,13678,13734,13753,13765,13776,13780,13785,13841,13842,13910,13926,13939,13950,14006,14026,14057,14096,14122,14172,14299,14323,14405,14599,14673,14681,14713,14796,14827,14852,14894,15052,15065,15132,15181,15292,15396,15538,15597,15609,15735,15754,15823,15902,16125,16355,16420,16450,16542,16598,16744,16829,16831,16876,16918,16948,17015,17135,17182,17270,17276,17281,17322],"36":[15,37,77,95,161,194,237,261,473,488,543,572,594,688,705,723,876,879,1045,1188,1275,1285,1384,1389,1424,1664,1665,1747,2170,2225,2242,2358,2567,2647,2698,2749,2794,2924,2940,3072,3122,3141,3223,3276,3324,3353,3369,3380,3383,3493,3566,3614,3673,3833,3888,3892,4065,4078,4150,4183,4392,4463,4505,4588,4644,4738,5021,5104,5182,5618,5620,5668,5724,5824,6028,6049,6194,6266,6528,6549,6562,6582,6595,6786,7056,7085,7233,7258,7278,7286,7322,7411,7532,7543,7765,7900,7942,8069,8136,8183,8235,8241,8397,8487,8554,8561,8693,8747,8764,8772,8821,8822,8895,8910,8921,8996,9062,9154,9472,9479,9481,9526,9627,9839,9847,9887,10005,10046,10064,10305,10386,10439,10548,10860,10867,11048,11053,11054,11065,11067,11095,11190,11199,11247,11323,11384,11401,11487,11580,11595,11625,11701,11773,11927,11940,11952,11959,12000,12149,12238,12324,12409,12426,12509,12631,12678,12884,12888,12935,13235,13382,13385,13478,13490,13566,13634,13659,13850,14013,14053,14088,14210,14233,14305,14323,14549,14646,14671,14731,14924,14990,15049,15167,15182,15311,15322,15338,15393,15550,15599,15711,15803,15848,16003,16081,16130,16388,16527,16628,16699,16751,16753,16781,16788,16853,16928,16953,17054,17106,17139,17183,17263,17393],"37":[46,102,128,279,303,443,494,595,598,669,683,713,808,825,897,956,976,1100,1133,1288,1556,1580,1586,1615,1627,1672,1804,1874,1877,1984,2017,2041,2192,2269,2276,2310,2339,2410,2446,2451,2476,2780,2789,2834,2900,2943,2962,2963,3024,3036,3041,3068,3091,3108,3124,3209,3261,3268,3274,3277,3321,3348,3432,3501,3509,3510,3518,3548,3676,3746,3865,3941,3956,3963,3987,4013,4063,4076,4087,4093,4110,4125,4186,4233,4269,4289,4310,4320,4415,4445,4489,4619,4625,4662,4704,4722,4758,4774,4846,4911,4914,4920,4961,4984,5120,5131,5152,5166,5243,5300,5304,5340,5349,5361,5415,5454,5494,5537,5558,5670,5743,5746,5791,5932,5958,5990,6027,6123,6133,6157,6158,6297,6315,6373,6559,6619,6622,6673,6682,6752,6758,6830,6930,6950,7012,7169,7225,7252,7390,7397,7433,7481,7497,7511,7542,7584,7592,7618,7645,7681,7712,7728,7752,7760,7825,7913,8020,8051,8123,8290,8328,8347,8350,8353,8382,8417,8455,8461,8480,8567,8616,8719,8733,8735,8813,8826,8837,8865,8877,8886,8888,9041,9089,9103,9226,9239,9283,9291,9305,9337,9356,9363,9419,9464,9494,9518,9523,9561,9562,9711,9740,10004,10013,10024,10033,10038,10048,10071,10073,10079,10107,10110,10130,10201,10278,10300,10312,10352,10353,10368,10376,10442,10486,10502,10546,10563,10585,10637,10655,10700,10742,10887,10901,10911,10948,11062,11093,11115,11204,11392,11482,11493,11531,11636,11654,11699,11808,11811,11894,11895,12011,12024,12030,12167,12191,12239,12242,12291,12459,12477,12519,12571,12607,12624,12677,12681,12732,12741,12783,12809,12848,12888,12947,12968,12980,13034,13086,13163,13164,13222,13233,13254,13294,13299,13312,13314,13408,13415,13434,13444,13445,13591,13685,13786,13898,13908,13969,14014,14053,14070,14074,14109,14117,14141,14142,14242,14256,14340,14375,14380,14464,14477,14544,14546,14553,14612,14621,14665,14916,14988,15031,15132,15211,15306,15321,15328,15447,15496,15559,15603,15611,15628,15649,15827,15850,15874,15876,15920,16024,16071,16097,16115,16159,16162,16193,16283,16359,16377,16427,16430,16466,16470,16473,16592,16601,16614,16616,16657,16802,16878,16912,16982,17073,17108,17159,17179,17181,17214,17230,17271,17307,17351,17394],"38":[36,125,316,318,350,493,494,507,595,683,731,800,869,942,960,993,1016,1054,1225,1244,1376,1420,1439,1471,1543,1661,1677,1714,1776,1922,1935,1939,1987,2025,2087,2135,2190,2192,2337,2341,2433,2477,2556,2633,2635,2697,2721,2779,2839,2849,2852,2868,2911,2965,2966,3014,3092,3109,3116,3185,3191,3193,3221,3246,3281,3308,3312,3434,3510,3524,3542,3601,3682,3857,3993,4155,4272,4303,4309,4365,4369,4375,4429,4459,4497,4519,4523,4573,4674,4690,4725,4726,4759,4790,4815,4838,4934,4972,5018,5033,5071,5156,5185,5257,5324,5340,5345,5367,5371,5430,5438,5476,5492,5605,5629,5728,5991,6169,6184,6318,6484,6511,6556,6572,6600,6761,6800,6824,6863,6871,6981,7061,7285,7306,7337,7422,7434,7546,7636,7720,7910,8108,8123,8221,8269,8295,8296,8342,8371,8448,8473,8553,8647,8715,8723,8748,8793,8822,8864,8946,9032,9155,9275,9356,9368,9570,9574,9577,9707,9814,9833,9985,10040,10122,10190,10215,10345,10441,10463,10489,10498,10624,10646,10664,10683,10851,10924,10940,11152,11167,11169,11220,11258,11293,11297,11396,11418,11424,11464,11470,11677,11688,11705,11865,11875,11887,12002,12012,12014,12101,12168,12211,12214,12229,12306,12364,12527,12551,12567,12622,12649,12692,12703,12760,12805,12879,12976,13037,13056,13077,13106,13109,13139,13183,13199,13279,13293,13437,13450,13491,13518,13529,13596,13658,13702,13742,13772,13879,13896,14016,14126,14140,14304,14328,14356,14386,14422,14473,14479,14629,14722,14760,14909,14928,14936,14960,15046,15117,15162,15261,15293,15491,15522,15556,15667,15683,15719,15802,15818,15883,15937,15938,15995,16018,16178,16231,16232,16261,16266,16276,16414,16431,16438,16451,16485,16499,16531,16628,16824,16888,16908,16931,16970,17047,17050,17055,17202,17214,17220,17351],"39":[25,110,145,176,266,268,364,369,447,464,502,549,553,669,717,785,928,975,981,994,1051,1054,1089,1121,1315,1328,1334,1346,1437,1581,1588,1623,1625,1652,1689,1860,1862,1870,1993,2084,2116,2134,2242,2376,2401,2435,2440,2460,2478,2514,2516,2553,2613,2626,2646,2676,2685,2721,2795,2958,2989,3022,3087,3088,3153,3462,3480,3496,3566,3578,3594,3667,3691,3713,3716,3777,3891,3918,3987,3988,4137,4237,4373,4535,4538,4622,4694,4719,4725,4796,4819,4860,4894,4901,4951,5000,5031,5117,5195,5197,5217,5263,5302,5333,5352,5354,5390,5498,5524,5544,5549,5568,5652,5700,5753,5840,5901,5977,6032,6385,6474,6498,6503,6590,6599,6654,6744,6770,6858,6961,7011,7084,7147,7201,7222,7230,7331,7371,7408,7436,7487,7499,7503,7521,7547,7548,7617,7683,7684,7720,7743,7817,7883,7892,7907,7930,7966,7975,8065,8105,8110,8119,8133,8166,8196,8200,8217,8365,8366,8511,8517,8547,8594,8637,8660,8711,8825,8945,8974,9082,9103,9109,9114,9203,9270,9291,9305,9308,9342,9358,9446,9520,9547,9701,9770,9975,10011,10067,10081,10129,10187,10194,10217,10367,10384,10389,10442,10513,10528,10548,10608,10654,10721,10820,10923,11038,11067,11177,11352,11385,11412,11443,11568,11617,11630,11666,11711,11723,11756,11771,11842,11851,11878,11893,11922,11960,12085,12113,12116,12164,12195,12202,12230,12317,12372,12388,12409,12448,12461,12481,12495,12532,12594,12683,12724,12779,12901,12906,13033,13052,13094,13117,13298,13513,13569,13571,13641,13674,13720,13748,13759,13821,13843,13894,13931,13952,13981,14029,14169,14214,14266,14358,14366,14416,14461,14476,14490,14515,14564,14590,14703,14706,14804,14858,14870,14905,14939,14966,14969,15056,15181,15195,15207,15229,15397,15400,15447,15528,15548,15555,15561,15565,15607,15616,15646,15750,15783,15892,15936,15990,15993,16144,16182,16233,16262,16400,16493,16560,16585,16699,16740,16766,16813,16823,16862,16925,16983,17023,17070,17123,17130,17279,17281],"40":[45,61,77,94,96,143,145,233,283,287,336,364,385,427,446,479,486,566,608,618,627,649,664,669,714,853,854,872,915,947,997,1021,1034,1089,1099,1124,1144,1198,1215,1262,1277,1301,1344,1349,1354,1357,1437,1445,1478,1495,1559,1566,1622,1640,1675,1721,1732,1873,1893,1913,1963,1996,2006,2044,2077,2134,2149,2163,2235,2270,2289,2324,2325,2346,2349,2410,2488,2497,2526,2541,2557,2582,2595,2596,2606,2653,2656,2668,2669,2689,2700,2723,2791,2839,2852,2887,2904,2921,2953,3036,3037,3130,3348,3368,3390,3394,3404,3408,3434,3436,3453,3461,3475,3487,3493,3581,3601,3616,3673,3696,3717,3751,3778,3808,3866,3892,3893,3899,3904,3973,4042,4055,4104,4108,4147,4209,4213,4216,4228,4243,4300,4373,4380,4382,4394,4455,4459,4465,4499,4519,4531,4545,4576,4577,4584,4597,4647,4677,4734,4798,4837,4883,4886,4889,4907,4924,5017,5024,5060,5104,5123,5179,5203,5236,5369,5491,5518,5519,5540,5605,5607,5611,5640,5718,5788,5852,5863,5937,6002,6013,6030,6093,6102,6112,6164,6237,6311,6332,6354,6369,6407,6432,6453,6466,6473,6476,6485,6506,6572,6613,6620,6669,6675,6718,6749,6802,6822,6843,6847,6883,6892,6896,6953,6980,7050,7209,7280,7303,7379,7383,7386,7392,7408,7454,7493,7567,7608,7653,7753,7758,7791,7822,7835,7898,7992,8012,8014,8061,8095,8181,8209,8237,8357,8369,8431,8484,8486,8505,8509,8511,8544,8552,8578,8581,8653,8663,8666,8718,8729,8754,8761,8784,8817,8882,9081,9115,9126,9130,9305,9372,9402,9472,9514,9567,9583,9585,9586,9645,9678,9697,9709,9714,9843,9893,9896,9898,9952,9954,9960,9983,10004,10020,10026,10128,10193,10239,10286,10297,10320,10326,10338,10416,10421,10429,10432,10468,10531,10552,10570,10582,10611,10625,10722,10726,10849,10852,10867,10870,10909,10960,10964,10965,10974,10977,10980,11013,11016,11019,11071,11074,11080,11169,11171,11182,11197,11226,11271,11312,11317,11323,11345,11364,11401,11473,11475,11481,11494,11533,11551,11571,11651,11678,11682,11687,11694,11735,11809,11813,11896,11916,11922,12026,12037,12042,12124,12138,12215,12226,12268,12293,12443,12447,12512,12598,12603,12654,12682,12703,12732,12786,12839,12849,12860,12870,12873,12884,12923,13028,13088,13105,13127,13193,13248,13253,13257,13437,13439,13498,13516,13536,13602,13605,13622,13687,13695,13789,13800,13803,13878,13897,13956,13988,14017,14036,14037,14098,14195,14242,14246,14250,14252,14306,14314,14322,14345,14396,14418,14436,14467,14480,14548,14604,14620,14633,14640,14677,14689,14695,14721,14733,14763,14787,14790,14795,14869,14884,14890,14904,14905,14933,14972,14996,15002,15068,15079,15081,15095,15124,15164,15165,15197,15220,15265,15307,15310,15319,15341,15385,15412,15415,15462,15465,15496,15611,15612,15615,15629,15632,15645,15705,15715,15778,15795,15804,15828,15859,15907,15982,16006,16008,16071,16139,16187,16194,16204,16248,16438,16542,16573,16599,16608,16652,16697,16753,16845,16861,16914,16932,16952,16965,16977,16995,17044,17090,17106,17128,17141,17177,17194,17199,17203,17207,17246,17274,17289,17325,17378],"41":[0,10,62,99,140,167,182,217,248,313,318,321,324,367,373,394,432,435,463,491,539,570,588,657,780,811,814,840,847,865,892,923,925,1078,1109,1115,1123,1125,1143,1158,1177,1186,1191,1202,1235,1324,1325,1355,1374,1485,1497,1502,1539,1612,1629,1636,1644,1738,1767,1773,1782,1837,1972,2023,2026,2028,2098,2126,2146,2185,2284,2299,2323,2438,2465,2482,2510,2519,2590,2601,2614,2694,2702,2726,2735,2750,2753,2784,2786,2797,2808,2825,2903,2936,2949,2981,3053,3057,3108,3128,3185,3203,3296,3310,3323,3378,3442,3486,3507,3532,3548,3581,3624,3725,3768,3773,3797,3847,3939,3956,3995,4013,4030,4042,4043,4129,4147,4160,4203,4219,4312,4317,4351,4380,4386,4403,4408,4410,4441,4482,4564,4592,4632,4646,4760,4764,4768,4844,4855,4878,4889,4896,4936,4945,4987,5001,5132,5157,5175,5206,5210,5226,5278,5289,5299,5301,5302,5349,5401,5410,5412,5414,5438,5483,5528,5534,5549,5622,5632,5664,5698,5732,5737,5741,5742,5900,5956,6010,6022,6073,6124,6133,6151,6155,6199,6215,6262,6328,6373,6379,6390,6395,6475,6504,6529,6594,6598,6622,6680,6685,6696,6759,6778,6854,6881,6898,6945,6947,7058,7071,7078,7095,7102,7104,7129,7172,7196,7199,7208,7209,7210,7211,7266,7279,7304,7327,7344,7348,7350,7370,7371,7399,7432,7472,7478,7550,7562,7583,7611,7647,7736,7754,7805,7841,7956,7993,8008,8021,8054,8074,8117,8130,8134,8138,8140,8211,8231,8236,8254,8345,8352,8366,8379,8384,8408,8457,8498,8542,8592,8606,8614,8641,8666,8696,8749,8750,8878,8889,8913,8917,8954,9014,9017,9038,9122,9170,9201,9273,9275,9295,9318,9320,9332,9339,9346,9355,9356,9367,9397,9401,9425,9502,9576,9590,9624,9673,9677,9709,9732,9827,9836,9840,9842,9857,9868,9903,9926,10033,10060,10076,10085,10138,10154,10182,10188,10232,10245,10267,10341,10356,10365,10378,10387,10435,10497,10514,10526,10534,10589,10598,10604,10639,10650,10679,10705,10739,10768,10807,10863,10880,10948,10996,11068,11070,11095,11169,11184,11206,11211,11227,11247,11274,11279,11286,11289,11290,11334,11413,11434,11472,11475,11490,11510,11540,11586,11622,11655,11699,11706,11707,11708,11764,11812,11816,11834,11864,11970,11989,12035,12037,12069,12086,12101,12117,12195,12217,12229,12230,12247,12260,12264,12313,12353,12357,12358,12375,12402,12499,12502,12558,12589,12590,12655,12688,12715,12718,12737,12757,12758,12780,12807,12822,12844,12851,12897,12920,12923,12958,12964,12978,12992,13003,13006,13033,13048,13055,13075,13116,13117,13207,13214,13221,13246,13282,13288,13302,13358,13361,13377,13389,13405,13424,13466,13482,13507,13533,13553,13609,13693,13705,13709,13785,13882,13915,13949,13959,13999,14002,14007,14012,14036,14039,14042,14071,14095,14101,14122,14127,14168,14185,14203,14213,14249,14281,14342,14345,14349,14460,14468,14500,14636,14639,14655,14671,14672,14699,14702,14734,14743,14759,14786,14813,14830,14877,14917,14936,14946,14947,15000,15042,15053,15092,15124,15125,15126,15164,15241,15295,15304,15326,15399,15431,15432,15493,15586,15603,15637,15653,15656,15659,15665,15685,15701,15702,15734,15747,15753,15800,15821,15884,15885,15890,15904,15907,15908,15979,16005,16092,16180,16210,16248,16404,16443,16468,16528,16534,16577,16596,16644,16679,16722,16728,16753,16758,16808,16846,16923,17024,17122,17124],"42":[0,5,27,52,91,107,135,142,170,202,215,232,236,246,320,326,354,403,409,432,493,498,510,512,516,530,545,552,611,621,627,634,635,648,653,674,698,728,790,809,817,857,863,903,917,923,935,945,996,1002,1068,1077,1170,1184,1213,1222,1237,1254,1263,1273,1276,1294,1300,1306,1326,1365,1374,1380,1404,1421,1463,1465,1487,1498,1537,1541,1600,1614,1648,1665,1673,1708,1735,1779,1804,1827,1855,1869,1901,1932,1989,1990,2023,2032,2047,2102,2104,2123,2132,2145,2192,2244,2388,2421,2505,2515,2528,2553,2580,2594,2607,2624,2629,2633,2711,2807,2816,2830,2845,2926,2945,3012,3017,3028,3044,3105,3111,3147,3199,3212,3228,3277,3285,3345,3380,3405,3407,3474,3494,3514,3550,3562,3577,3606,3608,3612,3628,3634,3646,3659,3663,3713,3730,3774,3798,3800,3829,3854,3857,3882,3946,3959,3968,4047,4054,4063,4083,4116,4117,4131,4177,4228,4257,4293,4299,4374,4447,4489,4509,4534,4552,4556,4565,4575,4591,4593,4615,4627,4640,4660,4663,4677,4688,4707,4716,4720,4743,4747,4756,4757,4774,4784,4827,4828,4833,4837,4849,4850,4865,4905,4908,4937,4944,4945,4953,4979,4988,5030,5031,5050,5069,5073,5074,5103,5139,5162,5166,5225,5227,5244,5286,5349,5387,5405,5418,5447,5453,5505,5526,5527,5529,5574,5583,5593,5616,5618,5621,5633,5651,5672,5695,5718,5728,5742,5773,5780,5793,5831,5844,5862,5871,5917,5918,5927,5950,5954,5965,5998,6000,6004,6023,6034,6155,6179,6196,6244,6268,6274,6303,6354,6380,6383,6408,6426,6476,6496,6522,6524,6552,6575,6595,6621,6650,6672,6674,6693,6718,6719,6760,6774,6780,6787,6912,6921,6942,6979,6980,6988,7005,7016,7031,7033,7071,7082,7090,7101,7152,7165,7179,7182,7201,7203,7215,7275,7279,7290,7306,7308,7358,7382,7385,7416,7439,7444,7456,7462,7465,7492,7508,7513,7522,7529,7530,7535,7538,7561,7586,7600,7615,7616,7625,7635,7652,7665,7674,7684,7691,7717,7723,7787,7829,7832,7838,7854,7861,7914,7934,8048,8211,8240,8309,8323,8338,8339,8344,8349,8355,8375,8397,8409,8502,8503,8538,8541,8551,8562,8585,8596,8628,8657,8662,8676,8699,8719,8736,8747,8749,8757,8779,8787,8837,8838,8839,8849,8861,8897,8905,8917,8924,8945,8948,8980,8992,9007,9014,9030,9040,9051,9076,9079,9108,9112,9147,9158,9168,9252,9255,9260,9301,9307,9312,9475,9480,9494,9557,9562,9604,9608,9611,9640,9649,9667,9668,9679,9683,9688,9695,9715,9743,9761,9770,9782,9792,9795,9858,9859,9913,9928,9930,9936,9949,9968,9972,10001,10004,10052,10070,10072,10109,10186,10214,10225,10251,10257,10265,10294,10307,10308,10312,10344,10353,10357,10380,10390,10402,10426,10469,10515,10548,10560,10585,10632,10692,10743,10760,10767,10769,10770,10804,10827,10831,10858,10892,10897,10899,10986,10992,10996,11000,11030,11035,11116,11131,11134,11148,11174,11177,11183,11223,11232,11242,11279,11291,11313,11327,11328,11330,11332,11353,11444,11462,11487,11497,11560,11596,11616,11637,11666,11669,11674,11697,11703,11708,11734,11735,11780,11802,11821,11838,11848,11873,11882,11897,11915,11943,11957,11973,11984,12043,12074,12084,12097,12111,12135,12187,12188,12214,12230,12236,12254,12267,12273,12302,12344,12348,12349,12367,12430,12432,12441,12455,12477,12520,12531,12548,12549,12562,12569,12575,12576,12595,12596,12622,12634,12643,12674,12680,12686,12740,12763,12766,12792,12806,12820,12830,12856,12896,12954,12959,12962,12966,12994,13017,13035,13064,13070,13092,13103,13172,13173,13187,13210,13211,13271,13289,13292,13327,13351,13354,13384,13413,13427,13449,13477,13536,13578,13606,13607,13610,13620,13655,13671,13702,13760,13793,13797,13825,13887,13900,13946,13952,13996,14021,14027,14040,14042,14101,14106,14128,14169,14233,14238,14271,14274,14295,14312,14326,14349,14361,14401,14428,14462,14471,14504,14507,14510,14533,14536,14578,14591,14592,14599,14639,14675,14684,14698,14701,14739,14769,14795,14852,14903,14957,14995,15024,15094,15096,15112,15134,15145,15146,15171,15208,15329,15345,15361,15400,15442,15453,15473,15483,15491,15494,15505,15509,15523,15530,15539,15561,15571,15574,15595,15630,15653,15724,15736,15758,15804,15815,15833,15834,15878,15896,15912,15913,15935,15947,15960,16010,16020,16162,16163,16174,16203,16219,16247,16259,16280,16287,16301,16313,16319,16349,16358,16370,16406,16424,16454,16528,16592,16627,16640,16726,16737,16749,16768,16773,16809,16830,16831,16870,16874,16902,16914,16941,16942,16955,16965,16975,16982,16997,17014,17034,17039,17050,17055,17177,17205,17217,17225,17279,17280,17293,17315,17323,17325,17356,17358,17396],"43":[10,41,54,56,114,211,236,247,262,264,268,319,323,359,367,374,380,385,414,415,421,438,447,455,479,483,561,569,578,604,624,687,708,718,725,759,826,828,838,847,849,856,859,865,890,926,958,963,983,1082,1097,1112,1151,1181,1189,1193,1198,1231,1253,1255,1276,1278,1326,1329,1338,1346,1348,1395,1403,1420,1429,1431,1468,1510,1537,1539,1591,1625,1640,1656,1683,1704,1705,1731,1741,1749,1757,1772,1801,1806,1869,1883,1890,1912,1915,1923,1931,1959,1968,1975,1998,2007,2033,2039,2041,2044,2056,2071,2082,2102,2149,2162,2183,2189,2209,2213,2220,2258,2270,2286,2293,2304,2316,2384,2446,2517,2560,2574,2619,2641,2691,2725,2748,2763,2765,2788,2807,2816,2853,2882,2920,2965,2970,3016,3019,3056,3065,3068,3069,3111,3155,3157,3174,3198,3223,3248,3290,3305,3313,3339,3362,3368,3371,3375,3403,3421,3456,3467,3485,3492,3499,3503,3513,3523,3596,3597,3606,3608,3616,3640,3646,3654,3655,3660,3664,3698,3708,3711,3713,3746,3773,3781,3786,3789,3795,3836,3850,3864,3882,3894,3900,3907,3932,3939,3948,4019,4021,4118,4120,4157,4164,4169,4177,4220,4262,4273,4287,4305,4309,4358,4385,4391,4396,4436,4495,4509,4511,4561,4584,4586,4588,4600,4615,4620,4625,4652,4666,4682,4721,4730,4732,4755,4760,4761,4784,4789,4808,4814,4839,4843,4866,4871,4895,4941,4972,4987,5006,5031,5041,5051,5064,5137,5153,5157,5159,5160,5180,5192,5210,5262,5265,5298,5309,5310,5370,5393,5409,5445,5468,5490,5528,5569,5609,5621,5670,5689,5710,5718,5733,5738,5784,5795,5796,5827,5841,5896,5915,5924,6017,6037,6059,6061,6109,6140,6152,6166,6175,6179,6185,6208,6252,6256,6265,6270,6372,6377,6431,6460,6468,6478,6506,6516,6553,6572,6610,6617,6629,6682,6691,6693,6725,6730,6744,6748,6761,6764,6766,6768,6787,6791,6822,6838,6845,6900,6912,6944,6951,6957,6973,6994,7034,7039,7041,7042,7095,7101,7108,7118,7130,7208,7219,7230,7257,7277,7286,7312,7315,7373,7411,7426,7439,7454,7476,7481,7495,7514,7525,7536,7545,7582,7591,7601,7617,7632,7706,7708,7754,7772,7823,7842,7846,7858,7919,7929,7943,8008,8053,8061,8136,8149,8159,8162,8174,8210,8213,8239,8274,8291,8398,8405,8430,8502,8520,8522,8547,8635,8649,8658,8706,8734,8736,8775,8789,8802,8803,8804,8805,8815,8848,8864,8897,8982,8996,9001,9013,9038,9046,9057,9069,9083,9127,9145,9154,9159,9179,9191,9205,9208,9209,9210,9214,9245,9259,9287,9317,9361,9397,9421,9432,9455,9493,9514,9515,9527,9531,9541,9546,9579,9616,9689,9707,9740,9742,9876,9911,9921,9964,9980,9984,9997,10000,10023,10064,10083,10100,10113,10137,10152,10203,10221,10297,10304,10335,10338,10339,10348,10413,10419,10421,10428,10448,10470,10487,10496,10531,10541,10542,10552,10606,10609,10623,10654,10740,10744,10831,10838,10840,10842,10869,10885,10896,10925,10948,11008,11052,11102,11155,11192,11194,11208,11214,11217,11227,11254,11273,11277,11284,11340,11343,11344,11425,11443,11468,11469,11471,11555,11583,11597,11637,11698,11736,11780,11798,11803,11836,11846,11854,11872,11957,11959,11961,11970,11995,12009,12021,12026,12027,12101,12117,12158,12171,12178,12185,12200,12208,12239,12243,12256,12259,12261,12266,12287,12310,12361,12405,12406,12482,12505,12511,12517,12538,12555,12616,12661,12704,12706,12725,12770,12812,12821,12848,12871,12894,12917,12918,12919,12999,13009,13021,13034,13045,13094,13123,13130,13154,13160,13213,13214,13243,13295,13331,13361,13401,13429,13452,13458,13510,13535,13550,13551,13564,13598,13603,13718,13738,13741,13750,13782,13788,13789,13791,13794,13802,13812,13854,13865,13867,13883,13990,14001,14002,14033,14042,14043,14062,14071,14078,14084,14087,14095,14122,14129,14141,14142,14158,14174,14188,14199,14211,14212,14234,14237,14242,14248,14250,14264,14331,14351,14390,14391,14409,14439,14443,14445,14466,14482,14544,14643,14667,14692,14700,14722,14724,14761,14806,14819,14830,14852,14864,14865,14935,14971,14979,15022,15029,15041,15050,15104,15109,15118,15145,15178,15220,15222,15275,15326,15329,15338,15349,15405,15484,15497,15501,15513,15624,15636,15646,15658,15671,15684,15693,15707,15710,15722,15732,15734,15831,15848,15852,15859,15871,15890,15898,15901,15918,15960,15973,16014,16029,16077,16088,16103,16153,16187,16221,16226,16234,16236,16252,16264,16273,16274,16288,16295,16356,16366,16379,16428,16453,16459,16467,16490,16495,16535,16563,16631,16646,16675,16708,16732,16739,16787,16790,16802,16809,16828,16889,16935,16970,17032,17041,17060,17089,17105,17115,17142,17171,17200,17252,17281,17292,17295,17296,17321,17329,17363,17379,17397],"44":[13,17,36,60,83,90,98,143,152,154,156,166,176,218,235,295,303,331,370,371,376,391,457,475,476,480,490,499,558,580,594,667,668,720,732,766,777,779,789,805,813,839,870,874,879,902,904,909,923,963,989,992,995,1055,1068,1095,1132,1153,1179,1261,1326,1330,1340,1342,1374,1387,1395,1415,1439,1443,1466,1490,1517,1563,1584,1604,1628,1637,1660,1667,1671,1701,1711,1713,1720,1725,1735,1764,1830,1857,1906,1908,1911,1984,1999,2052,2053,2099,2113,2118,2138,2142,2207,2314,2316,2329,2333,2368,2386,2388,2455,2497,2552,2588,2592,2615,2648,2682,2700,2743,2775,2821,2844,2879,2894,2914,2933,2940,2942,2943,2968,3044,3078,3103,3134,3136,3152,3159,3188,3223,3226,3260,3262,3269,3404,3438,3463,3476,3488,3493,3503,3518,3566,3594,3628,3667,3679,3694,3712,3724,3812,3879,3898,3913,3965,4009,4024,4035,4065,4070,4115,4142,4187,4194,4200,4218,4289,4300,4306,4319,4336,4392,4431,4488,4530,4548,4572,4576,4607,4608,4637,4646,4655,4670,4677,4694,4701,4711,4768,4789,4860,4909,4926,4950,4973,4982,4986,5043,5047,5049,5084,5086,5088,5160,5187,5203,5303,5314,5322,5362,5370,5380,5461,5472,5488,5502,5538,5574,5659,5710,5713,5732,5740,5744,5773,5836,5847,5849,5923,5962,6011,6019,6047,6055,6063,6065,6072,6089,6128,6218,6231,6263,6271,6281,6289,6414,6415,6478,6506,6519,6561,6582,6598,6624,6648,6677,6678,6742,6794,6811,6820,6881,6886,6892,6902,6938,7004,7066,7080,7111,7131,7132,7164,7176,7202,7244,7276,7280,7289,7327,7353,7355,7384,7385,7418,7429,7432,7449,7454,7463,7465,7491,7495,7508,7555,7573,7617,7653,7671,7702,7703,7714,7756,7792,7867,7913,7921,7946,7981,8005,8021,8024,8041,8042,8056,8066,8077,8116,8120,8155,8161,8170,8239,8302,8312,8323,8348,8375,8382,8385,8410,8413,8418,8433,8453,8455,8506,8529,8543,8570,8633,8716,8733,8894,8901,8974,9049,9081,9142,9152,9161,9210,9239,9241,9300,9318,9335,9358,9366,9368,9403,9447,9459,9471,9474,9521,9534,9561,9573,9616,9657,9664,9720,9726,9727,9759,9814,9822,9876,9882,9896,9919,9954,10020,10029,10118,10130,10138,10142,10143,10197,10248,10273,10292,10320,10337,10360,10376,10385,10397,10411,10437,10456,10459,10463,10486,10514,10529,10537,10558,10587,10603,10635,10670,10699,10716,10721,10730,10733,10760,10763,10788,10790,10824,10835,10846,10864,10873,10905,10912,10940,11000,11008,11011,11026,11028,11034,11072,11290,11342,11346,11381,11389,11397,11435,11453,11463,11495,11510,11535,11542,11566,11585,11628,11672,11694,11717,11773,11825,11887,11927,11937,11952,11995,12009,12070,12073,12084,12109,12121,12145,12185,12192,12229,12233,12289,12301,12304,12320,12334,12336,12435,12444,12464,12470,12485,12497,12552,12559,12614,12624,12641,12643,12672,12691,12701,12705,12721,12726,12791,12814,12817,12888,12891,12899,12915,12935,12950,12978,12988,13008,13021,13126,13134,13149,13187,13209,13227,13266,13281,13288,13305,13331,13370,13434,13442,13461,13467,13488,13529,13628,13659,13703,13738,13756,13791,13811,13839,13862,13877,13879,13884,13889,13900,13918,13924,13955,13974,14005,14016,14048,14070,14076,14083,14139,14242,14261,14265,14306,14320,14346,14376,14378,14400,14416,14497,14552,14589,14595,14601,14607,14608,14728,14733,14748,14764,14772,14825,14866,14896,14922,14926,14931,14944,14955,14975,14996,15051,15090,15118,15135,15180,15190,15205,15274,15289,15298,15299,15391,15395,15414,15426,15438,15445,15451,15493,15530,15532,15554,15574,15587,15592,15595,15667,15669,15707,15735,15769,15793,15801,15802,15866,15878,15899,15911,15919,15975,16000,16019,16039,16068,16069,16105,16121,16129,16159,16203,16211,16213,16217,16225,16231,16246,16271,16348,16386,16392,16398,16451,16454,16458,16465,16469,16480,16496,16502,16504,16514,16524,16538,16710,16714,16772,16775,16781,16791,16822,16877,16879,16881,16883,16888,16912,16970,16985,16990,17025,17060,17082,17110,17144,17157,17166,17195,17218,17220,17271,17286,17301,17330,17334,17353,17355,17368,17374,17406],"45":[30,88,89,91,109,116,129,139,154,166,175,190,230,242,243,247,288,289,298,303,337,340,361,367,369,390,392,481,514,517,539,543,594,615,635,637,657,720,722,766,768,776,778,790,808,815,823,829,832,839,849,865,871,873,875,897,909,912,933,967,993,1006,1023,1029,1042,1045,1053,1072,1092,1111,1112,1148,1163,1168,1182,1196,1213,1223,1230,1268,1272,1302,1361,1424,1450,1478,1494,1495,1516,1519,1563,1564,1565,1568,1572,1593,1606,1650,1656,1658,1703,1709,1721,1731,1741,1762,1765,1778,1780,1788,1821,1845,1846,1860,1863,1929,1933,2000,2029,2059,2068,2095,2103,2118,2132,2178,2183,2204,2208,2221,2243,2245,2330,2333,2353,2370,2375,2392,2409,2418,2431,2454,2463,2492,2503,2550,2589,2605,2625,2628,2632,2638,2640,2641,2656,2681,2686,2707,2717,2730,2745,2803,2816,2851,2863,2870,2881,2897,2936,2945,2973,2982,3031,3043,3073,3100,3106,3136,3153,3173,3197,3202,3218,3231,3237,3267,3296,3374,3380,3393,3398,3400,3411,3425,3427,3432,3484,3490,3494,3504,3522,3530,3550,3557,3560,3570,3622,3628,3649,3652,3674,3701,3740,3742,3745,3749,3765,3798,3835,3840,3849,3850,3888,3906,3937,3961,3971,3976,3981,4008,4010,4013,4032,4059,4066,4072,4109,4114,4115,4128,4147,4149,4169,4174,4199,4204,4212,4214,4239,4240,4255,4260,4266,4292,4299,4301,4330,4338,4341,4348,4377,4385,4389,4393,4397,4429,4432,4449,4451,4465,4509,4518,4537,4542,4547,4553,4563,4607,4613,4622,4638,4654,4665,4668,4682,4714,4718,4730,4731,4738,4740,4752,4765,4791,4794,4796,4798,4813,4823,4835,4838,4847,4850,4861,4869,4877,4918,4922,4927,4935,5013,5021,5047,5136,5166,5170,5178,5179,5182,5184,5225,5319,5324,5362,5380,5384,5385,5389,5398,5403,5413,5446,5459,5465,5471,5482,5499,5565,5568,5608,5631,5642,5680,5723,5730,5734,5735,5744,5755,5760,5781,5789,5820,5866,5874,5883,5898,5920,5934,5941,5967,6013,6022,6039,6043,6049,6095,6111,6126,6129,6133,6141,6158,6162,6164,6179,6212,6219,6229,6244,6249,6268,6271,6272,6277,6349,6360,6372,6400,6410,6426,6430,6437,6459,6462,6503,6519,6562,6576,6589,6595,6603,6613,6622,6626,6649,6657,6685,6688,6717,6748,6758,6772,6778,6779,6791,6820,6828,6829,6857,6924,7002,7005,7067,7128,7143,7166,7191,7226,7229,7236,7272,7289,7324,7340,7344,7345,7353,7364,7375,7377,7396,7423,7444,7460,7463,7507,7512,7543,7549,7564,7565,7575,7580,7591,7619,7639,7670,7690,7724,7746,7790,7800,7814,7854,7866,7867,7872,7884,7921,7942,7991,8000,8023,8040,8065,8082,8084,8108,8109,8123,8136,8147,8177,8191,8220,8240,8256,8266,8317,8330,8353,8370,8384,8407,8433,8443,8464,8477,8480,8502,8531,8561,8592,8690,8692,8716,8719,8748,8766,8768,8791,8802,8861,8878,8885,8887,8888,8903,8927,8938,8950,8982,9005,9064,9112,9134,9137,9148,9152,9178,9189,9201,9243,9252,9258,9268,9275,9281,9291,9300,9338,9349,9365,9379,9403,9427,9452,9456,9479,9485,9505,9509,9546,9567,9576,9589,9597,9603,9613,9637,9650,9774,9783,9788,9807,9808,9844,9860,9890,9901,9934,9963,9987,9992,10003,10008,10060,10064,10106,10136,10163,10172,10207,10234,10286,10331,10363,10407,10412,10421,10429,10451,10473,10482,10484,10502,10507,10516,10522,10527,10559,10560,10564,10590,10606,10665,10675,10679,10702,10760,10799,10813,10843,10846,10851,10857,10937,10956,10974,10977,10995,10998,11057,11075,11087,11101,11107,11112,11113,11127,11134,11205,11227,11228,11248,11252,11286,11290,11291,11303,11317,11345,11359,11364,11380,11385,11415,11447,11463,11504,11517,11521,11536,11553,11563,11617,11623,11699,11705,11707,11738,11761,11776,11806,11811,11824,11827,11832,11867,11894,11918,11925,11929,11936,11960,11963,11974,11994,12027,12076,12095,12096,12128,12135,12146,12196,12226,12228,12243,12257,12263,12281,12283,12286,12343,12344,12376,12439,12445,12459,12472,12512,12522,12523,12614,12615,12634,12647,12672,12680,12681,12690,12701,12706,12708,12714,12719,12734,12798,12827,12832,12839,12847,12851,12858,12882,12899,12919,12968,12976,12988,13008,13022,13055,13058,13075,13077,13082,13084,13131,13135,13166,13168,13222,13230,13254,13258,13262,13267,13319,13332,13341,13348,13350,13359,13409,13416,13422,13452,13460,13461,13478,13520,13531,13556,13582,13597,13600,13615,13622,13623,13630,13633,13637,13675,13678,13714,13720,13742,13752,13771,13815,13838,13863,13865,13873,13880,13885,13914,13930,13936,13940,13960,14023,14025,14029,14039,14060,14064,14073,14086,14089,14134,14140,14168,14176,14179,14194,14219,14220,14225,14245,14251,14282,14321,14337,14383,14388,14392,14420,14424,14463,14469,14491,14494,14504,14546,14566,14569,14605,14648,14650,14663,14690,14704,14730,14740,14774,14826,14840,14844,14884,14907,14915,14928,14938,14942,14960,15037,15083,15093,15122,15148,15171,15182,15191,15192,15196,15232,15237,15246,15290,15334,15337,15362,15399,15411,15423,15427,15434,15447,15452,15473,15505,15614,15635,15688,15695,15725,15743,15751,15763,15780,15831,15850,15904,15909,15911,15916,15948,15954,15991,15992,16032,16069,16094,16106,16112,16155,16174,16175,16177,16205,16214,16225,16301,16305,16337,16344,16353,16380,16381,16390,16392,16421,16431,16443,16455,16459,16488,16500,16517,16538,16565,16586,16587,16589,16622,16630,16639,16664,16707,16711,16724,16725,16747,16769,16800,16847,16879,16881,16916,16958,16961,16971,16998,17003,17021,17064,17075,17079,17092,17126,17144,17204,17217,17222,17238,17248,17268,17274,17295,17346,17366,17384,17399,17404],"46":[10,16,38,47,55,63,71,79,82,97,118,125,133,172,175,182,193,220,225,228,232,264,284,306,309,320,337,357,382,390,396,423,431,437,448,469,480,493,505,510,514,527,591,594,597,654,713,717,719,720,745,751,754,761,774,780,786,791,793,798,799,817,831,833,888,924,990,996,1005,1013,1017,1052,1072,1075,1095,1116,1123,1175,1219,1253,1281,1300,1342,1353,1381,1399,1414,1418,1474,1485,1519,1531,1550,1557,1576,1585,1606,1631,1632,1641,1642,1751,1754,1766,1815,1818,1821,1846,1875,1899,1939,1989,1997,2010,2052,2068,2116,2125,2133,2145,2151,2176,2190,2197,2204,2224,2245,2274,2293,2331,2341,2376,2385,2388,2399,2417,2420,2421,2433,2440,2473,2486,2513,2522,2525,2527,2585,2602,2652,2670,2698,2718,2734,2752,3021,3037,3058,3087,3121,3180,3261,3269,3313,3320,3329,3339,3401,3407,3441,3450,3453,3454,3517,3555,3572,3581,3594,3601,3633,3692,3697,3710,3739,3751,3791,3792,3808,3823,3879,3880,3909,3948,3951,3956,3959,3985,3989,3996,4007,4031,4044,4075,4117,4123,4127,4144,4166,4174,4194,4199,4217,4266,4291,4325,4336,4374,4393,4396,4456,4461,4464,4488,4521,4568,4587,4614,4627,4633,4651,4669,4689,4696,4739,4760,4765,4769,4791,4795,4807,4822,4891,4906,4933,4934,4939,4955,4970,4972,4976,4991,5029,5037,5065,5125,5143,5153,5181,5187,5214,5237,5260,5280,5287,5314,5367,5404,5414,5418,5421,5450,5464,5478,5482,5505,5565,5625,5631,5645,5653,5657,5660,5669,5674,5701,5707,5717,5730,5760,5790,5794,5835,5839,5870,5895,5904,5919,5922,5923,5938,5941,6015,6059,6125,6147,6152,6155,6157,6168,6177,6178,6190,6208,6240,6282,6287,6294,6316,6357,6381,6382,6421,6425,6439,6443,6499,6515,6516,6561,6562,6564,6569,6594,6613,6716,6718,6728,6731,6739,6747,6785,6798,6800,6920,6934,6935,6948,6961,6984,7021,7035,7051,7087,7090,7140,7145,7207,7218,7236,7239,7250,7260,7265,7319,7328,7386,7413,7423,7439,7492,7524,7553,7554,7591,7656,7668,7693,7738,7817,7849,7854,7862,7923,7933,7963,8003,8036,8046,8056,8082,8110,8175,8189,8216,8225,8260,8274,8283,8328,8345,8355,8420,8424,8464,8494,8562,8566,8619,8628,8642,8653,8677,8726,8779,8791,8838,8864,8884,8901,8905,8907,8911,8920,8931,8935,8941,8956,8963,8982,8991,8996,9057,9064,9081,9094,9179,9183,9209,9225,9248,9257,9263,9356,9357,9370,9389,9421,9429,9451,9460,9471,9514,9541,9548,9549,9563,9568,9583,9593,9676,9681,9702,9703,9711,9731,9736,9789,9807,9811,9815,9819,9827,9831,9864,9877,9900,9905,9906,10043,10054,10064,10122,10123,10126,10164,10190,10202,10229,10276,10281,10321,10339,10355,10361,10385,10388,10429,10439,10442,10499,10517,10521,10534,10552,10628,10633,10634,10636,10647,10663,10665,10701,10718,10725,10737,10740,10785,10791,10870,10911,10912,10923,10936,10941,10950,10962,10963,10984,11030,11036,11072,11079,11108,11134,11137,11144,11204,11219,11233,11247,11258,11271,11293,11326,11363,11371,11404,11437,11443,11460,11478,11481,11497,11515,11518,11549,11565,11577,11589,11598,11603,11648,11650,11655,11740,11768,11773,11774,11778,11825,11843,11850,11866,11929,11946,11980,12002,12066,12087,12088,12094,12098,12099,12116,12170,12174,12180,12202,12244,12265,12284,12285,12302,12311,12340,12361,12403,12417,12509,12517,12524,12533,12539,12565,12577,12605,12619,12624,12630,12646,12654,12666,12718,12762,12828,12885,12979,12984,13022,13030,13048,13054,13057,13078,13082,13090,13107,13201,13229,13237,13252,13256,13268,13276,13283,13307,13321,13322,13323,13324,13329,13350,13389,13404,13429,13453,13477,13484,13496,13500,13511,13538,13581,13623,13656,13662,13689,13698,13732,13795,13807,13828,13829,13840,13854,13870,13877,13883,13982,13993,14012,14025,14102,14128,14185,14211,14262,14263,14265,14304,14343,14346,14362,14374,14395,14413,14425,14451,14468,14486,14511,14563,14590,14646,14652,14704,14706,14707,14731,14745,14762,14781,14812,14853,14861,14869,14887,14957,15034,15088,15099,15128,15156,15180,15199,15204,15254,15272,15280,15283,15292,15308,15323,15333,15337,15362,15379,15393,15435,15452,15486,15498,15544,15559,15575,15585,15646,15653,15663,15679,15693,15707,15723,15734,15748,15750,15752,15768,15770,15776,15777,15787,15790,15791,15815,15831,15846,15856,15885,15903,15924,15927,15937,15945,15973,15979,16059,16105,16118,16138,16148,16168,16171,16211,16248,16254,16256,16275,16324,16341,16344,16366,16405,16483,16491,16494,16511,16513,16531,16539,16546,16550,16563,16632,16644,16666,16672,16684,16699,16747,16781,16811,16819,16834,16851,16888,16931,17008,17013,17014,17081,17132,17152,17159,17165,17180,17185,17190,17191,17215,17225,17247,17272,17280,17289,17315,17326,17341,17363,17365,17376,17380,17387,17404],"47":[11,13,36,53,92,95,111,118,124,128,142,156,221,236,269,307,310,337,375,389,399,458,484,497,507,514,519,530,533,584,601,603,608,609,611,619,643,657,675,678,685,754,776,791,807,821,824,826,837,842,863,901,902,926,946,964,999,1028,1060,1084,1104,1128,1156,1164,1182,1187,1192,1219,1230,1240,1267,1287,1293,1303,1320,1365,1434,1435,1449,1457,1460,1462,1491,1496,1510,1544,1558,1573,1576,1578,1585,1652,1662,1675,1677,1679,1686,1716,1728,1743,1759,1776,1780,1793,1796,1810,1822,1825,1850,1879,1886,1887,1921,1929,1935,2018,2040,2051,2052,2078,2084,2121,2125,2143,2181,2185,2219,2234,2240,2247,2249,2258,2273,2278,2307,2338,2363,2369,2370,2403,2439,2504,2516,2525,2545,2623,2638,2651,2653,2657,2711,2716,2719,2730,2740,2750,2761,2774,2781,2809,2829,2841,2848,2862,2865,2896,2913,2922,2948,2951,2998,3005,3016,3034,3051,3053,3086,3116,3132,3143,3163,3174,3191,3198,3202,3209,3220,3247,3250,3251,3259,3272,3285,3295,3312,3334,3340,3380,3399,3408,3419,3453,3477,3515,3529,3536,3537,3557,3577,3590,3603,3614,3627,3632,3655,3676,3696,3718,3727,3737,3747,3750,3758,3783,3788,3812,3814,3831,3872,3874,3876,3885,3886,3903,3921,3943,3956,3982,4024,4028,4035,4050,4068,4113,4124,4137,4139,4151,4168,4171,4188,4190,4200,4212,4234,4260,4272,4275,4315,4350,4356,4362,4368,4401,4434,4447,4480,4495,4542,4559,4576,4594,4615,4631,4633,4700,4720,4729,4740,4742,4745,4777,4840,4841,4894,4897,4909,4910,4930,4938,4968,4981,4986,4991,5005,5027,5028,5045,5048,5053,5055,5113,5118,5124,5126,5139,5148,5152,5166,5198,5227,5228,5277,5289,5356,5364,5369,5384,5393,5394,5404,5423,5445,5446,5483,5537,5542,5546,5563,5571,5588,5596,5602,5635,5651,5660,5677,5687,5708,5714,5719,5736,5745,5752,5797,5800,5835,5843,5867,5869,5878,5899,5932,5957,5985,5992,6010,6013,6021,6027,6033,6038,6049,6050,6059,6066,6078,6085,6096,6102,6113,6128,6131,6157,6161,6172,6189,6200,6208,6211,6213,6223,6224,6233,6255,6259,6269,6275,6281,6284,6291,6299,6311,6319,6332,6340,6358,6362,6364,6370,6371,6372,6378,6379,6389,6414,6434,6452,6480,6496,6522,6631,6634,6651,6663,6672,6673,6711,6720,6737,6738,6757,6760,6789,6792,6802,6816,6817,6827,6867,6878,6881,6903,6904,6915,6929,6942,6968,6994,7035,7059,7138,7140,7154,7181,7187,7189,7202,7229,7232,7241,7248,7255,7266,7276,7305,7311,7405,7435,7444,7448,7459,7462,7536,7582,7634,7665,7691,7706,7712,7785,7797,7847,7848,7858,7864,7886,7889,7905,7911,7913,7926,7972,7973,7986,8018,8057,8082,8089,8154,8165,8253,8256,8281,8299,8359,8407,8421,8437,8457,8505,8517,8604,8620,8622,8640,8652,8678,8713,8714,8762,8789,8796,8844,8855,8879,8885,8905,8917,8947,8948,8978,8991,9007,9069,9081,9083,9089,9097,9099,9136,9161,9162,9180,9200,9232,9268,9296,9349,9352,9353,9363,9370,9373,9375,9385,9390,9399,9400,9413,9418,9434,9443,9536,9572,9578,9602,9628,9639,9721,9745,9769,9774,9791,9798,9802,9819,9829,9830,9837,9865,9902,9905,9914,9916,9923,9966,9992,10000,10018,10022,10039,10056,10067,10080,10126,10127,10142,10152,10170,10172,10189,10199,10225,10287,10291,10292,10299,10307,10310,10312,10317,10334,10353,10374,10377,10386,10393,10401,10402,10407,10434,10465,10483,10484,10486,10494,10521,10530,10573,10581,10590,10608,10609,10624,10670,10706,10712,10716,10747,10778,10779,10788,10851,10853,10859,10862,10864,10887,10908,10922,10963,10980,11037,11067,11115,11124,11141,11154,11162,11180,11216,11223,11280,11295,11300,11305,11332,11339,11351,11382,11389,11442,11464,11471,11477,11493,11513,11520,11528,11547,11558,11562,11563,11575,11576,11622,11636,11645,11649,11669,11713,11746,11786,11807,11819,11833,11882,11895,11952,11960,11986,12009,12053,12054,12056,12069,12090,12100,12102,12114,12168,12217,12246,12265,12275,12296,12315,12338,12346,12356,12357,12373,12389,12426,12444,12460,12492,12504,12510,12527,12531,12538,12545,12557,12578,12582,12587,12620,12638,12645,12662,12696,12761,12778,12804,12812,12813,12820,12845,12875,12887,12911,12921,12932,12934,12958,12973,12976,12978,12991,12997,13001,13020,13021,13079,13081,13120,13124,13127,13168,13186,13195,13211,13213,13247,13270,13284,13298,13332,13363,13402,13429,13475,13495,13515,13553,13576,13605,13664,13673,13704,13713,13751,13753,13757,13764,13778,13782,13785,13795,13809,13837,13842,13866,13869,13889,13954,14048,14050,14051,14058,14070,14077,14098,14102,14132,14134,14135,14163,14164,14175,14180,14184,14214,14235,14248,14288,14303,14305,14310,14311,14340,14359,14360,14369,14375,14383,14395,14396,14414,14422,14430,14432,14434,14441,14444,14467,14479,14480,14481,14505,14532,14550,14555,14563,14597,14604,14611,14623,14627,14642,14647,14653,14664,14684,14696,14716,14727,14746,14759,14765,14775,14864,14873,14876,14878,14920,14937,14952,14961,14975,14987,15002,15007,15027,15033,15038,15067,15076,15091,15101,15106,15123,15124,15133,15147,15158,15166,15171,15206,15238,15264,15295,15328,15332,15333,15334,15372,15393,15395,15397,15444,15450,15452,15470,15501,15503,15506,15507,15531,15539,15542,15569,15599,15608,15617,15637,15658,15685,15700,15736,15738,15746,15750,15826,15900,15918,15930,15943,15957,15962,15969,15993,16020,16022,16045,16050,16060,16097,16102,16132,16139,16181,16187,16189,16214,16216,16217,16243,16244,16278,16283,16308,16354,16355,16356,16361,16364,16384,16442,16459,16467,16468,16476,16503,16513,16533,16559,16569,16583,16585,16599,16689,16722,16737,16783,16832,16844,16871,16889,16915,16919,16972,17007,17008,17028,17040,17067,17093,17105,17113,17120,17157,17165,17171,17202,17254,17264,17265,17273,17293,17295,17322,17334,17342,17351,17354,17365,17371],"48":[7,19,22,33,51,68,109,148,151,182,197,204,231,271,284,336,355,361,365,378,418,432,442,444,449,508,557,591,601,612,643,645,675,691,705,725,732,740,756,768,783,784,787,791,800,861,866,887,889,896,900,1029,1091,1116,1134,1135,1153,1162,1164,1182,1194,1230,1234,1264,1271,1325,1338,1370,1421,1422,1426,1429,1439,1463,1474,1483,1513,1514,1515,1533,1541,1576,1592,1594,1639,1645,1654,1667,1672,1701,1702,1711,1713,1726,1739,1748,1756,1773,1790,1829,1848,1884,1912,1925,1929,1934,1948,1962,1968,2018,2028,2037,2085,2108,2122,2142,2146,2171,2185,2190,2209,2219,2271,2298,2308,2309,2333,2352,2363,2366,2381,2409,2440,2447,2466,2486,2498,2512,2520,2526,2538,2549,2562,2570,2574,2578,2653,2679,2712,2721,2723,2746,2747,2751,2873,2878,2937,3029,3048,3050,3052,3058,3083,3094,3101,3109,3155,3180,3193,3199,3211,3216,3226,3246,3249,3263,3269,3272,3276,3301,3306,3307,3309,3312,3316,3335,3341,3348,3419,3423,3440,3444,3475,3477,3489,3494,3510,3517,3519,3545,3556,3568,3579,3644,3652,3658,3666,3688,3712,3741,3748,3774,3781,3809,3828,3833,3846,3855,3857,3902,3936,3938,3950,3969,3994,4009,4021,4050,4054,4091,4107,4129,4143,4162,4163,4169,4175,4182,4206,4222,4226,4236,4251,4278,4282,4342,4360,4381,4391,4412,4417,4420,4435,4438,4445,4469,4470,4471,4535,4561,4562,4592,4600,4617,4646,4647,4651,4664,4689,4697,4756,4768,4788,4808,4831,4832,4867,4875,4884,4897,4919,4938,4943,4949,4966,4993,5012,5044,5048,5063,5115,5145,5187,5217,5219,5237,5239,5241,5251,5256,5263,5341,5357,5359,5383,5396,5399,5400,5456,5479,5501,5505,5562,5567,5631,5684,5686,5706,5717,5724,5736,5750,5761,5789,5793,5809,5818,5836,5844,5852,5878,5882,5905,5911,5981,6006,6019,6021,6049,6068,6097,6114,6130,6150,6160,6180,6215,6246,6258,6264,6273,6280,6359,6366,6384,6403,6408,6444,6502,6513,6520,6531,6550,6568,6573,6591,6609,6630,6632,6635,6669,6699,6730,6749,6754,6779,6781,6820,6851,6864,6931,6953,6969,7007,7014,7039,7048,7051,7092,7101,7127,7145,7185,7224,7294,7295,7310,7348,7359,7367,7463,7465,7485,7488,7521,7527,7535,7573,7575,7602,7624,7625,7648,7650,7655,7666,7705,7706,7721,7723,7729,7745,7768,7772,7789,7792,7824,7868,7904,7915,7925,7949,7969,7992,8004,8016,8045,8067,8109,8123,8126,8137,8153,8154,8171,8176,8185,8193,8218,8227,8261,8302,8309,8350,8364,8398,8414,8422,8426,8437,8444,8452,8458,8497,8502,8504,8595,8632,8687,8701,8703,8737,8748,8760,8762,8769,8773,8777,8812,8859,8860,8917,8936,8945,8955,8958,8965,9048,9059,9061,9083,9091,9121,9165,9166,9168,9169,9177,9208,9212,9216,9228,9230,9256,9277,9305,9314,9331,9368,9388,9390,9410,9423,9447,9453,9461,9483,9497,9502,9513,9524,9526,9528,9545,9558,9562,9577,9580,9607,9621,9624,9644,9697,9700,9745,9751,9761,9782,9790,9793,9805,9816,9819,9822,9831,9854,9861,9863,9871,9873,9879,9896,9906,9909,9945,9960,9962,9989,10012,10013,10019,10023,10039,10047,10100,10114,10115,10122,10130,10146,10152,10181,10213,10253,10262,10284,10308,10325,10332,10339,10377,10455,10466,10510,10519,10524,10537,10550,10564,10621,10741,10755,10778,10807,10812,10817,10840,10843,10846,10881,10894,10905,10996,11020,11021,11031,11034,11037,11039,11059,11068,11096,11114,11129,11163,11183,11187,11203,11234,11255,11261,11303,11389,11390,11429,11441,11443,11446,11454,11513,11522,11563,11620,11658,11667,11677,11687,11741,11820,11831,11860,11873,11914,11940,11961,12006,12032,12074,12092,12106,12111,12116,12123,12130,12134,12136,12155,12181,12262,12266,12287,12313,12316,12353,12358,12371,12396,12409,12413,12416,12423,12430,12482,12486,12487,12519,12552,12575,12604,12636,12652,12676,12698,12753,12771,12806,12815,12817,12830,12851,12863,12873,12905,12909,12916,12978,12983,12989,12994,13019,13022,13063,13103,13145,13150,13162,13163,13167,13223,13230,13255,13256,13280,13354,13359,13364,13443,13464,13470,13484,13486,13500,13532,13545,13558,13559,13560,13601,13609,13619,13621,13627,13670,13682,13685,13687,13718,13737,13747,13765,13785,13792,13802,13816,13828,13878,13880,13886,13910,13944,13964,13989,14003,14043,14052,14058,14090,14120,14130,14135,14168,14182,14197,14203,14221,14223,14248,14258,14267,14272,14297,14298,14303,14307,14344,14350,14366,14380,14409,14410,14452,14459,14479,14501,14512,14522,14541,14565,14598,14602,14604,14616,14658,14709,14710,14753,14769,14777,14819,14852,14859,14883,14887,14889,14904,14917,14918,14927,14933,14970,14983,15026,15027,15029,15039,15067,15114,15119,15127,15134,15139,15158,15168,15188,15198,15206,15212,15244,15285,15297,15306,15321,15337,15344,15416,15427,15488,15504,15510,15519,15542,15555,15600,15602,15652,15670,15685,15699,15755,15791,15804,15810,15833,15844,15854,15856,15868,15870,15879,15897,15906,15922,15963,16002,16026,16047,16071,16096,16109,16128,16136,16145,16192,16199,16203,16234,16238,16247,16269,16275,16294,16297,16299,16301,16309,16315,16320,16342,16362,16393,16404,16411,16420,16424,16461,16466,16468,16472,16476,16477,16485,16541,16551,16553,16557,16582,16609,16610,16620,16635,16663,16714,16719,16723,16777,16793,16798,16809,16812,16851,16852,16915,16916,16961,16971,16972,16975,17015,17055,17058,17081,17088,17099,17125,17131,17132,17133,17138,17146,17159,17212,17245,17251,17258,17283,17293,17317,17331,17335,17344,17347,17372,17383,17393],"49":[32,106,111,144,147,156,158,220,222,237,245,257,305,320,348,355,369,376,392,404,407,408,416,445,458,460,469,502,523,571,593,608,610,681,691,726,796,798,912,919,938,945,954,957,982,983,1036,1045,1060,1071,1109,1129,1168,1180,1190,1211,1224,1229,1250,1278,1298,1338,1352,1357,1358,1368,1372,1395,1398,1423,1455,1458,1472,1476,1479,1485,1530,1553,1556,1565,1566,1587,1597,1612,1664,1687,1699,1700,1730,1741,1812,1828,1831,1840,1845,1853,1855,1889,1892,1899,1924,1926,1938,1964,1971,1982,1993,1998,2001,2006,2015,2021,2029,2054,2081,2084,2094,2102,2112,2158,2220,2222,2243,2246,2251,2309,2378,2380,2391,2414,2438,2459,2465,2543,2546,2555,2559,2561,2567,2580,2616,2626,2644,2656,2682,2687,2701,2703,2756,2771,2784,2824,2849,2852,2855,2909,2917,2919,2936,2940,2942,2951,2969,2977,2993,3043,3051,3068,3092,3094,3096,3097,3109,3143,3146,3165,3173,3205,3216,3239,3254,3283,3290,3309,3352,3371,3390,3408,3425,3452,3466,3485,3489,3527,3528,3560,3574,3592,3598,3630,3631,3636,3669,3694,3708,3726,3739,3754,3776,3780,3784,3795,3833,3846,3882,3884,3920,3928,3949,3968,3976,4006,4013,4027,4050,4087,4130,4138,4143,4144,4148,4150,4153,4198,4210,4216,4237,4265,4272,4282,4304,4316,4321,4330,4335,4349,4369,4370,4375,4390,4393,4403,4405,4435,4438,4439,4453,4458,4479,4487,4495,4513,4531,4537,4545,4550,4562,4574,4609,4660,4672,4683,4706,4750,4771,4801,4814,4819,4821,4829,4857,4877,4885,4886,4888,4905,4945,4960,4977,5019,5020,5039,5060,5074,5080,5093,5098,5155,5173,5190,5242,5281,5349,5365,5386,5397,5398,5432,5437,5441,5466,5471,5477,5479,5481,5491,5493,5523,5537,5551,5555,5573,5605,5635,5640,5687,5701,5706,5715,5745,5770,5771,5778,5787,5789,5817,5820,5841,5880,5883,5900,5904,5917,5923,5926,5959,5992,6021,6026,6044,6066,6074,6075,6076,6087,6092,6115,6127,6141,6149,6164,6177,6187,6192,6216,6223,6257,6264,6303,6305,6335,6348,6354,6378,6395,6399,6444,6487,6503,6509,6524,6573,6596,6600,6602,6605,6615,6634,6649,6659,6664,6700,6716,6749,6776,6786,6794,6797,6798,6842,6856,6886,6950,6962,7025,7034,7048,7069,7085,7147,7150,7182,7188,7243,7258,7314,7318,7330,7365,7368,7402,7404,7424,7440,7457,7465,7487,7495,7527,7563,7580,7585,7614,7637,7648,7684,7710,7722,7733,7738,7742,7788,7804,7817,7827,7830,7843,7849,7885,7937,7943,7957,7968,7979,7982,7984,8033,8074,8082,8112,8144,8173,8215,8217,8265,8283,8300,8303,8333,8338,8360,8378,8395,8398,8414,8423,8463,8471,8476,8506,8522,8524,8534,8536,8540,8576,8604,8608,8666,8685,8705,8712,8717,8722,8735,8741,8747,8755,8773,8798,8799,8800,8805,8839,8851,8900,8935,8945,9027,9032,9038,9075,9121,9124,9138,9152,9160,9167,9170,9191,9211,9214,9233,9253,9256,9338,9346,9386,9388,9398,9400,9415,9425,9443,9445,9451,9473,9650,9659,9702,9708,9712,9716,9751,9765,9780,9828,9836,9843,9873,9886,9924,9942,9977,9984,9993,10042,10097,10125,10150,10175,10203,10211,10225,10236,10239,10283,10309,10373,10389,10432,10437,10459,10473,10506,10533,10552,10564,10572,10598,10610,10611,10618,10622,10631,10632,10638,10643,10645,10652,10653,10656,10667,10680,10697,10701,10721,10723,10724,10748,10809,10816,10848,10857,10858,10867,10887,10903,10925,10935,10937,10943,10973,10975,10987,11016,11021,11032,11048,11055,11066,11085,11107,11115,11116,11138,11158,11214,11225,11250,11286,11318,11338,11347,11348,11367,11378,11382,11388,11414,11433,11453,11488,11560,11576,11581,11664,11688,11690,11819,11883,11896,11898,11910,11918,11920,11931,11955,11984,11985,11990,12059,12091,12095,12096,12105,12128,12146,12178,12182,12194,12205,12209,12218,12223,12243,12247,12253,12264,12306,12323,12346,12359,12372,12389,12408,12435,12468,12475,12478,12481,12483,12512,12530,12552,12564,12582,12585,12605,12606,12608,12631,12670,12696,12719,12731,12754,12755,12769,12771,12789,12824,12847,12870,12896,12956,12960,12969,12993,13011,13014,13032,13048,13051,13054,13056,13062,13088,13093,13105,13107,13119,13139,13154,13248,13285,13299,13307,13335,13377,13382,13410,13424,13425,13454,13458,13478,13482,13489,13520,13527,13529,13597,13646,13649,13676,13687,13695,13715,13732,13783,13786,13790,13796,13798,13802,13804,13856,13864,13865,13868,13876,13906,13928,13936,13960,13961,13971,14000,14036,14056,14068,14090,14092,14134,14141,14144,14166,14175,14197,14208,14215,14229,14254,14306,14320,14356,14410,14448,14512,14529,14541,14545,14582,14601,14609,14614,14633,14639,14644,14650,14654,14656,14662,14679,14687,14715,14735,14753,14761,14768,14776,14799,14824,14849,14877,14879,14935,14947,14973,15014,15021,15034,15047,15093,15094,15105,15106,15146,15147,15159,15167,15170,15171,15177,15183,15198,15205,15222,15231,15240,15242,15251,15300,15345,15351,15362,15364,15375,15390,15397,15417,15420,15439,15490,15529,15539,15554,15580,15608,15648,15652,15655,15668,15680,15719,15723,15729,15741,15769,15805,15808,15842,15865,15870,15871,15896,15897,15904,15928,15933,15949,15995,16018,16024,16041,16052,16054,16058,16074,16110,16138,16142,16177,16179,16211,16229,16281,16316,16362,16386,16391,16397,16406,16421,16438,16481,16492,16498,16506,16520,16546,16610,16611,16614,16621,16623,16625,16667,16677,16702,16704,16709,16723,16731,16741,16749,16778,16819,16862,16875,16883,16884,16913,16921,16928,16971,16999,17012,17019,17021,17033,17040,17053,17059,17073,17076,17167,17199,17205,17221,17239,17257,17266,17269,17281,17313,17330,17381,17385,17391,17398,17399],"50":[0,4,5,24,148,149,228,235,245,247,291,296,312,347,428,455,505,524,534,550,564,642,644,684,720,723,725,745,789,790,865,896,897,899,920,955,967,982,1038,1091,1101,1119,1130,1135,1185,1227,1251,1262,1268,1287,1329,1381,1403,1433,1437,1464,1483,1485,1496,1510,1513,1538,1539,1595,1643,1735,1736,1782,1794,1804,1815,1819,1914,1950,2003,2011,2043,2046,2071,2106,2110,2111,2172,2181,2247,2253,2316,2333,2467,2480,2482,2513,2518,2529,2547,2548,2564,2577,2595,2609,2610,2622,2638,2688,2695,2732,2802,2808,2820,2850,2884,2925,2976,3012,3017,3051,3058,3059,3162,3164,3212,3223,3237,3268,3272,3278,3279,3287,3298,3305,3328,3349,3351,3366,3409,3413,3423,3441,3449,3451,3453,3460,3467,3484,3502,3515,3527,3528,3536,3593,3746,3747,3750,3780,3808,3867,3891,3892,3910,3915,3963,3975,3986,3988,3992,4019,4025,4027,4060,4103,4121,4127,4142,4157,4182,4184,4189,4190,4210,4212,4217,4229,4230,4305,4324,4327,4330,4356,4366,4429,4474,4545,4548,4549,4582,4586,4593,4601,4644,4670,4674,4684,4695,4717,4722,4762,4769,4786,4818,4829,4839,4845,4857,4889,4924,4928,4932,4999,5010,5013,5024,5032,5069,5087,5096,5121,5235,5240,5256,5367,5368,5378,5433,5444,5448,5455,5457,5496,5545,5546,5619,5627,5633,5640,5647,5658,5678,5704,5760,5764,5783,5792,5801,5815,5878,5910,5924,5954,5976,6001,6002,6011,6018,6032,6053,6065,6066,6068,6091,6145,6167,6195,6198,6255,6256,6274,6279,6289,6299,6366,6408,6412,6434,6493,6511,6529,6530,6531,6564,6569,6587,6653,6655,6688,6704,6707,6730,6804,6868,6873,6876,6914,6918,7023,7029,7032,7037,7058,7107,7203,7228,7233,7249,7269,7280,7284,7289,7312,7341,7360,7365,7419,7425,7442,7483,7487,7515,7557,7586,7629,7630,7655,7683,7736,7737,7752,7776,7800,7862,7875,7943,7976,7982,7983,7987,8028,8040,8043,8054,8063,8090,8121,8125,8155,8196,8203,8213,8241,8255,8260,8282,8288,8300,8305,8321,8324,8339,8341,8360,8383,8384,8417,8419,8420,8421,8424,8435,8445,8464,8468,8472,8476,8481,8496,8503,8507,8512,8519,8547,8584,8624,8641,8655,8664,8681,8723,8737,8758,8777,8818,8830,8866,8871,8887,8892,8911,8940,8966,9001,9031,9048,9113,9116,9162,9169,9172,9212,9261,9262,9267,9293,9319,9323,9327,9351,9425,9429,9437,9452,9464,9542,9565,9571,9577,9609,9612,9650,9698,9703,9756,9780,9817,9835,9848,9856,9997,10003,10035,10058,10064,10137,10162,10170,10191,10214,10219,10256,10268,10270,10272,10306,10321,10381,10399,10414,10417,10420,10430,10447,10462,10495,10507,10522,10526,10567,10579,10637,10645,10662,10673,10692,10711,10745,10747,10763,10799,10801,10805,10820,10833,10840,10849,10862,10868,10928,10940,10957,10960,10963,11093,11115,11139,11207,11247,11264,11275,11287,11336,11356,11375,11399,11413,11427,11439,11471,11492,11508,11596,11602,11618,11628,11647,11657,11672,11675,11680,11685,11703,11773,11779,11783,11806,11807,11811,11838,11849,11911,11945,11954,11959,12023,12077,12098,12143,12146,12163,12194,12214,12220,12226,12239,12263,12289,12340,12372,12395,12424,12439,12457,12458,12464,12470,12491,12530,12549,12573,12598,12610,12613,12630,12635,12649,12660,12684,12700,12711,12721,12738,12766,12776,12782,12788,12845,12848,12872,12902,12950,12953,12959,12985,12986,12987,13003,13057,13103,13107,13113,13128,13130,13190,13213,13226,13260,13261,13280,13285,13297,13303,13308,13312,13351,13360,13407,13425,13431,13433,13462,13467,13475,13487,13495,13528,13547,13588,13619,13628,13655,13674,13694,13764,13772,13788,13802,13808,13830,13853,13854,13864,13896,13908,13954,13956,13981,13987,13994,14004,14075,14111,14136,14155,14202,14210,14222,14226,14237,14257,14302,14377,14378,14489,14505,14606,14615,14624,14633,14639,14681,14693,14695,14763,14777,14816,14835,14857,14871,14878,14897,14914,14945,14965,14975,14985,14998,15002,15020,15046,15053,15066,15078,15092,15110,15150,15152,15174,15222,15244,15249,15279,15290,15339,15372,15442,15535,15542,15581,15622,15672,15681,15696,15701,15762,15780,15781,15796,15804,15818,15832,15842,15874,15886,15919,15942,15989,16009,16059,16060,16089,16146,16157,16237,16250,16271,16324,16367,16380,16381,16429,16438,16491,16511,16523,16565,16611,16661,16681,16718,16728,16729,16741,16758,16786,16791,16845,16850,16927,16937,16938,16963,16969,17021,17042,17055,17100,17121,17166,17172,17188,17193,17361,17369],"51":[26,74,120,128,142,159,169,183,218,299,300,307,319,343,368,371,395,409,419,422,476,487,511,559,580,633,739,787,795,800,813,823,851,937,945,967,987,1002,1025,1052,1129,1246,1307,1342,1367,1380,1402,1410,1412,1469,1483,1485,1531,1547,1551,1552,1640,1641,1646,1715,1785,1794,1850,1973,1979,2033,2057,2067,2084,2214,2388,2410,2420,2443,2473,2518,2539,2606,2622,2649,2658,2680,2841,2865,2877,2913,2916,2932,2933,2980,3097,3145,3214,3216,3248,3261,3326,3352,3365,3431,3452,3478,3485,3540,3628,3629,3656,3700,3810,3878,3903,4008,4052,4081,4120,4132,4137,4148,4171,4227,4234,4273,4327,4337,4341,4349,4379,4401,4447,4460,4486,4503,4528,4531,4535,4566,4572,4584,4595,4640,4658,4705,4714,4755,4777,4897,4943,4946,5099,5127,5243,5333,5340,5387,5427,5428,5434,5441,5460,5503,5511,5526,5545,5585,5614,5632,5653,5674,5683,5685,5697,5705,5723,5764,5768,5826,5829,5869,5914,5927,5948,5953,5997,6002,6030,6033,6051,6059,6078,6104,6109,6159,6168,6239,6279,6285,6314,6334,6373,6379,6419,6429,6454,6460,6492,6536,6586,6665,6687,6688,6728,6730,6780,6874,6900,6903,6904,6917,6958,6976,7019,7051,7108,7116,7145,7149,7152,7188,7236,7245,7327,7341,7348,7397,7404,7434,7442,7452,7454,7459,7473,7510,7528,7550,7568,7592,7635,7637,7657,7660,7705,7746,7748,7750,7766,7785,7803,7898,7964,7989,8062,8134,8145,8220,8254,8268,8376,8407,8475,8479,8499,8512,8525,8653,8665,8669,8702,8717,8718,8748,8761,8770,8822,8832,8939,8955,8994,9008,9067,9083,9099,9115,9116,9130,9215,9224,9233,9277,9377,9407,9421,9472,9478,9531,9582,9592,9682,9724,9767,9779,9799,9827,9909,9918,9927,10010,10078,10083,10090,10128,10141,10159,10175,10195,10213,10255,10316,10321,10330,10344,10389,10463,10480,10501,10517,10569,10573,10580,10646,10680,10690,10699,10730,10774,10837,10851,10858,10884,10922,10942,10943,10950,11017,11051,11079,11130,11189,11231,11261,11312,11331,11354,11423,11457,11465,11475,11532,11553,11606,11647,11656,11683,11714,11726,11731,11766,11771,11772,11784,11796,11806,11812,11821,11863,11918,11919,11937,11939,11940,11946,11991,11994,12021,12049,12067,12168,12197,12215,12217,12228,12249,12253,12293,12302,12400,12411,12584,12609,12638,12660,12670,12745,12777,12802,12811,12822,12829,12846,12852,12870,12904,13012,13045,13061,13073,13078,13090,13097,13119,13134,13155,13191,13193,13196,13215,13235,13259,13288,13295,13299,13311,13321,13332,13357,13368,13459,13474,13484,13522,13558,13599,13605,13620,13635,13636,13664,13667,13669,13687,13700,13743,13808,13837,13839,13920,13923,13928,13959,14005,14084,14140,14346,14370,14403,14432,14447,14455,14461,14476,14478,14541,14588,14639,14667,14668,14681,14685,14698,14709,14728,14740,14776,14788,14795,14807,14826,14832,14837,14843,14936,14999,15009,15020,15025,15076,15084,15087,15101,15258,15266,15276,15279,15325,15328,15347,15438,15443,15538,15568,15571,15610,15649,15679,15726,15734,15845,16059,16085,16212,16217,16257,16285,16293,16306,16307,16380,16385,16397,16399,16416,16455,16456,16481,16504,16509,16531,16534,16574,16628,16631,16667,16735,16759,16898,16932,16940,16945,17027,17044,17068,17103,17114,17159,17166,17209,17212,17255,17264,17294,17333,17354,17382,17395],"52":[45,66,79,82,89,99,128,141,143,154,209,244,248,249,324,351,353,363,409,483,553,654,764,767,791,806,843,847,862,868,879,905,914,969,1030,1081,1095,1110,1129,1164,1218,1280,1288,1301,1302,1379,1415,1427,1437,1451,1460,1484,1493,1520,1541,1550,1588,1628,1666,1705,1717,1731,1737,1813,1878,1902,1904,1927,1951,2008,2039,2110,2145,2161,2220,2346,2355,2389,2419,2450,2478,2523,2551,2554,2598,2676,2781,2837,2840,2860,3017,3046,3069,3085,3093,3132,3173,3182,3230,3269,3277,3280,3327,3425,3480,3499,3504,3515,3533,3583,3636,3651,3719,3722,3733,3738,3744,3751,3796,3821,3848,3864,3869,3909,4081,4084,4088,4096,4114,4159,4214,4247,4273,4358,4362,4445,4464,4523,4561,4583,4595,4649,4699,4732,4752,4761,4788,4810,4847,4848,4856,4858,4860,4863,4907,4918,4922,4924,4947,4967,4969,5033,5053,5062,5084,5087,5110,5149,5191,5203,5275,5277,5281,5300,5315,5323,5424,5448,5449,5488,5510,5521,5523,5533,5579,5600,5612,5647,5694,5739,5741,5753,5763,5764,5882,5901,5907,5913,5921,5934,5967,6029,6098,6158,6239,6255,6261,6277,6352,6388,6395,6414,6493,6606,6746,6759,6780,6804,6827,6980,6997,6999,7037,7159,7220,7302,7313,7320,7326,7332,7371,7387,7487,7588,7624,7675,7680,7695,7724,7732,7765,7817,7841,7853,7886,7901,7904,7927,7937,7975,7994,7996,7998,7999,8015,8018,8039,8049,8055,8058,8073,8076,8115,8125,8167,8185,8225,8232,8284,8389,8398,8524,8588,8608,8629,8655,8657,8658,8674,8677,8696,8707,8717,8739,8875,8890,8896,8928,8943,8955,8979,9033,9052,9056,9093,9145,9171,9203,9237,9295,9306,9436,9609,9646,9750,9772,9776,9818,9835,9841,9850,9978,10024,10076,10106,10285,10302,10331,10480,10501,10508,10567,10579,10593,10606,10611,10612,10636,10683,10695,10744,10746,10749,10756,10760,10762,10805,10843,10850,10896,10932,11018,11027,11032,11100,11110,11171,11189,11209,11230,11232,11242,11257,11279,11302,11307,11333,11367,11387,11423,11539,11564,11597,11639,11649,11657,11733,11746,11751,11805,11822,11877,11906,11917,11977,12011,12022,12028,12049,12055,12071,12075,12104,12118,12136,12340,12365,12369,12400,12414,12428,12481,12585,12589,12598,12599,12618,12622,12669,12714,12724,12744,12753,12778,12849,12870,12909,12979,13116,13142,13167,13194,13215,13257,13260,13262,13396,13468,13477,13572,13577,13582,13586,13589,13612,13687,13762,13825,13844,13860,13880,13891,13909,13943,13972,13998,14027,14102,14107,14110,14116,14127,14131,14147,14188,14197,14198,14214,14220,14288,14297,14344,14345,14412,14436,14512,14516,14519,14601,14635,14642,14653,14670,14673,14674,14705,14750,14759,14766,14772,14794,14864,14877,14886,14910,14954,14970,14991,14992,14995,15020,15032,15075,15126,15178,15205,15234,15274,15284,15290,15301,15350,15397,15399,15434,15518,15521,15527,15583,15592,15611,15624,15634,15696,15743,15753,15807,15808,15817,15877,15890,15903,15918,15939,15948,15981,16053,16103,16183,16217,16229,16241,16320,16344,16348,16372,16422,16496,16528,16530,16560,16655,16703,16855,16954,17017,17056,17203,17219,17249,17282,17295,17343,17353],"53":[13,80,109,133,150,152,196,243,249,278,332,348,350,364,368,405,410,444,457,497,502,508,531,592,601,630,631,720,726,748,750,759,781,806,823,825,859,862,881,924,941,1014,1030,1035,1049,1210,1212,1237,1274,1283,1338,1345,1375,1390,1401,1414,1429,1447,1449,1478,1482,1483,1652,1687,1715,1728,1741,1749,1790,1835,1863,1877,2028,2032,2059,2105,2131,2155,2164,2171,2179,2270,2272,2363,2371,2394,2409,2413,2422,2466,2497,2508,2528,2589,2626,2643,2663,2721,2765,2767,2776,2779,2780,2857,2878,2880,2888,2891,2894,2900,2914,2931,2971,3073,3076,3078,3104,3120,3139,3193,3221,3227,3247,3254,3265,3268,3288,3304,3306,3350,3371,3382,3401,3503,3513,3521,3547,3557,3603,3608,3609,3654,3710,3715,3742,3744,3775,3793,3806,3811,3816,3823,3872,3905,3939,3948,3951,3996,4014,4030,4045,4062,4063,4064,4106,4111,4187,4224,4225,4267,4293,4317,4326,4346,4378,4382,4394,4397,4424,4449,4458,4552,4590,4615,4624,4625,4648,4674,4725,4747,4780,4801,4812,4861,4893,5040,5057,5121,5139,5190,5202,5203,5229,5248,5260,5290,5304,5332,5337,5340,5350,5391,5398,5403,5404,5449,5482,5536,5543,5553,5554,5622,5629,5634,5652,5678,5686,5697,5706,5844,5863,5868,5879,5888,5911,5943,5958,5981,6028,6031,6039,6040,6115,6132,6168,6199,6216,6259,6267,6412,6431,6467,6471,6487,6501,6509,6591,6620,6625,6627,6665,6677,6693,6709,6732,6748,6765,6770,6790,6815,6816,6858,6876,6892,6912,6997,7020,7026,7063,7075,7139,7144,7187,7233,7273,7322,7324,7347,7352,7357,7384,7409,7412,7448,7451,7474,7479,7500,7509,7510,7517,7518,7526,7532,7535,7543,7574,7599,7621,7629,7672,7674,7703,7708,7743,7758,7782,7807,7849,7853,7862,7877,7881,7958,7999,8001,8015,8025,8031,8035,8053,8083,8156,8157,8207,8250,8270,8278,8298,8303,8327,8343,8346,8424,8477,8484,8497,8525,8551,8554,8590,8631,8633,8638,8684,8699,8706,8735,8772,8773,8786,8832,8851,8871,8965,8971,8972,8981,8998,9012,9026,9089,9175,9179,9189,9195,9200,9225,9288,9326,9337,9353,9364,9368,9394,9433,9457,9478,9487,9505,9581,9597,9643,9658,9673,9677,9730,9733,9740,9753,9764,9768,9808,9822,9859,9897,9915,9916,9917,10013,10033,10065,10068,10078,10095,10096,10098,10125,10132,10152,10176,10189,10195,10198,10211,10227,10229,10234,10281,10303,10360,10386,10401,10404,10453,10454,10507,10534,10546,10570,10650,10652,10658,10719,10753,10760,10805,10816,10860,10913,10924,10928,10932,10938,11006,11065,11082,11122,11158,11159,11160,11185,11189,11310,11312,11319,11342,11351,11386,11446,11449,11461,11526,11538,11559,11561,11649,11657,11662,11689,11707,11730,11737,11780,11802,11814,11911,11974,11975,12001,12007,12014,12019,12022,12032,12081,12082,12179,12236,12238,12247,12263,12266,12303,12306,12348,12357,12366,12377,12385,12386,12395,12396,12457,12465,12474,12499,12538,12584,12610,12613,12622,12637,12638,12677,12688,12719,12811,12845,12847,12885,12934,12944,12946,12947,12970,12978,13020,13107,13112,13138,13171,13218,13224,13229,13230,13278,13284,13320,13333,13342,13346,13367,13423,13432,13464,13486,13510,13519,13551,13560,13568,13575,13583,13608,13613,13627,13652,13720,13730,13752,13796,13824,13872,13910,13917,13952,13963,14024,14038,14109,14138,14140,14143,14151,14196,14250,14264,14266,14269,14279,14296,14305,14308,14313,14338,14345,14383,14405,14457,14476,14573,14618,14630,14704,14746,14792,14802,14901,14913,14914,14995,15043,15057,15098,15143,15153,15161,15175,15279,15292,15327,15359,15454,15504,15505,15512,15559,15588,15606,15648,15674,15722,15757,15807,15841,15916,15923,15987,16030,16059,16074,16125,16127,16129,16170,16173,16182,16183,16187,16220,16272,16326,16364,16376,16456,16481,16500,16511,16566,16598,16625,16630,16638,16652,16676,16686,16687,16699,16780,16782,16888,16889,16896,16899,16919,16925,16937,16965,17030,17072,17133,17212,17241,17267,17275,17278,17325,17334,17357],"54":[27,58,69,106,111,134,156,223,226,277,326,410,470,499,502,563,566,591,626,719,720,723,840,844,890,896,920,990,996,1062,1070,1091,1144,1230,1231,1243,1273,1285,1336,1363,1364,1383,1402,1439,1461,1476,1484,1543,1559,1572,1579,1608,1635,1652,1676,1761,1948,1954,1978,2077,2189,2191,2291,2323,2380,2397,2466,2489,2585,2599,2762,2820,2823,2827,2855,2876,2927,2929,2969,2977,2996,3022,3045,3108,3173,3192,3218,3220,3228,3272,3297,3317,3360,3378,3410,3421,3512,3525,3553,3609,3616,3626,3716,3725,3728,3729,3737,3754,3793,3836,3855,3862,3873,3874,3911,3915,3955,3967,3973,3997,4021,4034,4045,4046,4086,4101,4112,4151,4164,4240,4262,4265,4282,4346,4473,4499,4519,4677,4687,4691,4747,4797,4804,4863,4865,4891,4897,4904,4942,4970,4976,5025,5048,5108,5158,5181,5220,5243,5252,5298,5313,5321,5359,5364,5426,5456,5471,5511,5527,5528,5533,5535,5630,5671,5694,5714,5747,5795,5799,5811,5935,5977,5979,6107,6123,6163,6228,6251,6275,6321,6341,6365,6379,6540,6541,6624,6626,6628,6704,6720,6758,6803,6817,6826,6882,6944,6975,7062,7092,7139,7142,7163,7186,7198,7223,7288,7296,7324,7346,7352,7403,7458,7464,7542,7573,7651,7751,7799,7854,7908,7928,7945,7981,7999,8015,8020,8024,8115,8182,8295,8296,8366,8419,8428,8523,8562,8564,8568,8582,8662,8677,8711,8713,8732,8797,8887,8895,8903,9017,9033,9101,9125,9137,9140,9268,9298,9301,9303,9326,9344,9396,9433,9442,9547,9573,9620,9672,9678,9687,9727,9767,9772,9821,9869,9889,9925,9948,10012,10026,10147,10150,10256,10286,10292,10293,10303,10331,10449,10462,10470,10578,10603,10685,10744,10791,10792,10814,10832,10840,10856,10909,10927,10982,10984,11003,11132,11169,11208,11246,11264,11267,11312,11327,11336,11350,11353,11365,11369,11373,11421,11441,11514,11548,11558,11566,11623,11641,11653,11665,11752,11795,11850,11854,11949,11952,12013,12021,12052,12121,12212,12217,12224,12231,12240,12258,12302,12350,12374,12382,12425,12431,12500,12508,12582,12613,12659,12660,12692,12768,12810,12812,12896,12986,13009,13013,13016,13022,13060,13079,13203,13233,13290,13293,13307,13312,13335,13349,13394,13402,13450,13465,13502,13542,13560,13604,13656,13744,13756,13894,13975,13997,14025,14041,14065,14144,14233,14268,14345,14349,14389,14432,14447,14463,14473,14579,14593,14630,14650,14670,14677,14705,14805,14860,14898,15046,15079,15094,15160,15174,15175,15219,15307,15328,15347,15351,15385,15441,15448,15461,15465,15536,15550,15565,15621,15646,15706,15716,15761,15781,15786,15812,15850,15881,15899,15925,15944,15970,16013,16084,16098,16104,16107,16119,16127,16146,16183,16237,16270,16376,16427,16467,16484,16487,16519,16558,16578,16621,16636,16642,16658,16719,16784,16799,16816,16821,16830,16831,16836,16917,16928,16933,16942,16954,16980,17004,17143,17160,17195,17200,17321],"55":[16,28,47,109,136,192,212,228,282,305,366,375,384,441,444,484,502,507,551,555,557,559,615,622,650,691,703,713,714,747,779,782,794,810,813,913,948,958,1101,1130,1175,1246,1247,1280,1282,1311,1396,1493,1535,1553,1584,1590,1600,1614,1621,1623,1668,1712,1733,1748,1761,1805,1816,1819,1829,1852,1855,1871,1897,1940,1947,1990,1994,2056,2078,2103,2119,2143,2170,2185,2206,2233,2297,2309,2335,2353,2364,2392,2397,2409,2427,2454,2469,2553,2565,2586,2594,2619,2630,2661,2663,2689,2724,2748,2799,2803,2819,2837,2857,2869,2914,2923,2931,2955,3031,3045,3056,3070,3185,3190,3194,3224,3300,3307,3366,3393,3394,3439,3489,3503,3550,3579,3622,3635,3656,3675,3679,3681,3714,3791,3811,3830,3861,3870,3914,3955,3990,3994,4026,4032,4036,4046,4063,4081,4106,4111,4136,4165,4182,4202,4247,4258,4301,4315,4319,4420,4426,4431,4434,4506,4536,4565,4571,4616,4617,4628,4639,4648,4650,4665,4680,4691,4696,4703,4747,4755,4758,4778,4799,4832,4833,4885,4886,4904,4941,4956,4980,5006,5020,5107,5127,5156,5170,5182,5212,5302,5329,5341,5366,5367,5398,5431,5437,5441,5450,5477,5481,5497,5510,5529,5533,5575,5612,5622,5634,5646,5648,5656,5659,5685,5700,5723,5724,5877,5882,5910,5936,5939,5979,6022,6069,6072,6083,6094,6104,6110,6133,6142,6150,6171,6195,6218,6258,6262,6362,6377,6397,6428,6464,6496,6497,6559,6567,6591,6608,6623,6625,6636,6691,6701,6708,6712,6723,6769,6776,6794,6826,6871,6936,6983,6992,7022,7038,7054,7107,7135,7145,7175,7195,7239,7311,7323,7332,7335,7348,7379,7430,7452,7458,7500,7562,7577,7586,7590,7651,7732,7734,7767,7801,7820,7830,7877,7884,7924,7944,7951,7980,8016,8023,8076,8085,8097,8103,8111,8141,8195,8205,8252,8271,8337,8382,8417,8459,8465,8489,8519,8540,8549,8573,8585,8643,8656,8671,8674,8679,8684,8722,8729,8824,8914,8918,8952,9010,9029,9039,9063,9124,9127,9132,9145,9183,9195,9229,9242,9252,9271,9273,9275,9432,9465,9492,9514,9527,9565,9595,9607,9647,9710,9747,9750,9762,9770,9780,9790,9793,9802,9804,9816,9830,9832,9866,9868,9882,9907,9934,10003,10044,10062,10070,10113,10115,10154,10172,10176,10202,10232,10249,10272,10275,10300,10336,10343,10363,10394,10432,10471,10503,10556,10557,10596,10613,10615,10635,10638,10654,10664,10673,10704,10709,10754,10793,10818,10846,10860,10873,10927,11013,11073,11115,11177,11188,11205,11219,11231,11235,11236,11286,11327,11351,11361,11364,11369,11381,11387,11414,11460,11474,11484,11486,11515,11565,11580,11674,11702,11737,11784,11825,11830,11865,11887,11900,11908,11946,11972,12024,12044,12060,12090,12094,12097,12108,12127,12178,12185,12199,12202,12222,12251,12261,12304,12315,12328,12329,12402,12475,12513,12514,12521,12578,12605,12618,12634,12644,12655,12688,12707,12733,12752,12799,12890,12905,12920,12927,12968,12978,12981,13033,13218,13227,13228,13375,13404,13446,13486,13519,13542,13565,13575,13592,13618,13620,13631,13638,13639,13647,13671,13679,13740,13776,13791,13792,13886,13963,14003,14011,14012,14015,14175,14187,14195,14197,14304,14317,14323,14363,14394,14451,14469,14503,14523,14579,14604,14652,14660,14721,14752,14768,14777,14812,14816,14862,14878,14929,14986,14993,15040,15067,15076,15079,15088,15091,15105,15121,15136,15147,15167,15189,15226,15268,15319,15334,15397,15406,15418,15449,15464,15533,15601,15632,15648,15658,15659,15721,15734,15739,15760,15776,15827,15838,15857,15883,15934,15945,15974,16004,16029,16056,16057,16080,16106,16120,16137,16146,16179,16196,16213,16217,16239,16243,16261,16266,16486,16495,16503,16522,16535,16583,16594,16706,16721,16723,16728,16768,16807,16811,16840,16856,16862,16888,16927,16928,17015,17072,17126,17130,17143,17150,17185,17195,17204,17324,17361,17372,17373],"56":[9,17,52,75,76,85,107,132,140,161,177,240,268,287,325,368,407,437,466,514,643,662,670,671,676,697,729,815,837,848,850,854,896,900,978,984,988,1003,1020,1030,1041,1061,1099,1132,1144,1177,1179,1190,1218,1228,1233,1235,1280,1375,1388,1426,1442,1452,1484,1494,1498,1517,1551,1609,1622,1638,1670,1675,1677,1701,1710,1712,1746,1835,1884,1886,1904,1935,1943,1948,1952,2009,2068,2106,2144,2173,2204,2207,2216,2241,2264,2305,2336,2347,2358,2362,2381,2403,2406,2427,2443,2453,2456,2511,2549,2706,2772,2781,2828,2834,2842,2895,2914,2915,2922,2968,2982,3082,3087,3098,3105,3111,3179,3181,3199,3268,3316,3317,3401,3417,3424,3427,3430,3486,3532,3539,3602,3618,3625,3641,3647,3697,3716,3731,3775,3788,3789,3814,3836,3843,3864,3922,3940,3941,3943,3956,3963,3970,3985,3996,4057,4061,4074,4075,4131,4149,4157,4160,4164,4179,4181,4188,4199,4218,4223,4228,4266,4296,4331,4333,4445,4460,4489,4504,4505,4549,4593,4628,4631,4675,4692,4703,4709,4747,4767,4782,4794,4805,4812,4838,4857,4870,4871,4875,4934,4986,5039,5040,5042,5045,5058,5064,5074,5100,5163,5165,5174,5248,5251,5255,5266,5271,5272,5288,5310,5320,5326,5365,5369,5396,5436,5447,5457,5462,5471,5475,5478,5494,5500,5509,5514,5522,5525,5532,5538,5543,5544,5606,5613,5716,5740,5807,5814,5879,5922,5945,5973,5982,5995,6006,6055,6063,6067,6076,6103,6114,6144,6153,6189,6210,6238,6272,6309,6312,6328,6350,6354,6366,6396,6400,6404,6413,6426,6472,6492,6500,6514,6515,6604,6609,6614,6629,6637,6701,6704,6711,6744,6749,6759,6768,6782,6876,6923,6924,6949,6974,7010,7043,7077,7080,7091,7094,7113,7117,7161,7186,7214,7218,7226,7242,7271,7278,7334,7336,7371,7388,7389,7427,7428,7446,7449,7487,7493,7494,7543,7545,7547,7562,7579,7584,7615,7715,7719,7742,7757,7807,7824,7852,7892,7922,7923,7930,7943,7969,8057,8069,8091,8139,8140,8151,8164,8187,8212,8226,8234,8298,8302,8319,8337,8340,8371,8375,8397,8415,8418,8464,8478,8486,8511,8513,8546,8600,8614,8649,8654,8689,8738,8750,8772,8785,8787,8788,8791,8856,8859,8895,8904,8915,8944,8947,9006,9016,9024,9031,9033,9039,9083,9092,9102,9172,9173,9175,9205,9214,9234,9257,9260,9266,9282,9341,9371,9382,9393,9436,9437,9455,9465,9472,9489,9524,9536,9537,9595,9616,9630,9632,9634,9653,9662,9684,9690,9696,9727,9745,9774,9784,9815,9867,9872,9876,9904,9932,9950,10002,10037,10048,10171,10176,10186,10237,10282,10288,10366,10389,10409,10424,10425,10458,10460,10479,10615,10663,10668,10674,10696,10710,10739,10770,10813,10821,10841,10852,10884,10894,11045,11108,11111,11119,11160,11202,11210,11259,11299,11336,11409,11415,11425,11428,11473,11549,11600,11611,11612,11698,11710,11781,11825,11867,11886,11898,11901,11986,12049,12065,12067,12096,12163,12167,12173,12176,12187,12189,12213,12222,12235,12369,12379,12382,12386,12408,12442,12459,12488,12565,12586,12587,12591,12596,12612,12617,12651,12747,12767,12771,12781,12828,12888,12891,12910,12925,12944,12959,12972,12982,13023,13039,13072,13078,13128,13200,13207,13228,13257,13264,13267,13296,13345,13416,13440,13445,13480,13487,13488,13502,13528,13540,13542,13562,13573,13638,13670,13679,13681,13727,13739,13754,13766,13768,13842,13928,13932,13936,13947,13997,14051,14059,14088,14109,14125,14168,14179,14194,14214,14224,14259,14264,14267,14404,14411,14416,14422,14424,14464,14478,14503,14552,14615,14618,14640,14646,14658,14723,14769,14786,14819,14847,14850,14853,14863,14920,14968,15031,15043,15078,15086,15188,15196,15207,15222,15228,15304,15468,15504,15510,15515,15606,15612,15625,15698,15735,15736,15740,15754,15815,15835,15846,15856,15876,15941,15969,15977,15997,16004,16013,16030,16040,16060,16061,16063,16089,16092,16113,16143,16160,16184,16204,16318,16364,16392,16413,16420,16432,16439,16474,16478,16490,16491,16494,16507,16529,16578,16586,16605,16613,16757,16869,16871,16938,16961,16977,17081,17084,17112,17206,17216,17221,17222,17261,17305,17340,17353,17386,17391],"57":[9,29,34,73,76,113,139,178,195,216,232,252,300,302,305,315,317,337,349,358,359,371,389,404,451,470,476,487,488,501,552,564,610,678,695,724,760,801,878,894,950,1044,1065,1125,1150,1170,1214,1242,1262,1326,1352,1383,1392,1429,1464,1471,1553,1575,1579,1603,1621,1641,1685,1693,1702,1733,1750,1815,1831,1863,1883,1912,1949,1962,1971,1985,1987,2023,2061,2109,2123,2138,2164,2171,2172,2173,2180,2189,2191,2220,2281,2310,2319,2325,2360,2418,2424,2440,2489,2502,2507,2524,2560,2577,2578,2610,2630,2648,2667,2670,2699,2705,2711,2772,2812,2831,2840,2875,2880,2884,2904,2931,2955,2956,2961,2964,2968,3006,3024,3071,3073,3101,3111,3130,3138,3151,3155,3158,3174,3175,3196,3201,3205,3226,3239,3240,3251,3273,3313,3345,3354,3358,3374,3434,3435,3438,3452,3461,3501,3507,3521,3524,3526,3532,3628,3668,3700,3720,3768,3894,3902,3939,3998,4010,4013,4015,4017,4026,4049,4067,4080,4089,4099,4115,4158,4164,4179,4196,4270,4303,4311,4351,4381,4425,4446,4570,4597,4620,4647,4679,4685,4747,4757,4846,4911,4947,4995,5029,5106,5109,5110,5114,5118,5180,5212,5269,5309,5324,5333,5352,5359,5383,5393,5414,5472,5482,5493,5495,5496,5510,5530,5564,5577,5599,5622,5644,5658,5668,5717,5721,5800,5825,5831,5882,5910,5947,5983,5993,6043,6072,6154,6192,6193,6224,6231,6239,6297,6322,6373,6424,6429,6454,6472,6485,6495,6517,6543,6548,6550,6597,6602,6608,6623,6670,6675,6695,6729,6735,6781,6789,6790,6800,6850,6854,6862,6879,6889,6900,6904,6941,6954,6967,6970,7002,7017,7037,7049,7051,7052,7104,7131,7146,7165,7170,7198,7207,7228,7246,7316,7323,7325,7341,7345,7347,7376,7379,7446,7462,7477,7488,7569,7618,7641,7648,7684,7709,7713,7727,7728,7759,7763,7803,7809,7812,7924,7940,7985,8013,8070,8091,8097,8098,8125,8161,8181,8211,8222,8239,8368,8380,8398,8459,8511,8513,8515,8530,8578,8607,8609,8633,8645,8686,8690,8693,8717,8765,8781,8808,8819,8875,8893,8896,8963,8978,8994,9013,9061,9063,9073,9079,9133,9145,9160,9172,9177,9236,9243,9272,9277,9278,9301,9321,9324,9371,9440,9443,9487,9494,9510,9526,9538,9611,9629,9666,9682,9693,9775,9816,9820,9825,9827,9841,9844,9858,9877,9879,9891,9919,10016,10018,10026,10029,10031,10041,10061,10111,10118,10121,10161,10176,10183,10194,10205,10217,10254,10294,10301,10357,10358,10399,10429,10481,10541,10578,10612,10620,10652,10656,10701,10712,10728,10734,10741,10787,10797,10868,10912,10922,10943,10952,10961,10966,10987,10989,11006,11036,11040,11041,11051,11066,11093,11103,11105,11128,11143,11210,11236,11237,11253,11277,11278,11286,11295,11324,11333,11353,11377,11402,11411,11458,11482,11516,11547,11560,11562,11601,11607,11649,11690,11697,11702,11710,11747,11766,11786,11824,11857,11885,11933,11935,11950,12010,12014,12039,12077,12091,12104,12125,12136,12149,12152,12159,12176,12185,12230,12258,12272,12340,12370,12373,12382,12389,12405,12407,12448,12462,12475,12478,12526,12544,12571,12589,12597,12617,12633,12664,12665,12682,12706,12728,12751,12793,12807,12808,12820,12829,12837,12842,12858,12861,12907,12943,12983,12992,13009,13033,13035,13120,13141,13153,13155,13157,13171,13225,13236,13317,13380,13415,13417,13441,13504,13512,13515,13516,13519,13531,13548,13577,13637,13646,13652,13672,13681,13694,13701,13722,13738,13762,13849,13853,13881,13886,13899,13917,13935,13936,13987,14021,14022,14035,14043,14051,14058,14072,14132,14151,14190,14207,14218,14227,14231,14251,14260,14271,14286,14306,14308,14309,14343,14362,14386,14390,14392,14401,14411,14471,14488,14494,14513,14540,14562,14571,14578,14588,14656,14688,14690,14704,14759,14760,14784,14785,14798,14803,14805,14808,14814,14838,14849,14889,14896,14908,14917,14934,14937,14947,14949,14956,14961,14963,14974,15030,15033,15066,15071,15081,15101,15149,15156,15166,15170,15192,15198,15232,15244,15283,15285,15327,15373,15381,15389,15407,15415,15428,15440,15451,15466,15480,15493,15496,15510,15682,15702,15707,15723,15751,15766,15768,15770,15771,15850,15851,15855,15862,15870,15889,15937,15942,16003,16104,16112,16123,16125,16173,16247,16252,16258,16271,16273,16320,16356,16372,16383,16403,16460,16480,16493,16529,16561,16567,16574,16644,16649,16666,16682,16705,16714,16725,16795,16825,16869,16878,16883,16923,16934,16939,16966,16992,17002,17044,17097,17146,17173,17207,17226,17227,17234,17251,17260,17306,17317,17337,17342,17377,17385,17397],"58":[4,41,63,73,109,151,195,204,210,245,247,270,285,292,346,355,360,444,507,534,542,591,608,625,627,657,660,664,670,722,735,739,755,760,765,777,780,834,883,909,943,1024,1054,1071,1078,1093,1095,1099,1111,1179,1191,1224,1226,1261,1277,1315,1345,1353,1368,1404,1405,1501,1508,1534,1543,1550,1553,1576,1594,1635,1692,1701,1737,1753,1774,1784,1813,1827,1842,1914,1929,1932,1938,1939,1946,1949,1952,1956,1984,2027,2077,2088,2094,2167,2174,2176,2198,2221,2229,2242,2251,2285,2307,2339,2347,2353,2376,2391,2400,2413,2426,2438,2442,2501,2527,2567,2572,2585,2589,2611,2614,2640,2679,2717,2733,2764,2776,2849,2893,2895,2953,2963,2979,3019,3046,3061,3066,3082,3105,3110,3119,3127,3144,3151,3169,3179,3191,3197,3231,3233,3287,3317,3395,3403,3441,3556,3577,3580,3581,3616,3621,3631,3644,3691,3712,3733,3752,3774,3787,3832,3834,3855,3944,3955,3958,3967,3976,3986,3987,3997,4013,4043,4057,4067,4155,4172,4206,4209,4251,4263,4266,4281,4402,4415,4424,4441,4459,4460,4492,4538,4547,4570,4587,4590,4637,4663,4680,4681,4740,4744,4765,4770,4775,4828,4841,4842,4848,4857,4889,4902,4909,4913,4916,4936,4997,4998,5028,5046,5109,5142,5190,5203,5230,5261,5288,5305,5329,5333,5335,5336,5340,5375,5397,5436,5441,5442,5445,5474,5496,5499,5524,5533,5547,5591,5595,5618,5675,5747,5750,5752,5756,5778,5790,5803,5861,5871,5876,5880,5900,5918,5927,5970,5986,5992,6009,6018,6065,6079,6096,6131,6141,6167,6169,6220,6232,6244,6281,6333,6395,6412,6414,6419,6483,6488,6524,6540,6541,6546,6549,6572,6583,6594,6595,6618,6643,6668,6685,6693,6711,6719,6729,6753,6767,6786,6790,6808,6817,6828,6829,6840,6861,6875,6898,6905,6911,6922,6930,6931,6955,7020,7087,7128,7152,7157,7161,7204,7236,7238,7286,7313,7321,7337,7340,7354,7362,7365,7399,7432,7441,7453,7474,7503,7531,7533,7539,7560,7601,7603,7611,7636,7642,7671,7678,7689,7699,7711,7754,7758,7779,7783,7794,7797,7809,7814,7818,7854,7858,7891,7905,7924,7944,7963,7980,7983,7997,8065,8091,8154,8163,8196,8223,8274,8276,8291,8301,8341,8364,8413,8429,8449,8520,8543,8599,8642,8645,8652,8658,8671,8703,8708,8711,8724,8740,8744,8746,8748,8798,8804,8806,8811,8889,8908,8915,8917,8919,8941,8960,8993,9026,9062,9063,9127,9133,9155,9160,9190,9216,9231,9232,9270,9273,9281,9304,9341,9441,9449,9460,9487,9499,9509,9519,9533,9562,9569,9603,9613,9689,9780,9795,9813,9837,9857,9867,9895,9898,9923,9929,9943,9951,9986,10004,10034,10044,10056,10074,10096,10104,10133,10169,10212,10298,10303,10315,10333,10345,10366,10458,10503,10504,10512,10514,10537,10545,10557,10562,10568,10621,10660,10708,10773,10779,10830,10835,10859,10890,10907,10937,10955,10989,11025,11037,11038,11074,11084,11087,11109,11121,11141,11180,11198,11216,11244,11245,11251,11275,11276,11296,11346,11435,11440,11469,11476,11498,11507,11555,11557,11592,11597,11598,11605,11631,11697,11698,11703,11719,11736,11748,11755,11813,11827,11834,11838,11870,11882,11887,11905,11992,11993,12025,12057,12066,12106,12123,12127,12140,12166,12182,12193,12222,12227,12237,12255,12261,12282,12320,12356,12361,12363,12411,12414,12439,12458,12485,12514,12539,12573,12580,12622,12631,12649,12652,12656,12670,12671,12697,12753,12786,12787,12855,12872,12944,12973,12998,13009,13021,13023,13043,13059,13070,13072,13083,13109,13115,13121,13123,13138,13165,13170,13180,13209,13237,13270,13281,13299,13339,13347,13379,13380,13444,13487,13564,13570,13591,13628,13704,13724,13772,13793,13803,13811,13823,13847,13868,13899,14015,14025,14036,14044,14077,14100,14142,14181,14194,14209,14216,14234,14262,14287,14310,14334,14354,14420,14424,14473,14478,14504,14513,14544,14552,14555,14568,14586,14591,14604,14631,14650,14678,14681,14710,14779,14791,14860,14865,14913,14929,14937,14956,14959,14967,14998,15029,15069,15096,15102,15110,15111,15129,15149,15156,15176,15177,15180,15182,15199,15228,15250,15258,15272,15274,15277,15323,15343,15392,15404,15408,15409,15451,15454,15471,15484,15494,15497,15531,15561,15604,15629,15649,15652,15660,15668,15689,15694,15783,15808,15820,15846,15850,15867,15868,15902,15905,15909,15962,15977,15983,16064,16097,16130,16158,16185,16207,16213,16222,16292,16293,16336,16348,16412,16445,16475,16516,16521,16537,16538,16563,16564,16599,16604,16630,16663,16733,16734,16735,16741,16783,16800,16804,16805,16806,16833,16876,16878,16900,16929,16934,16941,16960,17003,17006,17083,17133,17166,17169,17187,17243,17287,17289,17297,17301,17337,17347,17362,17380,17391,17401],"59":[33,66,72,130,151,175,243,258,267,294,304,368,373,376,472,475,551,565,572,579,589,606,610,620,628,637,690,731,746,748,777,794,817,825,830,831,841,892,910,920,935,958,972,979,1006,1033,1040,1050,1061,1089,1095,1117,1121,1147,1149,1173,1197,1225,1231,1250,1272,1373,1422,1459,1464,1487,1536,1554,1574,1576,1598,1621,1679,1706,1732,1769,1788,1796,1806,1810,1833,1865,1899,1916,1961,1963,2012,2026,2027,2083,2107,2116,2133,2199,2248,2287,2293,2332,2339,2383,2394,2406,2414,2429,2457,2468,2483,2556,2570,2605,2621,2647,2657,2671,2694,2696,2749,2761,2790,2797,2809,2824,2827,2852,2895,2904,2921,2931,2954,2958,2991,3016,3026,3077,3085,3095,3100,3109,3172,3182,3203,3212,3228,3238,3239,3259,3261,3279,3286,3293,3328,3343,3368,3370,3385,3457,3463,3467,3470,3486,3552,3604,3623,3634,3660,3717,3719,3762,3770,3798,3833,3838,3844,3851,3864,3873,3913,3925,3949,3950,3951,3955,3991,4016,4023,4044,4049,4063,4066,4105,4108,4136,4147,4152,4247,4295,4327,4332,4334,4365,4368,4380,4425,4497,4501,4511,4544,4548,4573,4665,4669,4677,4707,4717,4736,4740,4762,4771,4773,4795,4837,4856,4890,4901,4912,4913,4918,4927,4933,4935,4976,4997,5021,5050,5089,5131,5169,5178,5180,5242,5254,5263,5271,5286,5308,5311,5337,5378,5407,5416,5462,5513,5568,5570,5584,5609,5625,5660,5685,5724,5763,5765,5775,5782,5859,5883,5890,5900,5913,5937,5938,5939,5956,5991,6005,6028,6059,6062,6155,6161,6188,6189,6195,6199,6250,6276,6280,6287,6293,6345,6370,6379,6503,6511,6516,6524,6532,6537,6547,6574,6584,6606,6616,6626,6644,6651,6669,6714,6717,6752,6766,6771,6772,6816,6826,6846,6924,6941,6945,6951,6980,7016,7055,7056,7065,7066,7070,7081,7089,7148,7237,7240,7251,7256,7273,7287,7340,7345,7357,7375,7378,7392,7395,7446,7461,7472,7502,7514,7543,7544,7553,7581,7605,7653,7677,7695,7762,7771,7774,7798,7838,7890,7910,7921,7926,7940,7952,8008,8011,8019,8020,8030,8032,8044,8048,8088,8091,8107,8118,8152,8165,8218,8230,8236,8257,8303,8307,8309,8318,8344,8388,8398,8400,8403,8408,8419,8423,8427,8431,8483,8487,8516,8543,8566,8570,8599,8642,8672,8682,8693,8706,8721,8765,8769,8802,8803,8832,8837,8848,8899,8902,8910,8926,8974,9004,9010,9033,9070,9096,9146,9156,9186,9214,9222,9224,9244,9252,9270,9300,9315,9340,9360,9380,9486,9498,9509,9529,9536,9545,9559,9566,9573,9574,9575,9593,9598,9608,9619,9636,9642,9649,9686,9718,9722,9734,9736,9775,9785,9805,9834,9843,9884,9907,9908,9951,9963,10029,10039,10064,10086,10094,10106,10157,10174,10183,10192,10230,10262,10265,10324,10331,10346,10384,10394,10436,10466,10509,10530,10559,10573,10583,10603,10642,10718,10725,10737,10753,10754,10777,10779,10803,10822,10845,10879,10896,10909,10917,10932,10963,10966,10971,11000,11001,11102,11104,11107,11114,11142,11157,11176,11195,11257,11263,11285,11297,11347,11375,11432,11439,11462,11473,11490,11499,11514,11523,11588,11617,11628,11679,11681,11725,11763,11778,11787,11846,11861,11871,11908,11915,11975,12002,12013,12029,12071,12092,12129,12156,12159,12185,12189,12207,12210,12236,12279,12357,12399,12400,12411,12440,12468,12500,12514,12516,12540,12554,12561,12565,12569,12570,12599,12601,12652,12660,12670,12714,12778,12838,12842,12848,12849,12870,12888,12901,12974,12976,13045,13057,13061,13096,13103,13126,13157,13178,13200,13216,13218,13320,13378,13382,13383,13417,13421,13424,13430,13456,13462,13540,13569,13590,13609,13612,13668,13721,13770,13775,13777,13791,13802,13806,13819,13835,13837,13841,13911,13920,13923,13934,13946,13965,14001,14009,14060,14097,14102,14113,14124,14141,14180,14181,14253,14255,14284,14288,14292,14310,14316,14379,14389,14398,14424,14431,14432,14456,14470,14482,14499,14568,14581,14629,14683,14702,14704,14711,14716,14719,14758,14765,14805,14834,14843,14859,14877,14899,14901,14950,14973,14975,14982,15011,15014,15020,15027,15034,15051,15052,15067,15076,15088,15101,15117,15138,15161,15177,15230,15290,15296,15317,15336,15337,15351,15358,15372,15402,15403,15414,15429,15431,15434,15499,15507,15559,15623,15652,15690,15696,15701,15761,15766,15775,15804,15828,15840,15849,15855,15860,15864,15866,15868,15882,15930,16017,16018,16033,16050,16060,16073,16103,16119,16134,16135,16147,16161,16168,16173,16241,16243,16275,16372,16386,16422,16431,16437,16488,16504,16585,16588,16593,16599,16604,16628,16630,16631,16640,16648,16652,16653,16758,16777,16785,16872,16884,16892,16899,16938,16968,16999,17004,17009,17011,17030,17033,17037,17060,17075,17088,17187,17207,17224,17234,17248,17256,17303,17318,17354,17360],"60":[7,32,35,42,53,73,74,77,96,126,179,193,196,208,307,321,361,398,407,409,412,421,430,442,443,453,459,473,487,496,524,544,560,561,567,574,584,592,607,629,636,642,651,659,678,692,717,723,732,740,839,922,935,943,954,986,1001,1040,1048,1106,1135,1149,1194,1223,1237,1259,1279,1281,1284,1297,1333,1362,1371,1380,1383,1400,1421,1456,1462,1464,1486,1503,1540,1550,1581,1588,1589,1600,1646,1650,1659,1685,1694,1708,1712,1765,1768,1769,1810,1817,1850,1858,1865,1867,1876,1897,1924,1931,1954,2010,2019,2034,2048,2049,2061,2062,2075,2079,2085,2114,2122,2168,2178,2179,2181,2187,2215,2282,2286,2294,2310,2340,2353,2395,2408,2411,2455,2473,2482,2496,2502,2546,2561,2597,2601,2613,2688,2691,2707,2730,2771,2779,2787,2835,2839,2862,2874,2895,2968,2970,3005,3008,3016,3039,3059,3063,3144,3163,3174,3187,3193,3224,3237,3252,3272,3277,3293,3297,3301,3336,3376,3382,3388,3410,3432,3438,3525,3529,3535,3562,3567,3569,3570,3597,3607,3623,3692,3704,3705,3712,3721,3726,3734,3735,3738,3758,3766,3811,3816,3830,3853,3854,3869,3879,3881,3882,3887,3906,3910,3921,3923,3949,3982,3987,4002,4029,4035,4048,4086,4115,4120,4148,4189,4190,4210,4211,4279,4293,4335,4361,4378,4443,4459,4490,4514,4539,4559,4601,4659,4712,4715,4724,4743,4758,4763,4775,4785,4808,4819,4825,4835,4866,4889,4932,4957,4987,5000,5044,5078,5086,5089,5124,5129,5130,5139,5213,5219,5273,5283,5306,5320,5340,5396,5424,5464,5528,5529,5532,5541,5569,5570,5577,5591,5605,5607,5645,5677,5713,5728,5743,5754,5760,5764,5770,5795,5829,5851,5864,5891,5902,5921,5967,5977,6002,6043,6059,6067,6093,6131,6132,6157,6170,6174,6183,6189,6194,6224,6231,6246,6326,6340,6352,6356,6359,6378,6380,6386,6416,6425,6427,6434,6440,6445,6467,6470,6484,6524,6528,6596,6598,6632,6656,6658,6662,6680,6690,6708,6727,6734,6735,6743,6758,6789,6801,6816,6833,6857,6859,6865,6867,6868,6893,6898,6923,6946,6968,6974,6983,6984,7015,7024,7078,7082,7093,7096,7147,7153,7160,7188,7284,7288,7316,7330,7331,7333,7348,7456,7459,7481,7484,7485,7503,7569,7620,7651,7695,7696,7710,7711,7745,7754,7762,7787,7802,7806,7808,7854,7883,7885,7909,7947,7960,7979,8000,8017,8027,8030,8067,8091,8095,8138,8195,8201,8207,8231,8236,8245,8274,8295,8310,8316,8323,8360,8420,8443,8450,8480,8496,8537,8540,8560,8562,8567,8572,8582,8622,8624,8694,8739,8751,8764,8801,8811,8834,8860,8892,8937,8977,9006,9007,9015,9016,9033,9049,9052,9069,9115,9118,9154,9155,9169,9182,9201,9222,9253,9262,9308,9310,9323,9349,9360,9382,9426,9433,9469,9482,9487,9488,9494,9499,9514,9521,9528,9536,9585,9589,9596,9632,9675,9685,9687,9711,9724,9744,9754,9759,9770,9813,9837,9847,9849,9852,9858,9859,9875,9895,9904,9913,9925,9940,9955,9961,9969,10056,10058,10080,10095,10096,10106,10108,10125,10128,10152,10165,10180,10190,10193,10197,10232,10243,10249,10256,10264,10330,10343,10354,10471,10487,10495,10538,10563,10588,10603,10623,10674,10678,10798,10845,10850,10852,10854,10866,10910,10917,10931,10960,10983,11060,11076,11082,11100,11123,11124,11149,11192,11198,11229,11233,11245,11256,11278,11280,11284,11288,11305,11314,11337,11340,11348,11376,11385,11391,11397,11431,11435,11443,11470,11476,11509,11533,11534,11555,11589,11641,11665,11706,11777,11785,11799,11815,11848,11864,11889,11890,11895,11911,11918,12005,12031,12083,12165,12166,12170,12177,12185,12190,12212,12217,12257,12258,12296,12309,12323,12327,12330,12334,12336,12337,12344,12347,12351,12354,12356,12360,12363,12445,12459,12464,12484,12493,12494,12496,12515,12516,12537,12560,12583,12630,12637,12652,12658,12674,12683,12719,12722,12739,12755,12796,12825,12847,12875,12877,12892,12896,12902,12940,12942,12946,12950,12966,12971,12991,13023,13037,13043,13048,13073,13093,13145,13152,13154,13167,13181,13215,13246,13263,13277,13285,13352,13360,13362,13382,13419,13429,13432,13473,13477,13509,13569,13584,13587,13625,13628,13631,13634,13652,13660,13673,13678,13735,13742,13785,13791,13845,13851,13865,13878,13889,13939,13947,13951,13964,13974,14003,14035,14036,14056,14060,14065,14114,14116,14125,14138,14146,14163,14183,14198,14216,14236,14248,14256,14270,14276,14283,14287,14291,14296,14337,14373,14374,14412,14413,14439,14445,14477,14478,14479,14506,14529,14535,14589,14599,14655,14657,14684,14689,14695,14701,14709,14715,14726,14727,14755,14762,14801,14805,14807,14834,14846,14859,14861,14901,14905,14907,14946,14954,14958,14999,15003,15014,15022,15032,15064,15095,15111,15132,15135,15153,15182,15183,15189,15202,15206,15238,15247,15297,15311,15349,15375,15397,15408,15414,15432,15465,15481,15502,15506,15539,15552,15563,15573,15585,15590,15596,15609,15649,15666,15667,15691,15701,15703,15717,15729,15742,15750,15760,15809,15813,15841,15911,15936,15941,15946,15948,15956,15981,15999,16022,16072,16074,16078,16095,16142,16179,16197,16199,16222,16235,16237,16246,16257,16260,16261,16282,16285,16291,16316,16330,16332,16421,16436,16446,16464,16486,16512,16536,16543,16544,16592,16606,16616,16624,16631,16652,16675,16707,16729,16748,16774,16778,16805,16831,16838,16842,16849,16851,16861,16869,16896,16907,16909,16928,16936,17003,17028,17041,17054,17055,17059,17076,17080,17082,17083,17094,17095,17145,17151,17163,17165,17209,17270,17276,17285,17293,17297,17300,17306,17307,17327,17353,17354,17363],"61":[22,46,86,109,113,118,137,196,216,221,233,268,278,282,283,297,305,342,343,347,352,374,398,426,444,451,485,487,488,495,501,550,554,573,597,604,606,618,624,635,637,642,663,706,747,749,782,827,866,918,926,933,948,971,996,1009,1024,1098,1112,1118,1152,1175,1180,1190,1204,1228,1246,1249,1317,1330,1358,1364,1375,1407,1450,1470,1475,1484,1488,1520,1531,1606,1612,1645,1652,1704,1707,1712,1722,1727,1732,1735,1752,1804,1814,1826,1828,1831,1858,1894,1902,1903,1951,1952,1970,2002,2024,2084,2085,2096,2128,2129,2192,2193,2201,2202,2211,2212,2220,2230,2254,2255,2275,2309,2325,2329,2332,2342,2367,2445,2453,2481,2489,2490,2506,2507,2512,2566,2569,2571,2600,2615,2624,2649,2662,2673,2694,2720,2742,2746,2757,2767,2781,2817,2895,2904,2959,2961,2966,2981,3003,3042,3049,3114,3120,3123,3146,3150,3170,3216,3242,3245,3253,3257,3269,3273,3282,3291,3307,3359,3361,3364,3373,3384,3498,3533,3534,3535,3540,3588,3611,3615,3622,3631,3634,3651,3656,3669,3678,3696,3728,3729,3734,3736,3739,3816,3834,3849,3852,3854,3858,3859,3898,3918,3930,3952,3954,3987,3991,4007,4008,4063,4081,4115,4118,4121,4145,4147,4160,4177,4187,4196,4243,4245,4249,4305,4336,4347,4352,4369,4374,4386,4395,4416,4428,4442,4458,4462,4500,4516,4550,4558,4625,4636,4662,4691,4704,4725,4747,4777,4800,4856,4860,4874,4891,4894,4906,4910,4924,4928,4929,4930,4942,4949,5009,5029,5035,5038,5041,5071,5079,5093,5117,5132,5134,5145,5147,5154,5194,5215,5241,5250,5262,5304,5327,5334,5344,5357,5376,5392,5394,5415,5463,5492,5497,5513,5523,5548,5568,5602,5612,5636,5662,5706,5717,5725,5756,5760,5794,5824,5832,5844,5858,5888,5905,5973,5979,5983,6025,6052,6149,6177,6231,6247,6277,6291,6317,6337,6339,6389,6399,6403,6409,6413,6414,6420,6448,6478,6514,6536,6629,6637,6641,6646,6652,6663,6683,6721,6735,6736,6741,6756,6759,6773,6783,6891,6897,6902,6916,6951,6955,6970,7003,7034,7043,7091,7113,7126,7185,7186,7202,7203,7216,7221,7240,7242,7245,7277,7290,7304,7308,7334,7347,7353,7366,7370,7403,7420,7446,7458,7464,7468,7471,7519,7533,7537,7558,7571,7583,7595,7626,7654,7673,7678,7723,7731,7759,7765,7768,7779,7784,7801,7802,7823,7833,7853,7867,7869,7889,7896,7947,7952,7962,8064,8072,8081,8111,8150,8186,8192,8195,8196,8226,8227,8265,8278,8353,8356,8383,8384,8392,8403,8439,8474,8493,8551,8561,8569,8573,8599,8604,8612,8628,8645,8764,8767,8768,8789,8790,8854,8857,8875,8930,8970,8972,8980,8991,9013,9022,9031,9081,9088,9114,9167,9176,9188,9255,9302,9370,9388,9396,9407,9420,9430,9437,9438,9454,9470,9533,9553,9625,9626,9667,9688,9721,9740,9772,9826,9832,9837,9840,9849,9871,9932,9935,9936,9967,9993,10027,10030,10031,10093,10139,10197,10217,10228,10241,10255,10294,10354,10368,10399,10414,10427,10437,10443,10453,10461,10479,10510,10545,10555,10624,10626,10627,10639,10687,10778,10825,10844,10849,10861,10871,10881,10884,10913,10949,10957,10966,10980,10985,11020,11025,11047,11049,11100,11207,11219,11227,11320,11337,11386,11408,11411,11424,11437,11439,11450,11453,11455,11467,11485,11491,11646,11687,11701,11784,11794,11807,11835,11846,11856,11865,11898,11932,11955,11981,12001,12054,12087,12117,12124,12125,12156,12158,12187,12195,12212,12218,12230,12281,12287,12307,12328,12370,12372,12382,12383,12393,12405,12435,12460,12491,12497,12498,12543,12544,12546,12590,12599,12605,12624,12627,12632,12635,12641,12719,12725,12726,12739,12742,12824,12828,12858,12875,12887,12948,12970,13039,13062,13066,13090,13100,13111,13145,13169,13170,13189,13299,13302,13304,13307,13316,13399,13402,13446,13455,13518,13543,13559,13569,13591,13598,13601,13641,13643,13695,13720,13723,13724,13727,13745,13751,13769,13772,13803,13806,13808,13816,13838,13848,13868,13891,13905,13909,13913,13948,13959,13960,13965,13970,13987,14041,14059,14074,14118,14129,14139,14163,14165,14231,14265,14272,14280,14286,14324,14341,14443,14447,14448,14457,14483,14566,14597,14605,14619,14623,14624,14636,14701,14706,14708,14710,14743,14782,14789,14814,14830,14840,14876,14882,14923,14939,14949,14990,14994,15025,15032,15036,15086,15106,15113,15123,15136,15212,15229,15246,15263,15321,15331,15337,15355,15387,15433,15456,15484,15533,15544,15546,15559,15595,15622,15624,15636,15722,15731,15732,15745,15752,15768,15802,15814,15837,15897,15971,15985,15995,16006,16092,16099,16136,16163,16170,16195,16197,16253,16302,16311,16323,16345,16353,16357,16365,16371,16378,16441,16521,16529,16530,16538,16540,16555,16572,16573,16592,16594,16652,16679,16742,16770,16776,16820,16822,16835,16869,16873,16878,16887,16910,16918,16926,16940,16954,16969,16975,16997,17006,17015,17030,17074,17083,17110,17125,17133,17149,17151,17177,17204,17215,17216,17222,17232,17237,17268,17276,17285,17288,17296,17332,17336,17386],"62":[31,33,50,72,90,93,109,130,137,139,149,158,161,167,169,224,249,254,263,270,271,278,288,312,321,339,358,402,439,452,490,506,508,524,531,566,586,592,629,633,643,657,672,683,689,714,727,732,788,808,822,842,868,880,903,916,917,938,967,980,985,991,1032,1043,1057,1068,1072,1086,1116,1129,1151,1204,1218,1219,1223,1261,1268,1292,1352,1362,1417,1444,1465,1487,1512,1547,1571,1572,1589,1615,1636,1699,1748,1818,1828,1831,1832,1837,1887,1924,1926,1928,1934,1944,1980,1994,2047,2049,2120,2127,2135,2205,2212,2215,2228,2231,2249,2285,2344,2395,2400,2418,2439,2440,2464,2497,2525,2631,2668,2675,2759,2780,2798,2829,2847,2851,2886,2913,2937,2938,2944,2961,2967,2989,3015,3027,3033,3042,3086,3115,3125,3133,3149,3173,3250,3253,3297,3309,3316,3362,3390,3392,3398,3442,3446,3450,3454,3474,3483,3489,3496,3515,3536,3544,3549,3580,3662,3664,3688,3710,3714,3717,3721,3768,3792,3837,3850,3889,3890,3894,3919,3943,3944,3958,3965,3966,3986,3999,4038,4041,4075,4098,4110,4137,4147,4153,4155,4156,4196,4208,4220,4226,4239,4253,4264,4276,4282,4310,4321,4331,4352,4371,4379,4387,4394,4419,4440,4455,4513,4521,4533,4556,4561,4563,4599,4602,4639,4657,4679,4687,4702,4707,4719,4731,4765,4790,4812,4816,4865,4887,4944,4947,4974,4987,4992,5027,5040,5045,5047,5061,5062,5063,5067,5106,5130,5155,5184,5212,5213,5234,5235,5284,5298,5331,5337,5365,5381,5403,5445,5458,5471,5478,5550,5591,5619,5642,5649,5659,5694,5705,5715,5730,5747,5752,5753,5757,5771,5799,5806,5882,5885,5938,5948,6015,6021,6056,6086,6092,6104,6117,6123,6138,6144,6146,6174,6182,6192,6201,6270,6271,6278,6287,6315,6339,6366,6372,6377,6381,6395,6399,6404,6426,6430,6447,6468,6489,6493,6497,6501,6521,6547,6561,6619,6622,6632,6639,6695,6719,6726,6747,6750,6753,6819,6822,6836,6902,6905,6914,6935,6952,6971,7012,7013,7032,7056,7058,7083,7092,7112,7132,7201,7205,7216,7308,7314,7347,7402,7410,7427,7433,7464,7468,7479,7484,7511,7526,7531,7538,7564,7571,7580,7591,7701,7764,7795,7821,7822,7839,7861,7899,7903,7924,7938,7942,7999,8003,8006,8015,8016,8027,8075,8080,8089,8100,8109,8132,8135,8184,8218,8253,8264,8290,8318,8337,8405,8424,8448,8449,8450,8455,8458,8461,8488,8490,8499,8510,8582,8584,8598,8639,8665,8678,8706,8725,8733,8743,8764,8777,8789,8814,8823,8833,8877,8885,8889,8893,8933,8941,8966,9004,9006,9028,9029,9092,9100,9112,9120,9134,9165,9166,9265,9274,9291,9297,9316,9327,9333,9365,9425,9477,9553,9561,9571,9637,9644,9649,9673,9675,9688,9816,9818,9827,9828,9837,9839,9841,9886,9915,9932,9950,9961,9965,9969,9993,10005,10033,10047,10058,10069,10078,10100,10102,10104,10111,10118,10134,10141,10174,10211,10213,10220,10259,10322,10327,10343,10446,10457,10516,10548,10553,10632,10680,10689,10703,10716,10727,10745,10767,10774,10777,10779,10823,10837,10848,10857,10901,10939,10981,11000,11016,11026,11028,11045,11056,11064,11084,11089,11109,11114,11138,11163,11217,11225,11243,11263,11272,11300,11302,11318,11320,11326,11338,11343,11366,11433,11449,11450,11471,11507,11588,11602,11606,11662,11668,11709,11731,11752,11771,11889,11906,11929,11969,11998,12014,12022,12026,12049,12050,12079,12088,12090,12096,12123,12148,12159,12163,12173,12218,12249,12296,12311,12317,12328,12358,12367,12378,12402,12403,12428,12437,12441,12451,12470,12495,12500,12550,12569,12592,12605,12617,12625,12691,12695,12707,12710,12753,12770,12820,12864,12877,12882,12893,12959,12977,13010,13021,13024,13039,13062,13114,13138,13249,13259,13276,13286,13287,13295,13300,13302,13315,13319,13373,13384,13410,13427,13441,13455,13468,13494,13498,13524,13546,13583,13594,13602,13606,13618,13634,13641,13668,13669,13679,13688,13703,13711,13724,13725,13771,13799,13835,13841,13894,13900,13907,13908,13911,13958,13964,13979,13980,13988,13993,13996,14005,14017,14026,14049,14110,14152,14154,14219,14230,14285,14307,14322,14428,14437,14440,14494,14506,14508,14537,14555,14564,14577,14608,14633,14638,14641,14648,14653,14661,14667,14673,14708,14718,14744,14755,14756,14766,14822,14830,14843,14855,14870,14900,14927,14931,14967,14970,14997,15017,15041,15073,15081,15124,15131,15172,15213,15250,15271,15291,15366,15387,15394,15420,15453,15462,15483,15485,15501,15506,15510,15514,15521,15552,15559,15560,15563,15595,15647,15705,15709,15728,15771,15775,15803,15804,15806,15817,15829,15835,15855,15883,15889,15899,15931,15936,15949,15953,15994,15995,15997,16051,16059,16104,16107,16108,16121,16131,16133,16143,16148,16162,16172,16178,16284,16319,16370,16390,16430,16431,16435,16496,16524,16550,16573,16618,16642,16658,16721,16767,16772,16773,16789,16837,16846,16861,16869,16910,16993,17020,17038,17057,17084,17101,17105,17131,17139,17220,17238,17239,17253,17292,17346,17352,17368,17387],"63":[41,59,75,84,86,129,155,215,350,382,413,414,543,568,606,816,822,825,952,1003,1004,1025,1052,1201,1277,1372,1385,1424,1429,1456,1506,1644,1712,1787,1796,1849,1865,1891,1896,1954,1999,2056,2084,2155,2214,2278,2583,2646,2657,2754,2866,2944,3021,3193,3287,3347,3410,3417,3442,3446,3450,3467,3489,3505,3525,3527,3529,3533,3595,3615,3618,3686,3732,3751,3770,3781,3926,3972,3983,4003,4065,4120,4134,4192,4259,4270,4287,4321,4342,4573,4576,4622,4644,4727,4738,4762,4890,4921,5108,5200,5405,5469,5518,5546,5607,5693,5703,5880,5888,5951,5973,6010,6015,6061,6155,6167,6194,6286,6306,6339,6340,6348,6445,6456,6460,6461,6546,6598,6688,6700,6711,6722,6856,6873,6882,7083,7171,7193,7197,7281,7301,7316,7340,7391,7426,7434,7530,7552,7559,7619,7669,7712,7811,7829,8020,8128,8173,8180,8182,8204,8293,8338,8427,8467,8515,8556,8559,8704,8746,8762,8866,8880,8919,9007,9078,9082,9151,9181,9219,9222,9338,9374,9396,9428,9543,9627,9662,9701,9800,9861,9875,9883,9892,9912,9932,9978,9984,10116,10155,10290,10361,10374,10388,10398,10473,10511,10524,10541,10585,10587,10700,10873,10884,10909,10935,10982,10990,11011,11022,11035,11130,11179,11312,11355,11422,11467,11473,11495,11517,11653,11786,11824,11838,11852,11887,12240,12242,12246,12252,12267,12346,12376,12421,12479,12519,12618,12636,12664,12695,12717,12735,12770,12772,12820,13121,13231,13236,13254,13255,13264,13285,13345,13441,13445,13470,13585,13667,13797,13799,13855,13866,13926,13988,14092,14106,14129,14145,14147,14258,14274,14363,14425,14428,14444,14450,14532,14544,14590,14732,14744,14783,14794,14826,14900,14932,14948,14989,15005,15010,15018,15080,15091,15117,15141,15230,15284,15420,15491,15558,15567,15644,15734,15924,15955,16053,16082,16105,16215,16259,16316,16379,16457,16603,16620,16642,16694,16709,16712,16740,16897,16899,16908,16922,16976,16999,17020,17346,17400]}}

==> anc/reproduce/sets/twin_archetype_spontaneous-synchronization.json <==
{"name":"random twin of spontaneous synchronization","kind":"archetype","group":"spontaneous-synchronization","twin_of":"spontaneous synchronization","n_neurons":44878,"layers":{"0":[7,152,167,172,192,269,353,396,482,501,502,582,654,668,687,917,939,953,958,959,1027,1030,1101,1136,1143,1238,1285,1327,1437,1442,1459,1562,1564,1572,1587,1597,1615,1619,1667,1731,1740,1860,1902,1955,2015,2107,2269,2281,2352,2416,2468,2518,2527,2541,2573,2596,2599,2653,2666,2695,2715,2901,2920,2961,2986,3034,3067,3133,3155,3203,3206,3340,3345,3359,3419,3426,3486,3487,3521,3523,3529,3619,3807,3874,3937,3949,4000,4146,4421,4443,4468,4483,4553,4583,4591,4637,4696,4755,5040,5062,5126,5219,5258,5325,5363,5372,5471,5479,5544,5609,5641,5661,5692,5709,5729,5863,5906,5926,5955,5999,6042,6046,6050,6129,6253,6268,6311,6374,6388,6453,6470,6558,6598,6658,6689,6944,6964,6978,7056,7134,7159,7175,7230,7372,7385,7401,7409,7572,7701,7710,7725,7756,7778,7827,7834,7845,7846,7847,7894,7901,7926,7941,8043,8048,8075,8096,8190,8207,8261,8345,8395,8450,8456,8514,8521,8567,8583,8589,8625,8631,8648,8727,8757,8774,8795,8800,8839,8866,8876,8889,8952,8955,9034,9085,9118,9151,9164,9210,9247,9251,9255,9292,9299,9313,9320,9325,9425,9434,9439,9540,9546,9639,9657,9682,9733,9757,9762,9874,9886,9934,9971,10022,10025,10085,10116,10123,10127,10136,10246,10256,10276,10284,10325,10513,10566,10567,10646,10754,10784,10836,10859,10905,11014,11033,11046,11179,11190,11412,11428,11476,11487,11533,11557,11594,11652,11673,11713,11739,11745,11749,11829,11833,11866,11875,11906,11937,12040,12064,12160,12185,12197,12264,12282,12305,12391,12412,12453,12533,12560,12574,12588,12611,12622,12650,12663,12690,12707,12727,12744,12756,12766,12839,12929,12963,13016,13058,13167,13176,13307,13315,13363,13516,13571,13682,13699,13821,13908,13910,13942,14024,14056,14091,14098,14138,14178,14290,14309,14377,14379,14454,14594,14743,14744,14752,14928,15026,15030,15054,15059,15154,15177,15185,15235,15279,15286,15320,15322,15328,15334,15381,15444,15483,15511,15580,15621,15636,15665,15733,15759,15808,15829,15835,15839,15847,15983,15987,16005,16027,16088,16118,16125,16129,16209,16261,16323,16413,16417,16497,16562,16573,16621,16668,16768,16901,16944,16988,17035,17110,17138,17152,17193,17232,17244],"1":[1,4,15,21,53,55,61,96,128,157,176,205,241,258,265,275,295,359,384,400,407,408,420,427,430,431,452,497,537,545,577,621,625,666,697,719,736,755,820,833,863,865,923,940,955,995,999,1005,1016,1029,1084,1132,1168,1173,1206,1208,1219,1220,1261,1265,1274,1293,1299,1307,1321,1378,1404,1445,1446,1490,1493,1536,1578,1629,1630,1724,1783,1790,1797,1822,1835,1850,1854,1889,1894,1904,1929,1966,1968,1979,2008,2013,2014,2037,2043,2049,2050,2052,2083,2085,2090,2099,2101,2109,2112,2219,2253,2265,2327,2331,2364,2389,2419,2421,2425,2451,2453,2458,2541,2545,2589,2619,2621,2635,2639,2670,2679,2688,2721,2744,2762,2773,2798,2805,2830,2837,2845,2853,2867,2877,2882,2898,2980,2982,3022,3024,3103,3146,3180,3184,3185,3192,3219,3224,3228,3270,3276,3314,3319,3462,3484,3496,3517,3602,3610,3662,3671,3673,3680,3683,3709,3754,3763,3788,3821,3823,3887,3919,3936,3963,3969,4001,4051,4068,4075,4098,4111,4121,4131,4173,4263,4327,4333,4334,4347,4382,4384,4426,4445,4535,4574,4585,4655,4659,4661,4697,4759,4765,4771,4774,4802,4807,4820,4830,4832,4862,4864,4866,4927,4934,4954,4979,4983,5009,5019,5029,5081,5107,5111,5140,5177,5245,5255,5265,5291,5294,5302,5361,5411,5412,5423,5458,5468,5479,5511,5514,5527,5560,5581,5600,5615,5662,5671,5680,5684,5685,5700,5706,5710,5731,5736,5754,5767,5777,5793,5794,5795,5797,5891,5920,5936,5948,5960,5970,6046,6048,6063,6077,6087,6098,6145,6234,6259,6296,6317,6362,6437,6469,6486,6513,6519,6521,6533,6536,6554,6570,6616,6653,6673,6727,6818,6832,6851,6856,6875,6893,6929,6948,6958,6962,6986,6996,7013,7020,7032,7043,7049,7070,7077,7098,7107,7124,7129,7143,7149,7150,7163,7180,7191,7208,7234,7238,7248,7280,7297,7355,7368,7379,7415,7417,7418,7441,7444,7505,7522,7551,7558,7588,7591,7621,7695,7700,7736,7744,7765,7782,7823,7836,7856,7871,7914,7923,7926,7929,7940,7948,7974,8000,8009,8066,8067,8080,8081,8091,8221,8230,8239,8276,8364,8392,8398,8444,8455,8457,8467,8469,8484,8492,8549,8611,8630,8659,8660,8688,8731,8738,8739,8740,8743,8794,8800,8831,8855,8857,8901,8919,8923,8940,8947,8949,8952,8981,8984,9000,9053,9054,9077,9097,9098,9103,9213,9218,9220,9228,9236,9261,9300,9304,9349,9401,9406,9408,9436,9447,9458,9484,9515,9526,9560,9626,9635,9666,9683,9718,9734,9740,9743,9813,9826,9884,9902,9912,9917,9936,9970,9982,9984,9986,9998,10019,10026,10036,10046,10049,10052,10088,10122,10128,10143,10189,10199,10229,10248,10263,10267,10286,10308,10319,10334,10340,10353,10356,10383,10404,10413,10430,10452,10462,10536,10559,10570,10597,10600,10609,10657,10668,10670,10706,10710,10716,10720,10730,10747,10767,10784,10792,10814,10855,10872,10931,10993,11018,11027,11070,11101,11102,11105,11114,11115,11119,11135,11153,11189,11204,11228,11242,11265,11270,11290,11307,11312,11343,11347,11353,11372,11379,11382,11396,11400,11477,11481,11545,11561,11575,11580,11613,11621,11627,11652,11663,11666,11722,11728,11738,11773,11798,11810,11840,11859,11870,11920,11983,12019,12025,12031,12107,12112,12143,12170,12196,12230,12236,12255,12271,12282,12306,12312,12363,12369,12415,12455,12459,12462,12471,12473,12479,12512,12560,12573,12575,12587,12591,12594,12610,12618,12641,12643,12647,12662,12712,12713,12752,12767,12812,12898,12908,12938,12982,12989,13010,13038,13076,13079,13127,13203,13206,13278,13297,13306,13345,13352,13360,13371,13446,13494,13558,13572,13583,13591,13601,13614,13619,13629,13630,13633,13638,13671,13744,13754,13760,13762,13799,13875,13896,13920,13935,13957,13971,13995,14005,14073,14074,14075,14084,14108,14111,14171,14207,14249,14254,14307,14331,14340,14364,14373,14375,14411,14430,14451,14460,14476,14514,14534,14605,14625,14652,14664,14671,14704,14721,14726,14730,14774,14780,14794,14843,14851,14855,14877,14894,14929,14966,14972,15013,15036,15039,15042,15050,15055,15074,15089,15163,15164,15181,15198,15201,15220,15221,15256,15270,15283,15289,15290,15302,15303,15319,15363,15375,15390,15394,15410,15417,15435,15488,15540,15552,15571,15581,15585,15588,15595,15604,15609,15627,15629,15638,15641,15658,15689,15705,15711,15797,15799,15801,15807,15815,15861,15896,15906,15925,16044,16118,16158,16167,16192,16240,16251,16273,16280,16290,16305,16313,16340,16374,16437,16442,16458,16501,16509,16518,16521,16537,16589,16590,16595,16608,16615,16617,16648,16671,16683,16746,16777,16778,16835,16847,16856,16919,16939,16945,16954,16993,16994,17012,17046,17058,17078,17103,17176,17191,17233,17284,17288,17299,17305,17331,17333,17352,17371,17398],"2":[0,26,64,119,365,393,569,620,647,669,812,818,822,895,1169,1359,1380,1452,1553,1609,1711,1815,2103,2144,2145,2162,2321,2449,2590,2681,2710,2738,2753,2766,2822,2894,2961,3023,3038,3096,3319,3422,3428,3501,3509,3542,3549,3625,3628,3647,3738,3761,4015,4033,4034,4139,4265,4395,4570,4584,4739,4823,4889,4986,5080,5213,5547,5610,5642,5721,5868,5869,6146,6195,6209,6453,6536,6542,6639,6799,6931,7127,7240,7669,8077,8206,8247,8430,8635,8700,8743,8833,9491,9700,9789,9982,10170,10340,10356,10402,10422,10581,10582,10696,10764,10840,10932,10966,11120,11209,11249,11256,11612,11650,11707,11822,11903,11905,12027,12044,12244,12274,12482,12754,12820,12972,13077,13138,13281,13370,13381,13487,13497,13547,13557,13640,13670,13755,14004,14109,14174,14184,14357,14511,14591,14680,14883,14902,14983,14991,15152,15430,15481,15635,15712,15729,15975,16200,16326,16376,16474,16757,16765,16916,16962,17004,17134,17201,17309,17333,17335],"3":[11,23,55,141,191,224,227,240,279,295,326,357,385,396,408,421,446,471,494,511,527,540,575,611,678,703,713,757,778,794,844,851,932,954,975,1006,1037,1088,1101,1115,1151,1190,1193,1262,1266,1268,1282,1311,1371,1384,1410,1411,1432,1472,1518,1552,1578,1588,1593,1599,1606,1666,1669,1676,1695,1699,1720,1742,1753,1767,1773,1778,1804,1822,1828,1864,1865,1870,1916,1932,1950,1952,1968,2008,2015,2026,2031,2084,2087,2089,2097,2118,2247,2257,2271,2296,2320,2333,2337,2339,2380,2397,2473,2474,2499,2516,2551,2590,2611,2622,2756,2782,2849,2892,2903,2943,3005,3010,3018,3020,3021,3052,3055,3099,3103,3119,3156,3192,3202,3228,3245,3267,3306,3333,3359,3365,3387,3416,3433,3451,3458,3461,3462,3498,3527,3528,3583,3590,3597,3602,3624,3657,3674,3676,3706,3707,3710,3714,3769,3773,3832,3861,3942,3948,3983,4031,4084,4089,4099,4155,4171,4175,4201,4258,4264,4287,4363,4385,4402,4410,4411,4424,4449,4533,4612,4655,4686,4692,4697,4719,4744,4776,4810,4829,4849,4860,4868,4870,4933,4942,4955,4961,5011,5023,5040,5079,5149,5157,5168,5178,5179,5198,5242,5243,5244,5253,5269,5283,5327,5354,5366,5398,5415,5430,5472,5477,5481,5491,5506,5511,5518,5524,5551,5575,5578,5585,5602,5610,5637,5659,5664,5675,5681,5761,5766,5842,5859,5875,5879,5887,5914,5949,5976,5979,6049,6093,6159,6162,6176,6192,6206,6239,6246,6255,6272,6291,6319,6345,6352,6376,6378,6390,6422,6438,6442,6475,6498,6531,6544,6572,6588,6624,6630,6639,6648,6657,6666,6686,6690,6742,6748,6776,6788,6800,6802,6837,6865,6869,6892,6935,6973,6999,7009,7011,7013,7054,7062,7093,7146,7178,7199,7221,7227,7257,7263,7268,7276,7292,7299,7381,7387,7392,7404,7407,7422,7605,7628,7659,7669,7692,7736,7750,7776,7803,7852,7876,7901,7929,7942,8045,8049,8069,8070,8082,8094,8138,8141,8142,8145,8148,8197,8215,8216,8231,8332,8343,8353,8365,8400,8413,8420,8565,8585,8598,8611,8649,8651,8704,8709,8723,8729,8765,8792,8800,8801,8822,8845,8896,8901,8980,8984,9167,9188,9205,9210,9219,9245,9246,9267,9274,9311,9312,9315,9326,9342,9345,9375,9400,9436,9527,9531,9535,9565,9566,9636,9644,9674,9685,9722,9738,9791,9811,9841,9864,9914,9937,9959,9997,9998,10002,10006,10062,10086,10091,10111,10132,10144,10163,10236,10246,10261,10270,10310,10312,10332,10340,10406,10424,10472,10475,10483,10489,10564,10596,10664,10724,10739,10740,10762,10796,10843,10905,10931,10938,10951,10973,10990,11005,11053,11055,11125,11157,11210,11220,11261,11292,11332,11387,11405,11421,11442,11448,11507,11585,11592,11617,11657,11669,11693,11717,11738,11763,11788,11804,11808,11809,11811,11821,11867,11884,11910,11914,11947,11970,11971,11996,12011,12043,12053,12054,12069,12085,12152,12160,12195,12231,12235,12266,12275,12282,12304,12357,12377,12386,12405,12468,12500,12526,12535,12567,12577,12581,12589,12600,12648,12736,12748,12754,12779,12787,12817,12821,12832,12866,12868,12891,12910,12928,12966,13005,13050,13130,13144,13159,13200,13204,13251,13279,13297,13300,13315,13345,13356,13384,13447,13495,13561,13568,13594,13600,13602,13609,13616,13626,13650,13730,13742,13769,13771,13818,13833,13857,13889,13915,13972,14027,14066,14106,14154,14166,14180,14201,14205,14221,14291,14302,14317,14389,14398,14427,14443,14468,14513,14530,14552,14574,14578,14583,14595,14631,14640,14643,14655,14705,14741,14742,14766,14790,14804,14822,14852,14859,14866,14876,14904,14928,14939,14948,14966,15018,15047,15053,15087,15091,15103,15155,15166,15181,15212,15230,15234,15295,15335,15345,15348,15391,15404,15421,15504,15514,15538,15541,15565,15605,15646,15657,15689,15755,15806,15897,15907,15949,15960,15969,15984,15999,16049,16051,16059,16064,16105,16130,16161,16165,16174,16210,16224,16231,16278,16289,16330,16340,16353,16500,16503,16509,16511,16512,16513,16521,16535,16542,16583,16584,16597,16611,16620,16651,16685,16699,16710,16731,16733,16754,16769,16809,16810,16835,16852,16934,16961,16982,16991,16992,17011,17035,17042,17081,17086,17207,17212,17220,17233,17294,17320,17351,17357,17358,17390],"4":[37,41,58,72,89,114,134,154,156,172,201,214,217,317,322,371,417,461,499,504,525,621,632,647,697,736,766,799,827,829,950,954,955,987,1007,1021,1073,1081,1150,1151,1171,1178,1191,1253,1273,1300,1348,1350,1397,1423,1467,1468,1502,1518,1528,1535,1548,1582,1638,1651,1659,1706,1721,1723,1743,1756,1791,1828,1849,1862,1871,1910,1911,1948,1995,2004,2012,2026,2067,2090,2146,2161,2174,2188,2217,2218,2249,2255,2303,2315,2336,2354,2414,2542,2549,2559,2583,2619,2676,2759,2777,2789,2790,2810,2925,2939,2941,3017,3048,3064,3073,3141,3143,3151,3156,3213,3219,3253,3255,3261,3266,3286,3324,3351,3362,3363,3393,3409,3470,3471,3507,3516,3526,3529,3539,3571,3577,3633,3637,3643,3754,3757,3762,3771,3776,3797,3808,3811,3818,3834,3874,3904,3968,4002,4012,4013,4016,4073,4076,4155,4156,4165,4197,4208,4230,4255,4289,4337,4382,4407,4438,4452,4491,4499,4511,4566,4594,4616,4656,4720,4728,4744,4765,4833,4842,4858,4862,4901,4905,4918,4922,4957,4981,4983,5010,5047,5075,5076,5145,5195,5218,5258,5269,5270,5288,5341,5354,5361,5412,5415,5452,5461,5496,5517,5524,5529,5530,5541,5553,5559,5568,5579,5593,5644,5666,5667,5671,5694,5716,5749,5787,5798,5853,5890,5898,5915,5920,5922,5932,5946,5965,6052,6056,6099,6100,6106,6121,6125,6192,6194,6200,6208,6221,6225,6247,6283,6299,6317,6358,6465,6499,6520,6545,6579,6584,6650,6691,6702,6710,6731,6757,6763,6773,6802,6822,6859,6895,6926,6940,6982,7016,7051,7067,7088,7097,7100,7127,7156,7166,7228,7239,7245,7324,7351,7394,7449,7501,7525,7585,7648,7650,7679,7698,7709,7713,7739,7750,7768,7804,7806,7811,7846,7955,7962,8042,8054,8075,8202,8225,8232,8276,8280,8287,8300,8321,8343,8420,8426,8510,8512,8555,8565,8581,8624,8656,8684,8689,8694,8697,8743,8777,8802,8803,8854,8876,8917,8922,8959,8976,8978,9008,9034,9047,9085,9136,9153,9174,9185,9199,9223,9228,9297,9330,9334,9344,9357,9408,9439,9456,9504,9519,9570,9589,9593,9628,9652,9673,9687,9711,9714,9759,9768,9786,9856,9928,9964,9983,10004,10027,10035,10036,10049,10054,10061,10178,10191,10197,10283,10299,10320,10345,10349,10352,10355,10365,10377,10384,10398,10407,10473,10513,10550,10556,10557,10559,10571,10589,10630,10679,10687,10691,10704,10732,10754,10781,10816,10830,10853,10875,10972,10983,10991,11038,11112,11118,11152,11174,11179,11194,11257,11297,11303,11314,11327,11357,11360,11365,11398,11421,11517,11526,11618,11657,11668,11669,11694,11722,11729,11740,11786,11808,11818,11820,11941,11949,11950,11965,12007,12014,12055,12077,12124,12131,12154,12176,12178,12211,12232,12273,12289,12315,12319,12320,12351,12377,12382,12388,12424,12446,12454,12455,12462,12502,12583,12592,12601,12606,12611,12662,12690,12695,12728,12744,12772,12803,12819,12866,12877,12898,12940,12987,13066,13099,13111,13114,13169,13203,13230,13326,13347,13350,13377,13394,13405,13408,13478,13492,13513,13533,13558,13586,13645,13650,13671,13692,13744,13755,13773,13810,13836,13862,13904,13951,13970,13980,14008,14122,14154,14185,14199,14201,14226,14274,14333,14352,14353,14375,14389,14402,14416,14454,14499,14500,14513,14557,14578,14610,14664,14668,14682,14772,14782,14830,14851,14862,14892,14931,14935,14994,15046,15077,15093,15094,15113,15119,15154,15162,15164,15183,15186,15209,15215,15231,15265,15292,15299,15323,15332,15354,15402,15424,15430,15442,15571,15593,15617,15643,15690,15696,15766,15774,15778,15799,15804,15829,15834,15854,15858,15868,15871,15947,15985,15993,16013,16036,16039,16047,16059,16073,16095,16134,16135,16147,16150,16151,16235,16257,16338,16344,16359,16392,16397,16400,16447,16480,16498,16554,16633,16657,16663,16666,16700,16708,16740,16754,16763,16764,16782,16859,16905,16962,16969,17009,17038,17049,17121,17177,17192,17196,17224,17239,17273,17354,17375,17381,17382,17399],"5":[18,19,27,105,119,124,235,283,291,322,326,339,363,399,412,419,452,461,471,529,559,588,589,615,628,665,668,713,714,716,749,783,791,794,816,817,836,907,960,961,1026,1050,1054,1083,1121,1138,1176,1183,1253,1269,1276,1281,1296,1316,1355,1431,1450,1500,1529,1530,1536,1577,1604,1674,1678,1687,1691,1709,1711,1730,1736,1744,1757,1773,1838,1846,1865,1917,1920,1940,1942,1956,1977,1998,2035,2058,2075,2081,2097,2106,2121,2169,2249,2259,2281,2318,2371,2372,2379,2380,2382,2385,2403,2451,2651,2659,2758,2764,2768,2828,2839,2868,2880,2888,2936,2981,2985,3030,3045,3099,3195,3227,3234,3237,3246,3248,3271,3277,3287,3348,3349,3396,3400,3413,3415,3418,3496,3499,3503,3508,3556,3562,3577,3578,3621,3641,3645,3653,3664,3678,3683,3705,3725,3728,3742,3748,3765,3769,3830,3864,3947,3953,4001,4041,4098,4108,4148,4239,4282,4297,4298,4363,4393,4397,4408,4425,4426,4429,4517,4520,4522,4588,4608,4620,4657,4668,4687,4704,4716,4758,4794,4816,4831,4850,4897,4898,4917,4924,4926,4960,4966,4991,5034,5040,5047,5122,5137,5158,5167,5169,5202,5256,5311,5387,5409,5432,5446,5453,5489,5542,5553,5563,5572,5600,5603,5621,5624,5637,5639,5656,5678,5695,5736,5784,5826,5847,5856,5858,5878,5925,5946,5951,5992,6012,6039,6044,6046,6082,6084,6104,6172,6188,6211,6275,6282,6320,6330,6387,6398,6448,6459,6466,6482,6485,6494,6527,6555,6574,6580,6586,6613,6627,6636,6647,6687,6712,6713,6725,6744,6776,6778,6790,6793,6800,6803,6832,6838,6841,6874,6968,6973,6984,6997,7001,7051,7076,7116,7134,7148,7164,7241,7245,7247,7256,7317,7339,7363,7410,7475,7502,7514,7518,7571,7607,7659,7685,7689,7707,7725,7787,7794,7811,7820,7835,7843,7852,7853,7900,7945,8001,8004,8012,8073,8091,8109,8127,8135,8232,8246,8276,8279,8283,8325,8331,8380,8423,8448,8486,8510,8553,8557,8698,8780,8820,8865,8894,8904,8907,8908,8910,8944,8946,8982,8994,9016,9018,9021,9060,9062,9067,9086,9160,9180,9189,9224,9242,9247,9291,9296,9313,9315,9345,9348,9363,9371,9378,9392,9404,9453,9460,9463,9482,9490,9540,9548,9551,9571,9575,9608,9610,9615,9650,9712,9714,9716,9775,9778,9830,9836,9854,9894,9936,9938,9954,9995,10018,10047,10050,10074,10075,10133,10149,10186,10193,10208,10253,10281,10285,10290,10307,10326,10381,10419,10436,10476,10482,10484,10490,10500,10504,10517,10547,10553,10580,10597,10611,10649,10673,10690,10706,10712,10725,10781,10817,10842,10852,10878,10976,10986,11000,11006,11042,11050,11076,11092,11101,11114,11132,11138,11154,11174,11184,11203,11212,11238,11260,11313,11385,11418,11419,11428,11452,11455,11473,11475,11482,11483,11544,11559,11564,11579,11583,11611,11625,11629,11631,11682,11691,11719,11736,11748,11767,11825,11833,11834,11857,11860,11915,11925,11984,12009,12022,12027,12062,12067,12074,12084,12101,12106,12116,12138,12141,12180,12189,12276,12331,12367,12385,12438,12501,12553,12558,12560,12567,12588,12598,12612,12660,12661,12692,12705,12714,12747,12758,12760,12864,12865,12873,12887,12949,12954,12982,12987,13022,13082,13091,13104,13142,13144,13147,13150,13190,13223,13231,13295,13329,13383,13386,13404,13425,13450,13454,13466,13484,13486,13528,13531,13542,13570,13606,13609,13627,13634,13645,13665,13688,13697,13733,13746,13747,13782,13864,13880,13888,13906,13947,14001,14005,14007,14015,14020,14104,14124,14142,14181,14185,14213,14248,14249,14253,14260,14276,14311,14319,14344,14373,14395,14445,14465,14501,14551,14577,14602,14605,14643,14684,14740,14760,14808,14883,14933,14963,14975,14976,15007,15083,15098,15132,15143,15197,15240,15243,15327,15334,15362,15366,15374,15396,15433,15436,15452,15473,15475,15485,15489,15506,15515,15530,15623,15675,15702,15704,15726,15729,15740,15743,15765,15777,15797,15824,15866,15888,15911,15938,15949,15991,16012,16079,16100,16120,16129,16166,16190,16247,16262,16274,16276,16355,16421,16429,16484,16523,16529,16553,16568,16582,16585,16611,16640,16698,16746,16753,16810,16850,16859,16860,16881,16900,16902,16904,16911,16915,16944,16978,17051,17073,17139,17161,17258,17268,17272,17294,17326,17337,17356],"6":[41,124,125,138,155,230,306,333,350,377,403,432,465,546,632,660,699,712,794,816,841,904,913,914,916,956,1152,1225,1350,1361,1375,1412,1422,1427,1506,1530,1561,1681,1694,1821,1847,1892,1900,1915,2013,2062,2097,2137,2206,2225,2254,2260,2297,2299,2379,2399,2475,2491,2535,2581,2620,2754,2773,2829,2834,2890,2891,2892,2908,2960,3034,3098,3101,3145,3189,3221,3291,3306,3344,3355,3365,3372,3414,3421,3460,3561,3610,3628,3697,3749,3789,3790,3813,3823,3842,3888,3900,3908,4126,4136,4170,4206,4252,4292,4357,4380,4432,4437,4499,4552,4567,4573,4595,4628,4668,4724,4754,4814,4840,4856,4913,4982,5035,5041,5092,5177,5184,5191,5267,5364,5456,5472,5526,5544,5564,5573,5591,5606,5636,5769,5779,5799,5809,5827,5845,5922,5928,5934,5973,5988,5992,5998,6001,6076,6080,6131,6202,6218,6252,6360,6418,6524,6541,6641,6642,6710,6733,6802,6822,6916,6917,7003,7058,7103,7104,7147,7158,7169,7187,7232,7233,7243,7269,7333,7401,7446,7460,7465,7518,7534,7541,7571,7618,7652,7663,7775,7791,7814,7871,7920,7943,8042,8045,8117,8186,8204,8206,8279,8369,8410,8447,8455,8522,8538,8543,8547,8605,8622,8625,8631,8706,8714,8722,8745,8854,8858,8993,9030,9038,9138,9146,9170,9191,9199,9201,9207,9303,9313,9317,9321,9371,9378,9404,9419,9424,9429,9438,9454,9455,9599,9614,9643,9658,9779,9816,9825,9826,9829,9832,9906,9962,9977,9993,10041,10048,10161,10192,10223,10263,10309,10314,10370,10418,10423,10471,10490,10518,10543,10552,10553,10583,10627,10639,10649,10651,10654,10734,10743,10798,10802,10852,10902,10970,11058,11059,11069,11090,11139,11178,11301,11343,11408,11421,11464,11547,11594,11601,11624,11640,11714,11727,11761,11796,11860,11889,11925,11933,11934,11991,12032,12060,12136,12185,12204,12211,12244,12254,12315,12332,12360,12384,12473,12484,12489,12565,12627,12653,12659,12716,12778,12850,12870,12911,12957,13203,13261,13402,13462,13486,13500,13552,13590,13611,13631,13681,13725,13749,13792,13821,13859,13895,13896,13911,13935,13972,13992,14055,14073,14108,14109,14116,14123,14260,14339,14370,14391,14422,14437,14511,14524,14570,14611,14633,14678,14705,14708,14721,14740,14780,14791,14807,14817,15000,15030,15207,15223,15232,15280,15321,15366,15403,15417,15531,15557,15602,15621,15659,15674,15711,15800,15833,15836,15916,15963,15973,15974,15975,16003,16060,16062,16088,16215,16220,16234,16271,16284,16361,16381,16384,16385,16428,16448,16519,16554,16569,16576,16589,16609,16662,16700,16711,16730,16785,16820,16890,16902,16903,16909,16960,16970,16994,17018,17047,17102,17105,17142,17148,17160,17171,17178,17198,17219,17253,17254,17281,17387,17401],"7":[11,21,39,60,86,90,107,146,158,164,173,194,216,256,263,279,321,403,440,547,548,550,563,583,584,590,592,618,665,721,746,753,765,802,824,840,850,900,903,942,944,965,993,1000,1012,1037,1074,1084,1092,1101,1133,1138,1187,1233,1265,1275,1341,1379,1398,1410,1466,1602,1611,1614,1626,1641,1652,1712,1769,1770,1842,1847,1848,1861,1916,1929,1942,1951,1963,1984,1990,1991,2113,2115,2177,2196,2239,2308,2336,2372,2437,2444,2476,2484,2485,2624,2630,2666,2667,2730,2745,2769,2771,2845,2882,2965,2973,2978,3006,3034,3050,3085,3088,3096,3213,3239,3256,3284,3291,3324,3327,3371,3373,3377,3395,3407,3427,3484,3499,3612,3686,3687,3693,3755,3767,3769,3772,3773,3776,3785,3805,3825,3873,3878,3884,3901,3903,3906,3917,3947,3949,3961,3991,4003,4054,4066,4080,4088,4136,4139,4158,4168,4172,4190,4209,4221,4222,4225,4241,4243,4264,4280,4282,4287,4293,4299,4312,4350,4363,4371,4484,4523,4544,4550,4552,4559,4570,4573,4580,4593,4595,4613,4652,4684,4686,4697,4700,4737,4745,4757,4836,4838,4861,4878,4948,4952,4963,4970,4996,5036,5055,5086,5127,5210,5224,5258,5288,5343,5357,5396,5425,5547,5640,5653,5662,5692,5710,5716,5717,5720,5735,5746,5817,5833,5850,5867,5890,5900,5904,5946,5952,5958,5976,5977,5993,6031,6092,6124,6152,6174,6180,6197,6244,6261,6272,6283,6295,6313,6338,6417,6439,6481,6490,6521,6564,6594,6603,6609,6613,6636,6640,6645,6673,6685,6691,6692,6737,6759,6766,6774,6834,6835,6858,6900,6917,6943,6973,7021,7034,7055,7064,7087,7113,7124,7143,7159,7175,7183,7215,7222,7224,7256,7257,7273,7332,7342,7372,7399,7447,7485,7500,7509,7570,7577,7627,7635,7653,7680,7745,7813,7853,7878,7900,7922,7966,7970,7978,8003,8063,8087,8116,8145,8153,8192,8193,8194,8197,8208,8247,8269,8329,8332,8348,8382,8493,8515,8562,8569,8572,8582,8611,8612,8661,8673,8705,8726,8735,8758,8761,8768,8773,8780,8801,8805,8814,8866,8874,8876,8877,8894,8982,8999,9004,9008,9014,9028,9051,9059,9096,9122,9124,9126,9150,9174,9187,9209,9226,9236,9252,9286,9348,9350,9380,9399,9403,9413,9442,9444,9507,9514,9528,9547,9568,9597,9612,9632,9635,9646,9700,9714,9734,9749,9761,9822,9835,9836,9837,9855,9906,9907,9912,9952,9992,9994,10051,10063,10081,10092,10126,10135,10138,10140,10203,10205,10213,10273,10287,10288,10297,10331,10356,10388,10392,10413,10429,10481,10507,10514,10575,10632,10718,10729,10763,10853,10864,10983,11067,11176,11178,11179,11197,11211,11215,11238,11245,11310,11332,11346,11382,11419,11423,11479,11546,11571,11605,11631,11665,11669,11674,11708,11711,11742,11795,11800,11814,11873,11890,11911,11940,11954,11959,12009,12034,12038,12070,12080,12094,12110,12111,12124,12179,12206,12222,12284,12304,12312,12314,12386,12394,12428,12461,12537,12541,12563,12565,12581,12631,12633,12699,12724,12770,12798,12809,12852,12883,12925,12968,12971,12989,12997,13015,13043,13073,13080,13096,13117,13130,13149,13167,13178,13186,13187,13198,13209,13214,13218,13255,13274,13301,13316,13367,13426,13451,13473,13498,13500,13510,13539,13565,13604,13637,13646,13649,13661,13662,13679,13687,13722,13736,13738,13748,13765,13794,13859,13879,13908,13910,14078,14089,14095,14122,14173,14197,14221,14254,14260,14271,14314,14326,14355,14365,14404,14419,14442,14478,14512,14545,14663,14665,14674,14687,14729,14762,14766,14803,14834,14871,14877,14880,14919,14948,14969,14989,15010,15022,15039,15049,15112,15139,15181,15193,15210,15242,15260,15292,15312,15336,15339,15359,15360,15430,15440,15451,15529,15557,15583,15614,15641,15652,15681,15720,15724,15734,15748,15820,15825,15839,15851,15852,15871,15876,15879,15885,15895,15905,15909,15974,15993,16030,16034,16041,16088,16108,16239,16249,16330,16357,16459,16534,16552,16583,16631,16633,16654,16683,16691,16698,16726,16734,16762,16786,16791,16893,16922,16950,16999,17019,17023,17036,17058,17078,17086,17111,17141,17170,17244,17274,17366,17387],"8":[50,119,121,127,172,180,314,330,354,400,401,466,532,546,600,610,617,631,649,669,709,768,817,825,873,893,917,919,930,982,1042,1083,1109,1116,1171,1238,1277,1279,1333,1373,1408,1462,1478,1513,1524,1550,1607,1608,1612,1627,1703,1758,1771,1775,1822,1875,1878,1914,1937,1941,1967,2034,2062,2068,2091,2095,2114,2154,2191,2227,2238,2266,2268,2272,2273,2275,2293,2304,2325,2331,2339,2382,2417,2425,2447,2481,2496,2507,2514,2554,2556,2605,2607,2691,2833,2860,2909,2957,2962,2995,3021,3030,3119,3131,3183,3199,3221,3319,3337,3346,3347,3352,3358,3362,3368,3461,3492,3505,3527,3540,3543,3573,3589,3594,3616,3617,3667,3676,3757,3758,3776,3873,3893,3895,3909,3962,3974,3995,4004,4005,4154,4181,4196,4200,4216,4276,4285,4427,4458,4461,4534,4545,4548,4549,4583,4584,4596,4608,4638,4648,4702,4710,4729,4733,4734,4753,4787,4803,4844,4854,4882,4885,4886,4934,4941,4942,4965,5011,5032,5036,5047,5054,5055,5063,5160,5191,5213,5317,5343,5382,5395,5417,5545,5649,5692,5700,5719,5755,5760,5792,5800,5805,5839,5884,5886,5921,5983,5984,5985,6001,6028,6054,6060,6107,6139,6157,6174,6198,6201,6213,6232,6278,6310,6333,6344,6362,6364,6386,6406,6440,6448,6500,6578,6584,6598,6620,6640,6649,6661,6737,6746,6760,6798,6877,6894,6955,6984,6985,7015,7017,7021,7107,7142,7153,7172,7230,7303,7359,7452,7455,7458,7501,7548,7571,7625,7637,7678,7681,7682,7683,7702,7722,7730,7760,7806,7831,7836,7840,7859,7871,7875,7895,7926,7968,7990,7999,8012,8053,8086,8110,8118,8148,8222,8225,8236,8295,8318,8319,8344,8349,8401,8408,8425,8448,8449,8478,8489,8533,8539,8584,8597,8599,8652,8703,8721,8724,8759,8774,8815,8871,8943,9005,9009,9070,9092,9141,9184,9189,9204,9205,9215,9362,9374,9416,9425,9434,9436,9469,9598,9655,9708,9715,9749,9811,9815,9842,9851,9915,9936,9940,9952,9987,10040,10057,10058,10073,10088,10136,10163,10210,10212,10214,10243,10281,10305,10318,10333,10358,10360,10367,10456,10471,10489,10507,10513,10529,10544,10546,10548,10655,10678,10681,10700,10816,10818,10828,10864,10868,10873,10925,11020,11026,11073,11093,11097,11100,11130,11145,11156,11165,11166,11193,11264,11274,11282,11297,11362,11398,11400,11401,11419,11428,11461,11490,11493,11495,11516,11539,11550,11568,11591,11648,11670,11678,11695,11748,11749,11776,11786,11843,11852,11881,11893,11907,11925,11967,11980,11982,12003,12006,12029,12044,12079,12097,12144,12153,12154,12168,12188,12191,12196,12208,12214,12268,12289,12301,12361,12382,12473,12500,12571,12574,12612,12648,12701,12720,12726,12742,12855,12877,12880,12904,12959,13062,13067,13113,13120,13125,13153,13156,13162,13229,13293,13319,13323,13336,13381,13414,13445,13455,13499,13558,13611,13615,13626,13638,13677,13688,13690,13721,13788,13844,13845,13847,13854,13898,13943,14112,14120,14188,14267,14281,14290,14305,14338,14343,14347,14350,14359,14362,14393,14438,14461,14506,14559,14566,14579,14584,14641,14661,14704,14718,14752,14759,14809,14839,14876,14939,14984,15259,15269,15301,15304,15330,15363,15411,15448,15457,15472,15512,15517,15557,15652,15718,15721,15731,15791,15793,15844,15921,15927,15946,15959,16006,16012,16027,16044,16168,16216,16223,16224,16254,16278,16301,16341,16364,16368,16451,16455,16476,16504,16573,16624,16662,16677,16726,16758,16808,16861,16864,16865,16866,16903,16911,16920,16929,16996,17028,17061,17082,17106,17114,17120,17132,17138,17142,17158,17170,17180,17248,17259,17297,17360,17365,17373,17390,17391],"9":[39,54,64,74,79,100,116,147,161,164,207,231,319,330,363,391,412,418,462,480,488,497,505,509,558,585,658,682,690,707,731,753,767,768,797,805,816,820,839,861,862,910,925,976,1004,1029,1044,1079,1093,1097,1099,1113,1125,1171,1175,1182,1225,1237,1239,1249,1252,1278,1288,1309,1385,1402,1408,1412,1466,1481,1490,1498,1513,1522,1551,1567,1615,1618,1638,1658,1710,1810,1891,2000,2010,2038,2104,2115,2133,2146,2172,2200,2284,2331,2350,2423,2424,2471,2485,2486,2512,2517,2550,2593,2601,2614,2627,2631,2644,2658,2673,2697,2715,2731,2771,2797,2851,2869,2893,2941,2977,3022,3059,3073,3079,3100,3105,3138,3184,3186,3189,3260,3272,3301,3311,3315,3322,3327,3366,3381,3535,3539,3597,3607,3613,3626,3661,3678,3704,3793,3849,3852,3854,3901,3903,3906,3938,3971,4002,4007,4033,4051,4065,4137,4197,4198,4225,4237,4242,4256,4358,4366,4405,4497,4531,4553,4569,4572,4582,4589,4614,4625,4652,4671,4705,4733,4771,4822,4849,4880,4900,5051,5059,5108,5127,5183,5240,5251,5298,5308,5344,5346,5383,5402,5413,5454,5494,5507,5520,5588,5617,5627,5748,5756,5793,5795,5817,5849,5886,5896,5933,5952,5986,6015,6055,6060,6091,6125,6158,6211,6223,6237,6249,6258,6262,6290,6305,6398,6410,6413,6425,6464,6498,6512,6526,6548,6597,6614,6638,6657,6688,6737,6791,6862,6873,6877,6881,6963,6977,7051,7087,7097,7108,7157,7168,7213,7251,7273,7306,7397,7407,7453,7466,7501,7549,7561,7570,7590,7704,7720,7738,7742,7756,7764,7775,7800,7836,7861,7916,7930,7931,7934,7942,7958,7983,8004,8035,8104,8151,8157,8162,8173,8209,8224,8254,8257,8304,8308,8323,8331,8332,8352,8357,8358,8365,8390,8432,8444,8454,8458,8498,8521,8541,8566,8579,8602,8628,8655,8688,8692,8711,8719,8754,8755,8801,8830,8838,8856,8860,8867,8876,8908,8912,8913,8920,8932,8936,8949,8964,8984,9039,9065,9069,9136,9144,9158,9165,9199,9219,9227,9239,9280,9307,9348,9361,9363,9386,9387,9485,9498,9523,9538,9539,9617,9635,9662,9687,9739,9748,9778,9779,9794,9819,9836,9842,9854,9876,9877,9884,9887,9899,9907,9915,9921,9994,10004,10032,10052,10053,10095,10140,10143,10168,10194,10198,10216,10218,10228,10255,10286,10294,10300,10341,10348,10371,10435,10446,10454,10468,10482,10515,10553,10574,10575,10579,10587,10591,10647,10658,10676,10691,10713,10718,10722,10745,10748,10779,10806,10830,10838,10866,10870,10884,10891,11003,11024,11075,11088,11091,11128,11132,11188,11201,11215,11220,11225,11273,11292,11293,11351,11358,11370,11406,11436,11465,11476,11491,11500,11537,11643,11670,11674,11679,11691,11697,11709,11713,11751,11761,11792,11805,11837,11840,11885,11891,11928,11960,12024,12045,12117,12120,12187,12190,12196,12221,12230,12264,12316,12329,12344,12348,12397,12430,12443,12451,12453,12459,12528,12565,12567,12599,12600,12623,12649,12701,12708,12715,12724,12753,12754,12763,12781,12783,12825,12847,12866,12871,12872,12898,12954,12972,13009,13033,13059,13137,13158,13164,13165,13170,13186,13201,13219,13248,13282,13315,13339,13356,13357,13395,13421,13427,13435,13437,13449,13460,13501,13507,13543,13555,13578,13625,13651,13709,13715,13746,13760,13775,13777,13797,13806,13810,13855,13866,13938,13966,13986,13988,13991,14012,14033,14051,14055,14070,14088,14105,14137,14173,14178,14204,14222,14282,14295,14310,14318,14336,14360,14405,14428,14429,14444,14468,14469,14472,14479,14544,14563,14575,14587,14595,14626,14634,14648,14654,14713,14726,14746,14753,14762,14789,14826,14841,14845,14917,14935,14949,15007,15060,15069,15074,15089,15098,15136,15331,15383,15403,15425,15436,15447,15466,15468,15532,15553,15580,15602,15609,15620,15624,15631,15658,15669,15674,15777,15801,15827,15867,15874,15900,15942,15988,15990,16025,16042,16044,16133,16148,16199,16223,16233,16244,16250,16258,16278,16293,16309,16313,16346,16465,16482,16522,16543,16544,16673,16709,16791,16825,16888,16907,16914,16940,16959,16979,17024,17030,17079,17087,17090,17098,17118,17169,17180,17205,17222,17235,17267,17284,17306,17362,17364,17365],"10":[59,160,222,253,266,284,301,315,318,324,327,333,352,399,409,425,442,444,494,498,506,525,545,565,594,606,693,733,786,805,831,861,869,876,914,977,993,1013,1030,1032,1063,1098,1103,1129,1159,1171,1203,1276,1315,1355,1360,1406,1411,1425,1439,1444,1453,1496,1534,1537,1564,1566,1571,1590,1593,1631,1676,1693,1699,1715,1718,1721,1734,1776,1828,1854,1899,1912,1979,1982,2000,2018,2042,2052,2073,2084,2093,2190,2225,2262,2268,2271,2334,2337,2437,2493,2496,2542,2570,2610,2630,2631,2645,2650,2669,2695,2742,2744,2756,2770,2772,2779,2784,2805,2821,2852,2853,2861,2959,2978,2994,3093,3115,3199,3201,3207,3216,3266,3281,3295,3303,3326,3365,3393,3429,3435,3482,3490,3493,3495,3498,3526,3541,3549,3556,3597,3674,3675,3697,3735,3759,3773,3775,3829,3848,3859,3867,3947,3956,4033,4087,4137,4160,4172,4178,4184,4192,4197,4218,4227,4240,4280,4300,4352,4360,4372,4402,4478,4493,4496,4513,4518,4544,4552,4648,4662,4688,4724,4741,4762,4774,4819,4821,4838,4857,4859,4873,4897,4917,4970,4991,4993,4998,5048,5076,5100,5170,5206,5231,5242,5252,5260,5290,5301,5304,5346,5369,5382,5393,5421,5444,5456,5463,5469,5472,5481,5482,5553,5611,5681,5717,5774,5838,5856,5858,5920,6035,6053,6054,6070,6085,6126,6128,6135,6205,6208,6233,6238,6248,6285,6296,6301,6304,6314,6321,6348,6363,6384,6445,6471,6488,6522,6589,6627,6674,6693,6734,6752,6802,6812,6814,6845,6878,6917,6928,7001,7040,7043,7071,7098,7120,7137,7153,7157,7163,7178,7276,7306,7309,7329,7333,7347,7380,7393,7400,7420,7430,7437,7445,7458,7486,7515,7524,7528,7544,7547,7549,7568,7588,7600,7649,7678,7711,7725,7756,7757,7770,7794,7824,7925,7932,7949,7960,7966,8040,8050,8088,8092,8116,8133,8143,8160,8161,8168,8176,8199,8202,8235,8279,8357,8378,8386,8388,8410,8423,8445,8459,8496,8516,8524,8537,8539,8542,8553,8595,8623,8643,8655,8693,8698,8699,8721,8764,8769,8783,8805,8836,8847,8848,8955,8966,8967,8977,9012,9021,9025,9063,9079,9096,9129,9153,9166,9199,9225,9248,9249,9255,9260,9272,9313,9343,9352,9385,9414,9439,9470,9487,9538,9546,9600,9662,9691,9723,9734,9762,9769,9783,9853,9897,9946,10058,10080,10084,10096,10097,10102,10161,10207,10262,10288,10320,10348,10369,10419,10426,10441,10446,10543,10612,10626,10635,10654,10665,10685,10887,10949,10953,10960,10961,10962,10972,10983,10984,10986,11031,11061,11070,11150,11199,11244,11265,11272,11280,11290,11291,11311,11314,11319,11331,11361,11365,11367,11392,11399,11461,11470,11484,11524,11526,11628,11629,11631,11632,11659,11677,11694,11720,11726,11744,11757,11780,11801,11802,11810,11862,11875,11917,11936,11959,11962,12045,12063,12066,12089,12098,12100,12112,12126,12148,12187,12204,12216,12231,12273,12327,12353,12383,12390,12409,12430,12476,12490,12510,12570,12572,12579,12636,12637,12712,12760,12792,12802,12831,12842,12877,12974,12983,13116,13124,13161,13177,13201,13212,13248,13255,13265,13268,13272,13284,13368,13416,13418,13452,13500,13530,13570,13594,13603,13610,13643,13665,13682,13683,13695,13701,13714,13726,13730,13771,13816,13831,13845,13851,13886,13898,13901,13928,13958,13971,13981,13987,14066,14100,14103,14107,14120,14135,14143,14204,14251,14255,14281,14332,14339,14354,14387,14434,14457,14472,14510,14513,14547,14563,14564,14569,14572,14575,14614,14682,14695,14731,14757,14769,14823,14825,14838,14885,14901,14926,14971,15021,15022,15050,15060,15072,15074,15077,15192,15201,15220,15229,15243,15291,15300,15321,15331,15346,15359,15383,15399,15438,15470,15492,15499,15500,15507,15510,15555,15575,15618,15628,15639,15647,15651,15659,15698,15713,15715,15767,15770,15793,15813,15826,15836,15856,15862,15874,15890,15939,15966,15995,16034,16055,16131,16167,16214,16223,16259,16391,16415,16439,16442,16452,16455,16457,16458,16462,16498,16517,16547,16572,16604,16649,16668,16672,16698,16702,16721,16734,16736,16786,16889,16938,16960,17013,17022,17025,17034,17088,17090,17097,17118,17180,17224,17243,17247,17262,17270,17274,17283,17288,17289,17303,17333,17342,17367,17382],"11":[10,12,30,47,69,74,136,146,192,198,236,295,303,378,476,608,627,647,657,665,666,680,770,777,784,803,810,814,828,861,870,914,930,938,953,990,995,1016,1022,1039,1137,1210,1261,1282,1298,1299,1315,1318,1338,1342,1352,1431,1444,1447,1475,1513,1538,1571,1600,1700,1723,1764,1777,1855,1879,1897,1984,2023,2038,2039,2042,2066,2067,2089,2107,2134,2157,2181,2216,2224,2249,2254,2255,2293,2304,2315,2376,2422,2431,2433,2467,2553,2597,2612,2616,2617,2623,2624,2672,2705,2726,2760,2771,2791,2808,2829,2832,2884,2961,2966,2984,3012,3021,3030,3048,3077,3130,3174,3178,3204,3249,3268,3275,3310,3318,3333,3343,3344,3384,3422,3423,3442,3445,3476,3479,3531,3584,3617,3701,3756,3776,3834,3837,3845,3857,3866,3915,3938,3940,3943,3981,4071,4089,4091,4095,4114,4117,4171,4174,4177,4227,4233,4247,4263,4313,4315,4363,4367,4378,4391,4429,4435,4495,4502,4507,4509,4527,4542,4567,4577,4581,4612,4640,4664,4665,4670,4704,4739,4749,4751,4758,4817,4881,4922,4925,4989,5012,5014,5018,5052,5061,5103,5115,5131,5148,5150,5184,5186,5203,5218,5219,5245,5249,5261,5277,5278,5285,5307,5309,5321,5340,5345,5346,5361,5385,5427,5479,5488,5513,5542,5546,5569,5572,5574,5579,5608,5619,5637,5650,5692,5707,5710,5721,5744,5747,5806,5852,5948,5959,5961,5966,5986,6036,6047,6071,6078,6086,6088,6119,6144,6277,6283,6285,6327,6356,6359,6367,6373,6406,6411,6463,6483,6533,6543,6556,6565,6587,6604,6673,6709,6724,6753,6779,6841,6880,6899,6924,6928,6952,6960,7059,7075,7088,7091,7128,7132,7148,7201,7204,7213,7215,7236,7249,7284,7302,7340,7353,7409,7432,7444,7451,7523,7582,7626,7673,7686,7725,7748,7756,7774,7779,7782,7863,7900,7920,8001,8005,8038,8048,8053,8154,8181,8182,8199,8203,8289,8326,8333,8346,8347,8368,8410,8443,8453,8467,8507,8538,8597,8613,8618,8658,8671,8684,8710,8740,8751,8757,8764,8802,8812,8870,8882,8905,8912,8932,8948,8961,8979,9041,9098,9106,9122,9151,9154,9158,9165,9185,9238,9282,9306,9309,9361,9410,9423,9462,9465,9509,9534,9548,9616,9704,9717,9764,9765,9803,9810,9812,9816,9898,9938,9965,9972,9985,9994,10026,10057,10073,10102,10160,10172,10182,10234,10305,10321,10322,10325,10360,10392,10455,10460,10495,10496,10503,10504,10523,10558,10632,10638,10641,10643,10644,10650,10685,10736,10794,10848,10859,10867,10873,10879,10897,10920,10943,10956,10995,11018,11040,11068,11086,11140,11150,11215,11254,11263,11308,11323,11350,11364,11373,11381,11425,11427,11440,11457,11469,11483,11499,11507,11513,11518,11561,11569,11635,11669,11676,11710,11770,11781,11784,11799,11955,12001,12050,12084,12090,12136,12144,12146,12198,12205,12210,12219,12262,12293,12306,12311,12313,12338,12355,12403,12404,12417,12496,12513,12517,12534,12541,12582,12593,12642,12702,12707,12713,12767,12808,12817,12881,12888,12898,12899,12928,12950,12954,12975,12976,12978,12984,13033,13050,13099,13113,13132,13146,13181,13185,13240,13248,13280,13290,13292,13351,13383,13414,13468,13497,13516,13550,13581,13601,13606,13615,13651,13652,13660,13670,13742,13746,13771,13773,13898,13914,13919,13934,13957,13992,13999,14002,14004,14042,14066,14106,14142,14160,14197,14204,14223,14226,14230,14238,14291,14306,14311,14312,14355,14364,14365,14464,14496,14518,14526,14533,14536,14564,14567,14568,14571,14584,14607,14637,14661,14692,14726,14750,14785,14857,14875,14877,14884,14897,14909,14969,15020,15022,15064,15075,15146,15181,15184,15187,15190,15211,15226,15258,15264,15303,15314,15323,15329,15338,15345,15377,15378,15395,15403,15432,15446,15463,15478,15534,15564,15611,15625,15678,15679,15695,15703,15714,15771,15833,15857,15871,15908,15909,15958,15989,15994,16045,16050,16061,16062,16075,16079,16090,16105,16140,16149,16178,16246,16310,16367,16388,16412,16417,16423,16446,16448,16456,16474,16503,16548,16554,16558,16615,16639,16642,16661,16670,16696,16701,16739,16745,16768,16769,16815,16821,16873,16913,16934,17020,17080,17092,17141,17148,17154,17289,17334,17358,17368,17372,17396,17398],"12":[10,26,32,46,59,139,142,166,168,169,180,222,228,229,241,256,260,279,326,338,346,369,377,396,428,437,472,475,483,484,498,519,524,538,540,552,569,572,585,599,613,623,641,646,675,705,717,722,730,761,846,853,881,884,895,932,939,951,978,979,981,1006,1016,1044,1056,1062,1065,1080,1105,1127,1128,1137,1185,1189,1215,1217,1245,1273,1301,1354,1387,1394,1449,1487,1497,1543,1593,1611,1615,1660,1680,1697,1732,1771,1776,1790,1863,1868,1886,1945,1984,1987,2018,2043,2068,2076,2086,2095,2135,2138,2140,2155,2160,2181,2188,2200,2207,2228,2236,2240,2244,2317,2337,2340,2351,2364,2389,2393,2402,2420,2421,2448,2470,2495,2500,2527,2552,2554,2582,2604,2665,2685,2710,2728,2786,2787,2814,2828,2831,2853,2893,2916,2967,2977,2987,2999,3015,3031,3035,3038,3060,3114,3163,3172,3173,3244,3256,3275,3282,3284,3295,3322,3351,3355,3358,3401,3406,3449,3498,3551,3553,3554,3563,3599,3625,3630,3647,3661,3674,3687,3718,3739,3748,3751,3773,3781,3786,3834,3861,3881,3888,3912,3933,3950,4034,4105,4107,4139,4179,4185,4186,4196,4235,4246,4282,4296,4343,4386,4388,4484,4501,4508,4540,4542,4544,4546,4566,4652,4686,4725,4727,4736,4738,4750,4766,4770,4774,4776,4800,4819,4823,4858,4906,4919,4926,4930,4933,4949,4984,4998,5021,5058,5079,5103,5112,5163,5165,5171,5195,5197,5219,5234,5260,5333,5345,5347,5370,5371,5372,5383,5397,5398,5414,5416,5421,5429,5448,5481,5502,5534,5592,5602,5631,5642,5687,5752,5802,5814,5819,5888,5917,5933,5941,6012,6017,6019,6052,6055,6070,6087,6098,6146,6187,6194,6195,6210,6215,6229,6283,6315,6320,6334,6365,6375,6397,6439,6464,6465,6513,6545,6550,6561,6574,6586,6588,6605,6614,6643,6652,6763,6807,6825,6833,6860,6861,6896,6897,6911,6915,6920,6939,6943,6951,6963,6989,6994,7040,7143,7159,7163,7166,7182,7202,7239,7246,7264,7285,7306,7352,7367,7373,7388,7409,7418,7445,7477,7507,7539,7596,7612,7613,7648,7702,7733,7778,7787,7800,7803,7824,7851,7858,7928,7938,7969,7981,7998,8041,8056,8106,8126,8138,8150,8187,8189,8207,8219,8223,8224,8258,8271,8310,8336,8343,8370,8383,8391,8399,8413,8441,8471,8495,8504,8535,8563,8589,8652,8698,8748,8766,8811,8850,8856,8858,8861,8879,8885,8898,8933,8942,8953,8966,8972,8977,9000,9002,9014,9034,9036,9040,9042,9063,9106,9140,9158,9162,9204,9239,9253,9263,9270,9289,9295,9334,9335,9342,9359,9407,9413,9443,9515,9531,9539,9573,9586,9587,9592,9597,9640,9662,9673,9681,9713,9733,9742,9749,9757,9773,9778,9788,9808,9837,9903,9914,9925,9929,9975,9992,10052,10067,10184,10210,10226,10228,10257,10278,10340,10380,10414,10459,10500,10528,10532,10563,10567,10615,10657,10680,10713,10748,10754,10756,10775,10814,10838,10839,10855,10896,10902,10911,10929,10977,10981,11029,11057,11079,11088,11114,11147,11174,11189,11198,11214,11215,11221,11224,11239,11257,11260,11271,11283,11315,11351,11352,11364,11365,11368,11404,11435,11439,11449,11485,11490,11492,11494,11518,11550,11560,11573,11603,11606,11611,11617,11623,11632,11654,11708,11754,11788,11793,11807,11820,11855,11885,11960,11968,11982,11991,11993,12008,12013,12025,12036,12084,12091,12105,12117,12168,12170,12174,12194,12201,12220,12234,12238,12243,12255,12290,12300,12305,12314,12341,12357,12366,12373,12398,12408,12429,12455,12493,12497,12499,12552,12583,12584,12644,12666,12681,12704,12708,12730,12769,12783,12793,12840,12844,12868,12877,12894,12906,12915,12925,12953,12966,12978,13010,13023,13031,13063,13093,13158,13163,13165,13166,13185,13192,13214,13216,13266,13276,13280,13347,13348,13409,13428,13450,13469,13472,13481,13494,13529,13546,13548,13552,13556,13570,13639,13696,13709,13712,13725,13732,13748,13756,13770,13783,13801,13803,13833,13842,13845,13886,13898,13947,13976,14003,14010,14022,14025,14029,14043,14049,14053,14066,14104,14114,14132,14186,14188,14224,14326,14336,14337,14360,14405,14420,14452,14482,14491,14535,14548,14549,14550,14567,14584,14622,14777,14866,14885,14893,14896,14927,14928,14950,14989,15007,15017,15024,15042,15046,15047,15060,15068,15082,15089,15102,15113,15171,15177,15185,15197,15287,15297,15316,15384,15396,15531,15566,15579,15584,15586,15588,15605,15632,15640,15645,15653,15678,15684,15765,15768,15790,15871,15873,15908,15910,15926,15929,15933,15965,15978,16017,16048,16059,16066,16107,16135,16149,16175,16199,16213,16268,16273,16297,16305,16312,16360,16367,16390,16401,16423,16442,16448,16456,16513,16520,16527,16563,16572,16594,16623,16657,16676,16715,16724,16764,16769,16773,16838,16848,16873,16883,16896,16900,16905,16909,16911,16928,16931,16939,16941,16948,16955,16957,16974,16977,16993,16999,17008,17022,17023,17045,17052,17069,17078,17084,17104,17144,17153,17205,17207,17218,17246,17254,17288,17289,17300,17302,17357,17364,17371,17381,17403],"13":[13,17,94,130,158,215,241,252,272,358,361,397,434,458,464,473,502,503,541,548,560,565,583,607,613,626,629,635,639,680,697,711,714,716,726,770,794,812,871,879,892,918,922,953,969,978,982,1031,1033,1036,1056,1077,1236,1242,1271,1300,1302,1306,1375,1392,1422,1442,1445,1447,1487,1490,1491,1492,1503,1523,1527,1529,1538,1549,1557,1578,1588,1617,1637,1667,1679,1697,1731,1749,1756,1769,1775,1790,1798,1818,1821,1829,1880,1900,1906,1953,1971,1973,1977,2027,2054,2058,2059,2064,2089,2137,2153,2160,2165,2176,2177,2203,2215,2245,2258,2294,2311,2360,2417,2418,2439,2455,2468,2476,2520,2606,2641,2685,2707,2711,2755,2756,2758,2773,2775,2780,2791,2799,2814,2831,2834,2852,2856,2862,2892,2893,2916,2936,2972,2994,3010,3038,3070,3111,3123,3166,3177,3200,3232,3260,3268,3290,3295,3298,3323,3377,3405,3413,3414,3421,3433,3456,3463,3472,3495,3568,3599,3613,3674,3679,3690,3695,3696,3720,3732,3737,3744,3747,3756,3758,3763,3765,3782,3803,3812,3820,3840,3846,3873,3888,3948,3963,3969,3997,4004,4015,4031,4086,4109,4142,4177,4185,4204,4231,4238,4267,4277,4283,4295,4303,4327,4343,4356,4361,4370,4376,4389,4395,4397,4413,4414,4416,4528,4587,4605,4611,4621,4658,4703,4706,4727,4742,4801,4803,4806,4810,4856,4884,4891,4892,4920,4926,4959,4979,5047,5099,5101,5113,5205,5210,5247,5326,5340,5360,5362,5389,5414,5421,5444,5486,5514,5530,5546,5645,5652,5716,5718,5721,5750,5764,5780,5785,5788,5818,5832,5835,5848,5852,5858,5922,5975,6010,6033,6056,6079,6101,6138,6146,6148,6171,6214,6243,6342,6425,6478,6491,6537,6538,6558,6574,6594,6613,6626,6709,6754,6756,6762,6810,6835,6850,6857,6862,6864,6875,6901,6908,6954,6971,6986,7025,7030,7049,7054,7060,7133,7146,7158,7170,7181,7190,7192,7240,7246,7274,7288,7329,7363,7401,7403,7414,7420,7436,7480,7532,7534,7536,7543,7551,7563,7600,7609,7610,7619,7641,7646,7652,7744,7760,7763,7784,7792,7793,7794,7797,7817,7846,7858,7884,7897,7898,7917,7930,7933,7988,7991,7998,8006,8048,8090,8111,8140,8152,8170,8177,8179,8189,8233,8252,8272,8293,8295,8321,8375,8418,8431,8445,8491,8527,8528,8538,8546,8608,8609,8610,8618,8622,8647,8656,8662,8664,8676,8689,8693,8716,8721,8737,8751,8764,8792,8808,8830,8837,8838,8839,8859,8882,8920,8952,8972,9013,9026,9040,9044,9079,9113,9121,9125,9132,9151,9215,9226,9235,9239,9248,9268,9275,9290,9334,9350,9351,9362,9383,9393,9442,9447,9498,9531,9533,9536,9555,9562,9564,9575,9661,9665,9715,9740,9764,9804,9806,9878,9880,9925,9982,9983,10030,10043,10064,10127,10154,10169,10172,10186,10212,10280,10294,10356,10374,10375,10387,10394,10426,10437,10451,10458,10498,10504,10519,10540,10556,10565,10589,10597,10604,10610,10618,10628,10632,10637,10651,10670,10680,10697,10703,10707,10720,10728,10733,10767,10789,10804,10817,10830,10832,10845,10848,10861,10870,10886,10911,10915,10920,10957,10964,10976,10983,11033,11091,11105,11107,11110,11134,11176,11191,11192,11218,11252,11280,11343,11376,11396,11404,11434,11502,11504,11544,11552,11566,11581,11597,11614,11631,11634,11639,11640,11678,11688,11791,11800,11816,11836,11846,11847,11862,11906,11909,11947,11988,12018,12052,12142,12151,12184,12189,12201,12207,12266,12267,12271,12284,12292,12310,12324,12334,12366,12381,12392,12396,12403,12418,12419,12427,12431,12462,12522,12527,12529,12603,12639,12644,12726,12727,12734,12769,12770,12775,12790,12794,12818,12827,12849,12882,12888,12893,12900,12923,12948,12984,12986,12999,13003,13008,13016,13033,13051,13052,13071,13074,13086,13099,13103,13117,13211,13221,13247,13260,13261,13294,13312,13317,13359,13362,13396,13407,13493,13500,13507,13512,13534,13545,13567,13583,13597,13632,13634,13636,13677,13689,13694,13716,13730,13731,13751,13774,13806,13820,13821,13840,13849,13860,13881,13891,13894,13897,13926,13952,13970,14016,14063,14074,14090,14104,14105,14107,14108,14109,14127,14130,14180,14186,14205,14206,14233,14266,14273,14278,14283,14288,14289,14301,14306,14381,14394,14411,14492,14508,14536,14539,14556,14560,14570,14595,14598,14601,14606,14618,14666,14669,14697,14715,14732,14744,14798,14805,14851,14859,14868,14873,14879,14888,14927,14945,14951,14954,14968,14986,14999,15058,15066,15117,15119,15157,15180,15194,15195,15215,15231,15264,15327,15348,15379,15500,15512,15514,15519,15554,15596,15601,15610,15612,15615,15668,15730,15739,15750,15789,15791,15829,15831,15842,15876,15878,15880,15902,15906,15946,15965,16013,16018,16037,16038,16055,16123,16125,16128,16138,16223,16268,16304,16309,16313,16332,16344,16356,16370,16373,16380,16397,16402,16431,16436,16465,16504,16509,16559,16578,16616,16621,16625,16669,16733,16750,16778,16807,16867,16880,16886,16897,16909,16944,16976,16983,16994,16997,17036,17041,17042,17065,17082,17083,17086,17101,17104,17157,17158,17162,17166,17183,17210,17212,17257,17258,17282,17298,17351,17359,17365,17397],"14":[6,23,32,57,76,79,80,88,97,132,137,169,179,207,233,241,248,259,309,310,385,417,425,429,438,439,449,476,490,512,537,542,560,562,570,603,623,642,671,688,703,709,750,760,762,763,799,801,807,827,845,874,890,900,902,915,932,938,956,962,969,983,995,1003,1012,1014,1021,1057,1063,1066,1068,1088,1104,1113,1140,1175,1194,1199,1245,1256,1266,1283,1286,1300,1308,1328,1335,1364,1366,1392,1393,1403,1410,1474,1493,1500,1526,1527,1572,1620,1623,1634,1644,1674,1683,1730,1783,1792,1810,1813,1823,1842,1863,1864,1872,1898,1947,1980,2014,2016,2023,2035,2061,2137,2150,2152,2161,2174,2180,2194,2195,2221,2239,2255,2291,2309,2381,2390,2396,2431,2443,2447,2474,2477,2481,2486,2494,2497,2538,2587,2603,2616,2669,2670,2692,2732,2736,2739,2741,2775,2825,2850,2861,2872,2878,2922,2939,2951,3013,3057,3068,3101,3181,3183,3194,3203,3205,3206,3215,3236,3240,3244,3246,3276,3282,3297,3322,3336,3355,3370,3384,3385,3412,3419,3433,3442,3496,3501,3528,3555,3565,3568,3583,3592,3599,3690,3707,3763,3765,3789,3824,3836,3903,3950,3956,3968,3975,3978,4006,4009,4021,4029,4048,4093,4103,4113,4158,4162,4172,4177,4186,4221,4289,4294,4352,4431,4488,4497,4545,4546,4559,4574,4578,4658,4683,4707,4714,4719,4739,4803,4807,4814,4822,4846,4863,4893,4911,4912,4920,4924,4930,4934,4947,4951,4978,5011,5048,5084,5106,5115,5120,5190,5214,5222,5239,5258,5289,5296,5303,5325,5338,5357,5361,5379,5405,5429,5466,5499,5506,5508,5526,5548,5558,5568,5571,5573,5578,5582,5589,5620,5649,5670,5673,5681,5699,5718,5737,5757,5759,5764,5780,5796,5807,5812,5818,5841,5846,5892,5917,5950,5972,5977,6007,6019,6052,6066,6067,6079,6109,6116,6186,6191,6228,6241,6246,6255,6267,6305,6314,6328,6333,6361,6363,6368,6385,6439,6494,6523,6528,6537,6550,6573,6589,6631,6652,6659,6665,6675,6681,6706,6806,6866,6872,6873,6879,6903,6928,6929,6939,6943,6960,6968,6993,7002,7004,7039,7041,7049,7050,7059,7086,7103,7120,7141,7156,7185,7215,7277,7305,7336,7362,7373,7379,7406,7412,7437,7473,7483,7516,7540,7571,7600,7604,7609,7612,7620,7628,7630,7682,7696,7720,7730,7763,7795,7818,7839,7845,7881,7900,7904,7939,7968,8009,8021,8040,8069,8113,8120,8140,8162,8172,8183,8187,8233,8234,8272,8274,8284,8302,8312,8321,8331,8332,8355,8420,8455,8463,8464,8474,8505,8513,8518,8530,8543,8545,8548,8565,8566,8568,8623,8636,8638,8681,8690,8711,8734,8758,8848,8849,8865,8878,8883,8898,8910,8921,8929,8978,8997,9020,9026,9027,9060,9061,9087,9101,9106,9169,9175,9204,9224,9230,9236,9287,9293,9295,9298,9318,9337,9357,9402,9424,9491,9501,9506,9533,9559,9599,9620,9662,9668,9696,9724,9774,9789,9801,9804,9820,9840,9849,9882,9887,9896,9920,9947,9948,9964,10032,10042,10053,10097,10113,10128,10149,10153,10169,10209,10239,10283,10290,10295,10313,10315,10347,10374,10381,10397,10401,10425,10488,10489,10493,10495,10555,10556,10563,10564,10634,10661,10700,10746,10801,10806,10826,10832,10836,10894,10896,10901,10914,10934,10935,10969,10975,10980,10995,10999,11001,11003,11008,11009,11017,11020,11053,11069,11111,11125,11133,11148,11158,11190,11226,11231,11239,11251,11262,11266,11313,11321,11322,11325,11343,11346,11368,11382,11425,11429,11456,11482,11513,11517,11538,11555,11565,11603,11617,11650,11659,11690,11706,11734,11742,11766,11772,11781,11798,11807,11867,11881,11889,11926,11927,11944,11960,11964,11966,11984,12001,12014,12019,12023,12065,12085,12119,12145,12197,12224,12246,12252,12254,12258,12274,12282,12302,12315,12369,12394,12412,12416,12461,12462,12529,12587,12592,12601,12603,12610,12661,12677,12712,12735,12777,12780,12836,12845,12870,12882,12886,12895,12900,12904,12954,13003,13015,13028,13074,13108,13121,13158,13177,13215,13297,13351,13392,13431,13447,13458,13486,13524,13551,13554,13582,13593,13603,13604,13626,13639,13641,13700,13737,13756,13798,13819,13839,13862,13889,13903,13917,13933,13954,13969,13994,14022,14069,14102,14136,14152,14159,14189,14220,14223,14263,14294,14308,14327,14334,14382,14397,14424,14435,14438,14463,14467,14468,14471,14479,14495,14497,14504,14520,14524,14542,14551,14553,14574,14596,14608,14649,14675,14691,14734,14740,14747,14752,14805,14840,14858,14887,14890,14891,14911,14923,14946,14963,14975,14978,14994,15005,15082,15092,15125,15130,15197,15215,15230,15251,15282,15285,15311,15317,15328,15389,15433,15457,15487,15513,15519,15520,15538,15561,15631,15640,15685,15708,15709,15724,15736,15750,15751,15759,15763,15794,15813,15817,15843,15862,15866,15895,15903,15930,15934,15951,15958,15964,15971,15972,15990,16016,16022,16034,16038,16076,16096,16100,16137,16154,16181,16195,16203,16209,16215,16235,16250,16255,16286,16332,16347,16412,16449,16469,16471,16497,16504,16511,16526,16537,16540,16577,16578,16579,16593,16620,16652,16685,16746,16747,16761,16777,16810,16835,16858,16859,16864,16871,16882,16886,16893,16895,16934,16963,16997,17074,17092,17139,17148,17161,17170,17179,17182,17188,17213,17277,17288,17341],"15":[19,33,37,59,60,95,106,116,145,174,192,195,234,260,279,298,305,317,342,403,434,447,477,480,481,491,512,523,538,544,573,576,594,610,611,639,652,703,745,764,801,823,830,860,875,891,908,922,939,972,979,1000,1002,1023,1034,1044,1051,1074,1076,1081,1082,1095,1107,1133,1145,1159,1169,1170,1208,1228,1246,1256,1274,1275,1285,1321,1358,1396,1407,1410,1411,1415,1421,1429,1438,1452,1468,1482,1493,1546,1564,1584,1594,1597,1598,1626,1635,1638,1643,1654,1678,1710,1737,1750,1766,1798,1837,1891,1899,1929,1943,1944,1948,1962,1965,1966,1984,1998,2007,2014,2023,2026,2031,2047,2064,2107,2148,2151,2154,2165,2258,2304,2310,2317,2318,2325,2334,2339,2372,2385,2395,2399,2403,2407,2418,2449,2512,2514,2546,2560,2561,2590,2616,2638,2656,2667,2679,2694,2696,2712,2726,2748,2807,2832,2854,2870,2927,2930,2935,2955,2969,3000,3035,3064,3077,3081,3105,3113,3124,3133,3143,3144,3194,3221,3250,3266,3309,3340,3342,3395,3396,3400,3407,3414,3422,3435,3463,3465,3467,3513,3534,3594,3612,3641,3656,3657,3668,3675,3685,3702,3706,3735,3742,3810,3824,3833,3856,3885,3897,3919,3940,3981,3985,4001,4005,4057,4079,4080,4096,4102,4111,4117,4131,4147,4157,4179,4186,4195,4209,4216,4245,4294,4295,4323,4334,4364,4395,4403,4443,4453,4464,4466,4485,4503,4511,4531,4540,4551,4576,4605,4633,4676,4677,4679,4701,4709,4723,4734,4739,4749,4776,4789,4814,4818,4838,4839,4848,4849,4867,4873,4891,4900,4908,4929,4991,4997,5007,5039,5045,5051,5097,5099,5112,5130,5135,5153,5178,5232,5241,5260,5280,5299,5313,5329,5339,5351,5414,5426,5432,5502,5525,5530,5625,5630,5637,5661,5680,5718,5725,5727,5743,5777,5791,5803,5809,5826,5839,5840,5848,5913,5931,5938,5949,5959,5973,5983,6023,6070,6071,6094,6102,6118,6126,6130,6146,6162,6167,6173,6182,6189,6190,6220,6222,6259,6266,6277,6344,6347,6353,6358,6360,6362,6382,6412,6423,6435,6470,6495,6507,6512,6544,6559,6588,6591,6595,6603,6614,6713,6723,6739,6740,6776,6812,6845,6855,6870,6876,6925,6933,6960,6968,6969,6988,6999,7016,7022,7032,7051,7078,7080,7084,7142,7170,7211,7215,7216,7224,7228,7233,7242,7285,7299,7352,7355,7388,7430,7431,7453,7457,7460,7464,7482,7511,7516,7524,7528,7531,7557,7567,7571,7587,7594,7611,7624,7640,7647,7653,7705,7706,7712,7730,7760,7765,7808,7810,7811,7826,7837,7844,7877,7888,7921,7928,7943,7961,7991,7996,7997,8021,8023,8049,8063,8071,8086,8128,8144,8163,8166,8174,8187,8191,8196,8223,8234,8290,8301,8302,8345,8346,8378,8390,8400,8403,8429,8439,8459,8507,8514,8543,8591,8593,8595,8613,8634,8655,8666,8668,8679,8709,8719,8721,8755,8774,8794,8798,8805,8819,8827,8841,8851,8894,8917,8929,8941,8955,8957,8958,8963,8982,8984,8987,8988,9006,9035,9045,9052,9058,9066,9091,9118,9126,9142,9147,9162,9187,9191,9214,9234,9239,9281,9294,9328,9340,9380,9388,9389,9434,9436,9443,9459,9490,9502,9503,9506,9510,9512,9526,9539,9570,9574,9600,9614,9647,9649,9658,9685,9694,9699,9705,9716,9722,9731,9746,9748,9749,9755,9756,9787,9813,9816,9831,9840,9864,9865,10001,10008,10010,10016,10027,10055,10062,10066,10076,10108,10118,10124,10127,10145,10161,10187,10212,10244,10251,10316,10323,10331,10361,10413,10497,10506,10560,10564,10579,10598,10599,10600,10626,10628,10634,10649,10698,10699,10706,10711,10714,10721,10733,10754,10772,10791,10856,10857,10858,10874,10900,10910,10922,10956,10969,11002,11007,11030,11043,11061,11100,11107,11110,11123,11135,11142,11144,11214,11232,11331,11337,11338,11347,11406,11434,11445,11453,11484,11503,11518,11520,11526,11539,11541,11544,11546,11564,11575,11585,11613,11623,11637,11640,11651,11669,11689,11695,11701,11705,11720,11822,11828,11842,11849,11864,11871,11930,11934,11935,11939,11987,12035,12044,12052,12076,12123,12129,12130,12172,12217,12224,12233,12242,12248,12266,12267,12286,12307,12314,12322,12340,12393,12449,12453,12481,12483,12489,12495,12507,12562,12607,12619,12675,12730,12739,12751,12788,12812,12824,12840,12859,12872,12881,12925,12956,12974,12980,13002,13003,13019,13036,13038,13044,13048,13078,13131,13136,13140,13145,13174,13199,13200,13225,13229,13241,13267,13287,13292,13323,13329,13341,13388,13394,13406,13411,13421,13440,13443,13460,13461,13473,13539,13541,13568,13586,13700,13703,13706,13719,13745,13747,13763,13775,13777,13788,13814,13818,13841,13853,13854,13868,13871,13893,13897,13935,13946,13953,13957,13964,13968,13984,14007,14026,14028,14040,14072,14087,14104,14112,14132,14143,14164,14174,14176,14195,14223,14243,14244,14245,14259,14260,14263,14268,14280,14291,14327,14334,14378,14394,14401,14406,14425,14427,14443,14469,14494,14499,14519,14540,14544,14588,14603,14617,14630,14638,14654,14672,14701,14706,14707,14715,14740,14742,14791,14902,14903,14913,14940,14948,14973,15024,15026,15027,15032,15053,15076,15084,15085,15096,15104,15110,15199,15216,15222,15237,15262,15289,15298,15311,15342,15358,15367,15381,15405,15406,15466,15500,15507,15536,15549,15566,15597,15598,15606,15607,15622,15632,15636,15681,15740,15742,15784,15794,15803,15840,15858,15859,15895,15904,15911,15915,15919,15928,15957,15994,16006,16009,16021,16024,16027,16033,16087,16135,16161,16165,16176,16200,16224,16226,16266,16318,16323,16349,16352,16369,16392,16416,16420,16425,16439,16440,16458,16486,16587,16635,16655,16665,16701,16743,16745,16750,16753,16791,16797,16804,16815,16840,16854,16888,16895,16900,16941,16959,17002,17007,17033,17042,17060,17067,17075,17101,17108,17127,17128,17146,17176,17177,17181,17182,17245,17260,17272,17274,17278,17314,17316,17319,17331,17343,17353,17365,17367,17397],"16":[6,7,23,44,60,63,81,83,98,119,120,152,155,197,240,245,268,271,274,296,327,333,352,355,359,376,413,433,435,445,449,497,523,537,544,545,552,554,560,595,606,629,641,725,732,734,746,754,769,796,799,806,831,841,844,863,870,899,907,921,926,937,956,1010,1061,1067,1072,1121,1122,1129,1171,1173,1192,1200,1271,1286,1347,1384,1419,1424,1450,1462,1493,1528,1542,1570,1590,1615,1628,1647,1660,1667,1673,1676,1680,1705,1711,1726,1732,1758,1762,1770,1824,1838,1839,1840,1866,1893,1914,1920,1940,1968,1973,1997,2048,2051,2057,2063,2084,2105,2143,2172,2182,2188,2201,2226,2239,2245,2323,2330,2335,2345,2347,2381,2391,2413,2414,2426,2441,2456,2499,2602,2616,2634,2668,2673,2709,2731,2748,2759,2801,2802,2822,2825,2829,2843,2844,2858,2861,2868,2878,2879,2933,2940,2976,3015,3053,3085,3094,3110,3126,3152,3199,3212,3251,3291,3351,3360,3368,3369,3386,3389,3398,3402,3409,3462,3514,3517,3547,3549,3558,3561,3568,3572,3599,3601,3627,3664,3674,3684,3690,3745,3772,3836,3838,3846,3847,3859,3865,3870,3897,3922,3948,3965,4013,4014,4018,4024,4037,4046,4099,4170,4174,4190,4201,4221,4237,4267,4280,4285,4294,4315,4344,4351,4363,4368,4383,4388,4396,4430,4467,4521,4523,4530,4557,4568,4579,4611,4614,4679,4695,4703,4725,4734,4790,4803,4850,4885,4898,4903,4909,4938,4951,5015,5016,5030,5055,5079,5087,5098,5130,5140,5170,5173,5187,5204,5262,5270,5272,5275,5316,5330,5334,5341,5352,5357,5366,5375,5398,5414,5423,5434,5455,5491,5504,5506,5508,5531,5544,5547,5582,5592,5614,5634,5649,5661,5663,5678,5698,5712,5753,5762,5836,5850,5851,5855,5862,5891,5894,5922,5982,5984,6007,6021,6024,6029,6051,6067,6103,6127,6142,6153,6230,6242,6255,6268,6349,6358,6376,6385,6399,6417,6436,6496,6506,6532,6545,6547,6566,6570,6577,6584,6601,6643,6668,6669,6685,6724,6732,6761,6763,6787,6793,6816,6832,6835,6837,6855,6861,6868,6887,6888,6890,6904,6943,6946,7026,7044,7048,7061,7068,7076,7095,7117,7134,7145,7163,7174,7180,7181,7199,7224,7232,7250,7271,7275,7309,7359,7382,7422,7434,7481,7499,7536,7538,7555,7556,7646,7667,7669,7670,7684,7688,7725,7740,7788,7792,7844,7878,7884,7910,7918,7931,7935,7944,7968,8012,8017,8037,8111,8157,8193,8195,8203,8230,8242,8244,8268,8306,8321,8326,8337,8398,8423,8430,8433,8443,8473,8486,8493,8509,8512,8522,8552,8565,8597,8614,8620,8623,8639,8661,8674,8680,8690,8703,8742,8755,8771,8777,8799,8801,8812,8832,8846,8881,8885,8912,8919,8931,8951,8986,9015,9027,9032,9079,9093,9155,9178,9202,9205,9206,9226,9237,9258,9266,9294,9298,9325,9404,9452,9474,9489,9513,9526,9532,9541,9552,9558,9580,9583,9607,9608,9631,9655,9685,9693,9696,9700,9708,9711,9734,9759,9760,9791,9803,9848,9894,9905,9920,9943,9988,10013,10029,10031,10034,10061,10166,10170,10183,10197,10220,10258,10296,10298,10309,10329,10339,10358,10385,10390,10395,10398,10425,10434,10441,10447,10479,10481,10512,10518,10531,10554,10570,10580,10592,10609,10656,10701,10712,10807,10822,10871,10875,10894,10919,10941,11025,11030,11034,11049,11067,11113,11117,11123,11133,11134,11136,11143,11157,11168,11238,11246,11273,11275,11284,11331,11352,11359,11384,11400,11404,11407,11410,11445,11460,11462,11479,11480,11501,11543,11552,11558,11564,11597,11601,11634,11671,11672,11689,11708,11729,11735,11736,11746,11766,11769,11771,11791,11799,11811,11812,11823,11829,11850,11854,11858,11867,11904,11910,11912,11929,11934,11945,11966,12002,12014,12031,12049,12061,12070,12090,12095,12096,12131,12152,12167,12180,12201,12207,12219,12235,12247,12250,12254,12294,12323,12358,12359,12368,12403,12414,12487,12489,12553,12558,12578,12581,12588,12609,12627,12657,12672,12676,12681,12723,12741,12745,12756,12765,12777,12783,12804,12809,12818,12845,12848,12858,12874,12890,12949,12974,12978,12983,12997,13010,13019,13036,13072,13077,13100,13103,13125,13128,13140,13191,13200,13218,13238,13241,13244,13250,13252,13262,13287,13298,13332,13335,13348,13357,13362,13476,13485,13488,13524,13556,13586,13595,13600,13605,13607,13614,13631,13650,13657,13660,13685,13708,13712,13781,13797,13809,13814,13867,13905,13922,13924,13936,13960,13982,13993,14015,14029,14031,14062,14070,14081,14109,14147,14173,14184,14202,14217,14230,14262,14271,14302,14338,14353,14371,14383,14394,14400,14494,14503,14544,14550,14552,14598,14599,14610,14611,14614,14624,14631,14640,14655,14664,14668,14685,14745,14778,14784,14806,14815,14875,14927,14938,14947,14967,14989,15036,15041,15090,15110,15120,15121,15123,15137,15166,15217,15264,15276,15277,15296,15332,15334,15336,15340,15343,15371,15429,15431,15441,15474,15485,15487,15504,15524,15528,15560,15601,15640,15648,15658,15665,15686,15695,15697,15720,15732,15780,15791,15794,15797,15805,15807,15815,15833,15836,15845,15864,15866,15883,15885,15901,15916,15924,15936,15945,15971,15985,15996,16002,16008,16030,16054,16060,16091,16095,16112,16135,16139,16155,16160,16192,16234,16294,16305,16323,16344,16345,16389,16405,16452,16472,16483,16524,16534,16538,16547,16554,16556,16608,16634,16646,16647,16687,16709,16715,16718,16719,16724,16739,16770,16771,16775,16778,16805,16819,16857,16875,16909,16958,16972,16974,17027,17044,17046,17107,17130,17167,17181,17186,17244,17246,17262,17268,17284,17300,17317,17333,17343,17352],"17":[7,14,23,47,50,73,85,152,169,205,206,213,222,230,235,244,258,297,309,409,471,478,507,558,575,581,584,599,642,654,690,694,698,725,743,763,783,833,850,856,894,926,951,1004,1056,1076,1079,1081,1110,1119,1142,1208,1221,1227,1233,1254,1311,1312,1313,1314,1324,1346,1356,1357,1387,1388,1390,1421,1439,1471,1479,1505,1581,1583,1589,1613,1655,1751,1759,1768,1777,1801,1820,1890,1903,1907,1915,1916,1983,1987,1997,2001,2006,2059,2066,2068,2081,2130,2145,2149,2164,2169,2184,2194,2199,2233,2255,2292,2298,2328,2362,2386,2409,2416,2431,2461,2477,2512,2522,2574,2576,2599,2601,2667,2669,2679,2687,2711,2714,2783,2786,2787,2861,2933,2960,2990,3014,3069,3095,3160,3164,3179,3182,3183,3198,3215,3308,3333,3421,3437,3479,3547,3576,3589,3595,3624,3625,3643,3645,3663,3676,3714,3726,3756,3788,3800,3802,3869,3894,3896,3945,3952,3981,3990,4005,4046,4072,4094,4102,4127,4128,4154,4162,4197,4199,4236,4262,4293,4297,4323,4353,4355,4384,4414,4415,4432,4488,4508,4515,4516,4536,4539,4551,4564,4593,4597,4621,4655,4658,4671,4681,4683,4684,4695,4696,4697,4702,4703,4730,4731,4765,4779,4790,4799,4800,4808,4846,4944,4945,4951,4965,5008,5009,5020,5022,5089,5105,5113,5133,5143,5200,5219,5251,5268,5297,5324,5332,5373,5454,5480,5538,5570,5587,5635,5673,5687,5693,5710,5730,5735,5741,5743,5771,5799,5820,5837,5839,5854,5859,5883,5885,5907,5909,5913,5943,5947,5981,5984,5996,5998,6020,6032,6050,6060,6078,6089,6098,6119,6130,6131,6135,6166,6172,6240,6247,6263,6276,6280,6299,6335,6340,6341,6347,6381,6382,6387,6408,6411,6435,6461,6484,6502,6513,6515,6546,6558,6562,6572,6604,6612,6629,6663,6676,6684,6698,6716,6720,6725,6737,6740,6797,6799,6838,6886,6897,6909,6914,6923,6931,6956,7011,7047,7054,7071,7101,7109,7120,7130,7136,7156,7208,7216,7271,7272,7324,7329,7330,7340,7348,7353,7368,7370,7398,7400,7412,7419,7463,7489,7493,7566,7574,7581,7604,7621,7622,7630,7683,7692,7697,7703,7827,7850,7918,7925,7931,7948,7952,7975,8009,8045,8056,8087,8115,8117,8129,8135,8142,8168,8170,8229,8248,8272,8331,8347,8422,8430,8432,8449,8461,8464,8515,8522,8602,8631,8646,8651,8659,8683,8749,8752,8784,8789,8797,8800,8882,8885,8898,8908,8911,8929,8968,9027,9034,9059,9161,9162,9196,9206,9229,9248,9285,9300,9318,9325,9347,9391,9397,9406,9421,9443,9459,9463,9503,9540,9542,9549,9574,9601,9608,9609,9634,9638,9645,9715,9745,9771,9802,9805,9832,9866,9869,9942,9952,9957,9964,9975,9997,10024,10061,10085,10090,10112,10145,10166,10174,10204,10245,10250,10265,10283,10292,10294,10316,10326,10338,10344,10347,10350,10377,10379,10390,10420,10440,10447,10454,10463,10479,10489,10512,10516,10518,10530,10565,10576,10578,10587,10635,10646,10655,10662,10671,10717,10727,10732,10740,10761,10764,10765,10795,10828,10867,10876,10945,10954,10967,11028,11046,11078,11081,11098,11102,11111,11121,11141,11153,11182,11223,11234,11250,11252,11270,11271,11299,11338,11350,11394,11395,11410,11419,11423,11468,11470,11506,11535,11551,11565,11581,11589,11606,11615,11634,11637,11638,11674,11686,11713,11725,11741,11775,11788,11806,11819,11840,11841,11888,11924,11962,12021,12027,12029,12056,12060,12064,12072,12091,12094,12120,12139,12146,12150,12227,12239,12250,12251,12258,12276,12282,12326,12335,12362,12363,12367,12407,12413,12438,12455,12483,12502,12541,12551,12556,12563,12589,12606,12615,12626,12661,12668,12690,12694,12719,12722,12730,12731,12774,12792,12809,12813,12910,12921,12957,12966,12971,12998,13012,13022,13029,13063,13094,13098,13103,13120,13137,13139,13140,13159,13169,13170,13183,13195,13221,13222,13224,13239,13253,13334,13346,13384,13423,13436,13445,13478,13505,13552,13566,13574,13586,13591,13641,13661,13703,13724,13744,13771,13814,13830,13837,13847,13856,13893,13898,13929,13940,13951,13982,13984,13993,13999,14001,14044,14047,14065,14074,14077,14092,14122,14133,14152,14155,14174,14200,14230,14238,14241,14267,14281,14367,14388,14444,14459,14471,14474,14484,14528,14550,14551,14562,14591,14605,14643,14648,14708,14735,14752,14764,14780,14879,14911,14915,14952,14956,14958,14973,14981,14983,14985,14998,15026,15093,15184,15208,15220,15283,15351,15356,15360,15363,15375,15399,15422,15446,15448,15548,15561,15576,15593,15605,15726,15746,15755,15794,15803,15814,15868,15876,15884,15902,15928,15929,15947,15949,15953,15972,15974,16010,16029,16034,16068,16094,16160,16209,16233,16255,16268,16274,16276,16294,16355,16371,16386,16389,16400,16404,16418,16426,16438,16447,16460,16465,16482,16500,16509,16510,16528,16533,16538,16559,16579,16591,16616,16642,16667,16683,16687,16705,16759,16768,16782,16815,16873,16885,16893,16910,16922,16929,16934,16942,16949,16950,16953,16963,16965,16969,17013,17048,17079,17096,17099,17109,17123,17160,17179,17197,17207,17404],"18":[9,47,115,151,217,359,393,401,407,408,445,462,503,510,528,538,555,645,652,653,677,717,724,789,840,851,868,916,934,999,1019,1094,1130,1149,1151,1163,1173,1213,1240,1265,1287,1363,1378,1396,1397,1402,1465,1488,1496,1530,1556,1578,1621,1644,1659,1696,1711,1741,1832,1847,1848,1886,1902,1931,1934,1961,2009,2036,2150,2166,2210,2212,2214,2216,2221,2232,2239,2242,2250,2257,2259,2261,2262,2381,2426,2482,2509,2529,2568,2576,2583,2662,2699,2754,2777,2785,2795,2835,2865,2880,2907,2939,3033,3036,3041,3104,3146,3152,3169,3185,3222,3224,3240,3262,3304,3426,3474,3541,3622,3653,3661,3705,3706,3736,3744,3790,3800,3811,3860,3878,3934,3938,3942,3964,4009,4085,4111,4128,4156,4201,4361,4362,4395,4467,4484,4539,4555,4568,4597,4598,4617,4619,4624,4626,4629,4644,4710,4738,4757,4791,4841,4842,4848,4851,4865,4911,4921,4932,4948,5003,5010,5047,5053,5091,5105,5144,5154,5239,5250,5269,5294,5325,5378,5422,5487,5616,5657,5674,5678,5686,5722,5723,5729,5767,5866,5878,5890,5946,5955,5969,6000,6041,6051,6059,6108,6125,6230,6252,6268,6283,6292,6300,6314,6331,6347,6382,6397,6405,6448,6464,6475,6481,6486,6556,6605,6610,6653,6746,6798,6799,6812,6855,6857,6859,6884,6887,6919,6977,7002,7006,7010,7018,7041,7053,7080,7089,7120,7141,7151,7190,7214,7346,7404,7450,7483,7492,7528,7529,7538,7658,7688,7690,7692,7744,7815,7885,7894,7919,7983,7996,8055,8071,8112,8191,8223,8290,8291,8349,8358,8360,8370,8378,8404,8437,8455,8458,8538,8607,8658,8664,8743,8776,8848,8926,8945,8969,9057,9068,9084,9158,9184,9202,9217,9241,9250,9261,9282,9291,9329,9338,9368,9374,9409,9433,9436,9454,9471,9482,9506,9517,9524,9579,9610,9686,9702,9707,9715,9724,9781,9834,9842,9894,9942,9952,9963,9975,10057,10066,10078,10112,10146,10171,10201,10218,10237,10242,10295,10372,10384,10394,10506,10509,10510,10588,10599,10604,10605,10668,10757,10788,10815,10836,10866,10915,10923,10954,10961,10969,10970,11006,11052,11056,11063,11071,11074,11088,11125,11184,11255,11266,11279,11304,11359,11368,11431,11449,11481,11544,11556,11702,11720,11721,11732,11735,11757,11844,11864,11878,11917,11972,11978,11992,12060,12136,12151,12196,12214,12238,12292,12303,12312,12385,12444,12456,12521,12554,12603,12659,12661,12767,12802,12897,12899,12951,12973,13005,13020,13065,13172,13178,13197,13262,13273,13296,13307,13335,13397,13418,13477,13486,13505,13516,13544,13622,13636,13640,13652,13696,13724,13751,13754,13788,13850,13895,13954,13966,14003,14024,14063,14067,14083,14098,14108,14152,14165,14176,14280,14341,14381,14435,14443,14585,14597,14669,14712,14793,14838,14843,14861,14862,14884,14906,14972,15009,15012,15018,15020,15048,15053,15067,15074,15155,15216,15217,15234,15335,15336,15376,15470,15473,15534,15568,15584,15614,15628,15658,15675,15702,15736,15750,15799,15817,15832,15889,15906,15923,16006,16045,16055,16061,16133,16156,16181,16193,16221,16248,16255,16257,16261,16262,16280,16304,16308,16385,16393,16410,16465,16488,16496,16500,16501,16507,16539,16612,16686,16909,16935,16958,16971,17048,17090,17097,17100,17103,17109,17118,17134,17205,17211,17237,17248,17259,17279,17295,17310,17312,17364],"19":[62,172,184,251,302,338,360,548,570,573,574,614,999,1114,1165,1226,1266,1366,1411,1557,1670,1697,1712,1729,1796,1852,1900,1982,2328,2716,2756,2758,2927,3137,3196,3251,3286,3439,3444,3496,3571,3597,3678,3789,3790,3937,4275,4342,4773,4777,4924,4978,5077,5189,5191,5398,5563,5645,5885,5975,5991,6259,6330,6464,6536,6546,6643,6665,6674,6778,6863,6909,6913,7122,7195,7213,7361,7384,7443,7600,7614,7624,7792,7858,7881,7909,7954,8006,8303,8323,8513,8605,8673,8893,8902,8917,8929,8984,9296,9298,9543,9769,10285,10469,10486,10496,10897,10980,11194,11255,11287,11326,11400,11404,11572,11934,12008,12118,12148,12182,12429,12532,12539,13147,13222,13280,13297,13377,13390,13482,13487,13489,13517,13525,13620,13899,13916,14021,14029,14065,14070,14162,14409,14433,14455,14544,14571,14660,14670,14709,14993,15116,15231,15267,15332,15334,15438,15478,15484,15650,15878,15891,16108,16190,16344,16359,16511,16562,16585,16592,16602,16637,16681,16824,16996,17089,17189,17198,17202,17405],"20":[48,90,254,260,405,503,703,1051,1057,1079,1206,1304,1342,1529,1659,2543,2612,2663,2713,2783,3075,3348,3356,3587,3729,3852,4042,4045,4072,4205,4461,4545,4554,4777,4936,5098,5248,5332,5381,5452,5535,5573,5740,6014,6025,6374,6749,6780,6788,6797,7424,7664,7781,7876,7906,7994,8208,8373,8697,8848,9034,9040,9268,9333,9537,9545,10163,10430,10476,10496,10589,10636,10731,10999,11085,11301,11360,11369,11395,11644,11653,12036,12376,12480,12656,12707,13435,13496,13659,13676,13863,13958,14598,15064,15078,15387,15582,15663,15756,15952,16385,16698,16896,17079,17110,17227],"21":[9,33,91,95,175,177,193,236,241,294,370,410,563,566,598,608,616,624,790,847,940,956,1022,1099,1125,1153,1156,1188,1242,1307,1365,1389,1491,1504,1531,1559,1573,1656,1745,1833,1924,2015,2025,2123,2127,2183,2214,2265,2377,2384,2428,2432,2518,2547,2564,2589,2595,2704,2752,2753,2785,2796,2799,2863,2901,2914,2915,2935,2942,2949,2968,2969,2989,3011,3075,3098,3167,3177,3182,3226,3239,3345,3381,3389,3425,3498,3510,3576,3607,3701,3752,3757,3758,3797,3848,3854,3867,3878,3913,3923,3944,3967,3990,4024,4038,4078,4126,4143,4238,4264,4281,4295,4304,4312,4351,4356,4394,4429,4525,4532,4558,4619,4667,4684,4714,4797,4838,4882,4993,5011,5031,5078,5106,5122,5168,5188,5289,5335,5336,5350,5352,5360,5420,5461,5607,5617,5640,5646,5691,5728,5732,5741,5742,5810,5823,5844,5872,5885,5890,5915,5990,6008,6012,6074,6260,6267,6335,6352,6376,6423,6433,6480,6541,6625,6671,6709,6733,6786,6806,6839,6856,6862,6895,6921,6945,6975,6977,7022,7033,7076,7125,7159,7174,7203,7216,7239,7327,7439,7440,7459,7482,7488,7514,7542,7543,7565,7614,7617,7629,7658,7740,7772,7858,7913,7938,7968,7980,8049,8078,8158,8175,8224,8229,8317,8329,8339,8344,8366,8384,8398,8426,8467,8474,8495,8533,8545,8610,8673,8690,8692,8745,8799,8817,8831,8836,8847,8887,8896,8938,8942,8980,9005,9023,9028,9045,9058,9062,9087,9108,9138,9155,9212,9239,9243,9284,9313,9319,9326,9408,9486,9562,9573,9604,9664,9740,9753,9781,9797,9828,9853,9866,9879,9898,9923,9933,9947,10017,10042,10095,10099,10142,10156,10173,10285,10313,10346,10353,10366,10376,10389,10401,10440,10468,10501,10508,10516,10538,10584,10604,10618,10650,10702,10707,10750,10824,10864,10886,11016,11049,11182,11191,11200,11216,11238,11240,11257,11271,11301,11316,11320,11332,11345,11436,11479,11514,11649,11693,11740,11814,11945,12012,12037,12054,12114,12152,12198,12201,12252,12346,12372,12468,12540,12549,12582,12605,12622,12630,12653,12663,12745,12795,12827,12839,12840,12841,12858,12863,12912,12917,12933,12946,12977,12990,13044,13106,13148,13281,13297,13301,13310,13339,13433,13450,13497,13532,13567,13585,13627,13633,13672,13715,13769,13824,13906,13943,13972,13985,13987,14122,14142,14152,14187,14222,14245,14280,14314,14339,14581,14584,14626,14717,14724,14777,14779,14793,14816,14836,14848,14849,14901,14935,14996,15019,15040,15071,15076,15108,15189,15193,15224,15229,15246,15256,15280,15361,15435,15445,15458,15518,15596,15631,15638,15650,15653,15659,15686,15705,15720,15804,15963,15976,15993,16058,16067,16080,16115,16252,16254,16291,16294,16315,16344,16352,16362,16445,16484,16615,16657,16659,16665,16684,16741,16751,16825,16875,16904,16905,16914,16928,17059,17061,17085,17154,17205,17232,17248,17254,17255,17315,17332,17340,17402],"22":[7,35,122,132,142,156,163,177,184,218,286,287,290,291,326,456,459,503,655,696,833,971,986,1030,1052,1115,1142,1166,1175,1194,1205,1237,1243,1258,1284,1345,1389,1428,1460,1529,1602,1631,1729,1759,1776,1811,1839,1841,1868,1894,2012,2026,2049,2117,2132,2162,2184,2222,2233,2356,2440,2445,2460,2476,2501,2511,2596,2680,2684,2686,2716,2755,2769,2818,2823,2938,2968,2971,3035,3039,3049,3058,3202,3247,3266,3270,3338,3381,3430,3448,3491,3501,3548,3674,3681,3707,3713,3719,3739,3760,3795,3798,3988,4162,4181,4183,4228,4300,4403,4426,4440,4507,4557,4685,4706,4806,4916,4982,5258,5303,5326,5389,5410,5462,5491,5627,5656,5809,5828,5849,5855,5902,5951,5984,6012,6130,6154,6172,6196,6222,6258,6295,6355,6407,6461,6486,6533,6560,6616,6619,6625,6703,6763,6772,6795,6849,6932,6948,6955,7016,7110,7131,7135,7201,7293,7307,7318,7333,7340,7353,7380,7489,7521,7526,7548,7591,7724,7757,7768,7794,7798,7873,8032,8092,8161,8276,8291,8293,8329,8363,8380,8395,8465,8511,8520,8590,8827,8916,9039,9168,9180,9187,9237,9290,9304,9391,9413,9473,9489,9640,9731,9788,9847,9870,9883,9905,10030,10101,10164,10174,10179,10189,10232,10246,10273,10285,10301,10323,10341,10397,10406,10527,10552,10571,10798,10858,10890,10898,10990,11078,11279,11437,11482,11605,11623,11698,11710,11733,11736,11894,11944,11963,11971,12055,12088,12123,12287,12315,12321,12339,12343,12373,12386,12388,12392,12437,12456,12473,12575,12583,12636,12663,12742,12806,12855,12983,12990,13019,13049,13052,13106,13158,13188,13227,13354,13504,13523,13577,13609,13793,14016,14071,14085,14187,14197,14272,14318,14424,14507,14514,14546,14569,14647,14738,14744,14757,14786,14815,14894,15019,15054,15083,15186,15284,15340,15395,15425,15464,15531,15605,15711,15737,15778,15787,16075,16146,16254,16367,16378,16388,16510,16511,16575,16625,16629,16691,16789,16870,16960,16969,16999,17025,17157,17180,17203,17226,17251,17260,17281,17305,17363,17407],"23":[3,89,94,135,167,189,588,634,640,641,710,719,831,839,1040,1164,1190,1292,1310,1342,1437,1484,1493,1528,1543,1616,1639,2000,2009,2018,2054,2060,2087,2141,2160,2253,2410,2530,2587,2596,2768,2812,2897,3024,3035,3101,3239,3281,3366,3394,3480,3483,3544,3618,3813,3852,3877,4047,4182,4245,4257,4318,4352,4433,4436,4686,4842,4871,4930,4956,5012,5234,5247,5289,5350,5371,5391,5392,5420,5536,5565,5567,5594,5643,5663,5765,5806,5855,5986,6099,6130,6249,6326,6435,6607,6611,6639,6687,6833,6880,6910,6937,6983,7257,7279,7331,7366,7367,7409,7418,7445,7497,7503,7630,7635,7669,7832,8155,8191,8195,8319,8445,8503,8562,8567,8664,8691,8804,8834,8872,8919,9004,9007,9028,9206,9239,9348,9409,9417,9708,9760,9788,9831,9910,10034,10194,10214,10218,10341,10351,10352,10357,10470,10497,10508,10615,10617,10648,10651,10786,10838,10855,10924,11060,11082,11121,11156,11166,11281,11317,11367,11429,11499,11503,11716,11785,11792,11874,11974,12009,12011,12021,12054,12060,12098,12228,12253,12256,12314,12349,12352,12445,12558,12561,12578,12656,12709,12807,12853,12862,12878,12883,12904,12933,12954,12975,13199,13328,13352,13357,13384,13410,13674,13676,13726,13790,13979,14093,14103,14128,14238,14251,14305,14547,14549,14607,14680,14704,14735,14756,14811,14841,14965,15052,15054,15078,15136,15151,15238,15358,15402,15415,15487,15627,15710,15757,15846,15847,16129,16142,16176,16253,16284,16443,16460,16518,16866,16983,17004,17066,17131,17209,17211,17219,17340],"24":[694,771,911,949,1404,1618,1888,1903,2290,2612,2801,3022,3331,3607,3892,4168,4471,4629,4842,5260,5736,6398,7255,7370,7559,8233,8356,8707,8801,9234,9774,10113,10197,10242,10463,10648,10925,11600,11720,12457,12670,12701,13421,13683,14112,14203,14376,14399,14474,14558,15065,15645,15668,15689,16333,17005],"25":[57,110,127,142,168,234,330,416,447,470,670,675,730,903,932,943,967,971,977,978,984,994,1045,1049,1054,1125,1219,1232,1286,1317,1366,1395,1411,1431,1584,1610,1647,1743,1754,1765,1780,1792,1809,1846,1848,1909,1922,2006,2019,2189,2219,2254,2278,2298,2339,2438,2448,2473,2484,2556,2595,2717,2766,2800,2818,2886,2914,2992,3090,3093,3182,3267,3311,3323,3359,3424,3446,3447,3605,3677,3720,3857,3995,4022,4029,4073,4097,4111,4155,4204,4263,4268,4272,4433,4460,4477,4509,4552,4585,4681,4710,4847,4848,4863,4957,4978,4994,5085,5233,5257,5313,5322,5325,5412,5436,5452,5534,5559,5577,5600,5602,5642,5821,5841,5957,6076,6120,6137,6158,6295,6304,6491,6567,6622,6743,6862,6874,6886,7001,7038,7077,7163,7281,7344,7368,7402,7421,7464,7534,7579,7641,7758,7805,7807,7837,7881,7907,8437,8471,8504,8517,8544,8604,8618,8628,8727,8753,8756,8783,8820,8868,8894,8943,8978,9011,9026,9027,9031,9046,9109,9318,9374,9390,9473,9538,9591,9652,9672,9680,9689,9691,9973,10065,10200,10239,10240,10253,10276,10346,10350,10371,10461,10463,10575,10626,10657,10670,10725,10843,10858,10881,10930,11118,11158,11190,11207,11239,11267,11299,11423,11557,11651,11745,11826,11912,11950,11959,12049,12158,12166,12236,12286,12316,12553,12611,12656,12725,12757,12774,12802,12882,12947,13013,13028,13068,13074,13112,13122,13230,13268,13361,13431,13492,13583,13595,13660,13684,13833,13932,13955,13959,13973,14043,14066,14087,14185,14219,14279,14403,14407,14414,14440,14491,14502,14551,14671,14677,14767,14772,14773,14839,14915,14935,15069,15093,15111,15125,15145,15204,15289,15302,15343,15367,15405,15413,15465,15569,15604,15697,15787,15813,15902,15929,15934,16023,16030,16035,16050,16051,16082,16091,16149,16187,16315,16374,16386,16407,16468,16535,16544,16570,16660,16845,16897,16928,17051,17058,17067,17086,17121,17251,17350],"26":[32,58,83,104,113,186,212,264,265,280,282,360,364,383,392,523,536,552,581,584,602,615,652,662,677,689,697,711,743,759,774,794,804,818,826,836,949,958,965,990,1003,1008,1048,1094,1136,1140,1144,1160,1174,1203,1216,1220,1268,1286,1290,1304,1372,1382,1407,1501,1518,1520,1531,1576,1597,1611,1661,1692,1715,1734,1774,1854,1863,1872,1882,1896,1927,1970,2030,2096,2206,2220,2239,2240,2258,2339,2385,2437,2449,2568,2584,2621,2628,2666,2709,2734,2739,2789,2806,2841,2847,2871,2922,2940,2991,3016,3028,3029,3041,3152,3183,3220,3322,3323,3351,3371,3405,3420,3478,3480,3546,3569,3643,3647,3737,3763,3863,3866,3871,3884,3885,3903,3908,3916,3964,3971,3988,3990,4006,4028,4061,4160,4203,4302,4326,4371,4393,4394,4425,4432,4588,4606,4677,4707,4735,4772,4853,4862,4872,4886,4947,4980,4992,5010,5012,5138,5163,5178,5227,5234,5262,5263,5324,5349,5374,5390,5478,5480,5494,5524,5579,5580,5640,5661,5713,5766,5791,5878,5996,6001,6069,6088,6117,6128,6211,6226,6261,6264,6267,6369,6394,6395,6405,6435,6515,6619,6622,6667,6735,6748,6838,6875,6910,6939,7003,7023,7085,7120,7128,7198,7250,7265,7329,7370,7439,7478,7567,7574,7630,7683,7693,7726,7738,7745,7820,7826,7831,7840,7842,7873,7880,7882,7889,7917,7919,7928,7954,7981,8035,8074,8126,8216,8286,8297,8357,8369,8419,8466,8482,8494,8501,8537,8540,8664,8673,8686,8803,8827,8853,8877,8879,8915,8935,9032,9046,9071,9124,9164,9236,9287,9301,9484,9566,9654,9660,9726,9737,9770,9779,9861,9965,9971,10161,10163,10178,10218,10268,10295,10332,10333,10447,10476,10501,10518,10520,10562,10622,10661,10744,10753,10800,10892,10897,10904,10917,11018,11082,11155,11162,11210,11247,11250,11262,11265,11280,11321,11348,11403,11435,11463,11493,11526,11571,11574,11627,11707,11750,11773,11798,11828,11874,11909,11929,11937,11952,11966,11996,12010,12030,12096,12099,12192,12196,12227,12269,12402,12418,12427,12444,12458,12476,12542,12569,12573,12578,12594,12654,12700,12733,12842,12846,12887,12889,12953,12970,12976,12978,13027,13062,13075,13077,13130,13133,13162,13193,13247,13284,13286,13350,13398,13404,13415,13483,13507,13530,13578,13585,13616,13716,13740,13780,13796,13815,13871,13922,13931,13955,13972,13987,14094,14110,14126,14148,14282,14385,14397,14420,14450,14451,14543,14553,14566,14569,14617,14645,14654,14748,14878,14898,14919,14925,14926,14963,15008,15066,15080,15119,15144,15181,15195,15219,15280,15316,15354,15382,15387,15457,15481,15510,15521,15526,15548,15551,15618,15620,15633,15670,15677,15691,15707,15711,15803,15807,15878,15883,15973,16031,16059,16132,16135,16146,16182,16204,16217,16270,16275,16293,16305,16361,16379,16399,16415,16433,16576,16709,16756,16769,16774,16787,16827,16841,16877,16878,16879,16887,16922,16929,16934,16944,17002,17039,17072,17107,17177,17187,17232,17264,17279,17319,17343,17344,17354,17355],"27":[34,37,65,87,97,125,129,163,184,200,234,257,259,293,301,310,341,354,403,415,432,435,447,466,492,513,558,649,706,720,732,746,766,772,797,821,826,884,886,890,985,990,999,1003,1006,1045,1060,1088,1094,1105,1115,1135,1154,1178,1180,1200,1204,1206,1216,1227,1229,1253,1265,1301,1315,1322,1348,1366,1489,1500,1547,1636,1640,1670,1699,1701,1721,1731,1813,1817,1833,1849,1860,1919,1937,1941,1964,1983,1989,2003,2023,2025,2032,2053,2060,2065,2070,2081,2085,2088,2093,2116,2125,2204,2219,2283,2309,2374,2378,2381,2438,2474,2532,2552,2583,2587,2590,2650,2655,2676,2678,2690,2693,2698,2705,2723,2770,2799,2807,2815,2851,2873,2905,2942,2967,3031,3058,3111,3136,3150,3175,3176,3189,3211,3214,3269,3296,3304,3319,3337,3341,3351,3372,3413,3418,3471,3556,3576,3594,3618,3639,3654,3660,3697,3711,3772,3797,3799,3847,3851,3861,3897,3934,3935,3969,4000,4046,4056,4074,4091,4125,4160,4169,4192,4201,4211,4214,4229,4236,4247,4251,4263,4281,4355,4367,4370,4389,4404,4458,4473,4487,4498,4538,4569,4600,4612,4631,4672,4676,4686,4709,4719,4752,4778,4785,4821,4842,4879,4935,4942,4946,4992,5030,5033,5077,5079,5087,5107,5210,5220,5223,5232,5249,5277,5282,5292,5295,5355,5472,5486,5498,5506,5520,5522,5552,5577,5603,5627,5635,5679,5682,5707,5712,5715,5742,5745,5760,5765,5811,5849,5863,5885,5892,5894,5921,5931,5940,6029,6048,6076,6086,6173,6174,6190,6193,6262,6285,6426,6486,6488,6512,6520,6532,6545,6547,6599,6628,6645,6651,6654,6673,6682,6716,6817,6831,6900,6906,6926,6928,6942,6948,6983,7019,7051,7062,7108,7144,7217,7235,7240,7267,7276,7307,7341,7351,7353,7355,7359,7367,7425,7457,7464,7487,7497,7526,7533,7599,7600,7612,7636,7669,7675,7702,7706,7707,7809,7831,7840,7870,7871,7885,7888,7893,7932,7970,7978,7984,7987,7989,8020,8069,8108,8152,8155,8250,8268,8275,8296,8308,8315,8404,8405,8410,8505,8514,8550,8561,8571,8575,8586,8589,8596,8601,8617,8710,8729,8805,8807,8811,8815,8818,8837,8882,8913,8921,8935,8938,8939,8977,8980,8982,8990,8999,9090,9115,9123,9145,9148,9156,9182,9217,9238,9244,9246,9304,9331,9333,9341,9352,9430,9445,9465,9479,9494,9511,9513,9530,9549,9554,9565,9646,9649,9697,9715,9745,9778,9819,9830,9832,9834,9882,9916,9935,9945,9968,9999,10002,10025,10035,10038,10048,10051,10094,10116,10134,10148,10192,10205,10233,10247,10254,10270,10314,10323,10345,10357,10378,10467,10523,10583,10609,10629,10636,10658,10683,10718,10775,10779,10783,10815,10833,10850,10895,10902,10904,10938,10940,10946,10982,11040,11068,11089,11118,11145,11159,11187,11196,11222,11240,11286,11294,11382,11422,11424,11427,11449,11464,11497,11500,11510,11517,11535,11560,11562,11566,11579,11599,11611,11628,11630,11641,11767,11830,11841,11842,11894,11896,11900,11923,11961,11970,11972,12037,12050,12086,12126,12173,12174,12199,12249,12254,12255,12259,12267,12268,12304,12321,12374,12458,12493,12505,12512,12542,12544,12573,12597,12599,12619,12636,12691,12700,12745,12754,12756,12771,12780,12796,12810,12830,12902,12904,12906,12913,12945,12959,13001,13061,13074,13077,13124,13168,13180,13183,13204,13206,13235,13256,13306,13327,13358,13383,13406,13417,13442,13450,13502,13513,13517,13540,13543,13561,13600,13604,13626,13640,13652,13696,13713,13720,13733,13737,13781,13786,13815,13876,13885,13911,13951,13966,13998,14007,14022,14056,14077,14102,14130,14162,14164,14250,14252,14262,14316,14378,14383,14408,14413,14426,14499,14510,14546,14573,14588,14601,14609,14703,14707,14752,14782,14805,14870,14873,14883,14940,14973,14980,14983,15001,15013,15038,15118,15120,15133,15138,15142,15143,15146,15148,15162,15164,15213,15233,15238,15262,15265,15273,15276,15286,15319,15353,15361,15388,15393,15396,15402,15453,15456,15466,15473,15517,15533,15537,15563,15589,15602,15609,15655,15770,15772,15774,15793,15820,15844,15849,15875,15890,15926,15929,15965,15967,16020,16031,16035,16113,16135,16200,16208,16229,16267,16274,16306,16320,16374,16389,16429,16497,16519,16574,16588,16610,16612,16620,16623,16655,16656,16667,16728,16772,16818,16819,16845,16869,16873,16908,16917,16969,17006,17091,17121,17186,17234,17242,17276,17301,17332,17338,17346,17389],"28":[6,20,21,27,32,37,62,75,91,101,163,186,196,222,223,268,313,326,353,375,378,381,384,391,406,420,447,455,457,462,534,547,556,560,580,611,615,694,744,759,769,788,837,839,866,868,874,875,877,921,933,940,969,978,980,1008,1011,1012,1044,1065,1083,1093,1109,1120,1248,1274,1294,1304,1307,1337,1354,1357,1387,1428,1442,1449,1454,1467,1472,1489,1507,1508,1521,1543,1547,1558,1570,1578,1598,1683,1688,1690,1726,1791,1816,1818,1855,1860,1872,1904,1999,2007,2015,2016,2026,2044,2045,2052,2082,2087,2133,2137,2139,2142,2181,2187,2212,2222,2235,2250,2254,2268,2271,2283,2322,2344,2356,2361,2362,2384,2405,2424,2444,2474,2493,2508,2528,2568,2584,2590,2605,2610,2630,2635,2641,2646,2677,2709,2712,2720,2730,2745,2750,2762,2788,2802,2831,2862,2899,2912,2920,2929,2935,2972,2987,3029,3060,3106,3188,3191,3196,3261,3267,3269,3273,3295,3301,3338,3341,3352,3366,3373,3377,3417,3429,3462,3467,3470,3478,3509,3514,3545,3557,3560,3572,3598,3604,3643,3649,3667,3752,3775,3809,3811,3822,3835,3836,3872,3926,3970,4028,4098,4099,4125,4131,4143,4210,4222,4223,4264,4272,4278,4305,4308,4319,4371,4413,4463,4476,4482,4507,4511,4525,4536,4538,4566,4596,4605,4646,4683,4699,4704,4710,4722,4731,4758,4783,4804,4813,4816,4846,4866,4934,4950,4962,4969,4994,5062,5088,5132,5152,5319,5328,5333,5350,5379,5422,5440,5513,5531,5533,5535,5571,5597,5640,5641,5651,5703,5728,5731,5758,5761,5769,5788,5810,5812,5829,5898,5900,5960,5979,5991,6010,6025,6030,6066,6081,6116,6134,6137,6147,6168,6172,6194,6196,6208,6231,6251,6253,6263,6281,6292,6308,6322,6351,6380,6409,6415,6440,6444,6461,6475,6493,6533,6535,6555,6570,6597,6599,6610,6627,6634,6665,6686,6698,6728,6771,6793,6843,6858,6897,6909,6950,6956,6968,7026,7030,7037,7042,7056,7071,7088,7097,7123,7176,7198,7230,7279,7285,7334,7335,7336,7365,7388,7408,7416,7431,7444,7454,7475,7481,7573,7582,7587,7604,7609,7617,7635,7657,7669,7700,7728,7732,7733,7755,7793,7796,7806,7819,7911,7916,7917,7939,7962,7974,7987,7998,8012,8020,8026,8056,8074,8087,8089,8095,8100,8136,8246,8249,8275,8292,8302,8365,8379,8403,8426,8438,8442,8469,8471,8473,8502,8527,8550,8570,8595,8621,8635,8707,8731,8777,8778,8787,8812,8821,8829,8836,8843,8859,8910,8913,8930,8939,8945,8964,8965,8975,8979,8995,8998,9033,9042,9046,9047,9053,9069,9074,9090,9093,9103,9111,9158,9182,9191,9196,9200,9254,9258,9288,9305,9327,9374,9375,9400,9403,9413,9457,9463,9495,9584,9597,9660,9690,9752,9761,9762,9775,9793,9842,9863,9872,9884,9904,9914,9923,9937,9954,9985,9988,10039,10095,10098,10121,10141,10155,10174,10197,10198,10218,10223,10230,10231,10264,10286,10296,10299,10326,10342,10358,10370,10396,10444,10459,10468,10471,10482,10532,10544,10552,10563,10577,10595,10596,10604,10613,10633,10646,10677,10680,10685,10737,10756,10811,10821,10829,10833,10852,10882,10902,10911,10917,10933,10953,10965,10997,11014,11033,11067,11077,11166,11183,11188,11206,11216,11256,11261,11271,11285,11298,11316,11329,11341,11360,11395,11415,11434,11461,11480,11514,11518,11537,11539,11548,11588,11589,11620,11642,11648,11675,11678,11701,11702,11703,11705,11706,11708,11711,11734,11753,11764,11788,11799,11823,11845,11920,11924,11950,12044,12047,12061,12085,12092,12112,12134,12137,12202,12211,12230,12235,12247,12264,12270,12308,12317,12373,12386,12411,12439,12463,12479,12491,12520,12533,12549,12556,12592,12614,12632,12662,12665,12678,12683,12688,12691,12695,12737,12768,12813,12815,12818,12820,12822,12830,12845,12847,12864,12868,12874,12878,12890,12940,12946,12955,12957,13003,13036,13041,13058,13083,13149,13162,13187,13190,13194,13215,13234,13238,13239,13264,13282,13287,13292,13348,13362,13375,13382,13398,13417,13420,13423,13434,13441,13479,13485,13554,13559,13569,13589,13639,13643,13651,13653,13654,13670,13699,13717,13747,13818,13842,13851,13888,13901,13904,13910,13942,13943,13947,13950,13968,14005,14014,14034,14075,14087,14100,14123,14146,14159,14163,14183,14187,14212,14224,14230,14254,14280,14329,14354,14365,14401,14404,14417,14436,14449,14455,14475,14489,14512,14516,14578,14585,14589,14590,14618,14637,14646,14648,14675,14736,14770,14950,14965,14970,15010,15018,15030,15039,15040,15045,15051,15116,15119,15139,15144,15195,15230,15237,15251,15262,15272,15292,15306,15333,15348,15365,15371,15445,15460,15462,15498,15502,15526,15604,15607,15608,15613,15626,15637,15639,15661,15664,15671,15744,15746,15757,15764,15785,15789,15797,15844,15862,15876,15909,15937,15947,15949,16021,16056,16077,16103,16125,16126,16129,16152,16184,16187,16195,16269,16274,16294,16297,16302,16382,16397,16412,16450,16498,16515,16582,16588,16595,16628,16651,16689,16691,16700,16765,16772,16791,16799,16810,16818,16824,16836,16914,16920,16934,16994,17001,17020,17047,17064,17087,17090,17096,17108,17114,17144,17154,17158,17193,17197,17213,17238,17251,17276,17297,17339,17388,17399],"29":[73,84,90,100,163,166,182,189,203,209,224,236,244,274,288,289,303,339,340,348,361,363,375,387,406,439,456,480,577,602,610,621,623,658,701,703,710,721,748,758,759,776,784,823,840,855,860,871,914,926,955,966,1029,1037,1124,1165,1171,1187,1194,1215,1237,1257,1266,1277,1304,1386,1398,1414,1420,1465,1474,1518,1544,1556,1576,1579,1622,1643,1644,1671,1691,1735,1772,1780,1783,1813,1826,1840,1870,1895,1914,1922,1926,1930,1941,1985,2029,2032,2084,2092,2108,2136,2149,2154,2179,2202,2218,2246,2251,2291,2292,2297,2298,2316,2336,2370,2421,2457,2467,2520,2529,2571,2618,2627,2628,2689,2716,2734,2787,2800,2835,2838,2844,2853,2900,2963,2966,2972,2992,3003,3018,3062,3099,3121,3124,3140,3167,3187,3197,3213,3230,3233,3304,3318,3360,3397,3408,3412,3444,3460,3501,3506,3537,3560,3565,3615,3623,3631,3686,3729,3759,3784,3785,3790,3802,3818,3823,3824,3826,3828,3833,3859,3866,3872,3878,3892,3940,3943,3945,3946,3963,3973,3988,4006,4009,4012,4016,4086,4087,4101,4102,4104,4117,4140,4197,4246,4273,4283,4296,4316,4336,4343,4345,4379,4439,4446,4448,4494,4532,4537,4538,4546,4555,4568,4636,4662,4703,4704,4731,4746,4749,4759,4829,4841,4861,4868,4896,4899,4927,4935,4963,5008,5012,5016,5075,5114,5135,5149,5171,5205,5246,5256,5262,5280,5286,5289,5301,5361,5369,5390,5423,5429,5435,5442,5468,5473,5499,5525,5528,5540,5544,5589,5591,5603,5611,5619,5620,5632,5680,5693,5699,5730,5759,5834,5840,5844,5946,5978,6030,6061,6069,6075,6080,6081,6108,6136,6169,6175,6197,6207,6228,6243,6250,6261,6294,6318,6334,6335,6356,6366,6372,6379,6411,6418,6456,6467,6481,6503,6520,6533,6537,6565,6586,6588,6607,6632,6639,6649,6652,6655,6658,6664,6672,6677,6678,6708,6713,6745,6760,6775,6823,6836,6849,6895,6916,6939,6950,6976,6978,6981,6990,7061,7064,7069,7073,7096,7100,7145,7198,7217,7228,7263,7283,7297,7327,7342,7353,7361,7377,7385,7391,7402,7477,7502,7509,7522,7543,7546,7553,7565,7566,7567,7592,7617,7626,7646,7672,7681,7704,7712,7716,7727,7741,7780,7782,7785,7823,7845,7847,7859,7892,7922,7932,7936,7952,7978,7980,7997,8002,8013,8019,8034,8036,8043,8051,8061,8066,8093,8121,8137,8179,8198,8199,8214,8240,8244,8264,8265,8274,8314,8352,8368,8412,8416,8429,8440,8452,8464,8489,8491,8528,8548,8575,8603,8619,8621,8639,8674,8705,8754,8764,8769,8778,8782,8783,8794,8870,8883,8886,8892,8917,8953,8970,8976,9001,9009,9021,9104,9109,9127,9170,9191,9226,9234,9294,9339,9373,9376,9379,9391,9398,9448,9452,9461,9466,9467,9474,9482,9565,9566,9576,9590,9609,9610,9648,9654,9667,9686,9717,9720,9736,9738,9741,9749,9768,9772,9821,9828,9867,9915,9922,9952,9984,10003,10032,10052,10070,10129,10151,10177,10227,10236,10237,10258,10267,10294,10316,10320,10339,10351,10352,10374,10393,10396,10415,10422,10426,10456,10481,10482,10488,10494,10546,10595,10614,10621,10629,10641,10649,10678,10691,10712,10714,10721,10730,10751,10814,10840,10893,10896,10925,10937,10967,10986,10988,10991,10997,11013,11055,11060,11072,11082,11142,11144,11148,11164,11172,11180,11219,11224,11239,11241,11244,11254,11307,11321,11328,11350,11441,11444,11447,11456,11474,11551,11587,11608,11669,11673,11675,11680,11745,11765,11787,11789,11802,11815,11828,11841,11861,11876,11888,11916,11930,11965,11971,12022,12030,12033,12045,12066,12079,12093,12094,12152,12158,12163,12180,12188,12226,12231,12237,12247,12268,12309,12330,12355,12387,12394,12398,12445,12457,12488,12496,12505,12510,12521,12533,12559,12588,12623,12624,12636,12652,12670,12697,12723,12724,12738,12745,12749,12759,12761,12762,12765,12770,12777,12790,12823,12844,12848,12871,12878,12904,12919,12928,12938,12951,12965,12967,12979,12999,13053,13066,13087,13134,13158,13214,13233,13234,13268,13285,13291,13337,13346,13351,13352,13356,13370,13375,13432,13439,13443,13469,13497,13510,13523,13527,13529,13558,13628,13690,13698,13701,13721,13758,13760,13762,13766,13769,13827,13857,13865,13871,13890,13905,13921,13940,13953,13957,13965,13972,13973,13999,14084,14111,14115,14145,14146,14149,14160,14162,14171,14174,14177,14203,14238,14249,14260,14261,14275,14290,14300,14304,14309,14326,14327,14353,14363,14373,14376,14386,14397,14407,14448,14487,14575,14586,14612,14625,14630,14642,14659,14696,14743,14750,14753,14775,14798,14807,14835,14841,14860,14862,14864,14867,14871,14876,14886,14887,14930,15070,15077,15092,15108,15111,15133,15159,15160,15170,15210,15214,15236,15238,15284,15352,15366,15387,15389,15390,15414,15430,15431,15452,15477,15479,15490,15493,15503,15529,15530,15552,15556,15557,15578,15590,15591,15593,15603,15649,15658,15674,15696,15751,15758,15795,15798,15839,15842,15846,15857,15860,15866,15870,15876,15888,15901,15902,15903,15918,15987,16028,16052,16069,16077,16088,16089,16092,16096,16104,16126,16128,16132,16145,16151,16172,16180,16181,16206,16207,16211,16231,16232,16246,16275,16283,16342,16359,16384,16403,16416,16443,16447,16455,16525,16530,16562,16572,16575,16579,16602,16623,16675,16690,16699,16709,16718,16722,16732,16748,16757,16781,16819,16847,16858,16868,16874,16883,16907,16921,16945,16974,16976,16978,16981,16989,17019,17026,17043,17067,17077,17078,17084,17092,17107,17112,17121,17140,17163,17175,17176,17193,17196,17206,17218,17227,17270,17283,17286,17298,17312,17321,17336,17363,17364,17388],"30":[20,58,66,77,81,125,134,143,152,196,234,279,282,283,326,327,334,339,388,390,393,404,440,450,454,465,469,475,495,499,503,514,524,553,582,599,618,644,668,670,690,695,699,702,734,735,747,767,771,840,850,854,864,894,908,913,916,948,967,976,1003,1009,1042,1077,1129,1140,1150,1167,1184,1196,1202,1204,1206,1211,1212,1228,1249,1264,1265,1273,1275,1290,1291,1322,1344,1352,1403,1545,1566,1571,1576,1597,1653,1712,1738,1740,1770,1816,1860,1878,1889,1895,1897,1920,1922,1942,2035,2048,2105,2117,2126,2135,2157,2165,2171,2205,2275,2277,2281,2283,2396,2431,2473,2490,2522,2533,2557,2573,2630,2635,2639,2651,2676,2694,2695,2705,2737,2759,2777,2781,2785,2791,2798,2820,2856,2868,2873,2897,2904,2910,2913,2965,3005,3022,3034,3056,3098,3101,3132,3163,3167,3227,3235,3259,3265,3268,3312,3319,3373,3413,3453,3454,3479,3480,3513,3557,3563,3567,3597,3603,3613,3618,3628,3662,3691,3753,3791,3843,3845,3883,3904,3938,3942,3946,3977,3983,4026,4039,4086,4096,4124,4163,4180,4246,4336,4337,4345,4374,4383,4387,4400,4403,4414,4416,4429,4430,4437,4441,4486,4497,4529,4560,4596,4625,4634,4642,4660,4668,4692,4697,4712,4713,4739,4748,4808,4841,4850,4861,4870,4896,4897,4910,4925,4927,4939,4945,4984,4992,5016,5025,5035,5064,5068,5096,5109,5121,5141,5199,5217,5229,5247,5283,5299,5315,5318,5322,5327,5354,5423,5425,5466,5486,5498,5499,5517,5544,5545,5549,5553,5580,5606,5631,5689,5708,5722,5728,5739,5769,5786,5787,5830,5867,5877,5887,5905,5931,5948,5949,5968,5969,6000,6015,6021,6056,6058,6064,6124,6147,6156,6181,6217,6220,6307,6361,6365,6379,6451,6516,6556,6566,6573,6576,6592,6600,6611,6640,6652,6655,6670,6716,6717,6747,6752,6782,6887,6888,6895,6913,6914,6924,6955,6965,6978,6995,7008,7020,7041,7052,7061,7062,7098,7103,7104,7116,7122,7149,7162,7163,7209,7221,7224,7242,7270,7276,7301,7339,7386,7433,7483,7527,7533,7541,7543,7562,7582,7591,7599,7670,7677,7682,7709,7722,7729,7741,7766,7775,7798,7860,7863,7876,7888,7906,7949,7964,8006,8012,8021,8062,8075,8106,8114,8119,8124,8126,8145,8164,8168,8188,8214,8230,8264,8309,8322,8324,8330,8346,8379,8417,8421,8423,8426,8466,8467,8470,8482,8483,8484,8524,8538,8569,8609,8724,8729,8767,8800,8807,8809,8811,8845,8897,8933,8938,8980,9000,9006,9076,9120,9121,9128,9161,9162,9182,9200,9230,9234,9254,9274,9294,9337,9349,9356,9369,9392,9416,9427,9431,9460,9520,9521,9536,9549,9551,9578,9581,9591,9613,9623,9627,9640,9668,9707,9769,9778,9781,9785,9801,9803,9804,9809,9839,9852,9863,9876,9911,9940,9951,9968,9982,10011,10015,10034,10067,10072,10096,10109,10119,10122,10125,10132,10138,10156,10176,10182,10195,10198,10199,10209,10238,10245,10344,10346,10376,10390,10396,10403,10412,10424,10496,10508,10515,10532,10539,10601,10612,10654,10666,10678,10689,10712,10719,10759,10760,10792,10822,10840,10862,10904,10905,10953,10986,11004,11025,11028,11058,11066,11071,11087,11092,11144,11150,11160,11197,11203,11219,11238,11254,11275,11319,11358,11359,11432,11441,11471,11481,11483,11499,11512,11513,11535,11573,11591,11593,11607,11651,11671,11672,11714,11727,11732,11747,11795,11818,11822,11834,11871,11890,11900,11904,11910,11932,11934,11957,11972,11975,11983,11989,12017,12024,12032,12043,12053,12092,12099,12137,12140,12166,12215,12224,12254,12284,12286,12308,12348,12381,12392,12395,12430,12438,12442,12461,12493,12494,12500,12528,12546,12561,12580,12623,12659,12665,12684,12708,12709,12721,12725,12747,12749,12753,12790,12820,12827,12846,12847,12872,12882,12895,12897,12907,12923,12926,12929,12936,12949,12957,12958,12982,12997,13012,13020,13034,13038,13052,13056,13063,13103,13120,13130,13131,13134,13140,13152,13156,13182,13187,13211,13220,13300,13302,13319,13357,13365,13373,13386,13401,13402,13423,13465,13498,13501,13507,13520,13535,13571,13595,13612,13659,13671,13680,13695,13709,13711,13794,13839,13899,13920,13969,13973,14002,14037,14145,14166,14181,14210,14214,14236,14259,14314,14324,14359,14364,14381,14392,14398,14412,14423,14426,14442,14454,14457,14464,14483,14487,14531,14545,14549,14558,14563,14588,14611,14612,14629,14634,14660,14670,14673,14713,14715,14723,14779,14799,14805,14871,14879,14899,14900,14956,14965,14975,14980,14986,14994,15007,15016,15052,15058,15060,15065,15067,15093,15112,15125,15139,15204,15205,15207,15211,15213,15253,15257,15258,15284,15290,15385,15399,15404,15417,15511,15517,15545,15558,15581,15591,15649,15661,15671,15732,15782,15791,15795,15871,15874,15878,15932,15972,15993,16008,16013,16036,16042,16088,16134,16141,16146,16183,16233,16239,16308,16342,16404,16435,16470,16482,16486,16506,16529,16557,16561,16582,16610,16629,16680,16682,16719,16725,16788,16807,16819,16823,16868,16871,16889,16910,16971,16979,16989,16998,17039,17052,17092,17113,17143,17153,17162,17224,17294,17305,17309,17319,17341,17352,17367,17377,17379,17392],"31":[3,30,58,109,112,153,163,182,184,230,231,240,253,260,271,279,293,305,318,338,347,416,446,453,461,472,579,584,649,652,656,693,705,706,711,720,742,747,764,769,799,805,809,817,822,829,849,873,888,913,940,965,968,976,1005,1023,1026,1029,1053,1058,1075,1083,1097,1118,1149,1164,1171,1177,1178,1200,1205,1211,1218,1238,1256,1291,1293,1321,1333,1363,1399,1408,1417,1443,1447,1449,1484,1570,1583,1591,1604,1677,1680,1694,1704,1709,1717,1743,1816,1832,1837,1838,1855,1869,1877,1900,1905,1922,1929,1962,1967,2001,2014,2039,2073,2101,2119,2135,2204,2245,2256,2267,2285,2297,2340,2368,2372,2373,2375,2382,2390,2393,2407,2467,2471,2480,2483,2484,2512,2524,2525,2533,2539,2575,2579,2581,2604,2609,2638,2662,2668,2677,2706,2710,2758,2778,2786,2794,2818,2834,2838,2858,2863,2893,2902,2935,2938,2964,3082,3118,3137,3172,3185,3229,3237,3253,3300,3306,3349,3374,3380,3405,3425,3445,3460,3476,3481,3534,3538,3556,3562,3618,3620,3642,3657,3676,3680,3687,3697,3698,3740,3749,3760,3815,3826,3860,3881,3937,3953,3968,3985,3986,3991,4004,4006,4012,4013,4059,4081,4113,4134,4145,4155,4160,4174,4195,4233,4238,4311,4313,4345,4361,4366,4377,4380,4383,4387,4390,4439,4463,4472,4531,4537,4578,4589,4590,4599,4608,4618,4630,4649,4655,4659,4660,4675,4682,4716,4737,4756,4781,4791,4795,4822,4865,4868,4872,4892,4908,4910,4927,4931,4957,4989,4994,5077,5081,5095,5101,5104,5105,5120,5174,5179,5211,5257,5260,5264,5298,5320,5345,5346,5396,5408,5424,5455,5466,5467,5472,5474,5484,5486,5492,5502,5515,5533,5547,5608,5623,5642,5645,5657,5676,5681,5695,5714,5747,5765,5778,5787,5798,5815,5832,5844,5852,5858,5863,5897,5914,5915,5963,5975,5995,6001,6095,6117,6118,6164,6238,6249,6284,6310,6317,6341,6370,6421,6427,6502,6563,6586,6633,6689,6694,6758,6807,6850,6853,6866,6915,6965,6991,7038,7065,7073,7091,7105,7142,7160,7168,7178,7194,7208,7214,7277,7299,7332,7333,7372,7387,7420,7431,7434,7454,7489,7511,7539,7572,7581,7601,7606,7613,7632,7646,7693,7739,7740,7750,7771,7793,7798,7825,7896,7911,7928,7941,7968,7997,8021,8028,8032,8038,8041,8059,8074,8084,8108,8165,8175,8180,8215,8237,8243,8292,8307,8359,8402,8413,8415,8447,8480,8483,8496,8524,8554,8580,8601,8637,8646,8675,8680,8707,8712,8718,8719,8725,8748,8749,8772,8787,8788,8800,8818,8832,8834,8837,8885,8905,8912,8915,8925,8935,8955,8965,9001,9013,9048,9057,9111,9112,9143,9183,9192,9193,9198,9214,9219,9235,9281,9282,9284,9292,9320,9339,9379,9381,9386,9391,9481,9483,9519,9533,9594,9616,9624,9633,9635,9661,9667,9685,9691,9715,9719,9730,9766,9809,9817,9819,9828,9832,9855,9877,9882,9913,9915,9917,9921,9926,9933,9942,9951,9961,9985,10016,10051,10052,10082,10085,10091,10120,10131,10180,10208,10209,10234,10242,10250,10255,10326,10357,10361,10431,10438,10440,10489,10498,10507,10509,10534,10560,10598,10632,10643,10653,10662,10685,10686,10699,10714,10732,10760,10795,10816,10844,10848,10864,10887,10904,10958,10998,11094,11106,11118,11131,11177,11203,11206,11208,11213,11216,11242,11268,11274,11278,11289,11316,11326,11334,11348,11355,11359,11361,11365,11370,11375,11395,11435,11441,11442,11453,11470,11479,11503,11527,11548,11558,11573,11578,11584,11597,11619,11657,11681,11701,11767,11792,11835,11839,11920,11922,11986,11993,12003,12048,12055,12086,12091,12102,12103,12121,12126,12142,12161,12176,12226,12229,12254,12261,12312,12344,12363,12403,12417,12430,12462,12492,12505,12521,12535,12538,12556,12580,12596,12612,12624,12634,12673,12675,12705,12716,12739,12753,12764,12832,12851,12870,12882,12907,12909,12928,12935,12947,12955,12962,13010,13032,13036,13098,13099,13105,13108,13123,13124,13127,13133,13154,13162,13175,13186,13192,13198,13217,13239,13251,13259,13314,13320,13369,13386,13389,13393,13409,13411,13418,13472,13473,13480,13486,13492,13500,13501,13523,13537,13573,13611,13633,13635,13690,13700,13716,13725,13747,13821,13824,13890,13919,13934,13987,13990,14004,14026,14037,14053,14088,14115,14120,14132,14143,14154,14163,14165,14166,14173,14192,14230,14237,14280,14311,14364,14430,14432,14436,14447,14500,14563,14596,14626,14671,14672,14731,14736,14746,14748,14775,14792,14800,14816,14824,14826,14850,14858,14926,14929,14942,14948,14951,14953,14958,14994,15026,15050,15055,15059,15065,15076,15089,15100,15117,15138,15168,15198,15235,15251,15293,15303,15335,15342,15361,15373,15386,15394,15418,15481,15507,15526,15581,15584,15586,15601,15606,15621,15646,15670,15676,15696,15697,15720,15727,15742,15743,15771,15816,15820,15843,15859,15887,15889,15901,15902,15904,15912,15915,15920,15925,15953,15983,16053,16075,16097,16141,16181,16229,16258,16321,16348,16388,16393,16405,16406,16416,16432,16459,16472,16523,16527,16543,16572,16589,16604,16617,16632,16717,16719,16726,16759,16760,16762,16780,16787,16791,16798,16803,16832,16836,16839,16857,16882,16925,17007,17015,17063,17094,17123,17163,17179,17186,17201,17218,17220,17224,17261,17289,17296,17307,17326,17331,17336,17381,17392],"32":[4,22,28,42,44,49,55,107,114,132,140,195,207,224,254,268,274,295,301,313,316,326,336,350,352,362,387,416,432,460,506,511,548,589,592,618,699,728,733,737,740,751,792,796,799,805,810,892,903,924,927,940,949,951,966,982,1007,1033,1052,1055,1104,1110,1125,1145,1162,1174,1204,1230,1236,1251,1352,1358,1360,1374,1386,1388,1392,1419,1478,1495,1527,1540,1550,1577,1578,1580,1597,1633,1634,1652,1744,1749,1768,1833,1836,1858,1861,1868,1885,2022,2033,2046,2051,2078,2084,2091,2104,2107,2109,2131,2153,2157,2269,2286,2310,2314,2333,2337,2395,2403,2410,2435,2442,2482,2497,2510,2514,2529,2538,2616,2643,2676,2678,2713,2747,2750,2760,2764,2840,2854,2879,2891,2893,2916,3016,3018,3025,3083,3105,3111,3143,3150,3153,3155,3160,3197,3227,3229,3242,3254,3369,3393,3397,3424,3433,3451,3457,3462,3501,3502,3509,3534,3539,3578,3589,3599,3611,3640,3658,3667,3672,3678,3685,3702,3705,3716,3744,3782,3809,3816,3840,3876,3928,3971,4022,4028,4035,4040,4068,4070,4085,4098,4102,4108,4115,4148,4175,4180,4185,4236,4311,4325,4339,4359,4360,4367,4375,4378,4391,4412,4413,4457,4461,4469,4497,4512,4535,4570,4621,4626,4664,4669,4734,4736,4738,4745,4763,4765,4807,4820,4856,4908,4918,4919,4925,4942,4949,4982,4998,5020,5027,5069,5074,5079,5096,5112,5124,5131,5139,5260,5261,5273,5281,5284,5309,5313,5335,5378,5379,5401,5438,5458,5464,5480,5490,5529,5537,5552,5559,5597,5600,5622,5623,5637,5652,5654,5655,5672,5678,5680,5700,5726,5748,5766,5780,5796,5806,5859,5881,5894,5945,5959,5965,5985,6014,6016,6017,6065,6075,6082,6086,6095,6105,6112,6140,6188,6212,6225,6226,6252,6258,6260,6284,6293,6296,6309,6358,6370,6401,6403,6404,6413,6414,6433,6460,6490,6507,6508,6589,6600,6601,6640,6656,6698,6707,6753,6783,6807,6813,6815,6823,6825,6850,6851,6907,6929,6957,6983,7008,7035,7037,7105,7145,7149,7185,7189,7191,7214,7225,7236,7254,7255,7279,7286,7293,7309,7346,7377,7402,7408,7425,7435,7448,7449,7499,7508,7518,7532,7534,7555,7584,7585,7587,7588,7612,7655,7664,7673,7677,7690,7715,7725,7748,7749,7755,7760,7761,7772,7806,7850,7903,7954,7967,7986,8014,8018,8058,8061,8079,8148,8162,8185,8199,8212,8262,8265,8266,8271,8282,8287,8290,8313,8337,8356,8387,8424,8426,8431,8461,8500,8505,8523,8536,8541,8565,8589,8592,8608,8610,8636,8644,8654,8682,8711,8722,8753,8782,8786,8807,8809,8834,8846,8869,8880,8881,8887,8903,8921,8935,8938,8939,8954,8987,9000,9065,9088,9099,9116,9148,9150,9169,9181,9185,9204,9213,9214,9233,9263,9269,9276,9287,9297,9301,9323,9326,9349,9351,9367,9368,9372,9377,9424,9433,9448,9474,9500,9530,9579,9593,9602,9604,9620,9624,9627,9649,9656,9667,9718,9763,9794,9801,9817,9823,9872,9897,9939,9948,9963,9972,9979,10096,10129,10142,10146,10161,10175,10182,10202,10239,10258,10275,10304,10322,10323,10329,10347,10352,10364,10393,10408,10427,10440,10441,10463,10502,10540,10579,10589,10591,10592,10608,10609,10623,10649,10685,10699,10710,10731,10760,10776,10833,10841,10869,10890,10904,10910,10914,10921,10940,10946,10961,10970,10973,10974,10981,10983,10988,10997,11016,11023,11025,11029,11031,11038,11048,11060,11069,11104,11111,11113,11125,11164,11170,11185,11191,11199,11201,11210,11222,11246,11269,11275,11283,11325,11352,11361,11389,11410,11415,11440,11442,11447,11487,11495,11502,11507,11508,11527,11530,11540,11565,11569,11577,11600,11626,11643,11649,11662,11701,11728,11730,11784,11804,11805,11819,11827,11866,11868,11894,11920,11921,11944,11960,11969,11984,11991,12034,12052,12054,12097,12098,12121,12126,12130,12145,12184,12206,12233,12253,12263,12267,12308,12312,12314,12362,12399,12424,12447,12465,12467,12510,12523,12546,12568,12576,12584,12589,12590,12591,12593,12635,12648,12683,12691,12695,12700,12761,12780,12786,12798,12801,12811,12833,12843,12844,12901,12939,12957,12962,12975,12985,12991,13032,13039,13067,13100,13128,13136,13171,13183,13189,13196,13206,13231,13233,13256,13279,13287,13323,13332,13359,13372,13437,13447,13459,13461,13462,13468,13484,13508,13518,13541,13550,13564,13573,13586,13607,13619,13642,13667,13683,13702,13721,13749,13756,13821,13825,13829,13855,13856,13949,13970,13976,14018,14066,14091,14099,14102,14106,14116,14151,14166,14181,14192,14197,14205,14229,14250,14267,14278,14286,14287,14314,14330,14343,14359,14379,14380,14433,14439,14442,14454,14456,14476,14482,14491,14507,14533,14564,14612,14659,14671,14675,14676,14678,14710,14720,14722,14734,14757,14759,14775,14777,14783,14785,14818,14822,14853,14860,14876,14890,14956,14966,14994,15012,15031,15081,15084,15151,15197,15209,15218,15252,15261,15280,15304,15315,15328,15339,15348,15363,15375,15388,15410,15439,15440,15461,15464,15468,15472,15481,15483,15544,15628,15642,15664,15704,15738,15756,15763,15833,15840,15849,15856,15871,15889,15890,15894,15943,15954,15958,15962,15968,15975,15994,16015,16070,16132,16139,16144,16149,16167,16179,16193,16203,16225,16227,16235,16254,16259,16298,16323,16370,16430,16451,16453,16467,16470,16479,16502,16503,16507,16516,16596,16602,16604,16622,16630,16636,16637,16651,16700,16704,16719,16745,16754,16797,16802,16805,16810,16823,16826,16832,16835,16838,16839,16870,16885,16916,16927,16948,16949,16953,16985,16986,16988,16997,17051,17148,17169,17179,17195,17208,17230,17249,17274,17280,17346,17362,17364,17370],"33":[26,30,34,49,53,91,112,119,201,224,226,308,332,353,394,444,452,460,475,484,506,520,526,532,563,575,583,591,622,636,658,707,749,751,787,788,789,820,856,899,948,959,987,1010,1012,1045,1060,1084,1158,1176,1179,1197,1240,1268,1279,1311,1325,1328,1329,1336,1346,1374,1379,1381,1407,1460,1461,1469,1484,1503,1513,1531,1534,1537,1538,1559,1560,1572,1587,1596,1631,1638,1679,1709,1718,1731,1735,1804,1819,1865,1899,1915,1917,1951,1959,1960,1986,1998,2000,2007,2010,2035,2043,2078,2088,2090,2116,2142,2153,2166,2179,2190,2218,2219,2221,2256,2260,2269,2283,2323,2331,2335,2343,2358,2386,2388,2410,2411,2413,2418,2480,2484,2487,2499,2526,2534,2548,2550,2658,2663,2665,2666,2680,2689,2708,2709,2712,2785,2790,2792,2794,2797,2813,2825,2854,2872,2914,2940,2943,2950,2954,2985,2989,2996,3048,3073,3081,3083,3094,3133,3140,3171,3181,3254,3293,3297,3327,3331,3356,3376,3413,3441,3452,3467,3471,3490,3492,3509,3516,3540,3560,3569,3587,3590,3597,3625,3626,3663,3677,3714,3728,3739,3751,3762,3780,3783,3837,3851,3942,3988,3998,4039,4066,4069,4082,4125,4180,4181,4195,4213,4229,4244,4250,4254,4317,4345,4347,4355,4384,4406,4417,4420,4429,4431,4434,4441,4466,4469,4515,4526,4534,4535,4544,4576,4606,4627,4665,4670,4690,4707,4790,4835,4882,4942,4961,5011,5037,5051,5064,5069,5130,5164,5165,5209,5222,5228,5236,5242,5244,5247,5249,5257,5263,5269,5298,5314,5328,5350,5353,5361,5371,5388,5390,5398,5403,5418,5458,5464,5478,5489,5501,5508,5531,5548,5582,5583,5597,5605,5607,5645,5681,5710,5713,5736,5758,5771,5777,5780,5824,5830,5860,5874,5875,5880,5891,5902,5913,5941,5949,5954,5981,6005,6022,6058,6071,6072,6120,6133,6138,6148,6161,6170,6200,6210,6217,6252,6258,6329,6340,6364,6365,6372,6384,6410,6436,6460,6487,6510,6520,6559,6602,6610,6612,6622,6632,6643,6651,6687,6702,6710,6717,6722,6750,6779,6801,6806,6831,6869,6904,6905,6913,6923,6926,6929,6960,6970,7030,7085,7097,7141,7144,7165,7167,7168,7173,7180,7189,7195,7198,7208,7216,7217,7261,7281,7310,7312,7325,7330,7380,7403,7407,7426,7434,7436,7460,7464,7481,7488,7507,7539,7560,7567,7573,7598,7666,7671,7736,7738,7760,7764,7779,7780,7789,7814,7816,7847,7860,7885,7892,7895,7933,7957,7986,7998,8000,8007,8047,8052,8061,8062,8069,8070,8072,8093,8104,8191,8192,8198,8217,8243,8250,8271,8291,8317,8328,8362,8422,8468,8472,8513,8547,8558,8566,8613,8635,8641,8650,8668,8670,8679,8680,8710,8727,8740,8765,8834,8926,9042,9044,9061,9065,9093,9104,9106,9109,9115,9133,9199,9214,9218,9219,9221,9235,9250,9254,9271,9284,9297,9302,9309,9326,9360,9363,9375,9486,9489,9492,9512,9547,9572,9592,9614,9672,9678,9697,9720,9753,9765,9770,9772,9778,9790,9793,9824,9828,9830,9838,9862,9866,9874,9876,9953,9980,9982,10022,10083,10119,10121,10149,10193,10212,10224,10263,10269,10275,10288,10299,10313,10318,10356,10368,10375,10380,10404,10429,10438,10440,10553,10565,10571,10573,10632,10662,10684,10687,10759,10796,10807,10860,10877,10882,10885,10918,10926,10958,10980,11001,11007,11047,11049,11055,11065,11069,11071,11076,11088,11092,11103,11114,11120,11143,11170,11196,11232,11275,11277,11296,11299,11343,11344,11364,11388,11395,11414,11423,11460,11508,11510,11527,11530,11545,11601,11608,11637,11654,11663,11668,11674,11686,11687,11705,11723,11736,11753,11771,11773,11780,11786,11802,11811,11829,11856,11864,11865,11866,11891,11901,11910,11914,11932,11982,11991,12001,12004,12011,12029,12054,12077,12086,12095,12105,12137,12140,12144,12208,12217,12232,12237,12243,12248,12272,12282,12294,12322,12328,12359,12369,12390,12395,12402,12440,12537,12582,12599,12616,12762,12794,12805,12862,12864,12865,12892,12917,12945,12946,12959,12971,12988,13028,13067,13072,13074,13106,13123,13124,13139,13143,13144,13149,13151,13163,13223,13257,13269,13303,13333,13343,13390,13446,13463,13465,13489,13512,13513,13532,13569,13579,13601,13642,13666,13672,13689,13691,13705,13726,13760,13804,13810,13812,13815,13816,13818,13828,13829,13836,13841,13842,13852,13859,13860,13872,13904,13905,13929,13939,13986,13990,14008,14025,14035,14054,14059,14060,14131,14153,14156,14182,14189,14192,14196,14202,14245,14265,14284,14294,14297,14353,14382,14458,14496,14509,14525,14542,14565,14581,14588,14609,14619,14641,14649,14662,14670,14685,14708,14710,14779,14788,14789,14802,14808,14812,14860,14863,14894,14951,14966,15010,15023,15066,15069,15090,15096,15100,15121,15123,15143,15144,15145,15158,15182,15204,15217,15241,15268,15328,15369,15370,15379,15385,15392,15439,15463,15464,15481,15505,15520,15538,15546,15549,15577,15593,15594,15639,15717,15732,15793,15795,15809,15838,15840,15867,15912,15917,15927,15962,15966,16021,16040,16045,16086,16121,16158,16165,16174,16239,16258,16264,16277,16283,16291,16307,16341,16364,16368,16382,16386,16464,16475,16484,16493,16507,16517,16566,16580,16581,16583,16604,16622,16664,16672,16676,16679,16680,16690,16735,16743,16758,16765,16778,16797,16799,16816,16820,16830,16843,16865,16878,16886,16889,16901,16913,16946,16981,16995,16997,17001,17013,17025,17033,17047,17051,17054,17130,17132,17133,17165,17196,17208,17229,17248,17269,17270,17376,17391,17398,17402],"34":[4,15,29,30,31,57,61,90,135,213,218,230,243,271,284,334,347,362,366,384,386,426,493,542,544,547,561,673,681,697,706,758,804,813,831,835,922,931,932,984,1017,1057,1064,1066,1068,1084,1142,1191,1196,1223,1272,1290,1300,1306,1322,1333,1337,1339,1341,1359,1402,1465,1484,1493,1555,1566,1580,1618,1619,1644,1662,1666,1667,1691,1710,1713,1721,1732,1741,1742,1786,1832,1859,1885,1919,1936,1954,1957,1982,1992,1993,2043,2082,2088,2108,2142,2147,2152,2172,2174,2188,2206,2208,2236,2271,2296,2332,2347,2363,2388,2393,2453,2494,2508,2519,2526,2535,2556,2578,2587,2622,2628,2636,2639,2669,2670,2681,2683,2705,2712,2718,2739,2750,2753,2777,2797,2816,2875,2911,2921,2949,2965,2970,2973,3046,3134,3137,3147,3149,3183,3200,3206,3223,3259,3263,3269,3284,3290,3294,3295,3340,3341,3347,3357,3360,3361,3366,3375,3381,3399,3406,3408,3411,3419,3433,3494,3544,3551,3562,3576,3603,3629,3644,3649,3708,3717,3780,3802,3901,3917,3933,3938,3953,3963,4035,4063,4111,4119,4132,4186,4221,4227,4228,4294,4340,4386,4389,4408,4434,4476,4487,4499,4527,4598,4617,4625,4628,4681,4683,4714,4720,4741,4752,4765,4805,4851,4853,4877,4911,4923,4935,4949,4991,4995,5010,5023,5059,5065,5072,5110,5117,5120,5138,5165,5167,5175,5196,5209,5254,5261,5271,5293,5297,5317,5327,5345,5350,5359,5369,5417,5431,5462,5528,5567,5593,5620,5634,5639,5640,5677,5702,5733,5761,5790,5839,5875,5877,5899,5909,6010,6040,6103,6122,6128,6143,6144,6149,6163,6174,6190,6191,6238,6270,6275,6297,6302,6315,6317,6325,6330,6340,6391,6397,6399,6409,6436,6444,6447,6448,6460,6463,6466,6540,6556,6586,6608,6612,6632,6636,6678,6680,6713,6767,6791,6820,6847,6860,6875,6888,6899,6908,6967,6988,6996,7009,7016,7039,7047,7055,7059,7083,7098,7106,7135,7138,7149,7153,7178,7202,7212,7226,7247,7264,7279,7358,7395,7477,7499,7538,7560,7567,7574,7582,7592,7604,7616,7671,7703,7715,7716,7730,7736,7742,7815,7845,7869,7904,7914,7923,7924,7952,7956,8004,8010,8134,8135,8142,8218,8222,8287,8298,8362,8413,8454,8485,8599,8635,8655,8661,8663,8698,8719,8741,8758,8800,8854,8906,8912,8916,8945,8950,8963,8967,8978,8984,8987,9016,9022,9027,9115,9125,9130,9181,9185,9196,9199,9222,9240,9267,9290,9291,9315,9322,9343,9358,9377,9388,9408,9413,9414,9436,9437,9439,9444,9450,9492,9507,9516,9529,9535,9546,9566,9584,9599,9607,9609,9610,9614,9615,9650,9661,9689,9723,9729,9736,9745,9750,9762,9776,9784,9826,9830,9842,9870,9903,9909,9921,9939,9976,9987,10005,10050,10072,10075,10078,10088,10089,10111,10112,10146,10171,10191,10195,10209,10215,10234,10269,10271,10277,10360,10393,10408,10409,10429,10455,10457,10488,10496,10509,10526,10538,10567,10583,10630,10661,10668,10687,10696,10732,10734,10735,10756,10792,10799,10808,10827,10834,10836,10884,10899,10922,10924,10949,10978,10979,10994,10997,11016,11022,11023,11031,11089,11127,11150,11154,11158,11165,11175,11188,11202,11276,11277,11282,11283,11312,11357,11405,11432,11468,11520,11532,11587,11610,11622,11626,11672,11689,11694,11699,11734,11755,11761,11762,11770,11798,11833,11861,11902,11920,11931,11944,11949,11997,11998,12012,12021,12037,12086,12089,12112,12133,12169,12192,12198,12213,12240,12276,12318,12376,12413,12419,12422,12460,12467,12479,12481,12497,12504,12519,12520,12527,12530,12547,12564,12567,12615,12616,12624,12634,12641,12674,12677,12693,12709,12718,12722,12729,12753,12878,12919,12930,12990,13021,13023,13033,13047,13059,13089,13091,13095,13103,13116,13153,13184,13202,13218,13236,13241,13248,13252,13255,13276,13315,13348,13381,13389,13447,13478,13479,13485,13551,13567,13571,13607,13608,13617,13665,13671,13772,13773,13774,13777,13818,13872,13890,13906,13965,13966,13971,13974,13993,14012,14015,14023,14053,14060,14069,14086,14107,14122,14149,14150,14154,14248,14293,14325,14361,14365,14380,14386,14388,14407,14457,14536,14538,14558,14564,14574,14592,14594,14604,14625,14693,14705,14729,14748,14750,14766,14782,14783,14800,14811,14824,14839,14847,14874,14896,15020,15090,15102,15183,15192,15214,15285,15291,15306,15357,15361,15401,15424,15426,15487,15498,15507,15521,15529,15593,15607,15699,15706,15765,15779,15828,15876,15903,15914,15924,15974,16001,16078,16089,16094,16117,16156,16241,16270,16285,16293,16310,16321,16347,16352,16354,16360,16373,16375,16393,16419,16442,16491,16495,16504,16512,16520,16534,16572,16575,16640,16641,16645,16647,16653,16699,16720,16724,16788,16791,16798,16807,16838,16842,16849,16879,16880,16881,16898,16903,16924,16936,16965,16972,16988,17004,17032,17071,17102,17132,17140,17166,17171,17210,17218,17285,17293,17304,17309,17359],"35":[29,168,170,193,284,357,364,367,446,447,448,472,551,567,642,650,663,668,669,673,805,821,862,865,940,945,997,1000,1027,1082,1105,1131,1162,1288,1291,1360,1379,1452,1505,1582,1590,1615,1631,1653,1697,1725,1750,1756,1811,1812,1880,1959,1961,1968,1973,1994,1995,2041,2052,2113,2147,2264,2271,2308,2315,2316,2354,2385,2392,2401,2471,2521,2548,2550,2598,2601,2606,2622,2647,2673,2686,2726,2830,2860,2884,2957,3022,3030,3048,3072,3097,3155,3207,3210,3402,3436,3497,3502,3588,3608,3681,3716,3790,3798,3807,3813,3854,3855,3887,3911,3941,3943,3998,4054,4062,4066,4073,4092,4106,4133,4153,4171,4193,4200,4202,4258,4281,4298,4430,4438,4462,4463,4468,4497,4510,4515,4543,4549,4570,4573,4597,4665,4666,4680,4734,4837,4861,4891,5000,5001,5045,5088,5126,5161,5167,5173,5193,5243,5250,5269,5285,5311,5320,5338,5345,5349,5387,5445,5557,5560,5595,5634,5647,5655,5706,5714,5739,5755,5779,5801,5820,5869,5884,5890,5893,5913,5924,5933,5934,5965,6023,6028,6044,6170,6216,6251,6266,6280,6313,6315,6345,6417,6452,6462,6472,6499,6514,6568,6597,6642,6669,6680,6755,6798,6803,6875,6922,7051,7053,7084,7115,7252,7256,7267,7279,7299,7345,7351,7372,7376,7405,7412,7417,7445,7461,7470,7495,7499,7501,7513,7533,7673,7699,7719,7727,7738,7743,7756,7766,7768,7780,7823,7829,7848,7875,7891,7941,7946,7968,8006,8011,8012,8155,8156,8170,8191,8201,8203,8215,8241,8284,8349,8421,8429,8439,8462,8494,8533,8626,8682,8690,8745,8793,8841,8943,8945,8980,8993,9003,9084,9281,9342,9361,9405,9459,9477,9527,9595,9599,9626,9627,9632,9639,9655,9663,9671,9765,9769,9784,9843,9848,9859,9921,9925,9931,9946,10031,10074,10086,10103,10117,10159,10168,10169,10205,10279,10285,10303,10319,10341,10364,10411,10415,10463,10482,10514,10529,10569,10570,10594,10620,10699,10716,10724,10762,10768,10798,10807,10826,10848,10921,10947,10956,10966,11007,11109,11180,11183,11216,11234,11311,11335,11352,11368,11457,11485,11526,11554,11579,11597,11601,11660,11669,11697,11791,11839,11842,11851,11855,11890,11945,11949,11979,12026,12034,12106,12151,12173,12178,12270,12282,12356,12400,12461,12475,12628,12632,12645,12651,12676,12681,12779,12839,12866,12884,12916,12918,12920,12940,12953,12969,12972,12979,12988,13008,13046,13056,13059,13072,13087,13101,13134,13164,13165,13187,13204,13212,13220,13270,13275,13405,13432,13436,13437,13447,13523,13529,13607,13626,13660,13661,13683,13815,13842,13995,14018,14036,14073,14110,14159,14225,14259,14263,14277,14296,14323,14332,14400,14432,14452,14459,14501,14569,14594,14601,14655,14668,14698,14705,14778,14850,14852,14905,14952,14966,14988,15089,15096,15099,15116,15128,15157,15188,15232,15248,15255,15268,15270,15280,15354,15460,15484,15531,15558,15559,15562,15645,15652,15683,15689,15698,15703,15727,15791,15796,15819,15870,15908,15909,15920,16021,16022,16048,16087,16093,16100,16145,16147,16220,16231,16240,16273,16274,16305,16323,16378,16455,16571,16578,16600,16601,16621,16743,16788,16795,16799,16818,16824,16872,16874,16898,16901,16923,16947,16957,16991,16993,16994,17012,17030,17070,17077,17084,17158,17238,17246,17275,17306,17397],"36":[20,43,60,126,140,317,327,353,415,500,534,545,565,574,608,647,658,844,846,850,868,892,897,923,946,964,967,986,1002,1025,1070,1072,1126,1174,1185,1203,1211,1217,1219,1228,1358,1387,1433,1460,1503,1515,1566,1594,1628,1640,1674,1779,1785,1822,1844,1867,1887,2014,2043,2188,2250,2288,2291,2328,2338,2353,2364,2388,2395,2419,2425,2520,2531,2535,2553,2625,2648,2666,2673,2681,2696,2699,2713,2783,2808,2812,2925,2926,2932,2939,2981,2991,3009,3013,3072,3094,3097,3131,3251,3252,3257,3278,3285,3367,3378,3405,3424,3450,3509,3525,3547,3619,3621,3665,3709,3734,3764,3784,3855,3856,3900,3908,3961,4068,4100,4117,4122,4124,4143,4176,4216,4218,4227,4240,4245,4261,4272,4287,4402,4404,4414,4477,4552,4554,4656,4706,4714,4754,4764,4769,4777,4786,4851,4860,4876,4895,4915,4936,4955,4960,5011,5055,5072,5073,5085,5086,5126,5154,5161,5202,5236,5277,5307,5328,5346,5363,5451,5570,5677,5683,5684,5709,5732,5734,5750,5753,5821,5900,5904,5907,5911,5929,5930,5950,5956,5957,5961,5988,5999,6035,6041,6060,6164,6185,6195,6213,6254,6283,6314,6315,6368,6395,6404,6444,6451,6466,6483,6501,6507,6548,6588,6629,6751,6797,6798,6801,6806,6809,6816,6847,6852,6870,6948,6978,6987,7000,7005,7099,7117,7132,7147,7148,7162,7174,7249,7255,7297,7305,7432,7522,7549,7593,7619,7638,7677,7685,7728,7737,7797,7894,7929,7971,7985,7992,8027,8083,8138,8148,8214,8262,8297,8375,8402,8407,8451,8488,8499,8544,8567,8575,8591,8664,8701,8713,8747,8805,8830,8879,8901,8946,8958,8983,9015,9019,9058,9173,9210,9312,9390,9391,9403,9427,9431,9449,9479,9527,9587,9589,9625,9677,9682,9686,9697,9805,9814,9821,9845,9861,9880,9995,10001,10029,10034,10063,10086,10143,10193,10194,10204,10211,10233,10255,10273,10294,10333,10336,10339,10377,10400,10427,10478,10540,10542,10545,10546,10578,10586,10604,10618,10725,10746,10764,10767,10811,10828,10843,10974,10977,11076,11203,11216,11322,11341,11343,11367,11428,11506,11511,11517,11554,11624,11648,11665,11727,11748,11759,11785,11786,11797,11801,11813,11849,11928,11932,11975,12001,12004,12055,12111,12116,12176,12219,12221,12316,12328,12395,12412,12426,12433,12448,12497,12552,12561,12598,12716,12727,12848,12890,12961,12964,12978,12979,13002,13007,13012,13114,13121,13150,13156,13167,13202,13256,13321,13446,13496,13523,13542,13557,13585,13589,13645,13649,13658,13668,13716,13735,13775,13786,13789,13827,13879,13937,13943,13976,13996,14001,14004,14010,14035,14042,14144,14235,14249,14273,14288,14296,14340,14378,14387,14402,14452,14457,14459,14477,14527,14591,14650,14696,14738,14744,14782,14796,14812,14876,14938,14968,14973,14993,15057,15082,15101,15115,15128,15141,15196,15199,15207,15232,15283,15328,15347,15356,15373,15418,15432,15436,15439,15442,15455,15615,15637,15638,15646,15675,15688,15695,15727,15740,15753,15778,15807,15825,15840,15858,15875,15896,15921,15931,15951,15958,15960,15976,16026,16116,16146,16159,16166,16178,16196,16199,16225,16324,16373,16382,16465,16529,16633,16673,16675,16689,16758,16788,16798,16800,16843,16889,16928,16937,17041,17076,17102,17104,17124,17148,17200,17254,17317,17318,17398],"37":[23,39,43,46,65,76,87,143,154,157,163,200,220,229,265,270,289,291,329,342,355,395,403,422,424,456,463,475,488,516,524,552,556,627,642,658,668,679,681,689,741,776,803,824,833,863,866,919,967,1070,1077,1092,1093,1105,1165,1182,1193,1206,1207,1208,1210,1262,1332,1346,1371,1393,1402,1432,1441,1477,1550,1587,1607,1640,1656,1673,1726,1735,1764,1767,1802,1805,1815,1820,1832,1838,1843,1885,1910,1933,1956,1966,1969,2081,2118,2137,2179,2185,2194,2202,2213,2218,2230,2268,2299,2307,2332,2340,2357,2403,2404,2421,2452,2467,2488,2522,2545,2572,2585,2603,2615,2630,2647,2661,2667,2694,2708,2827,2835,2853,2875,2885,2910,2920,2957,2976,2980,2982,2986,2990,3010,3021,3055,3074,3080,3081,3088,3089,3098,3115,3144,3166,3188,3195,3214,3295,3309,3314,3330,3366,3389,3418,3446,3454,3459,3465,3466,3469,3512,3521,3537,3538,3548,3575,3576,3582,3619,3649,3667,3678,3724,3739,3740,3750,3769,3798,3867,3882,3917,3971,4004,4021,4039,4058,4067,4068,4094,4149,4151,4196,4254,4256,4310,4324,4342,4420,4424,4438,4454,4488,4495,4518,4530,4531,4533,4579,4598,4617,4745,4782,4821,4855,4899,4902,4913,4974,4982,4987,4998,5028,5067,5073,5087,5107,5168,5205,5246,5251,5253,5276,5292,5300,5313,5314,5339,5368,5371,5379,5467,5486,5528,5552,5567,5575,5591,5592,5605,5614,5617,5644,5662,5716,5721,5747,5780,5787,5800,5804,5814,5825,5868,5885,5899,5927,6019,6040,6066,6155,6246,6309,6314,6348,6361,6367,6375,6378,6393,6396,6450,6501,6502,6512,6560,6579,6586,6598,6614,6615,6617,6629,6631,6636,6639,6654,6687,6734,6759,6842,6843,6851,6852,6860,6874,6898,6915,6929,6969,6971,6987,6997,7028,7067,7069,7074,7115,7130,7187,7212,7283,7297,7336,7379,7381,7507,7525,7542,7583,7598,7643,7676,7680,7681,7735,7751,7783,7801,7831,7836,7864,7868,7928,7930,7941,7952,7965,7971,7984,7985,8011,8012,8042,8080,8132,8183,8191,8203,8240,8267,8289,8326,8343,8390,8429,8445,8471,8474,8481,8511,8529,8585,8600,8602,8629,8638,8649,8679,8689,8737,8739,8740,8746,8767,8800,8852,8864,8865,8913,8973,8975,8976,8998,9046,9054,9061,9069,9070,9074,9087,9094,9136,9144,9156,9174,9182,9237,9240,9244,9247,9249,9277,9307,9327,9338,9374,9391,9392,9424,9463,9486,9488,9502,9506,9513,9517,9597,9604,9659,9677,9693,9694,9703,9720,9734,9741,9753,9799,9802,9831,9863,9891,9899,9914,9968,10040,10058,10092,10155,10266,10285,10291,10301,10323,10329,10343,10361,10387,10398,10413,10472,10489,10491,10505,10511,10537,10551,10572,10573,10602,10637,10665,10762,10763,10786,10820,10823,10840,10877,10881,10889,10912,10925,10926,10927,10948,10955,10959,11003,11013,11028,11047,11092,11104,11119,11135,11142,11247,11267,11275,11314,11320,11337,11405,11452,11512,11527,11540,11570,11582,11602,11663,11690,11705,11738,11754,11816,11825,11923,11939,11942,11946,11954,11961,11984,12061,12074,12075,12100,12107,12124,12129,12147,12250,12289,12296,12305,12323,12351,12364,12396,12429,12432,12435,12446,12494,12623,12629,12634,12674,12689,12727,12735,12761,12763,12770,12787,12794,12812,12856,12857,12864,12889,12914,12940,12983,13046,13050,13054,13084,13121,13166,13180,13228,13234,13268,13309,13320,13362,13397,13412,13497,13531,13546,13547,13584,13625,13654,13668,13689,13719,13763,13769,13797,13859,13871,13922,13932,13938,13964,13967,13979,14061,14083,14118,14151,14201,14209,14222,14261,14288,14309,14339,14353,14445,14478,14507,14515,14531,14532,14554,14569,14588,14619,14653,14670,14705,14711,14712,14719,14732,14827,14853,14858,14870,14896,14902,14903,14928,14977,15003,15004,15022,15049,15060,15080,15085,15101,15103,15175,15176,15209,15232,15245,15288,15307,15334,15335,15352,15438,15473,15531,15535,15561,15575,15613,15711,15747,15789,15813,15814,15851,15852,15882,15893,15991,16033,16058,16102,16112,16128,16153,16185,16208,16282,16313,16363,16397,16420,16460,16469,16482,16495,16553,16605,16609,16631,16651,16685,16687,16727,16729,16733,16739,16744,16768,16784,16821,16826,16865,16904,16907,16913,16993,17046,17112,17114,17143,17182,17200,17203,17207,17224,17252,17266,17280,17316,17317,17338,17407],"38":[63,117,143,152,160,189,195,321,335,351,402,407,412,417,423,427,432,453,493,515,575,578,580,595,643,702,740,786,841,869,944,1015,1123,1147,1207,1254,1260,1313,1343,1429,1437,1464,1553,1563,1588,1618,1657,1667,1698,1716,1725,1764,1774,1790,1833,1875,2103,2120,2155,2195,2218,2234,2261,2292,2312,2347,2348,2359,2388,2427,2483,2507,2524,2544,2562,2586,2611,2614,2630,2633,2642,2655,2684,2743,2797,2876,2931,3152,3155,3163,3167,3177,3182,3196,3226,3288,3332,3334,3338,3373,3379,3398,3475,3528,3544,3552,3568,3585,3596,3612,3668,3694,3717,3792,3826,3867,3906,3923,3935,3939,3975,3985,4018,4067,4072,4074,4201,4202,4223,4280,4349,4400,4487,4515,4516,4543,4548,4565,4627,4660,4662,4710,4803,4809,4811,4886,4933,5064,5084,5122,5179,5210,5228,5256,5261,5267,5270,5297,5348,5391,5402,5441,5508,5551,5568,5577,5591,5651,5653,5688,5689,5760,5809,5838,5871,5884,5922,5964,5987,6004,6014,6018,6023,6062,6076,6081,6089,6109,6116,6124,6164,6225,6475,6479,6483,6516,6553,6600,6602,6644,6680,6700,6731,6737,6759,6765,6801,6858,6886,6943,6962,6982,7009,7030,7063,7086,7120,7239,7249,7287,7347,7350,7498,7509,7542,7591,7595,7622,7634,7719,7724,7726,7773,7777,7778,7788,7827,7836,7850,7853,8018,8020,8043,8065,8092,8094,8147,8165,8189,8274,8283,8297,8298,8303,8325,8342,8428,8445,8451,8479,8483,8493,8544,8548,8563,8605,8640,8661,8681,8707,8777,8798,8801,8811,8815,8859,8870,8884,8937,8940,8973,8978,8996,9014,9063,9121,9194,9205,9239,9243,9269,9327,9391,9420,9425,9478,9492,9500,9531,9585,9750,9758,9780,9857,9864,9867,9914,9917,9939,9960,9972,9992,10001,10004,10013,10015,10046,10060,10079,10083,10103,10118,10181,10184,10193,10321,10367,10425,10468,10473,10517,10556,10623,10639,10661,10762,10768,10769,10800,10939,10965,10987,10999,11011,11026,11039,11186,11267,11291,11376,11400,11442,11449,11462,11571,11578,11587,11593,11600,11666,11700,11701,11721,11725,11728,11765,11798,11800,11815,11821,11857,11915,11984,11990,12009,12039,12049,12082,12119,12133,12158,12168,12182,12274,12295,12380,12387,12415,12452,12506,12533,12629,12660,12691,12783,12814,12820,12854,12864,12923,12936,12943,12963,12981,13092,13102,13175,13184,13214,13333,13355,13405,13479,13485,13491,13506,13524,13550,13617,13642,13656,13673,13698,13713,13715,13739,13792,13798,13820,13826,13831,13892,13951,13963,13972,13998,14086,14097,14135,14261,14265,14279,14289,14447,14502,14593,14666,14691,14715,14736,14784,14840,14878,14909,14971,14979,14988,15001,15006,15036,15056,15195,15214,15220,15314,15385,15607,15621,15633,15671,15697,15719,15762,15776,15787,15788,15934,16178,16208,16225,16226,16385,16401,16421,16460,16501,16650,16693,16705,16724,16744,16746,16757,16761,16783,16856,16874,16883,16921,16925,16930,16967,16992,17084,17093,17173,17217,17230,17309],"39":[2,20,52,63,65,94,121,146,155,177,178,191,192,220,286,361,378,429,437,457,484,489,564,574,611,613,619,629,688,694,734,736,774,778,787,792,807,825,860,878,897,921,927,939,1025,1042,1056,1060,1073,1078,1136,1178,1190,1204,1206,1234,1236,1243,1249,1362,1364,1397,1399,1443,1461,1468,1492,1498,1534,1549,1557,1620,1621,1713,1730,1751,1773,1789,1808,1817,1820,1822,1841,1859,1904,1919,1926,1955,1962,1977,1991,2074,2099,2118,2133,2145,2203,2210,2215,2271,2330,2396,2518,2532,2597,2623,2645,2674,2697,2705,2719,2778,2784,2859,2904,2927,2953,2964,3014,3073,3121,3123,3129,3133,3141,3146,3149,3170,3193,3226,3277,3317,3345,3350,3370,3456,3505,3536,3554,3557,3561,3573,3642,3674,3694,3695,3703,3742,3777,3834,3837,3849,3851,3864,3865,3866,3911,3920,3923,3930,3969,3986,3989,4000,4001,4026,4029,4034,4052,4151,4166,4169,4172,4176,4185,4236,4238,4284,4328,4340,4411,4418,4449,4466,4533,4536,4538,4569,4629,4633,4652,4689,4700,4715,4723,4742,4870,4881,4926,4946,4959,4983,4993,4995,4999,5058,5088,5158,5176,5184,5201,5270,5303,5307,5328,5379,5383,5407,5415,5441,5446,5468,5469,5493,5505,5539,5633,5680,5709,5726,5729,5733,5748,5772,5792,5794,5799,5831,5840,5850,5860,5888,5911,5964,6000,6032,6057,6065,6076,6165,6177,6190,6202,6206,6215,6234,6269,6337,6341,6350,6382,6416,6429,6432,6447,6462,6498,6554,6577,6614,6660,6683,6705,6725,6743,6769,6781,6850,6906,6948,6949,6978,6999,7003,7024,7042,7075,7084,7226,7259,7344,7411,7466,7467,7492,7497,7506,7521,7526,7557,7569,7591,7604,7631,7665,7696,7739,7777,7783,7830,7831,7880,7882,7917,7927,7985,7988,8001,8005,8016,8074,8080,8082,8116,8124,8142,8143,8187,8195,8226,8270,8271,8311,8363,8396,8453,8479,8534,8541,8568,8605,8658,8697,8723,8736,8740,8746,8769,8790,8794,8811,8818,8841,9035,9038,9041,9154,9178,9230,9283,9285,9321,9325,9380,9405,9437,9446,9449,9464,9490,9501,9521,9540,9545,9573,9597,9615,9648,9651,9660,9661,9672,9751,9765,9771,9772,9801,9803,9832,9853,9872,9895,9918,9943,9969,9972,10015,10107,10121,10135,10136,10214,10304,10319,10320,10322,10353,10384,10403,10411,10427,10454,10464,10473,10555,10615,10650,10707,10712,10719,10748,10750,10785,10853,10869,10894,10908,10934,10957,11021,11028,11097,11117,11143,11224,11265,11266,11286,11324,11342,11346,11420,11438,11551,11596,11612,11620,11646,11656,11669,11689,11695,11727,11775,11827,11843,11852,11882,11902,12011,12031,12062,12084,12134,12183,12196,12273,12314,12318,12327,12334,12344,12380,12459,12470,12520,12531,12545,12578,12592,12615,12623,12627,12637,12694,12707,12736,12738,12747,12779,12816,12829,12839,12844,12858,12880,12946,12959,12964,12975,12987,13015,13028,13036,13072,13093,13095,13110,13125,13249,13257,13311,13340,13345,13412,13500,13520,13578,13586,13589,13596,13662,13691,13707,13715,13766,13776,13814,13830,13858,13871,13893,13904,13910,13915,13933,13982,14029,14036,14047,14055,14065,14108,14182,14278,14279,14287,14291,14310,14348,14375,14385,14386,14389,14393,14445,14476,14488,14493,14510,14513,14517,14522,14544,14583,14607,14622,14674,14682,14750,14755,14758,14767,14768,14792,14877,14899,14918,14945,14967,14994,14996,15025,15035,15060,15091,15107,15108,15141,15142,15184,15210,15301,15329,15366,15368,15400,15420,15483,15496,15504,15505,15526,15537,15562,15568,15586,15610,15644,15687,15694,15706,15716,15729,15743,15753,15767,15770,15807,15831,15846,15857,15880,15896,15917,15921,15924,15954,15955,15997,16049,16054,16078,16098,16113,16139,16152,16161,16164,16166,16172,16200,16220,16313,16328,16343,16354,16371,16394,16438,16488,16490,16516,16526,16588,16591,16593,16602,16673,16766,16800,16815,16893,16942,17000,17091,17093,17137,17143,17154,17165,17293,17316,17328,17332,17363],"40":[18,20,22,59,179,204,244,262,303,331,334,350,371,408,471,484,487,558,566,582,594,620,641,682,687,690,693,708,709,782,863,904,934,988,1008,1087,1119,1131,1138,1147,1178,1209,1224,1315,1335,1372,1393,1459,1509,1547,1568,1642,1678,1691,1710,1749,1809,1810,1822,1831,1950,1953,1956,1965,1987,1999,2077,2106,2129,2149,2178,2298,2352,2407,2439,2465,2481,2492,2559,2597,2662,2666,2731,2775,2802,2811,2841,2842,2870,2878,2929,2969,2986,3043,3067,3164,3174,3185,3196,3217,3220,3250,3289,3313,3353,3363,3377,3416,3448,3457,3486,3546,3548,3557,3587,3595,3640,3668,3680,3770,3864,3920,3921,3925,3982,4034,4059,4109,4137,4164,4190,4242,4256,4280,4379,4383,4388,4399,4407,4477,4526,4560,4563,4571,4620,4648,4693,4763,4784,4812,4839,4862,4893,4983,5023,5031,5043,5114,5212,5240,5310,5365,5395,5414,5437,5493,5495,5503,5520,5568,5569,5571,5585,5699,5731,5790,5796,5802,5806,5904,5909,5916,5928,5949,6097,6104,6105,6133,6150,6151,6167,6171,6194,6202,6245,6420,6425,6481,6498,6505,6509,6522,6560,6612,6651,6706,6723,6791,6810,6819,6851,6863,6882,6883,6926,6933,6981,7002,7028,7066,7144,7184,7216,7253,7293,7301,7322,7329,7379,7387,7407,7415,7443,7484,7497,7550,7559,7699,7705,7720,7721,7795,7836,7838,7913,8011,8033,8100,8102,8152,8158,8179,8201,8214,8222,8235,8252,8302,8390,8394,8431,8456,8483,8485,8511,8539,8561,8617,8642,8648,8794,8797,8830,8909,9045,9051,9084,9127,9158,9165,9171,9181,9202,9225,9240,9272,9326,9371,9392,9421,9440,9455,9484,9488,9510,9531,9557,9727,9765,9777,9826,9833,9849,9866,9877,9883,9904,9944,9967,9991,10058,10145,10176,10210,10212,10242,10288,10313,10328,10341,10346,10368,10392,10427,10475,10482,10509,10529,10539,10553,10689,10694,10722,10725,10748,10757,10805,10878,10939,10971,11038,11053,11056,11057,11100,11109,11132,11151,11176,11189,11208,11230,11296,11366,11448,11518,11560,11658,11666,11703,11719,11728,11757,11758,11781,11797,11800,11832,11848,11914,11977,11979,12000,12045,12064,12069,12108,12125,12191,12213,12272,12358,12417,12433,12452,12497,12502,12513,12528,12580,12620,12621,12637,12687,12706,12905,12941,12974,13024,13034,13054,13070,13090,13132,13144,13156,13172,13217,13246,13256,13341,13344,13346,13359,13397,13425,13450,13453,13477,13493,13606,13634,13682,13693,13705,13710,13720,13798,13856,13862,13866,13885,13905,13929,13977,14074,14080,14154,14221,14261,14264,14398,14409,14433,14482,14523,14567,14643,14644,14651,14658,14719,14796,14827,14879,14885,14947,14954,14957,14985,15059,15069,15071,15109,15192,15219,15260,15261,15271,15299,15308,15331,15366,15417,15425,15465,15523,15532,15557,15634,15649,15666,15712,15713,15729,15821,15847,15853,15890,15893,15927,16018,16024,16037,16084,16090,16183,16282,16417,16431,16470,16484,16510,16512,16615,16617,16652,16700,16716,16738,16751,16824,16835,16874,16904,16911,16982,16983,16990,17045,17056,17120,17125,17134,17141,17214,17220,17254,17260,17261,17262,17278,17335,17348,17374,17380],"41":[10,35,68,70,89,117,149,155,186,191,218,234,283,311,352,389,450,451,452,473,490,575,582,590,641,648,653,724,725,736,753,763,815,818,904,924,933,995,996,1002,1017,1106,1131,1141,1194,1211,1218,1267,1288,1299,1308,1314,1324,1329,1339,1405,1417,1516,1533,1560,1591,1597,1611,1631,1666,1672,1680,1708,1753,1779,1836,1857,1878,1953,2002,2017,2035,2075,2082,2096,2105,2119,2192,2228,2269,2296,2301,2331,2365,2396,2417,2429,2460,2478,2536,2602,2622,2645,2658,2694,2696,2701,2707,2717,2751,2773,2864,2884,2887,2892,2895,2919,2931,2936,2969,2971,3028,3055,3089,3099,3100,3107,3122,3124,3135,3162,3174,3199,3201,3220,3229,3268,3288,3358,3380,3389,3407,3442,3444,3453,3454,3481,3492,3526,3550,3562,3608,3642,3668,3677,3679,3753,3807,3853,3863,3911,3926,3933,3940,3991,4034,4166,4200,4229,4280,4297,4301,4314,4363,4376,4380,4386,4393,4447,4448,4491,4493,4529,4542,4561,4571,4574,4581,4605,4606,4614,4664,4668,4684,4718,4721,4726,4741,4758,4784,4791,4806,4809,4812,4819,4862,4871,4873,4899,4908,4947,4948,4949,4967,4968,5055,5095,5106,5112,5150,5151,5181,5182,5211,5214,5241,5259,5266,5291,5337,5343,5355,5372,5386,5497,5500,5537,5560,5564,5624,5640,5658,5674,5689,5692,5731,5743,5805,5821,5837,5856,5860,5863,5871,5911,5915,5936,5939,6009,6028,6066,6112,6122,6178,6209,6259,6313,6335,6363,6390,6393,6424,6438,6445,6453,6469,6484,6504,6523,6528,6534,6551,6568,6659,6661,6693,6697,6731,6742,6783,6815,6821,6858,6866,6900,6963,6973,6997,7004,7005,7012,7048,7052,7070,7085,7104,7110,7128,7161,7256,7265,7266,7281,7288,7305,7328,7382,7458,7461,7468,7514,7516,7526,7542,7552,7579,7598,7611,7619,7639,7644,7653,7712,7724,7740,7766,7810,7816,7817,7827,7855,7918,7951,7978,8006,8069,8087,8091,8104,8123,8124,8126,8127,8158,8165,8183,8196,8201,8208,8221,8226,8243,8259,8265,8274,8356,8373,8399,8422,8459,8480,8507,8559,8582,8586,8627,8635,8664,8669,8676,8680,8681,8691,8724,8761,8805,8847,8852,8871,8901,8909,8925,8946,8963,8973,9024,9032,9066,9127,9162,9201,9248,9253,9271,9274,9340,9343,9356,9360,9368,9419,9438,9444,9490,9569,9576,9612,9625,9626,9672,9675,9693,9704,9707,9737,9764,9791,9793,9795,9844,9847,9917,9943,9954,10026,10038,10052,10066,10088,10102,10121,10150,10200,10215,10241,10341,10347,10362,10411,10447,10485,10635,10680,10691,10694,10715,10728,10732,10740,10764,10794,10797,10817,10824,10826,10874,10877,10893,10899,10936,10958,10962,10977,10990,10991,11102,11119,11140,11145,11157,11178,11228,11240,11246,11266,11278,11302,11310,11329,11354,11357,11435,11479,11486,11502,11527,11531,11532,11548,11577,11606,11642,11688,11693,11714,11740,11793,11837,11847,11858,11901,11937,11968,11982,12024,12034,12056,12071,12076,12124,12155,12193,12194,12215,12220,12226,12238,12266,12298,12307,12313,12337,12344,12364,12398,12449,12518,12520,12601,12615,12628,12642,12668,12702,12716,12740,12795,12866,12870,12896,12903,12908,12935,12940,12960,13036,13052,13078,13088,13092,13099,13105,13112,13194,13240,13266,13288,13305,13321,13335,13442,13466,13469,13548,13562,13572,13689,13727,13761,13786,13792,13826,13883,13897,13913,13939,13949,13954,13977,13981,14009,14054,14070,14104,14115,14116,14159,14185,14206,14274,14288,14297,14300,14308,14311,14356,14358,14365,14414,14441,14444,14454,14462,14471,14476,14518,14551,14555,14568,14606,14643,14645,14691,14729,14774,14786,14797,14816,14892,14897,14903,14905,14935,14970,15010,15032,15033,15100,15110,15126,15128,15135,15151,15163,15179,15192,15200,15264,15275,15285,15302,15307,15329,15330,15335,15397,15425,15432,15455,15481,15495,15525,15541,15576,15586,15613,15625,15679,15687,15696,15750,15756,15804,15819,15823,15835,15858,15864,15923,15968,16013,16017,16087,16096,16122,16148,16151,16166,16212,16248,16270,16374,16400,16403,16413,16415,16437,16479,16516,16527,16534,16540,16560,16569,16571,16576,16584,16587,16592,16607,16649,16679,16696,16707,16747,16773,16776,16813,16821,16824,16862,16891,16909,16924,16927,16929,16933,16957,16977,16981,17027,17063,17066,17078,17112,17113,17127,17129,17131,17149,17150,17151,17206,17215,17219,17230,17273,17343,17386],"42":[31,34,86,117,124,126,141,143,170,181,187,204,217,287,373,391,406,426,439,454,461,510,555,556,589,641,662,680,701,702,725,755,778,787,872,876,886,900,906,911,916,940,950,976,987,1003,1006,1012,1024,1030,1038,1090,1110,1128,1150,1161,1164,1177,1187,1194,1208,1214,1232,1349,1360,1378,1394,1404,1422,1446,1452,1459,1480,1500,1534,1551,1562,1581,1590,1717,1728,1729,1791,1857,1889,1896,1907,1939,2024,2043,2052,2100,2150,2161,2182,2183,2208,2220,2238,2252,2267,2270,2279,2287,2349,2388,2404,2462,2489,2537,2576,2619,2620,2672,2687,2693,2713,2732,2733,2747,2752,2757,2796,2826,2853,2866,2887,2900,2901,2926,2929,2979,3001,3009,3016,3017,3054,3067,3083,3087,3119,3151,3156,3158,3160,3174,3177,3185,3192,3214,3233,3251,3261,3276,3323,3333,3354,3365,3388,3439,3445,3463,3476,3504,3515,3536,3545,3611,3619,3652,3673,3682,3691,3702,3706,3724,3741,3746,3784,3802,3824,3850,3881,3888,3890,3904,3912,3913,3927,3949,3977,3991,4034,4092,4094,4119,4124,4129,4131,4147,4213,4254,4268,4321,4347,4369,4372,4375,4408,4421,4444,4460,4463,4471,4491,4527,4553,4571,4586,4587,4601,4637,4642,4650,4672,4749,4759,4771,4777,4827,4857,4926,4945,4982,5033,5062,5063,5074,5089,5107,5132,5133,5147,5176,5256,5276,5282,5368,5404,5440,5463,5464,5492,5512,5538,5541,5597,5601,5605,5628,5652,5690,5779,5784,5865,5875,5876,5879,5903,5911,5950,5960,5991,6017,6020,6023,6028,6064,6073,6074,6093,6100,6104,6113,6115,6123,6167,6200,6201,6230,6238,6242,6282,6290,6308,6321,6327,6343,6372,6373,6379,6382,6387,6389,6392,6399,6414,6440,6444,6450,6452,6509,6514,6519,6524,6529,6531,6532,6546,6560,6582,6606,6633,6648,6664,6673,6691,6705,6791,6809,6835,6893,6906,6931,6933,6954,7003,7020,7023,7070,7085,7127,7129,7141,7144,7157,7210,7292,7300,7312,7342,7355,7356,7389,7433,7451,7453,7458,7485,7489,7503,7554,7580,7601,7627,7665,7680,7713,7727,7758,7779,7791,7802,7828,7842,7852,7865,7869,7910,7911,7941,7942,7990,8003,8018,8038,8052,8057,8075,8076,8108,8175,8193,8207,8269,8311,8337,8355,8375,8425,8454,8462,8482,8514,8541,8562,8565,8574,8584,8604,8640,8650,8672,8758,8759,8769,8791,8792,8868,8902,8939,8978,8997,9011,9026,9044,9050,9063,9121,9127,9145,9162,9176,9189,9228,9239,9251,9252,9289,9309,9323,9347,9356,9363,9381,9417,9422,9431,9468,9472,9492,9529,9578,9585,9609,9631,9676,9680,9696,9709,9728,9732,9739,9783,9789,9827,9829,9864,9882,9887,9890,9921,9927,9969,9975,10018,10030,10060,10064,10076,10093,10132,10140,10143,10161,10162,10181,10256,10268,10274,10280,10297,10333,10367,10381,10408,10414,10457,10494,10501,10513,10537,10569,10572,10589,10601,10614,10617,10630,10687,10703,10731,10749,10804,10813,10819,10866,10875,10881,10882,10898,10903,10963,10965,10971,10987,10994,11007,11041,11048,11090,11094,11133,11168,11177,11183,11192,11196,11210,11238,11257,11263,11266,11272,11275,11302,11322,11327,11444,11450,11459,11464,11486,11508,11517,11543,11569,11571,11572,11590,11702,11713,11729,11738,11755,11766,11774,11806,11815,11837,11838,11874,11877,11886,11913,11918,11950,11964,11965,11968,11976,11978,11987,12002,12059,12060,12062,12073,12092,12103,12128,12143,12156,12173,12208,12238,12247,12335,12337,12361,12387,12391,12415,12421,12425,12428,12431,12471,12494,12531,12553,12582,12583,12585,12624,12635,12650,12688,12726,12746,12763,12775,12794,12795,12801,12812,12818,12859,12861,12892,12901,12908,12916,12937,12947,12955,12981,12983,12987,13007,13036,13040,13061,13074,13080,13092,13102,13241,13256,13297,13372,13402,13421,13424,13439,13457,13480,13512,13522,13547,13637,13641,13661,13670,13671,13687,13704,13747,13756,13769,13781,13799,13812,13838,13849,13865,13881,13883,13885,13916,13954,13966,13970,13987,13990,13999,14019,14042,14077,14088,14095,14126,14130,14146,14174,14181,14195,14232,14238,14249,14278,14280,14311,14383,14417,14432,14437,14462,14464,14470,14503,14519,14532,14569,14602,14614,14647,14655,14662,14663,14685,14691,14699,14712,14794,14807,14843,14894,14895,14904,14943,14999,15005,15036,15083,15087,15093,15099,15141,15160,15184,15261,15296,15323,15360,15388,15401,15437,15471,15474,15522,15558,15593,15605,15606,15622,15637,15645,15649,15654,15659,15692,15707,15724,15731,15736,15746,15798,15832,15842,15846,15851,15857,15862,15869,15888,15973,16011,16028,16071,16090,16139,16174,16226,16236,16301,16313,16336,16340,16358,16464,16480,16485,16524,16572,16650,16662,16693,16757,16773,16803,16809,16829,16869,16894,16933,16944,16945,16954,16973,16992,17019,17022,17035,17049,17066,17081,17087,17116,17118,17136,17159,17177,17201,17237,17244,17253,17263,17270,17294,17305,17403],"43":[7,12,24,40,41,66,67,84,92,101,125,133,166,169,180,195,203,204,210,255,259,306,328,330,381,401,423,515,529,559,702,745,748,804,812,822,823,844,847,853,905,914,918,961,1045,1059,1060,1101,1118,1145,1146,1151,1158,1195,1202,1207,1234,1245,1265,1284,1340,1389,1390,1430,1438,1441,1452,1500,1521,1537,1552,1595,1598,1611,1641,1674,1694,1704,1707,1730,1770,1804,1806,1815,1866,1869,1874,1887,1907,1939,1997,2024,2040,2085,2115,2195,2198,2210,2246,2255,2270,2277,2281,2299,2303,2316,2354,2355,2374,2434,2437,2458,2478,2496,2501,2506,2509,2511,2540,2565,2589,2602,2635,2638,2685,2687,2728,2733,2749,2779,2800,2801,2824,2834,2860,2895,2974,2975,2982,3013,3016,3042,3058,3117,3135,3189,3210,3317,3320,3324,3333,3339,3358,3377,3453,3463,3480,3536,3542,3560,3568,3571,3579,3610,3643,3653,3659,3704,3720,3743,3796,3843,3871,3903,3909,3921,3923,3959,3965,3985,4016,4047,4078,4098,4113,4121,4140,4143,4158,4169,4175,4180,4195,4205,4218,4239,4271,4292,4298,4301,4333,4376,4411,4445,4446,4460,4463,4491,4496,4508,4514,4520,4528,4539,4559,4573,4582,4597,4608,4632,4653,4660,4676,4682,4683,4684,4711,4722,4725,4731,4733,4750,4775,4789,4793,4808,4814,4846,4849,4859,4877,4898,4919,4922,4937,4979,5027,5055,5058,5063,5076,5134,5185,5187,5191,5206,5261,5265,5267,5295,5316,5337,5344,5348,5356,5381,5396,5399,5401,5425,5452,5453,5454,5459,5465,5486,5488,5499,5510,5538,5548,5558,5562,5588,5593,5599,5605,5664,5683,5693,5711,5721,5740,5797,5811,5837,5839,5887,5890,5891,5922,5940,5942,5950,6003,6005,6011,6035,6045,6049,6095,6103,6104,6135,6172,6196,6200,6217,6224,6253,6278,6325,6335,6338,6350,6360,6371,6388,6391,6392,6398,6423,6443,6463,6468,6475,6499,6501,6520,6530,6543,6567,6584,6597,6618,6633,6640,6647,6676,6678,6682,6727,6728,6756,6787,6791,6861,6862,6863,6889,6900,6916,6931,6933,6995,7001,7005,7017,7025,7062,7087,7118,7124,7143,7160,7226,7237,7272,7281,7311,7321,7355,7378,7385,7387,7392,7399,7412,7421,7426,7441,7444,7447,7456,7460,7474,7476,7499,7505,7507,7535,7547,7552,7597,7614,7620,7633,7666,7694,7706,7714,7746,7748,7750,7768,7782,7784,7806,7810,7826,7870,7896,7910,7925,7937,7964,7976,7982,8010,8042,8062,8088,8098,8154,8202,8221,8228,8257,8279,8285,8323,8355,8367,8410,8417,8424,8445,8474,8523,8529,8555,8557,8583,8611,8641,8645,8658,8674,8700,8712,8728,8754,8764,8772,8785,8804,8807,8830,8851,8857,8866,8886,8895,8897,8924,8939,8963,8981,8989,9006,9023,9032,9058,9081,9087,9210,9218,9226,9229,9230,9234,9253,9274,9284,9298,9299,9302,9359,9387,9415,9417,9425,9427,9440,9449,9460,9470,9491,9500,9502,9508,9512,9523,9552,9556,9579,9599,9601,9607,9657,9660,9737,9765,9771,9785,9786,9787,9792,9800,9804,9822,9823,9827,9840,9850,9870,9876,9884,9898,9911,9921,9944,9945,9968,9970,9985,10014,10016,10046,10058,10061,10063,10068,10076,10094,10141,10156,10173,10183,10205,10213,10245,10248,10299,10305,10314,10348,10366,10370,10388,10402,10421,10450,10455,10473,10545,10548,10557,10561,10588,10640,10649,10653,10655,10676,10710,10744,10752,10844,10850,10862,10864,10865,10910,10913,10921,10939,10941,10942,10953,10958,10989,11002,11063,11090,11097,11099,11128,11133,11150,11179,11181,11203,11215,11218,11222,11238,11239,11241,11270,11291,11322,11324,11348,11380,11384,11405,11464,11503,11509,11514,11526,11534,11551,11554,11556,11578,11581,11598,11606,11609,11622,11643,11682,11689,11737,11796,11801,11825,11839,11853,11854,11873,11922,11930,11942,12005,12013,12025,12034,12055,12072,12092,12097,12103,12109,12117,12140,12168,12176,12177,12178,12221,12225,12232,12238,12284,12291,12372,12394,12399,12435,12448,12456,12473,12501,12523,12555,12569,12573,12576,12598,12603,12612,12636,12654,12726,12747,12797,12859,12883,12884,12901,12924,12926,12961,12970,12987,12992,13013,13030,13032,13037,13040,13049,13065,13100,13117,13136,13157,13175,13192,13202,13221,13232,13242,13250,13258,13344,13356,13364,13382,13459,13485,13524,13559,13568,13591,13625,13633,13636,13643,13684,13691,13703,13726,13747,13756,13773,13800,13804,13831,13890,13902,13918,13930,13938,13964,14052,14081,14089,14114,14146,14159,14183,14189,14197,14229,14240,14241,14243,14265,14274,14305,14306,14325,14335,14349,14355,14365,14369,14456,14460,14489,14494,14552,14562,14604,14636,14639,14643,14648,14651,14653,14660,14688,14757,14772,14781,14830,14832,14857,14862,14888,14891,14911,14916,14962,14984,15023,15045,15063,15129,15136,15162,15163,15197,15203,15213,15233,15247,15349,15374,15384,15396,15415,15447,15455,15458,15479,15501,15515,15535,15543,15545,15547,15551,15571,15618,15643,15674,15686,15727,15733,15746,15787,15824,15847,15874,15888,15941,15942,15950,15959,15986,15997,16042,16069,16073,16081,16082,16097,16102,16122,16127,16133,16135,16137,16180,16280,16287,16295,16309,16317,16327,16336,16340,16464,16480,16502,16516,16522,16532,16537,16589,16600,16616,16618,16647,16679,16690,16713,16726,16727,16731,16740,16785,16812,16834,16859,16903,16905,16940,16990,16995,17013,17041,17044,17099,17129,17159,17180,17207,17209,17210,17222,17258,17265,17271,17293,17320,17324,17325,17326,17350,17351,17368,17377],"44":[24,26,40,47,55,64,87,89,118,127,149,165,182,186,192,196,227,246,247,255,256,262,296,300,301,303,305,306,315,325,327,336,361,379,381,388,392,395,400,451,460,474,484,488,516,551,559,596,598,616,623,639,649,658,661,672,682,691,699,706,728,754,778,785,786,799,822,825,826,847,848,857,904,915,921,929,934,952,958,964,971,972,976,985,993,1005,1021,1030,1079,1085,1099,1100,1108,1137,1170,1172,1176,1194,1215,1220,1277,1304,1313,1320,1351,1378,1386,1389,1406,1409,1455,1457,1481,1516,1531,1533,1546,1567,1585,1617,1654,1666,1728,1768,1783,1831,1842,1857,1868,1871,1905,1925,1935,1938,1941,1978,2053,2077,2085,2095,2149,2156,2158,2171,2179,2204,2206,2222,2235,2238,2275,2315,2336,2339,2348,2352,2390,2410,2418,2421,2487,2491,2511,2521,2522,2523,2533,2538,2542,2552,2567,2573,2580,2596,2615,2620,2629,2633,2634,2653,2658,2662,2665,2668,2675,2681,2777,2788,2871,2878,2887,2891,2897,2911,2920,2938,2959,2977,2981,2990,2998,3002,3004,3045,3069,3077,3115,3140,3142,3144,3201,3202,3221,3225,3242,3302,3364,3367,3372,3397,3398,3400,3418,3442,3483,3505,3517,3532,3534,3536,3557,3559,3560,3590,3610,3625,3646,3655,3671,3672,3682,3693,3708,3710,3712,3771,3775,3781,3807,3829,3846,3959,3970,3975,3980,3991,4041,4048,4118,4128,4173,4264,4314,4317,4318,4324,4332,4341,4346,4355,4365,4369,4385,4405,4444,4454,4464,4467,4473,4501,4529,4530,4547,4550,4558,4568,4569,4609,4610,4685,4749,4754,4758,4763,4772,4779,4780,4783,4790,4807,4826,4831,4834,4854,4886,4897,4940,4960,4963,5009,5016,5038,5042,5053,5061,5116,5126,5139,5182,5183,5189,5194,5196,5234,5251,5253,5263,5267,5285,5288,5297,5314,5319,5320,5356,5364,5375,5391,5392,5401,5405,5460,5461,5475,5477,5497,5508,5574,5575,5577,5589,5626,5629,5633,5652,5706,5729,5744,5748,5757,5775,5780,5793,5849,5859,5866,5868,5872,5901,5917,5949,5975,5979,6017,6076,6095,6144,6189,6190,6192,6216,6219,6222,6229,6230,6241,6248,6249,6255,6293,6313,6326,6338,6365,6367,6368,6373,6374,6413,6420,6437,6467,6492,6497,6503,6534,6561,6576,6589,6598,6619,6658,6661,6675,6746,6762,6775,6794,6801,6808,6835,6836,6857,6904,6923,6931,6932,6938,6959,6977,6981,6998,7019,7026,7057,7080,7095,7118,7157,7162,7163,7164,7171,7227,7242,7251,7276,7290,7295,7350,7356,7360,7374,7386,7413,7429,7437,7449,7454,7486,7488,7494,7506,7509,7537,7568,7570,7576,7608,7629,7669,7671,7692,7731,7788,7813,7820,7826,7827,7871,7882,7896,7937,7978,8011,8015,8064,8099,8100,8113,8130,8157,8185,8208,8228,8246,8272,8288,8350,8381,8444,8456,8484,8487,8503,8510,8520,8534,8546,8607,8652,8677,8689,8712,8735,8736,8738,8741,8747,8768,8782,8794,8801,8805,8841,8863,8879,8892,8895,8898,8906,8950,8954,8958,8960,8966,8976,9000,9006,9102,9107,9119,9148,9203,9211,9213,9216,9262,9286,9313,9314,9329,9341,9345,9364,9366,9372,9383,9389,9428,9439,9440,9453,9479,9480,9481,9571,9575,9594,9618,9654,9660,9699,9710,9726,9730,9739,9742,9755,9756,9798,9805,9824,9865,9876,9923,9942,9943,9946,9967,9968,9980,10013,10029,10034,10044,10087,10101,10130,10133,10138,10146,10150,10171,10172,10211,10224,10275,10287,10288,10289,10307,10317,10321,10323,10347,10363,10372,10443,10480,10499,10544,10547,10589,10590,10606,10612,10627,10631,10632,10636,10658,10697,10711,10777,10793,10795,10797,10807,10815,10825,10831,10894,10951,11007,11024,11041,11054,11080,11097,11111,11134,11141,11170,11219,11221,11232,11233,11252,11267,11282,11293,11306,11318,11333,11338,11352,11363,11365,11444,11445,11458,11486,11500,11506,11541,11551,11618,11635,11663,11708,11767,11793,11802,11827,11849,11870,11890,11913,11926,11927,11974,11985,11988,12002,12040,12061,12067,12074,12109,12135,12138,12153,12170,12182,12185,12186,12202,12208,12210,12217,12224,12240,12244,12257,12259,12260,12277,12281,12300,12316,12398,12399,12419,12437,12476,12487,12494,12507,12534,12552,12554,12584,12606,12615,12654,12701,12702,12734,12738,12754,12755,12757,12763,12770,12780,12800,12806,12819,12829,12856,12891,12894,12915,12916,12922,12928,12939,12949,12969,12976,12989,13001,13003,13062,13063,13065,13068,13072,13076,13090,13124,13164,13165,13180,13183,13247,13269,13275,13281,13293,13298,13314,13325,13337,13339,13351,13352,13361,13362,13378,13406,13429,13447,13460,13473,13517,13542,13557,13562,13569,13635,13644,13646,13653,13667,13673,13683,13687,13711,13718,13731,13732,13793,13819,13866,13868,13876,13877,13884,13886,13890,13898,13901,13950,13952,13957,14012,14018,14027,14048,14066,14070,14075,14108,14115,14138,14163,14222,14261,14265,14312,14314,14323,14359,14385,14404,14408,14423,14447,14460,14466,14467,14471,14477,14494,14503,14505,14526,14542,14558,14566,14568,14571,14572,14584,14594,14595,14614,14652,14654,14656,14659,14669,14680,14702,14744,14769,14792,14796,14821,14827,14842,14863,14870,14871,14885,14891,14915,14917,14934,15036,15043,15052,15147,15200,15201,15240,15251,15271,15277,15294,15298,15322,15336,15340,15343,15355,15360,15377,15432,15484,15496,15516,15549,15554,15574,15587,15613,15614,15627,15655,15657,15697,15709,15710,15711,15717,15725,15745,15750,15768,15779,15784,15803,15821,15843,15874,15922,15924,15931,15939,15971,15982,16000,16023,16025,16027,16030,16048,16052,16054,16070,16077,16113,16158,16173,16186,16207,16208,16209,16272,16285,16288,16291,16306,16315,16329,16336,16367,16375,16416,16441,16473,16483,16486,16501,16512,16519,16523,16538,16546,16547,16551,16553,16563,16588,16603,16621,16640,16657,16678,16691,16703,16721,16724,16734,16767,16795,16797,16802,16808,16810,16827,16848,16853,16901,16903,16905,16917,16919,16956,16963,16972,16977,16989,16990,16998,17006,17040,17061,17063,17101,17148,17151,17178,17180,17181,17191,17197,17218,17226,17238,17241,17262,17284,17293,17350,17372,17392],"45":[5,10,12,26,30,70,76,80,104,109,138,140,198,222,267,303,330,339,440,441,475,482,505,510,530,532,538,561,572,581,598,617,619,629,650,658,665,695,745,751,756,765,799,842,858,864,884,899,901,912,913,967,1010,1027,1038,1057,1084,1095,1110,1159,1184,1210,1230,1255,1272,1278,1282,1293,1325,1334,1345,1346,1357,1366,1378,1394,1399,1412,1461,1474,1500,1520,1522,1523,1570,1582,1589,1621,1622,1625,1692,1701,1705,1717,1744,1761,1782,1783,1847,1861,1862,1868,1917,1926,1928,1929,1937,1958,1969,1976,1987,2010,2017,2046,2050,2086,2087,2105,2117,2170,2171,2175,2181,2224,2247,2256,2279,2282,2296,2363,2369,2391,2447,2484,2488,2501,2513,2520,2526,2535,2563,2576,2577,2578,2579,2632,2640,2653,2667,2686,2689,2699,2700,2703,2712,2822,2827,2875,2906,2909,2927,2952,2959,2990,2995,3020,3029,3085,3128,3142,3156,3167,3184,3190,3201,3210,3218,3225,3241,3280,3313,3344,3360,3369,3383,3411,3453,3461,3473,3496,3514,3554,3565,3567,3569,3572,3575,3602,3611,3627,3644,3673,3696,3702,3715,3719,3739,3743,3768,3783,3790,3805,3827,3828,3835,3846,3850,3865,3882,3892,3897,3898,3950,3963,3970,3983,3991,3997,4003,4020,4032,4033,4040,4048,4055,4073,4094,4101,4151,4157,4166,4198,4236,4246,4256,4262,4276,4300,4306,4308,4329,4352,4353,4360,4379,4387,4403,4429,4455,4459,4502,4532,4533,4585,4599,4602,4605,4637,4645,4648,4652,4658,4670,4677,4682,4719,4738,4801,4815,4826,4833,4838,4843,4860,4873,4892,4984,5045,5073,5112,5151,5156,5167,5177,5186,5187,5196,5203,5210,5279,5291,5306,5358,5361,5362,5367,5370,5373,5377,5397,5420,5470,5501,5541,5561,5570,5642,5648,5653,5666,5679,5680,5685,5701,5727,5735,5779,5803,5804,5823,5837,5870,5902,5930,5934,5952,5981,5996,6005,6008,6016,6020,6031,6040,6048,6055,6057,6064,6100,6118,6131,6147,6153,6175,6199,6227,6241,6242,6284,6298,6302,6303,6327,6330,6331,6340,6347,6350,6358,6371,6396,6399,6406,6418,6421,6451,6457,6497,6517,6519,6528,6552,6572,6574,6585,6588,6618,6646,6654,6655,6664,6671,6683,6687,6729,6749,6768,6773,6778,6804,6815,6824,6830,6839,6861,6901,6923,6924,6945,6949,7025,7032,7097,7105,7124,7131,7136,7139,7144,7155,7162,7229,7243,7263,7292,7294,7297,7307,7309,7327,7329,7332,7360,7369,7371,7374,7386,7419,7452,7458,7468,7503,7509,7513,7547,7550,7574,7605,7607,7611,7629,7640,7644,7658,7683,7697,7698,7712,7733,7735,7748,7751,7753,7767,7777,7814,7849,7858,7868,7875,7901,7912,7914,7916,7918,7948,7949,7992,8013,8041,8049,8076,8152,8171,8192,8200,8211,8212,8254,8258,8269,8281,8282,8296,8297,8328,8331,8344,8364,8393,8410,8422,8454,8500,8534,8545,8547,8573,8582,8619,8638,8673,8675,8688,8726,8739,8741,8745,8758,8767,8773,8791,8798,8805,8819,8854,8870,8874,8889,8899,8943,8973,9015,9024,9031,9044,9053,9066,9128,9130,9155,9158,9197,9219,9235,9238,9274,9322,9337,9339,9372,9387,9408,9409,9441,9461,9475,9480,9492,9519,9523,9526,9529,9578,9579,9607,9655,9665,9690,9702,9711,9728,9742,9825,9835,9841,9850,9853,9866,9911,9926,9931,9935,9988,10010,10016,10033,10049,10052,10090,10092,10097,10102,10113,10215,10219,10276,10288,10342,10373,10383,10392,10397,10400,10409,10417,10418,10450,10533,10600,10632,10677,10685,10693,10696,10734,10735,10767,10787,10793,10828,10833,10835,10842,10844,10868,10927,10935,10963,10974,10995,11005,11027,11038,11050,11074,11087,11164,11181,11216,11230,11254,11262,11283,11292,11319,11338,11339,11376,11402,11426,11466,11467,11481,11501,11519,11540,11542,11543,11580,11604,11608,11613,11627,11633,11636,11641,11671,11713,11715,11765,11766,11846,11853,11862,11886,11895,11908,11914,11939,11941,11947,11953,11967,11980,12022,12058,12066,12083,12090,12214,12215,12227,12231,12271,12326,12339,12340,12343,12345,12356,12374,12389,12411,12421,12431,12441,12453,12491,12515,12520,12565,12585,12598,12612,12616,12634,12644,12646,12653,12701,12759,12762,12763,12803,12819,12843,12847,12852,12863,12880,12929,12931,12935,12936,12940,12942,12968,12978,12982,12996,12998,13015,13020,13024,13037,13039,13059,13061,13064,13075,13101,13163,13186,13190,13232,13249,13262,13268,13280,13321,13343,13348,13354,13364,13382,13399,13419,13429,13456,13472,13477,13516,13522,13525,13538,13541,13547,13548,13560,13580,13583,13585,13634,13649,13675,13682,13683,13685,13695,13700,13703,13714,13716,13720,13731,13740,13788,13795,13813,13819,13828,13831,13846,13853,13901,13957,13970,13976,13977,13981,13997,14005,14029,14056,14070,14078,14090,14091,14096,14106,14147,14148,14165,14208,14219,14228,14233,14241,14252,14290,14303,14344,14350,14363,14397,14432,14434,14444,14448,14452,14459,14462,14495,14516,14526,14527,14542,14558,14559,14586,14588,14595,14600,14611,14637,14648,14692,14694,14698,14724,14725,14736,14768,14782,14790,14809,14821,14858,14870,14876,14882,14920,14936,14937,14965,14967,14979,14988,14995,14997,15005,15013,15014,15034,15044,15059,15060,15074,15076,15080,15086,15127,15193,15199,15212,15214,15225,15238,15248,15270,15283,15287,15337,15345,15356,15370,15384,15399,15444,15453,15462,15476,15488,15507,15514,15518,15524,15533,15543,15571,15585,15630,15706,15739,15786,15810,15812,15832,15855,15889,15901,15930,15947,15952,16002,16009,16010,16026,16037,16052,16066,16072,16088,16094,16110,16133,16180,16181,16194,16198,16205,16211,16215,16272,16320,16349,16378,16400,16410,16444,16458,16462,16502,16505,16517,16519,16525,16551,16562,16572,16589,16603,16627,16634,16643,16648,16660,16661,16671,16687,16702,16703,16723,16735,16741,16744,16755,16771,16789,16791,16810,16813,16837,16851,16893,16894,16909,16912,16916,16925,16933,16964,16965,17008,17029,17049,17060,17061,17069,17106,17139,17145,17156,17203,17209,17234,17259,17273,17311,17341,17349,17366,17372],"46":[10,20,41,50,55,77,79,105,114,119,120,144,169,185,223,233,236,238,261,290,311,346,362,364,369,387,438,453,504,507,518,523,565,580,633,636,642,653,667,696,697,711,718,736,757,772,826,850,852,864,905,906,931,941,968,983,989,991,1010,1064,1099,1120,1127,1179,1195,1200,1201,1208,1209,1228,1239,1247,1255,1293,1357,1415,1433,1443,1448,1454,1462,1480,1482,1487,1489,1551,1570,1575,1580,1596,1607,1609,1667,1679,1709,1710,1729,1730,1736,1763,1792,1805,1824,1855,1875,1926,1956,1993,1997,2034,2039,2047,2072,2074,2086,2092,2144,2147,2157,2191,2198,2221,2225,2230,2255,2259,2277,2282,2298,2300,2369,2378,2380,2387,2390,2396,2408,2429,2461,2476,2480,2484,2504,2509,2511,2572,2595,2606,2642,2661,2688,2694,2721,2736,2744,2749,2758,2772,2773,2795,2813,2825,2831,2855,2872,2889,2915,2920,2921,2930,2936,2943,2994,2996,3000,3009,3025,3028,3064,3076,3082,3130,3142,3207,3211,3220,3249,3267,3274,3283,3310,3311,3330,3338,3351,3361,3385,3420,3488,3498,3549,3580,3583,3590,3594,3596,3611,3612,3623,3627,3641,3642,3643,3649,3675,3678,3685,3748,3823,3827,3854,3855,3864,3867,3887,3888,3889,3890,3894,3923,3934,3965,3972,3974,3984,3996,4085,4093,4128,4153,4191,4200,4280,4285,4290,4294,4298,4305,4310,4314,4345,4366,4370,4389,4404,4405,4428,4430,4472,4502,4508,4528,4563,4597,4643,4668,4699,4727,4730,4733,4746,4825,4839,4849,4858,4878,4983,4984,4994,5004,5007,5017,5021,5056,5060,5101,5180,5194,5198,5216,5225,5230,5257,5262,5265,5268,5269,5319,5320,5321,5327,5331,5354,5372,5406,5461,5470,5486,5488,5492,5600,5603,5607,5623,5624,5627,5632,5655,5685,5717,5747,5754,5767,5772,5774,5775,5796,5834,5844,5867,5880,5889,5909,5912,5934,5969,5991,6002,6085,6142,6185,6198,6209,6222,6261,6264,6281,6300,6339,6345,6384,6394,6396,6418,6426,6438,6476,6498,6499,6540,6551,6552,6561,6567,6586,6591,6598,6604,6613,6617,6635,6667,6697,6718,6729,6738,6751,6753,6778,6849,6896,6918,6927,6937,6953,6973,6979,6988,7029,7038,7061,7062,7073,7095,7154,7181,7197,7200,7231,7251,7269,7296,7312,7402,7405,7407,7424,7428,7432,7443,7449,7459,7463,7467,7475,7495,7529,7533,7575,7581,7594,7595,7607,7620,7624,7630,7632,7636,7637,7644,7665,7691,7712,7734,7758,7761,7763,7811,7837,7859,7890,7894,7912,7958,7998,8029,8030,8040,8065,8081,8086,8100,8110,8134,8137,8141,8144,8175,8191,8203,8208,8216,8218,8229,8245,8256,8289,8290,8294,8315,8317,8351,8362,8426,8427,8434,8447,8497,8540,8553,8599,8622,8632,8656,8661,8676,8712,8714,8717,8746,8762,8820,8849,8879,8881,8883,8887,8963,8966,8975,8993,9023,9026,9027,9056,9077,9080,9116,9132,9176,9184,9194,9222,9226,9242,9280,9284,9314,9334,9356,9393,9397,9405,9434,9437,9441,9445,9488,9492,9494,9496,9508,9554,9561,9572,9622,9658,9692,9702,9728,9735,9741,9758,9766,9767,9769,9802,9852,9862,9867,9878,9939,9965,9985,10012,10026,10069,10105,10113,10124,10151,10155,10168,10172,10186,10208,10215,10255,10264,10272,10286,10321,10343,10395,10400,10409,10427,10429,10445,10474,10494,10499,10509,10533,10535,10538,10555,10556,10585,10605,10616,10659,10669,10692,10709,10722,10734,10761,10775,10779,10808,10813,10864,10917,10918,10933,10956,10977,10996,11006,11029,11034,11048,11067,11075,11084,11124,11155,11165,11170,11179,11196,11219,11262,11295,11318,11322,11393,11404,11406,11458,11477,11518,11524,11553,11569,11595,11611,11612,11624,11630,11641,11651,11659,11663,11681,11726,11739,11743,11749,11756,11766,11773,11782,11795,11800,11817,11824,11825,11827,11850,11864,11867,11878,11882,11884,11917,11925,11945,11979,11990,12016,12022,12124,12138,12141,12163,12171,12196,12203,12211,12233,12234,12280,12289,12295,12307,12337,12338,12339,12341,12346,12381,12383,12400,12430,12448,12449,12460,12488,12552,12585,12618,12638,12641,12648,12658,12669,12672,12682,12701,12710,12787,12797,12828,12837,12860,12880,12886,12902,12904,12952,12968,12978,12984,12991,13004,13013,13019,13021,13024,13033,13069,13077,13078,13095,13125,13145,13147,13174,13192,13207,13251,13259,13263,13288,13315,13316,13325,13328,13345,13353,13364,13368,13379,13413,13419,13435,13465,13468,13469,13476,13481,13483,13511,13531,13574,13580,13591,13601,13619,13630,13638,13643,13680,13682,13695,13710,13716,13718,13741,13754,13757,13765,13770,13787,13789,13794,13799,13872,13878,13881,13883,13905,13923,13952,13962,13972,13988,14053,14066,14067,14078,14082,14086,14088,14090,14104,14128,14142,14148,14195,14203,14212,14217,14246,14257,14272,14281,14297,14332,14347,14367,14384,14386,14395,14405,14453,14471,14484,14494,14510,14526,14527,14535,14548,14549,14558,14582,14638,14659,14669,14691,14693,14697,14706,14714,14773,14816,14832,14855,14879,14884,14894,14907,14909,14929,14931,14937,14940,14946,14994,15003,15018,15039,15060,15062,15070,15086,15088,15092,15107,15118,15119,15126,15155,15173,15224,15240,15254,15269,15290,15326,15327,15338,15353,15362,15399,15415,15420,15433,15438,15448,15486,15487,15494,15511,15532,15543,15547,15551,15587,15650,15675,15677,15691,15692,15722,15796,15803,15816,15826,15856,15879,15886,15890,15912,15930,15943,15954,16004,16086,16125,16127,16132,16135,16138,16154,16178,16185,16193,16251,16253,16258,16275,16286,16316,16323,16359,16398,16410,16421,16435,16448,16456,16460,16470,16494,16495,16533,16541,16567,16573,16579,16597,16667,16687,16727,16759,16778,16787,16809,16833,16846,16861,16864,16899,16908,16950,16984,16985,16992,17008,17016,17037,17092,17116,17144,17187,17193,17196,17234,17239,17241,17250,17254,17258,17302,17307,17319,17344,17362,17390,17392,17402],"47":[5,19,24,31,37,55,82,90,151,180,223,237,239,253,257,271,280,281,292,295,323,379,383,401,414,426,442,443,458,474,484,485,489,501,503,507,524,546,569,590,601,616,622,625,628,633,646,657,665,670,674,675,682,746,763,790,877,894,908,947,959,973,989,1000,1002,1007,1011,1014,1038,1072,1079,1095,1097,1142,1166,1182,1239,1266,1296,1314,1331,1353,1363,1389,1407,1420,1423,1441,1457,1494,1497,1533,1542,1552,1554,1596,1637,1650,1652,1665,1676,1679,1681,1688,1689,1700,1710,1729,1730,1732,1741,1742,1768,1777,1823,1859,1862,1866,1879,1882,1892,1904,1921,1939,1951,1960,2016,2032,2043,2083,2086,2090,2121,2129,2133,2149,2167,2210,2247,2283,2294,2296,2307,2318,2336,2372,2376,2390,2413,2433,2434,2445,2462,2469,2485,2494,2532,2543,2561,2564,2578,2592,2608,2609,2639,2678,2698,2724,2753,2754,2768,2804,2823,2832,2849,2868,2902,2931,2932,2938,2948,2957,2976,2982,2983,3013,3051,3053,3068,3073,3079,3089,3097,3107,3112,3116,3148,3200,3204,3233,3237,3253,3278,3280,3301,3333,3345,3353,3393,3416,3425,3436,3438,3448,3467,3468,3548,3550,3565,3566,3571,3581,3602,3612,3614,3617,3629,3636,3659,3667,3669,3722,3724,3737,3747,3774,3787,3789,3853,3860,3911,3912,3946,3960,3962,3965,3990,3994,3997,4001,4010,4015,4042,4065,4074,4082,4089,4100,4127,4147,4171,4174,4185,4187,4197,4221,4251,4261,4263,4328,4349,4394,4410,4458,4470,4475,4520,4545,4558,4581,4613,4641,4651,4684,4724,4750,4760,4777,4779,4782,4835,4856,4929,4981,4983,4996,5034,5137,5155,5184,5207,5212,5215,5252,5284,5297,5355,5359,5361,5362,5370,5403,5416,5427,5465,5473,5497,5523,5551,5553,5627,5663,5674,5683,5691,5692,5721,5722,5730,5733,5738,5766,5779,5787,5793,5815,5844,5850,5876,5886,5927,5971,5972,5991,6018,6045,6091,6116,6185,6203,6215,6236,6291,6296,6306,6317,6319,6322,6333,6353,6400,6405,6406,6442,6444,6452,6456,6463,6485,6494,6524,6534,6541,6543,6553,6598,6616,6622,6635,6638,6650,6659,6664,6666,6698,6704,6715,6723,6735,6737,6752,6781,6805,6806,6816,6830,6860,6861,6867,6893,6900,6912,6928,6929,6930,6939,6957,6964,6967,6992,7011,7012,7021,7040,7055,7068,7074,7078,7088,7111,7115,7121,7128,7141,7145,7149,7169,7170,7171,7174,7192,7204,7220,7258,7281,7319,7328,7348,7351,7360,7366,7385,7393,7415,7441,7459,7483,7502,7504,7520,7524,7528,7531,7564,7579,7588,7614,7616,7628,7669,7679,7710,7723,7728,7752,7807,7812,7821,7836,7839,7856,7878,7907,7968,7969,8002,8056,8066,8093,8106,8124,8156,8168,8176,8211,8222,8247,8272,8281,8282,8304,8308,8313,8319,8330,8337,8363,8374,8412,8416,8477,8485,8505,8561,8595,8669,8697,8706,8734,8775,8778,8851,8859,8864,8867,8868,8878,8891,8912,8934,8947,8967,8995,9000,9022,9027,9035,9046,9087,9106,9133,9169,9181,9183,9188,9212,9245,9251,9288,9294,9326,9333,9340,9353,9364,9387,9406,9409,9423,9447,9449,9454,9466,9511,9518,9552,9597,9610,9624,9629,9636,9640,9655,9700,9701,9754,9764,9772,9799,9808,9825,9839,9851,9852,9874,9879,9895,9915,9963,9982,10104,10113,10119,10124,10136,10160,10191,10223,10229,10266,10269,10273,10293,10315,10340,10352,10355,10357,10387,10414,10425,10428,10450,10454,10471,10474,10477,10483,10500,10501,10510,10539,10545,10552,10554,10589,10605,10609,10615,10621,10636,10685,10694,10695,10729,10730,10779,10791,10802,10807,10830,10859,10875,10882,10886,11026,11061,11106,11109,11147,11165,11184,11227,11260,11278,11320,11333,11368,11372,11380,11412,11413,11448,11461,11464,11503,11525,11545,11566,11580,11615,11638,11648,11658,11662,11663,11668,11695,11702,11704,11705,11717,11726,11772,11811,11825,11860,11899,11974,11981,11995,12016,12041,12048,12088,12108,12129,12177,12226,12235,12265,12273,12283,12285,12305,12309,12338,12350,12371,12404,12428,12437,12440,12443,12450,12452,12462,12463,12512,12518,12521,12527,12530,12547,12553,12560,12575,12586,12587,12597,12603,12629,12660,12664,12734,12757,12772,12787,12826,12828,12834,12836,12839,12854,12861,12871,12882,12907,12943,12951,12984,13015,13035,13056,13057,13059,13061,13086,13103,13110,13113,13122,13124,13141,13152,13163,13231,13265,13279,13285,13336,13369,13389,13398,13429,13441,13454,13465,13487,13508,13524,13545,13563,13570,13586,13614,13641,13688,13689,13694,13749,13753,13762,13773,13791,13793,13806,13812,13813,13821,13827,13829,13845,13859,13877,13917,13951,13957,13968,13978,13979,13990,14001,14009,14010,14020,14021,14025,14043,14048,14073,14092,14095,14109,14124,14141,14167,14186,14191,14202,14243,14246,14263,14284,14291,14300,14307,14330,14339,14343,14362,14364,14399,14403,14407,14437,14441,14492,14499,14505,14524,14526,14528,14542,14547,14560,14572,14628,14633,14649,14691,14699,14717,14719,14723,14737,14742,14744,14750,14779,14818,14833,14855,14882,14884,14887,14890,14926,14976,14981,15012,15018,15058,15060,15072,15098,15100,15106,15108,15115,15121,15133,15138,15157,15187,15228,15248,15275,15289,15290,15305,15313,15314,15321,15349,15351,15352,15359,15393,15397,15423,15432,15437,15458,15464,15465,15466,15474,15476,15501,15506,15556,15560,15602,15624,15628,15709,15727,15738,15756,15789,15816,15883,15895,15916,15950,15998,16007,16022,16033,16119,16148,16178,16185,16195,16245,16279,16294,16298,16357,16428,16459,16462,16466,16485,16522,16532,16539,16556,16580,16592,16618,16633,16684,16698,16722,16747,16760,16776,16809,16811,16848,16856,16879,16880,16889,16899,16916,16925,16930,16935,16956,16966,16978,16982,16997,17011,17045,17055,17089,17096,17115,17150,17164,17168,17170,17178,17217,17225,17255,17265,17280,17295,17347,17370,17378,17379,17393],"48":[4,29,63,130,131,133,135,149,174,197,207,219,256,260,278,279,293,296,306,308,309,312,316,339,354,357,375,415,419,420,433,467,474,483,490,495,518,534,549,550,551,560,577,585,617,681,686,687,707,710,783,811,819,840,858,889,983,1005,1012,1017,1019,1021,1050,1057,1073,1075,1091,1103,1112,1119,1136,1161,1165,1179,1181,1190,1244,1267,1298,1303,1304,1308,1312,1385,1415,1427,1430,1440,1514,1543,1559,1584,1607,1626,1671,1676,1690,1717,1733,1750,1764,1798,1805,1817,1829,1832,1842,1871,1896,1899,1906,1917,1919,1933,1951,1961,1973,1974,1993,2011,2018,2020,2046,2055,2073,2091,2101,2115,2128,2147,2148,2151,2160,2179,2184,2203,2248,2255,2300,2366,2377,2391,2393,2401,2404,2417,2426,2436,2451,2453,2475,2488,2509,2524,2525,2546,2555,2590,2602,2609,2647,2666,2673,2675,2690,2692,2705,2764,2776,2799,2806,2813,2823,2825,2838,2842,2861,2910,2911,2928,2933,2950,2952,2954,2956,2960,2977,2991,2999,3014,3047,3070,3080,3082,3084,3086,3126,3139,3144,3186,3188,3193,3201,3203,3204,3221,3226,3229,3284,3296,3308,3318,3348,3350,3370,3383,3398,3428,3432,3442,3450,3452,3457,3466,3474,3523,3530,3535,3590,3601,3602,3605,3609,3610,3626,3629,3653,3683,3684,3728,3760,3761,3782,3784,3796,3824,3845,3862,3961,3971,3981,3982,4030,4041,4044,4077,4089,4152,4178,4191,4208,4209,4216,4228,4229,4232,4234,4238,4242,4282,4287,4325,4358,4361,4363,4374,4429,4433,4495,4499,4522,4529,4549,4559,4575,4583,4585,4590,4602,4618,4621,4632,4648,4652,4666,4668,4753,4773,4780,4794,4800,4815,4830,4833,4858,4874,4880,4904,4937,5012,5019,5066,5068,5126,5153,5177,5179,5186,5189,5201,5204,5205,5210,5212,5232,5240,5254,5255,5261,5298,5367,5414,5422,5464,5507,5527,5531,5535,5554,5570,5583,5613,5615,5641,5643,5656,5683,5688,5695,5707,5710,5725,5727,5749,5759,5787,5808,5813,5823,5871,5893,5909,5977,5978,5981,6009,6056,6065,6080,6095,6158,6160,6168,6178,6193,6194,6231,6248,6265,6268,6281,6289,6301,6314,6347,6353,6367,6411,6414,6433,6471,6479,6492,6545,6548,6558,6563,6620,6667,6683,6731,6736,6784,6789,6800,6845,6866,6887,6890,6919,6931,6950,6979,6980,6985,6999,7030,7031,7037,7042,7065,7088,7136,7177,7179,7186,7189,7204,7210,7221,7275,7300,7304,7309,7338,7361,7386,7413,7431,7433,7451,7502,7508,7509,7510,7531,7541,7551,7559,7563,7581,7594,7597,7604,7615,7648,7661,7662,7672,7675,7681,7686,7695,7717,7762,7763,7766,7800,7817,7833,7840,7857,7870,7890,7949,7950,7956,7990,8000,8004,8011,8015,8018,8077,8097,8101,8117,8120,8135,8139,8146,8147,8149,8166,8175,8177,8186,8187,8189,8205,8216,8276,8284,8296,8307,8318,8351,8363,8364,8371,8385,8431,8445,8461,8464,8504,8517,8532,8543,8564,8571,8573,8581,8630,8642,8665,8672,8688,8706,8721,8724,8731,8737,8760,8764,8768,8813,8837,8853,8886,8921,8937,8996,8998,9019,9029,9032,9042,9051,9066,9070,9086,9087,9092,9098,9100,9107,9122,9146,9156,9157,9171,9177,9181,9198,9246,9262,9301,9309,9318,9327,9328,9335,9341,9345,9356,9370,9396,9402,9438,9441,9453,9458,9512,9519,9520,9522,9551,9570,9577,9596,9611,9647,9661,9705,9711,9712,9715,9716,9736,9769,9770,9800,9814,9815,9853,9860,9862,9883,9926,9934,9945,9950,9964,9966,9971,9972,9973,9981,9997,10003,10028,10057,10083,10103,10164,10196,10208,10231,10247,10248,10251,10269,10290,10309,10311,10342,10351,10355,10364,10375,10376,10377,10381,10410,10494,10510,10516,10531,10586,10608,10671,10672,10759,10777,10817,10818,10847,10857,10862,10863,10867,10871,10887,10893,10906,10911,10987,11002,11008,11044,11050,11053,11055,11056,11064,11070,11090,11141,11149,11151,11195,11200,11204,11226,11228,11256,11271,11274,11286,11299,11308,11309,11333,11344,11348,11369,11380,11401,11416,11418,11465,11468,11469,11495,11578,11590,11599,11665,11670,11674,11680,11699,11708,11715,11731,11785,11845,11847,11849,11882,11905,11916,11918,11927,11932,11936,11938,11980,11997,12013,12067,12075,12080,12085,12104,12112,12247,12266,12268,12273,12297,12306,12307,12315,12324,12331,12371,12384,12385,12398,12446,12480,12489,12502,12530,12539,12563,12606,12616,12628,12630,12633,12688,12705,12711,12720,12760,12784,12806,12818,12844,12851,12853,12861,12879,12886,12903,12910,12925,12929,12931,12972,12978,12993,12995,13002,13015,13022,13033,13039,13080,13087,13151,13190,13212,13221,13242,13277,13282,13344,13382,13383,13384,13385,13398,13454,13466,13476,13495,13500,13514,13558,13571,13625,13631,13638,13639,13640,13681,13690,13757,13762,13773,13777,13792,13795,13796,13810,13811,13821,13826,13831,13835,13836,13848,13856,13878,13881,13892,13912,13913,13932,13940,13975,14005,14009,14019,14058,14072,14085,14191,14203,14232,14263,14269,14305,14337,14353,14359,14366,14367,14372,14383,14419,14435,14443,14458,14512,14521,14531,14541,14546,14548,14555,14560,14562,14583,14595,14609,14636,14639,14657,14671,14682,14698,14707,14709,14720,14761,14773,14780,14801,14811,14830,14835,14840,14865,14882,14898,14901,14973,14976,14979,15037,15061,15064,15081,15097,15115,15141,15146,15220,15226,15229,15232,15266,15296,15309,15317,15334,15345,15365,15381,15399,15401,15407,15411,15429,15443,15485,15530,15531,15537,15547,15596,15636,15640,15694,15730,15762,15778,15794,15801,15819,15830,15847,15859,15861,15873,15944,15959,15976,16035,16038,16047,16065,16103,16125,16142,16176,16182,16198,16251,16252,16274,16294,16318,16323,16325,16374,16395,16482,16496,16497,16508,16518,16522,16534,16563,16575,16597,16598,16613,16626,16658,16663,16670,16672,16789,16793,16798,16811,16816,16819,16837,16849,16886,16887,16945,16961,16965,16971,17003,17011,17041,17061,17081,17085,17096,17126,17132,17138,17142,17154,17159,17162,17166,17182,17190,17206,17235,17260,17270,17286,17297,17301,17316,17319,17320,17322,17341,17390,17402],"49":[13,33,47,72,79,97,100,106,162,163,203,213,227,245,262,264,281,322,391,504,521,549,559,604,612,643,645,700,705,712,752,769,793,806,856,865,881,882,922,928,931,994,1006,1027,1042,1053,1056,1079,1088,1104,1114,1134,1135,1140,1144,1147,1218,1220,1236,1238,1458,1464,1474,1488,1502,1536,1557,1594,1621,1660,1672,1680,1699,1725,1750,1790,1797,1804,1818,1982,2014,2023,2026,2046,2048,2054,2062,2127,2150,2162,2202,2230,2259,2262,2288,2303,2307,2347,2361,2424,2438,2440,2500,2515,2587,2588,2613,2622,2698,2712,2713,2740,2754,2755,2788,2820,2860,2874,2896,2914,2919,2932,2946,2958,2962,3002,3070,3103,3111,3116,3125,3127,3143,3172,3176,3178,3183,3214,3240,3247,3249,3257,3266,3272,3299,3344,3423,3482,3506,3514,3550,3557,3615,3622,3623,3650,3657,3716,3736,3756,3760,3761,3806,3830,3838,3845,3874,3879,3884,3887,3889,3897,3902,3903,3931,3935,3940,3963,3996,3998,4007,4070,4071,4085,4177,4197,4225,4228,4242,4271,4272,4300,4396,4501,4504,4525,4584,4625,4627,4631,4646,4656,4680,4729,4733,4796,4837,4876,4881,4888,4909,4956,4984,5002,5029,5070,5073,5084,5111,5117,5124,5188,5191,5235,5268,5303,5327,5333,5353,5401,5405,5411,5437,5457,5458,5530,5532,5562,5565,5581,5612,5626,5635,5663,5686,5716,5744,5779,5870,5906,5985,5994,6010,6054,6060,6072,6084,6086,6103,6107,6111,6126,6131,6145,6206,6215,6216,6240,6248,6276,6286,6338,6351,6360,6363,6396,6410,6411,6416,6437,6453,6460,6467,6470,6492,6531,6591,6662,6738,6768,6774,6778,6787,6796,6802,6805,6812,6885,6889,6922,6947,6960,6965,6975,7024,7028,7053,7055,7101,7111,7133,7134,7141,7148,7157,7173,7175,7197,7199,7217,7225,7231,7233,7289,7311,7322,7336,7339,7348,7378,7400,7407,7419,7425,7428,7430,7436,7453,7468,7525,7583,7598,7639,7641,7643,7669,7689,7714,7736,7739,7761,7772,7783,7811,7820,7826,7852,7859,7925,7934,7935,7954,7990,8003,8075,8078,8105,8112,8160,8166,8214,8267,8275,8295,8301,8307,8345,8396,8444,8447,8516,8523,8526,8554,8564,8582,8610,8617,8634,8732,8745,8766,8784,8810,8825,8848,8891,8896,8924,8934,8943,8950,8957,8985,9005,9045,9065,9090,9104,9151,9182,9198,9201,9225,9234,9239,9247,9252,9257,9258,9263,9314,9322,9330,9341,9348,9362,9379,9404,9408,9411,9422,9448,9470,9485,9497,9571,9620,9631,9644,9651,9692,9771,9776,9804,9818,9831,9833,9835,9841,9856,9882,9906,9948,9971,9975,10024,10037,10042,10098,10099,10108,10131,10132,10133,10148,10152,10187,10221,10230,10233,10238,10276,10298,10332,10344,10348,10374,10412,10461,10463,10478,10480,10501,10508,10554,10564,10567,10574,10706,10709,10716,10719,10792,10813,10821,10920,10950,10979,11002,11036,11046,11054,11056,11077,11082,11084,11096,11101,11112,11140,11155,11205,11211,11229,11282,11313,11329,11339,11345,11375,11472,11477,11502,11515,11563,11588,11595,11606,11647,11655,11670,11738,11754,11772,11803,11882,11894,11897,11932,11936,11967,11978,12009,12013,12025,12134,12195,12203,12227,12257,12259,12283,12300,12304,12381,12386,12412,12422,12454,12484,12492,12500,12524,12537,12552,12556,12565,12573,12599,12611,12624,12655,12671,12755,12765,12782,12787,12801,12844,12847,12856,12904,12916,12990,12991,13041,13075,13079,13100,13101,13214,13220,13282,13297,13326,13330,13356,13369,13442,13446,13457,13477,13498,13522,13525,13588,13623,13637,13701,13705,13729,13753,13758,13766,13780,13784,13794,13840,13860,13866,13871,13895,13911,13912,13955,13962,13970,13996,14016,14053,14063,14079,14110,14117,14119,14152,14215,14253,14303,14309,14362,14392,14418,14428,14434,14449,14455,14457,14466,14472,14487,14489,14524,14526,14530,14564,14566,14612,14624,14644,14664,14702,14703,14710,14725,14739,14742,14779,14829,14844,14851,14867,14901,14903,14911,14979,14984,15033,15061,15077,15078,15126,15139,15140,15181,15206,15215,15228,15255,15278,15301,15325,15340,15353,15356,15360,15366,15369,15384,15386,15388,15398,15410,15421,15444,15454,15459,15463,15488,15501,15508,15528,15577,15578,15590,15600,15601,15668,15670,15697,15704,15706,15727,15771,15773,15779,15818,15823,15833,15835,15848,15882,15890,15898,15913,15976,16015,16030,16045,16072,16089,16097,16099,16103,16141,16144,16163,16187,16208,16233,16277,16290,16307,16348,16360,16368,16378,16413,16421,16422,16440,16462,16466,16477,16479,16499,16511,16548,16586,16596,16612,16643,16695,16704,16706,16710,16714,16721,16769,16774,16785,16797,16820,16825,16827,16838,16860,16874,16884,16890,16896,16911,16934,16966,16972,16997,17009,17025,17053,17092,17104,17114,17119,17129,17151,17158,17173,17180,17211,17225,17234,17239,17242,17254,17260,17299,17302,17304,17323,17376,17403],"50":[5,11,14,17,24,35,61,75,86,93,113,131,150,177,178,201,204,206,221,253,262,324,358,366,390,394,397,426,443,457,464,477,482,493,553,565,585,634,765,777,819,852,876,928,932,933,975,1030,1035,1086,1104,1168,1216,1224,1240,1253,1285,1303,1330,1341,1361,1369,1425,1470,1508,1511,1516,1517,1583,1587,1631,1632,1634,1656,1667,1674,1686,1699,1709,1745,1754,1757,1760,1781,1788,1799,1810,1825,1843,1868,1890,1901,1964,2022,2045,2058,2062,2135,2153,2164,2188,2190,2220,2237,2285,2330,2356,2377,2417,2439,2443,2481,2536,2557,2580,2599,2604,2605,2607,2636,2679,2699,2726,2769,2802,2821,2857,2903,2938,2944,2957,2961,2987,2996,3010,3045,3079,3091,3120,3164,3170,3208,3210,3219,3268,3271,3275,3287,3290,3294,3302,3308,3315,3426,3431,3433,3435,3437,3452,3485,3495,3511,3513,3514,3521,3525,3532,3539,3561,3579,3593,3619,3629,3686,3687,3715,3716,3718,3755,3756,3762,3775,3792,3796,3802,3812,3849,3863,3892,3897,3941,3960,3968,3979,4008,4015,4069,4070,4082,4085,4087,4110,4151,4172,4185,4214,4258,4264,4308,4318,4320,4333,4340,4342,4354,4379,4380,4408,4411,4428,4437,4450,4468,4476,4480,4493,4495,4517,4537,4627,4662,4675,4702,4725,4742,4799,4834,4847,4895,4921,4944,4950,4968,4989,5026,5037,5046,5064,5081,5101,5103,5112,5117,5128,5132,5137,5155,5163,5196,5244,5285,5296,5317,5377,5382,5389,5487,5503,5507,5523,5546,5568,5611,5612,5617,5620,5645,5661,5699,5739,5742,5750,5763,5768,5792,5859,5862,5875,5878,5895,5927,5949,5954,5966,5989,6008,6023,6057,6073,6179,6182,6188,6194,6230,6234,6253,6283,6291,6316,6327,6373,6386,6399,6533,6556,6559,6570,6620,6668,6677,6681,6711,6723,6729,6737,6764,6807,6834,6860,6868,6871,6914,6932,6952,6956,6958,6975,6980,6986,6994,7119,7157,7190,7193,7215,7218,7232,7242,7275,7276,7319,7325,7351,7360,7379,7396,7421,7434,7436,7444,7469,7478,7565,7577,7583,7595,7616,7654,7671,7674,7739,7745,7760,7799,7802,7810,7813,7868,7876,7879,7909,7933,7936,7964,7976,8016,8026,8045,8152,8178,8196,8219,8224,8269,8275,8304,8306,8315,8332,8334,8363,8401,8493,8494,8503,8506,8509,8537,8559,8566,8622,8653,8660,8718,8735,8739,8796,8812,8844,8890,8893,8910,8927,8950,8957,8974,8989,9000,9003,9029,9030,9033,9043,9140,9146,9147,9152,9159,9259,9260,9273,9324,9334,9388,9447,9469,9485,9494,9497,9542,9628,9643,9649,9711,9779,9836,9847,9880,9897,9902,9933,9957,9985,10009,10013,10026,10064,10078,10091,10097,10123,10124,10132,10146,10184,10270,10277,10282,10298,10311,10326,10338,10360,10481,10483,10487,10492,10549,10580,10615,10626,10637,10667,10679,10681,10734,10752,10780,10823,10834,10892,10910,10936,10941,10960,10961,10980,11004,11031,11040,11061,11073,11106,11121,11135,11140,11160,11194,11222,11260,11262,11275,11283,11284,11323,11384,11400,11415,11479,11486,11488,11490,11493,11539,11547,11548,11573,11598,11601,11620,11654,11655,11678,11686,11716,11741,11744,11760,11776,11813,11832,11890,11908,12006,12025,12028,12031,12036,12096,12112,12136,12165,12187,12198,12207,12222,12229,12252,12260,12272,12287,12296,12299,12328,12373,12400,12428,12432,12444,12462,12489,12527,12574,12625,12704,12715,12721,12726,12736,12781,12797,12821,12828,12864,12871,12905,12911,12936,12975,12994,13006,13009,13025,13038,13043,13070,13092,13095,13098,13171,13174,13191,13202,13242,13265,13290,13310,13339,13379,13408,13413,13426,13435,13450,13460,13468,13482,13487,13501,13532,13534,13536,13548,13565,13575,13604,13607,13625,13642,13675,13698,13705,13719,13754,13755,13824,13868,13904,13919,13976,13986,13989,14003,14066,14072,14163,14169,14177,14210,14234,14249,14281,14283,14321,14337,14371,14396,14399,14424,14468,14486,14489,14498,14510,14602,14611,14619,14631,14757,14788,14792,14812,14827,14857,14890,14906,14990,15025,15051,15069,15073,15096,15181,15186,15204,15216,15249,15281,15311,15326,15350,15360,15369,15380,15381,15394,15412,15471,15472,15489,15491,15498,15501,15520,15532,15577,15579,15584,15612,15630,15634,15668,15710,15764,15767,15771,15794,15845,15847,15862,15867,15960,15970,16003,16009,16034,16036,16042,16046,16051,16110,16115,16116,16136,16146,16197,16206,16223,16246,16259,16272,16275,16284,16295,16301,16371,16377,16379,16382,16386,16388,16408,16412,16413,16418,16437,16457,16491,16497,16503,16530,16536,16561,16570,16588,16597,16605,16644,16669,16677,16684,16700,16726,16755,16766,16787,16797,16806,16819,16847,16862,16863,16869,16936,17010,17053,17061,17081,17105,17115,17123,17163,17165,17199,17201,17207,17292,17333,17373,17384,17392],"51":[60,65,70,77,91,92,138,141,145,166,252,255,270,284,332,348,356,399,444,496,498,523,529,530,563,581,637,640,644,698,717,767,797,848,863,913,965,1022,1034,1039,1042,1051,1064,1134,1153,1154,1177,1242,1333,1383,1410,1444,1466,1508,1512,1515,1527,1534,1559,1565,1667,1677,1704,1729,1731,1796,1818,1819,1894,2025,2039,2045,2055,2137,2164,2176,2203,2218,2224,2241,2246,2273,2280,2287,2297,2298,2342,2362,2444,2484,2507,2576,2620,2627,2645,2677,2693,2717,2774,2779,2788,2810,2818,2874,2934,2988,3041,3057,3073,3098,3107,3133,3161,3219,3229,3362,3371,3384,3407,3470,3479,3480,3485,3508,3531,3553,3616,3694,3796,3887,3888,3902,3915,3945,3981,3991,4022,4100,4184,4218,4253,4262,4299,4318,4324,4338,4363,4418,4489,4523,4550,4563,4565,4582,4587,4607,4668,4675,4702,4717,4757,4760,4766,4770,4781,4786,4789,4805,4817,4822,4854,4883,4931,4989,5014,5037,5099,5128,5183,5187,5200,5202,5247,5253,5320,5321,5343,5401,5412,5434,5473,5505,5515,5543,5576,5593,5594,5633,5689,5756,5765,5784,5787,5865,5880,5928,6002,6006,6040,6128,6180,6193,6217,6285,6290,6293,6424,6431,6439,6458,6487,6509,6560,6575,6607,6632,6636,6641,6676,6697,6729,6732,6734,6738,6749,6764,6781,6794,6812,6817,6835,6869,6882,6990,7019,7110,7170,7221,7222,7256,7259,7320,7327,7393,7403,7458,7502,7536,7540,7608,7669,7713,7717,7726,7748,7759,7825,7867,7899,7903,7919,7932,7947,7953,8027,8050,8051,8058,8086,8184,8222,8232,8314,8371,8392,8428,8513,8560,8581,8594,8641,8646,8648,8656,8701,8716,8738,8803,8822,8898,8981,9025,9048,9105,9148,9153,9162,9164,9217,9250,9285,9309,9319,9328,9335,9342,9372,9382,9407,9416,9437,9463,9471,9478,9533,9552,9568,9595,9605,9619,9630,9652,9659,9708,9728,9772,9775,9780,9816,9888,9932,9945,9965,9975,9981,10029,10040,10089,10110,10287,10296,10302,10375,10398,10414,10437,10465,10467,10506,10539,10618,10663,10752,10783,10815,10816,10824,10846,10913,10938,10988,11006,11025,11037,11075,11098,11109,11136,11174,11175,11176,11197,11229,11243,11334,11368,11396,11401,11406,11545,11593,11601,11608,11664,11672,11674,11683,11713,11789,11810,11858,11888,11940,11951,11974,12016,12045,12104,12166,12217,12263,12286,12355,12366,12370,12392,12398,12407,12424,12468,12475,12671,12674,12687,12707,12725,12726,12735,12760,12784,12845,12858,12900,12915,12918,12928,12945,12948,13007,13047,13055,13060,13102,13105,13113,13130,13153,13168,13181,13182,13241,13268,13280,13315,13324,13349,13383,13388,13438,13444,13522,13614,13615,13678,13702,13763,13799,13836,13864,13871,13881,13890,13917,13940,13946,13949,13959,13988,13994,14009,14017,14031,14104,14144,14164,14171,14179,14220,14267,14273,14275,14340,14351,14388,14419,14436,14446,14456,14470,14486,14506,14543,14579,14616,14672,14677,14764,14857,14858,14860,14867,14879,14890,14908,14926,14958,15011,15034,15063,15099,15109,15118,15145,15186,15201,15222,15271,15277,15320,15321,15322,15332,15357,15364,15367,15379,15392,15420,15453,15494,15552,15583,15660,15662,15673,15702,15711,15721,15766,15768,15867,15880,15909,15913,15923,15926,15976,16031,16043,16067,16081,16100,16109,16129,16142,16170,16200,16254,16265,16266,16294,16359,16372,16376,16422,16456,16473,16530,16542,16618,16629,16646,16719,16768,16772,16800,16806,16842,16883,16894,16902,16909,16947,16964,17039,17067,17085,17122,17170,17189,17205,17260,17326,17344,17400],"52":[24,35,50,56,80,94,116,125,132,143,150,173,189,190,192,208,237,283,328,336,360,437,528,556,570,576,593,599,604,606,654,677,682,695,706,767,772,806,819,856,904,921,935,937,957,959,1013,1019,1030,1058,1079,1107,1204,1214,1224,1234,1239,1244,1245,1246,1250,1267,1285,1321,1347,1351,1366,1390,1396,1428,1482,1494,1495,1522,1618,1619,1625,1646,1658,1694,1706,1714,1718,1730,1743,1745,1769,1771,1793,1795,1821,1826,1832,1839,1847,1868,1874,1897,1903,1911,1921,1924,1940,1949,1983,2014,2041,2107,2163,2170,2186,2188,2206,2278,2376,2379,2383,2402,2421,2426,2427,2431,2435,2470,2475,2476,2554,2556,2605,2632,2644,2659,2699,2707,2719,2768,2821,2828,2898,2908,2920,2929,2932,2993,3009,3022,3051,3072,3107,3121,3125,3159,3160,3169,3213,3228,3241,3253,3270,3282,3295,3320,3324,3375,3376,3382,3403,3413,3478,3488,3498,3514,3536,3554,3570,3590,3611,3612,3636,3638,3673,3752,3761,3775,3794,3795,3808,3866,3880,3901,3936,3970,3995,3998,3999,4054,4066,4123,4133,4175,4178,4180,4214,4244,4262,4264,4283,4287,4299,4303,4306,4332,4334,4453,4465,4471,4484,4533,4554,4568,4603,4607,4652,4656,4657,4709,4720,4726,4730,4731,4752,4774,4785,4808,4843,4847,4848,4853,4881,4898,4919,4939,4941,4972,5031,5032,5056,5088,5103,5124,5131,5150,5186,5221,5240,5249,5343,5374,5445,5446,5458,5477,5479,5504,5528,5560,5580,5594,5616,5623,5639,5642,5649,5684,5726,5730,5751,5763,5767,5778,5783,5788,5789,5796,5802,5805,5819,5834,5866,5936,5953,5971,5974,5982,6004,6013,6044,6057,6070,6078,6101,6103,6153,6212,6234,6248,6288,6325,6338,6345,6347,6436,6443,6444,6449,6484,6487,6495,6499,6509,6514,6518,6543,6599,6615,6653,6725,6726,6753,6790,6794,6796,6798,6800,6805,6834,6908,6918,6925,7027,7034,7036,7048,7066,7104,7108,7122,7123,7134,7163,7178,7189,7212,7228,7241,7242,7296,7339,7398,7410,7434,7461,7473,7489,7492,7559,7566,7587,7621,7627,7650,7697,7715,7721,7723,7777,7797,7804,7814,7820,7826,7848,7896,7913,7958,7974,7998,8003,8028,8038,8044,8089,8179,8194,8199,8206,8260,8267,8279,8281,8314,8325,8347,8366,8373,8383,8453,8467,8489,8497,8530,8573,8655,8671,8764,8788,8817,8858,8875,8876,8933,8955,8959,8991,8996,9000,9016,9023,9143,9145,9196,9272,9299,9308,9315,9332,9371,9404,9412,9488,9495,9502,9506,9534,9536,9550,9568,9573,9600,9601,9610,9613,9684,9694,9698,9713,9719,9739,9747,9750,9766,9769,9810,9836,9858,9910,9926,9951,9983,10005,10017,10029,10033,10047,10050,10061,10070,10079,10084,10085,10103,10163,10192,10195,10200,10213,10220,10280,10322,10327,10347,10375,10386,10399,10483,10493,10571,10583,10606,10655,10667,10708,10711,10727,10745,10785,10824,10838,10855,10891,10911,10912,10922,10924,10940,10958,10974,11014,11036,11078,11079,11082,11084,11093,11116,11126,11227,11274,11279,11289,11312,11360,11362,11368,11379,11395,11400,11420,11461,11489,11497,11529,11553,11562,11577,11607,11655,11669,11715,11717,11734,11750,11755,11764,11774,11787,11791,11798,11826,11829,11875,11883,11971,11972,11987,12022,12053,12139,12203,12208,12230,12239,12258,12264,12271,12291,12327,12341,12346,12358,12384,12393,12412,12426,12454,12473,12478,12489,12501,12509,12533,12635,12642,12672,12676,12690,12736,12737,12746,12777,12805,12834,12835,12840,12854,12860,12907,12935,12954,12959,12964,12977,13019,13034,13044,13089,13090,13106,13113,13125,13188,13238,13273,13299,13334,13342,13360,13388,13462,13481,13485,13490,13494,13540,13553,13607,13619,13637,13646,13651,13697,13714,13737,13748,13765,13768,13822,13863,13892,13893,13916,13918,13957,13960,14035,14054,14063,14064,14150,14180,14218,14268,14278,14324,14355,14362,14365,14403,14413,14425,14442,14487,14498,14499,14526,14541,14554,14573,14583,14623,14634,14647,14658,14747,14758,14789,14848,14852,14876,14914,14979,15000,15046,15057,15075,15080,15083,15091,15108,15112,15113,15114,15136,15158,15208,15210,15217,15298,15320,15323,15336,15352,15371,15395,15411,15431,15442,15444,15498,15508,15515,15532,15534,15552,15603,15632,15633,15648,15760,15774,15813,15826,15883,15908,15929,15969,16060,16143,16153,16163,16173,16184,16197,16200,16270,16281,16317,16321,16352,16356,16361,16373,16418,16424,16462,16492,16498,16529,16530,16558,16572,16626,16657,16662,16675,16681,16692,16702,16774,16796,16836,16850,16859,16860,16870,16937,16944,16973,16990,17006,17008,17009,17021,17030,17086,17129,17175,17179,17236,17245,17266,17267,17292,17300,17341],"53":[2,44,45,48,92,96,105,112,126,151,153,172,188,207,212,227,259,280,294,301,344,373,408,477,504,512,514,525,526,563,602,647,664,667,683,687,748,773,783,847,886,902,910,917,946,957,959,973,992,1001,1008,1021,1028,1045,1060,1067,1123,1133,1191,1213,1244,1253,1280,1289,1302,1303,1312,1317,1318,1319,1326,1351,1360,1364,1396,1435,1476,1503,1529,1550,1552,1567,1586,1706,1750,1767,1787,1799,1822,1842,1852,1858,1896,1962,1963,1971,1979,1984,1996,2002,2026,2043,2046,2056,2111,2123,2161,2162,2185,2212,2225,2255,2272,2274,2284,2293,2299,2303,2315,2347,2390,2392,2405,2410,2424,2427,2439,2448,2474,2478,2547,2558,2620,2629,2669,2720,2738,2751,2776,2790,2800,2802,2819,2820,2831,2837,2863,2930,2989,2995,3000,3023,3026,3032,3036,3071,3087,3091,3098,3141,3147,3180,3184,3198,3294,3333,3358,3369,3403,3413,3414,3445,3448,3468,3483,3485,3501,3503,3513,3562,3563,3575,3601,3613,3632,3681,3791,3819,3837,3844,3870,3871,3878,3879,3889,3893,3897,3899,3902,3916,3920,4076,4110,4113,4121,4122,4124,4154,4193,4201,4223,4287,4299,4315,4327,4345,4388,4395,4438,4485,4490,4534,4577,4588,4594,4598,4601,4624,4626,4642,4646,4668,4677,4733,4749,4800,4847,4871,4876,4887,4896,4904,4914,4924,4944,5043,5059,5065,5066,5108,5113,5118,5133,5180,5182,5208,5220,5226,5239,5288,5289,5358,5400,5480,5482,5602,5629,5642,5651,5660,5664,5686,5691,5736,5778,5787,5806,5811,5816,5867,5874,5894,5960,5969,6016,6038,6048,6051,6064,6096,6102,6104,6111,6118,6121,6139,6162,6168,6173,6185,6190,6213,6216,6228,6240,6272,6276,6309,6315,6317,6329,6366,6380,6385,6446,6473,6528,6532,6542,6629,6660,6711,6796,6822,6842,6854,6858,6933,6945,6958,6994,6999,7021,7024,7044,7067,7107,7127,7165,7179,7189,7237,7244,7248,7263,7277,7334,7350,7365,7372,7382,7409,7411,7432,7444,7482,7485,7501,7505,7514,7545,7550,7555,7563,7601,7613,7647,7664,7677,7724,7727,7739,7799,7811,7835,7861,7899,7908,7910,7919,7989,8006,8022,8046,8091,8094,8114,8119,8133,8149,8154,8161,8197,8210,8235,8269,8332,8371,8374,8414,8416,8437,8439,8462,8530,8540,8551,8603,8609,8641,8674,8711,8713,8751,8773,8776,8824,8862,8874,8875,8880,8896,8908,8920,8974,9009,9033,9046,9050,9114,9120,9142,9159,9181,9185,9203,9208,9222,9232,9236,9263,9287,9324,9327,9422,9447,9466,9470,9486,9490,9491,9496,9502,9532,9554,9568,9574,9591,9606,9637,9656,9722,9723,9725,9727,9761,9783,9804,9818,9833,9835,9837,9842,9849,9859,9865,9886,9909,9913,9917,9924,9927,9945,9959,9989,10029,10036,10045,10057,10065,10070,10120,10122,10130,10143,10177,10217,10223,10327,10347,10425,10430,10442,10445,10460,10482,10484,10487,10494,10552,10577,10624,10628,10642,10675,10715,10726,10744,10754,10809,10813,10835,10848,10851,10854,10918,10926,10948,10956,10962,10966,10972,11014,11017,11023,11040,11044,11104,11165,11167,11174,11181,11226,11228,11235,11243,11252,11276,11318,11321,11353,11378,11450,11479,11490,11525,11526,11584,11592,11631,11654,11671,11705,11713,11716,11727,11729,11743,11745,11786,11806,11826,11852,11887,11969,11989,11990,11995,12021,12023,12029,12041,12057,12067,12076,12079,12085,12104,12112,12115,12124,12145,12173,12198,12215,12261,12366,12374,12384,12388,12417,12453,12468,12484,12518,12536,12539,12552,12564,12577,12580,12592,12600,12615,12616,12642,12678,12732,12733,12739,12757,12798,12820,12823,12866,12912,12938,12983,12987,13012,13017,13040,13044,13049,13057,13064,13120,13148,13179,13201,13280,13299,13304,13317,13360,13429,13435,13451,13453,13458,13486,13493,13497,13523,13534,13563,13565,13597,13612,13617,13628,13644,13658,13686,13761,13805,13842,13843,13844,13845,13848,13856,13861,13866,13914,13948,13949,13955,13962,14023,14049,14113,14130,14134,14137,14158,14193,14211,14228,14238,14239,14265,14275,14331,14335,14370,14390,14394,14397,14406,14412,14430,14515,14522,14629,14640,14649,14650,14658,14687,14700,14704,14741,14747,14778,14792,14813,14845,14848,14954,14955,14991,14993,15035,15062,15102,15104,15119,15125,15129,15138,15156,15201,15294,15312,15353,15434,15436,15461,15487,15498,15503,15519,15533,15561,15589,15639,15654,15669,15695,15701,15711,15714,15740,15747,15782,15794,15833,15839,15855,15858,15921,15959,15982,16026,16033,16109,16115,16122,16131,16146,16197,16217,16265,16295,16303,16310,16313,16315,16353,16355,16371,16384,16396,16467,16502,16543,16545,16618,16650,16668,16720,16733,16743,16749,16782,16812,16823,16843,16877,16924,16944,16952,16972,16990,17029,17044,17101,17111,17118,17145,17196,17224,17237,17269,17288,17290,17307,17321,17322,17324,17345,17382,17383,17389],"54":[27,51,105,212,270,282,322,341,360,396,401,416,438,445,457,471,475,485,498,536,568,574,592,622,656,658,711,713,767,800,817,821,833,836,848,890,907,929,935,947,983,1050,1071,1144,1146,1160,1177,1201,1207,1212,1250,1290,1305,1406,1410,1423,1434,1435,1443,1483,1503,1510,1574,1641,1687,1688,1716,1729,1738,1742,1764,1783,1797,1803,1809,1832,1847,1860,1884,1893,1900,1912,1932,1941,1953,1967,1977,2014,2019,2032,2048,2064,2098,2135,2155,2227,2233,2280,2287,2296,2340,2347,2356,2498,2514,2521,2524,2541,2578,2622,2657,2671,2698,2705,2706,2708,2724,2743,2761,2792,2798,2805,2822,2852,2857,2863,2896,2898,2920,2936,2958,2967,2982,2985,2995,3028,3068,3075,3092,3098,3114,3177,3187,3214,3223,3228,3229,3279,3295,3296,3311,3316,3342,3360,3377,3390,3395,3396,3405,3410,3423,3443,3453,3456,3461,3508,3532,3540,3566,3570,3576,3582,3591,3621,3626,3628,3691,3707,3708,3716,3730,3754,3791,3828,3831,3836,3848,3850,3890,3964,3988,4040,4042,4049,4063,4064,4074,4077,4091,4101,4119,4127,4136,4143,4146,4151,4163,4204,4229,4244,4266,4268,4282,4290,4294,4295,4324,4380,4384,4386,4397,4545,4576,4595,4641,4711,4716,4776,4790,4791,4792,4820,4837,4853,4859,4875,4905,4907,4933,4950,4982,4996,4997,5001,5026,5035,5050,5074,5085,5141,5148,5160,5174,5189,5192,5214,5220,5231,5254,5268,5397,5461,5463,5464,5489,5532,5595,5597,5599,5608,5627,5673,5679,5705,5712,5713,5758,5771,5778,5793,5806,5819,5875,5892,5939,5971,5982,6003,6005,6026,6052,6095,6115,6120,6125,6130,6165,6175,6251,6309,6317,6318,6330,6359,6365,6374,6379,6404,6425,6427,6449,6477,6497,6502,6521,6539,6584,6610,6630,6657,6747,6757,6793,6833,6839,6843,6846,6899,6904,6934,6961,6962,7004,7016,7018,7023,7063,7097,7113,7121,7131,7141,7147,7173,7187,7196,7200,7221,7281,7290,7296,7302,7313,7324,7342,7356,7388,7398,7402,7409,7422,7432,7444,7465,7474,7501,7510,7544,7549,7567,7587,7622,7640,7655,7678,7684,7696,7702,7714,7733,7766,7776,7817,7830,7836,7840,7885,7902,7941,7950,7958,7962,7968,7980,8003,8008,8009,8050,8054,8117,8155,8227,8244,8262,8296,8297,8300,8376,8377,8393,8447,8448,8449,8453,8467,8474,8476,8481,8486,8497,8536,8627,8638,8643,8645,8678,8680,8693,8717,8722,8729,8735,8749,8764,8766,8767,8789,8805,8812,8816,8822,8823,8869,8873,8898,8904,8905,8912,8919,8956,8967,8998,8999,9030,9062,9077,9087,9094,9099,9117,9130,9169,9170,9175,9177,9232,9267,9289,9350,9366,9387,9397,9419,9469,9471,9513,9536,9542,9555,9566,9666,9673,9732,9736,9744,9747,9751,9755,9779,9780,9783,9818,9821,9825,9837,9864,9886,9906,9940,9974,10024,10033,10063,10064,10116,10117,10141,10159,10202,10244,10252,10276,10282,10296,10319,10323,10327,10343,10347,10381,10417,10425,10433,10446,10461,10476,10530,10551,10560,10563,10572,10593,10615,10644,10681,10717,10720,10734,10747,10754,10847,10879,10886,10919,10950,10959,10961,10987,11019,11026,11027,11041,11047,11092,11105,11120,11130,11200,11208,11212,11233,11243,11277,11323,11326,11336,11376,11405,11447,11469,11483,11525,11528,11532,11556,11618,11628,11634,11661,11709,11715,11722,11735,11779,11785,11799,11804,11835,11847,11859,11861,11864,11883,11918,11933,11943,11958,11967,11969,11971,11975,11978,12003,12046,12078,12079,12087,12091,12092,12099,12102,12103,12117,12148,12174,12198,12211,12249,12251,12260,12265,12268,12288,12326,12333,12408,12418,12426,12453,12480,12491,12526,12529,12552,12570,12572,12621,12624,12677,12737,12800,12813,12819,12859,12882,12927,12933,12944,12976,13045,13076,13095,13134,13135,13151,13176,13200,13233,13237,13248,13252,13254,13295,13308,13319,13341,13367,13420,13431,13436,13437,13469,13481,13486,13487,13498,13522,13578,13591,13600,13603,13639,13668,13673,13686,13689,13723,13727,13743,13862,13866,13873,13881,13887,13920,13941,14026,14056,14093,14101,14108,14128,14136,14137,14148,14149,14186,14208,14211,14270,14279,14285,14299,14321,14375,14407,14413,14417,14466,14467,14480,14525,14538,14589,14612,14621,14643,14645,14684,14700,14737,14751,14767,14769,14775,14777,14870,14871,14880,14883,14884,14898,14916,14961,14978,14984,14990,15003,15026,15037,15097,15101,15111,15187,15226,15256,15275,15289,15392,15423,15430,15463,15478,15492,15503,15511,15532,15546,15551,15555,15610,15629,15669,15699,15719,15720,15721,15723,15735,15796,15798,15815,15834,15916,15933,15945,15976,16004,16123,16150,16172,16197,16203,16232,16235,16297,16312,16327,16333,16340,16344,16353,16380,16397,16408,16424,16428,16457,16467,16555,16564,16591,16600,16608,16613,16704,16722,16723,16727,16738,16748,16784,16792,16836,16846,16861,16872,16912,16915,16935,16961,16963,17032,17058,17081,17083,17097,17131,17187,17205,17211,17238,17246,17258,17265,17288,17309,17318,17334,17346,17349,17364,17402],"55":[1,18,28,36,69,78,87,103,154,172,192,195,252,258,264,295,350,407,439,448,454,461,503,507,554,571,577,615,670,677,695,698,856,861,872,931,938,940,947,954,958,973,1056,1064,1103,1155,1182,1194,1206,1224,1225,1362,1409,1419,1432,1455,1592,1599,1684,1696,1744,1746,1887,1901,1924,1972,2013,2035,2045,2087,2110,2125,2164,2181,2190,2199,2203,2208,2261,2269,2289,2362,2410,2448,2473,2478,2479,2496,2502,2514,2530,2555,2561,2567,2625,2646,2695,2707,2767,2782,2803,2808,2813,2880,2899,2937,2952,2954,2966,2980,2983,2985,3007,3010,3013,3036,3083,3132,3139,3172,3213,3230,3300,3351,3386,3433,3477,3503,3519,3528,3552,3657,3731,3765,3770,3849,3869,3915,3938,3954,3974,3981,3995,4062,4098,4108,4130,4137,4286,4303,4320,4323,4340,4344,4345,4368,4374,4385,4411,4422,4429,4483,4498,4531,4539,4588,4632,4662,4692,4707,4735,4770,4795,4808,4816,4818,4829,4843,4881,4906,4967,4971,4988,5028,5084,5098,5114,5133,5186,5210,5242,5325,5388,5427,5452,5471,5499,5517,5528,5544,5581,5583,5607,5639,5648,5649,5654,5663,5675,5694,5709,5772,5820,5882,5961,5969,6038,6059,6131,6134,6190,6208,6229,6275,6278,6327,6333,6342,6347,6384,6405,6408,6443,6450,6461,6474,6505,6540,6585,6586,6597,6607,6608,6645,6652,6666,6694,6702,6744,6769,6839,6887,6929,6938,6949,6959,6964,6990,7005,7012,7042,7065,7078,7129,7180,7227,7327,7354,7357,7426,7433,7437,7441,7465,7513,7553,7643,7690,7697,7756,7786,7861,7875,7893,7984,8000,8013,8060,8074,8140,8156,8198,8208,8275,8315,8331,8357,8368,8461,8462,8490,8496,8516,8607,8609,8624,8645,8652,8657,8701,8763,8771,8795,8824,8831,8840,8908,8914,8946,8955,9076,9080,9084,9111,9116,9129,9142,9186,9204,9208,9324,9339,9392,9413,9439,9473,9498,9513,9538,9541,9560,9583,9590,9612,9634,9644,9646,9672,9679,9725,9768,9797,9905,9909,9937,9943,9960,9989,10056,10075,10153,10167,10211,10220,10226,10228,10270,10288,10301,10320,10400,10426,10491,10493,10502,10526,10548,10550,10586,10634,10651,10747,10855,10856,10879,10882,10893,10928,10930,10961,10974,10977,10992,11040,11043,11066,11069,11091,11236,11279,11333,11369,11370,11371,11383,11405,11479,11529,11576,11598,11643,11695,11709,11739,11760,11773,11825,11830,11852,11864,11886,11899,11917,11982,12004,12009,12014,12025,12046,12063,12076,12120,12185,12186,12255,12281,12334,12342,12361,12431,12434,12453,12528,12540,12582,12599,12607,12614,12624,12683,12712,12739,12751,12796,12801,12803,12846,12908,12930,12985,13011,13075,13143,13146,13159,13163,13173,13274,13308,13348,13374,13401,13409,13443,13478,13511,13524,13545,13625,13681,13708,13714,13734,13759,13804,13971,13979,14000,14043,14055,14116,14135,14158,14180,14202,14260,14284,14303,14309,14358,14498,14525,14580,14658,14660,14664,14685,14692,14719,14768,14769,14810,14823,14864,14865,14899,14919,14932,14933,14936,14946,14955,14970,14997,15040,15059,15064,15127,15214,15264,15266,15272,15300,15353,15377,15414,15457,15466,15469,15484,15495,15516,15541,15549,15573,15587,15613,15629,15693,15780,15905,15962,15983,15984,16041,16075,16102,16139,16146,16170,16184,16215,16241,16302,16317,16410,16418,16439,16447,16463,16479,16493,16554,16560,16600,16620,16646,16654,16668,16689,16712,16738,16751,16869,16895,16910,16976,17006,17091,17105,17146,17166,17205,17222,17283,17290,17328,17342,17391],"56":[84,108,157,169,233,316,360,437,454,480,515,526,584,607,628,647,651,680,687,880,903,909,923,930,937,949,964,965,988,1032,1046,1050,1074,1098,1103,1137,1161,1169,1183,1209,1231,1235,1253,1264,1304,1322,1342,1343,1353,1434,1438,1491,1494,1518,1529,1694,1737,1742,1764,1784,1813,1921,1938,1967,1990,1991,2042,2048,2092,2140,2147,2172,2216,2248,2280,2339,2346,2391,2489,2498,2504,2558,2593,2595,2625,2721,2740,2757,2774,2795,2827,2849,2854,2864,2989,2991,3036,3053,3133,3157,3166,3170,3229,3265,3330,3347,3359,3398,3410,3530,3578,3581,3602,3637,3652,3659,3754,3792,3794,3804,3822,3826,3877,3885,3929,3943,3948,3952,3971,3990,4024,4047,4085,4095,4139,4149,4157,4163,4297,4307,4341,4370,4385,4387,4392,4404,4426,4477,4497,4509,4533,4537,4559,4575,4581,4583,4614,4651,4695,4699,4716,4762,4783,4788,4808,4835,4863,4873,4961,4988,5033,5039,5070,5083,5092,5124,5138,5148,5213,5222,5337,5339,5369,5378,5393,5444,5453,5489,5496,5520,5554,5566,5591,5625,5633,5699,5720,5757,5765,5766,5834,5843,5845,5865,5936,5951,5966,6023,6041,6049,6067,6082,6085,6117,6120,6142,6225,6244,6245,6307,6377,6395,6397,6413,6425,6439,6481,6563,6586,6647,6660,6682,6710,6790,6805,6904,6913,6949,6981,6985,7018,7037,7040,7064,7096,7133,7156,7168,7178,7209,7276,7292,7332,7355,7369,7401,7566,7617,7620,7628,7699,7809,7810,7824,7852,7855,8001,8018,8036,8044,8050,8092,8102,8116,8129,8150,8203,8236,8240,8300,8313,8399,8434,8462,8467,8500,8533,8549,8572,8575,8576,8594,8595,8613,8639,8645,8656,8700,8705,8775,8811,8815,8920,9013,9047,9062,9074,9079,9083,9114,9115,9156,9186,9243,9273,9295,9319,9320,9324,9450,9452,9463,9591,9614,9644,9657,9684,9699,9710,9721,9724,9732,9827,9864,9879,9895,9932,9981,10055,10065,10095,10125,10203,10225,10226,10264,10331,10436,10466,10479,10537,10552,10555,10567,10643,10663,10695,10786,10819,10865,10880,10887,10912,10927,10963,10996,11015,11023,11045,11054,11184,11201,11294,11299,11306,11357,11361,11363,11398,11434,11453,11475,11520,11529,11564,11616,11629,11707,11808,11858,11874,11968,12001,12002,12031,12051,12088,12098,12131,12135,12145,12181,12195,12229,12249,12251,12261,12262,12270,12274,12281,12446,12633,12712,12742,12766,12776,12781,12802,12810,12816,12820,12843,12844,12893,12907,12911,12923,12927,12960,13001,13028,13057,13075,13086,13096,13200,13252,13257,13274,13285,13310,13384,13401,13440,13455,13531,13534,13566,13658,13663,13685,13694,13711,13720,13722,13785,13837,13888,13894,13945,13949,13969,14009,14054,14068,14143,14145,14195,14245,14254,14332,14420,14465,14474,14500,14517,14527,14596,14621,14637,14642,14692,14718,14740,14746,14752,14755,14879,14905,14913,14916,14975,14997,15008,15009,15042,15102,15210,15212,15259,15262,15270,15301,15345,15394,15396,15451,15460,15477,15495,15496,15533,15542,15550,15605,15613,15637,15669,15693,15700,15708,15714,15717,15750,15763,15778,15809,15826,15860,15945,15964,15968,15990,16016,16056,16092,16167,16168,16226,16227,16245,16300,16337,16352,16356,16376,16379,16382,16404,16416,16451,16461,16463,16491,16514,16519,16552,16561,16631,16683,16709,16819,16822,16848,16850,16888,16890,16897,16900,16989,17032,17077,17126,17137,17203,17204,17302,17306,17324,17341,17344,17393],"57":[101,151,165,174,215,218,244,359,412,414,442,458,469,532,533,542,557,616,639,654,655,731,748,761,906,952,992,1009,1121,1168,1264,1271,1303,1322,1362,1410,1419,1464,1466,1492,1495,1504,1536,1583,1643,1656,1700,1725,1727,1798,1802,1817,1829,1831,1832,1856,1931,1965,2005,2013,2033,2042,2063,2066,2084,2089,2225,2234,2261,2265,2266,2303,2311,2322,2370,2385,2406,2419,2436,2439,2490,2505,2540,2553,2589,2598,2622,2630,2635,2742,2796,2865,2869,2917,2918,2926,2930,2936,2979,3012,3018,3019,3024,3047,3064,3100,3150,3180,3267,3274,3295,3309,3342,3390,3412,3434,3449,3482,3537,3573,3649,3703,3712,3731,3736,3753,3789,3812,3923,3969,3976,3998,4002,4044,4081,4089,4094,4102,4120,4169,4192,4203,4210,4216,4305,4321,4355,4357,4403,4425,4587,4595,4598,4623,4661,4670,4671,4696,4827,4850,4852,4873,4878,4908,4930,4950,5016,5032,5118,5154,5195,5200,5201,5215,5225,5249,5321,5370,5383,5415,5430,5431,5450,5493,5525,5547,5550,5567,5640,5643,5646,5680,5689,5700,5725,5759,5777,5780,5800,5802,5810,5859,5884,5887,5911,5921,5940,5956,5977,5997,6035,6090,6147,6165,6183,6192,6264,6286,6287,6318,6329,6343,6362,6388,6393,6436,6465,6496,6506,6512,6592,6607,6628,6688,6705,6717,6721,6769,6790,6858,6908,6920,6921,6933,6952,6961,6975,6986,7044,7116,7123,7127,7166,7192,7224,7230,7235,7361,7382,7386,7400,7431,7438,7468,7493,7538,7547,7580,7629,7644,7738,7783,7809,7831,7851,7888,7993,8020,8062,8079,8081,8125,8126,8130,8166,8205,8211,8212,8272,8286,8289,8317,8343,8351,8406,8409,8410,8493,8513,8581,8616,8632,8694,8708,8780,8813,8843,8870,8938,8948,8955,8981,8988,9048,9070,9085,9098,9106,9118,9185,9283,9300,9326,9331,9360,9382,9397,9430,9494,9504,9519,9562,9577,9639,9651,9677,9693,9705,9717,9745,9797,9806,9808,9812,9815,9824,9840,9875,9893,9906,9926,9952,10001,10017,10028,10058,10085,10104,10223,10232,10251,10281,10298,10310,10327,10344,10362,10384,10386,10442,10493,10557,10566,10601,10623,10631,10638,10647,10656,10661,10664,10670,10682,10683,10716,10776,10778,10838,10859,10914,10951,10956,10967,10973,10985,11007,11009,11015,11040,11074,11106,11107,11120,11149,11197,11262,11263,11269,11315,11317,11331,11339,11350,11369,11394,11395,11440,11442,11448,11484,11489,11529,11561,11564,11581,11609,11612,11660,11682,11718,11918,11950,11992,12029,12055,12088,12100,12124,12128,12132,12141,12157,12169,12215,12253,12295,12303,12305,12316,12345,12361,12371,12415,12424,12484,12547,12550,12563,12580,12582,12606,12651,12719,12737,12755,12766,12780,12786,12803,12813,12823,12893,12896,12916,12950,13008,13014,13015,13031,13075,13115,13134,13135,13149,13185,13189,13226,13230,13254,13274,13344,13348,13349,13352,13353,13362,13378,13380,13390,13430,13484,13489,13504,13521,13632,13634,13657,13661,13742,13756,13766,13779,13788,13803,13836,13862,13867,13876,13908,13915,13966,14000,14015,14018,14035,14049,14053,14060,14067,14110,14147,14149,14185,14313,14317,14325,14349,14412,14458,14514,14516,14557,14594,14612,14661,14743,14761,14779,14803,14810,14816,14892,14899,14911,14937,14966,14986,14987,14998,15008,15014,15016,15076,15149,15292,15326,15355,15390,15397,15407,15435,15565,15587,15591,15612,15627,15651,15684,15717,15750,15753,15827,15857,15901,15911,15955,15963,16079,16154,16183,16202,16213,16290,16355,16439,16479,16490,16546,16575,16593,16616,16629,16659,16748,16801,16827,16839,16841,16890,16966,16988,17009,17040,17066,17159,17232,17247,17251,17303,17316,17325,17334,17397,17407],"58":[37,57,62,86,102,105,129,138,142,144,158,166,174,218,223,228,239,319,340,354,368,405,417,432,441,444,457,474,477,480,493,525,530,542,545,548,552,563,570,572,728,741,750,799,808,831,894,908,929,934,972,996,1002,1004,1032,1122,1143,1164,1190,1233,1277,1287,1300,1337,1341,1362,1397,1412,1473,1485,1486,1491,1520,1526,1582,1616,1625,1643,1666,1684,1748,1756,1774,1776,1783,1819,1829,1839,1851,1909,1954,2009,2016,2018,2037,2039,2068,2081,2121,2146,2149,2155,2172,2196,2201,2203,2217,2257,2281,2306,2334,2341,2353,2412,2415,2453,2466,2467,2481,2514,2550,2572,2589,2646,2662,2676,2686,2699,2702,2705,2710,2764,2811,2844,2878,2880,2885,2907,2910,2922,2929,2937,2970,3022,3023,3047,3063,3086,3092,3162,3216,3223,3244,3251,3263,3272,3275,3299,3306,3307,3311,3319,3367,3389,3393,3409,3433,3440,3447,3485,3505,3510,3541,3588,3665,3730,3743,3774,3786,3818,3834,3885,3909,3920,3925,3944,3947,3960,3974,3985,3990,4003,4007,4019,4023,4041,4052,4068,4078,4082,4107,4157,4190,4201,4207,4231,4240,4259,4291,4299,4334,4339,4362,4376,4431,4455,4459,4464,4480,4482,4483,4550,4610,4625,4641,4648,4673,4674,4730,4772,4776,4794,4828,4831,4917,4965,4977,4983,5044,5083,5101,5139,5188,5191,5214,5240,5285,5293,5318,5330,5340,5346,5353,5390,5398,5430,5435,5440,5499,5504,5505,5546,5564,5578,5583,5605,5650,5659,5674,5679,5685,5686,5704,5711,5731,5734,5736,5772,5782,5792,5803,5822,5828,5860,5873,5932,5940,5996,6042,6092,6108,6134,6150,6160,6175,6188,6208,6218,6223,6250,6286,6308,6310,6319,6387,6398,6401,6436,6439,6471,6490,6577,6591,6594,6602,6604,6619,6676,6682,6706,6710,6714,6723,6766,6772,6801,6828,6880,6915,6926,6938,6953,7005,7012,7036,7098,7125,7145,7171,7183,7188,7216,7219,7234,7286,7296,7334,7362,7366,7445,7490,7546,7563,7585,7676,7710,7731,7733,7743,7749,7758,7760,7765,7817,7827,7857,7858,7897,7898,7973,7986,7999,8015,8027,8036,8143,8170,8179,8199,8280,8296,8298,8345,8350,8362,8369,8395,8442,8485,8490,8515,8530,8543,8547,8577,8592,8601,8613,8629,8641,8658,8669,8671,8732,8800,8835,8847,8880,8894,8975,9098,9099,9100,9105,9111,9116,9117,9235,9257,9292,9295,9297,9306,9309,9321,9330,9355,9383,9397,9414,9431,9456,9466,9486,9511,9546,9549,9559,9578,9586,9638,9668,9675,9689,9752,9794,9815,9833,9862,9868,9872,9876,9896,9916,9922,9923,9924,10035,10082,10084,10085,10149,10150,10170,10181,10233,10239,10258,10260,10330,10346,10362,10376,10420,10478,10485,10512,10562,10603,10616,10618,10629,10656,10664,10675,10707,10721,10723,10725,10730,10735,10752,10779,10786,10811,10835,10849,10864,10865,10869,10878,10975,10983,10992,11028,11047,11051,11053,11058,11062,11070,11093,11096,11099,11100,11109,11117,11137,11157,11158,11165,11198,11210,11222,11291,11316,11317,11341,11365,11396,11399,11453,11492,11536,11542,11555,11557,11570,11602,11609,11612,11613,11653,11664,11670,11671,11698,11700,11703,11710,11775,11783,11805,11811,11923,11955,12013,12053,12072,12073,12081,12109,12118,12119,12158,12190,12208,12215,12255,12376,12383,12391,12410,12425,12450,12460,12464,12487,12542,12578,12591,12623,12625,12632,12695,12706,12747,12777,12795,12798,12821,12823,12840,12849,12853,12863,12880,12895,12920,12925,12952,12967,12980,13009,13017,13041,13044,13071,13097,13136,13137,13188,13210,13228,13235,13251,13270,13279,13311,13352,13368,13372,13448,13460,13476,13515,13518,13520,13541,13548,13562,13568,13643,13651,13661,13664,13670,13673,13684,13689,13696,13706,13730,13740,13758,13804,13811,13815,13822,13848,13868,13869,13881,13906,13907,13949,14012,14023,14036,14048,14067,14113,14123,14136,14154,14176,14177,14197,14227,14242,14254,14256,14296,14329,14333,14385,14415,14427,14435,14477,14550,14567,14586,14587,14588,14601,14602,14610,14616,14624,14636,14637,14639,14664,14665,14687,14702,14707,14709,14725,14733,14753,14834,14849,14865,14892,14938,14991,14999,15007,15030,15074,15119,15148,15171,15191,15199,15232,15241,15244,15269,15323,15342,15371,15380,15382,15387,15389,15394,15396,15425,15444,15450,15485,15490,15508,15516,15529,15550,15562,15586,15631,15642,15659,15662,15672,15675,15685,15706,15715,15730,15735,15751,15757,15775,15781,15799,15800,15805,15808,15812,15911,15912,15921,15924,15931,15933,15949,15964,15967,15976,15977,16011,16063,16075,16090,16109,16113,16116,16119,16121,16146,16165,16174,16195,16199,16245,16263,16277,16282,16320,16322,16342,16347,16354,16362,16386,16406,16423,16444,16512,16513,16519,16525,16608,16651,16702,16713,16723,16724,16765,16766,16790,16793,16832,16861,16894,16895,16896,16908,16914,16973,16979,17002,17024,17098,17110,17114,17136,17150,17199,17235,17242,17243,17299,17305,17313,17327,17336,17337,17353,17356,17357,17371,17378],"59":[16,35,46,55,81,89,136,206,219,244,261,288,304,322,373,382,397,407,413,429,431,441,467,499,512,554,563,564,596,634,656,673,693,702,714,719,720,749,799,814,828,851,865,869,886,894,897,934,950,957,966,998,999,1017,1028,1030,1045,1054,1070,1133,1213,1240,1247,1281,1286,1291,1323,1326,1331,1337,1345,1351,1396,1398,1400,1404,1409,1423,1424,1438,1445,1465,1506,1531,1539,1619,1667,1683,1742,1744,1764,1767,1785,1786,1799,1810,1834,1852,1863,1875,1904,1936,1960,2075,2088,2092,2094,2099,2118,2155,2156,2175,2180,2224,2245,2255,2281,2291,2294,2374,2475,2551,2586,2681,2713,2767,2776,2875,2889,2923,2932,2959,3030,3036,3043,3059,3072,3100,3143,3144,3145,3188,3206,3227,3274,3276,3318,3343,3376,3434,3468,3482,3507,3520,3560,3567,3571,3624,3651,3657,3673,3684,3772,3779,3791,3894,3920,3953,3959,3972,3982,3984,3992,4015,4068,4088,4105,4122,4137,4155,4174,4178,4183,4186,4212,4228,4242,4260,4270,4284,4293,4326,4396,4419,4489,4512,4546,4561,4571,4582,4623,4631,4637,4639,4651,4703,4748,4760,4770,4807,4832,4835,4841,4890,4894,4903,4922,4958,5007,5042,5075,5084,5113,5132,5160,5197,5198,5246,5264,5272,5287,5339,5342,5343,5349,5351,5354,5381,5396,5464,5470,5475,5489,5497,5518,5535,5571,5588,5616,5646,5655,5697,5751,5772,5867,5887,5898,5952,5954,5960,5961,5973,5983,6003,6005,6011,6012,6015,6029,6033,6042,6052,6059,6097,6119,6120,6160,6172,6186,6209,6266,6337,6371,6382,6385,6414,6443,6454,6473,6477,6490,6496,6507,6531,6566,6572,6599,6609,6643,6648,6651,6689,6792,6817,6821,6858,6871,6873,6877,6893,6916,6926,6927,6948,6985,6988,6997,7018,7061,7081,7091,7102,7154,7166,7168,7178,7185,7188,7209,7214,7242,7247,7257,7327,7364,7374,7454,7475,7481,7504,7508,7519,7569,7654,7667,7675,7719,7725,7730,7741,7744,7756,7794,7804,7816,7847,7852,7866,7870,7903,7980,8098,8102,8129,8182,8189,8211,8262,8264,8311,8312,8358,8404,8434,8464,8471,8498,8504,8552,8557,8570,8578,8599,8622,8623,8665,8666,8675,8688,8731,8737,8754,8770,8774,8799,8911,8914,9025,9037,9084,9100,9163,9219,9239,9256,9264,9265,9276,9281,9282,9296,9320,9360,9387,9432,9441,9459,9498,9519,9569,9596,9623,9651,9669,9674,9757,9760,9775,9778,9788,9789,9810,9822,9837,9859,9872,9920,9970,9976,9990,10008,10050,10074,10081,10161,10179,10184,10206,10244,10272,10285,10315,10327,10332,10346,10388,10402,10504,10513,10514,10585,10594,10671,10720,10781,10802,10867,10870,10877,10893,10951,10960,10987,11028,11039,11067,11079,11091,11095,11107,11118,11121,11130,11206,11212,11216,11239,11282,11284,11312,11318,11360,11372,11415,11421,11447,11483,11492,11506,11510,11540,11608,11616,11617,11629,11636,11710,11731,11739,11755,11756,11792,11817,11837,11843,11875,11878,11879,11902,11909,11958,11986,12002,12023,12040,12059,12081,12084,12115,12130,12141,12146,12147,12168,12172,12174,12193,12196,12238,12245,12253,12255,12264,12288,12312,12315,12337,12344,12369,12410,12418,12453,12482,12508,12569,12574,12576,12598,12603,12653,12659,12689,12701,12719,12731,12732,12768,12787,12820,12825,12830,12837,12861,12873,12900,12909,12928,12934,12948,12968,12992,13013,13015,13045,13073,13098,13099,13102,13103,13111,13127,13152,13154,13197,13213,13258,13274,13280,13291,13305,13328,13333,13336,13360,13373,13380,13409,13410,13464,13482,13501,13516,13549,13567,13577,13586,13606,13608,13609,13638,13644,13666,13707,13746,13793,13794,13840,13859,13900,13937,13976,13995,14020,14039,14047,14096,14129,14134,14138,14151,14166,14177,14189,14212,14216,14228,14287,14289,14331,14353,14361,14363,14433,14460,14464,14486,14508,14511,14541,14549,14560,14651,14665,14682,14693,14700,14721,14819,14828,14846,14893,14894,14897,14974,14988,15026,15133,15155,15176,15182,15205,15244,15256,15269,15305,15319,15322,15327,15333,15381,15416,15430,15437,15446,15459,15460,15500,15545,15555,15565,15612,15658,15688,15710,15749,15803,15820,15834,15836,15886,15901,15945,15971,15972,15997,16030,16062,16074,16114,16177,16185,16200,16251,16265,16270,16277,16278,16294,16295,16337,16349,16350,16416,16434,16484,16485,16493,16530,16602,16625,16634,16644,16645,16682,16728,16747,16763,16770,16803,16821,16856,16896,16904,16973,16991,17028,17033,17034,17042,17065,17125,17135,17137,17154,17160,17194,17197,17231,17243,17246,17252,17293,17348,17365],"60":[10,32,61,66,79,83,106,119,131,156,162,169,180,203,228,231,259,283,311,357,358,370,377,404,433,443,450,464,479,480,490,525,581,613,655,746,750,759,776,780,796,852,854,867,881,890,909,929,944,964,989,1033,1050,1087,1099,1170,1186,1231,1253,1296,1319,1359,1360,1366,1401,1443,1449,1455,1477,1495,1510,1540,1572,1579,1615,1626,1676,1682,1685,1709,1728,1745,1808,1814,1815,1841,1864,1868,1906,1938,1947,1970,1992,2006,2020,2022,2122,2146,2216,2221,2223,2252,2259,2272,2275,2316,2352,2360,2371,2388,2422,2444,2450,2471,2534,2551,2582,2616,2620,2622,2653,2723,2731,2880,2882,2940,3024,3039,3041,3043,3063,3065,3073,3082,3101,3174,3176,3191,3200,3220,3285,3361,3390,3396,3429,3449,3469,3488,3493,3513,3535,3576,3637,3644,3665,3666,3674,3690,3734,3755,3764,3861,3874,3892,3900,3904,3943,3949,4002,4092,4099,4100,4112,4215,4236,4271,4321,4349,4356,4371,4376,4414,4426,4429,4442,4448,4468,4479,4493,4511,4519,4547,4566,4580,4582,4623,4638,4647,4651,4655,4680,4703,4710,4862,4873,4894,4933,4946,4985,4995,5009,5011,5015,5074,5124,5142,5165,5185,5211,5218,5263,5283,5313,5329,5342,5346,5360,5366,5392,5402,5424,5426,5437,5472,5495,5502,5508,5551,5554,5556,5606,5626,5634,5701,5732,5763,5787,5820,5867,5911,5919,5932,6004,6024,6069,6089,6104,6116,6128,6156,6166,6186,6250,6264,6303,6310,6313,6320,6368,6391,6401,6438,6456,6472,6477,6504,6535,6557,6633,6655,6657,6677,6680,6710,6716,6722,6725,6727,6753,6774,6781,6813,6823,6826,6854,6855,6895,6906,6983,7106,7112,7114,7123,7130,7211,7219,7308,7324,7346,7351,7363,7390,7395,7401,7405,7474,7485,7500,7540,7579,7581,7633,7638,7667,7673,7676,7679,7732,7741,7754,7775,7814,7835,7869,7905,7952,7953,8025,8033,8039,8047,8062,8063,8081,8135,8219,8224,8226,8230,8259,8304,8306,8308,8317,8322,8346,8417,8421,8423,8439,8468,8513,8529,8544,8550,8574,8660,8677,8700,8715,8725,8736,8758,8764,8809,8831,8880,8926,8970,8974,8985,9042,9109,9124,9190,9195,9218,9234,9245,9254,9299,9305,9372,9389,9402,9403,9417,9425,9446,9454,9468,9510,9582,9583,9586,9632,9643,9661,9676,9684,9698,9704,9705,9706,9753,9765,9845,9872,9874,9876,9913,9921,9938,9945,9958,9969,10004,10042,10137,10160,10192,10248,10282,10327,10425,10464,10495,10496,10504,10509,10537,10543,10564,10670,10682,10683,10691,10726,10758,10800,10814,10850,10859,10907,10942,10952,11021,11033,11043,11081,11083,11147,11175,11176,11224,11262,11309,11348,11371,11386,11427,11428,11487,11489,11626,11639,11649,11693,11788,11812,11817,11825,11831,11833,11853,11887,11896,11900,11901,11966,11981,12027,12028,12044,12160,12213,12251,12256,12342,12353,12365,12414,12432,12438,12450,12469,12567,12583,12603,12655,12674,12678,12723,12728,12757,12760,12772,12798,12802,12835,12895,12921,12926,12986,13011,13012,13053,13084,13100,13105,13183,13226,13244,13254,13255,13276,13350,13361,13405,13417,13424,13434,13492,13516,13542,13567,13642,13681,13686,13732,13741,13762,13776,13782,13801,13866,13886,13923,13929,13958,13994,14042,14055,14068,14127,14138,14143,14155,14203,14220,14231,14257,14266,14281,14285,14308,14340,14359,14365,14366,14404,14430,14459,14530,14597,14604,14654,14685,14752,14758,14768,14774,14784,14816,14834,14844,14846,14952,15032,15039,15045,15146,15152,15196,15204,15216,15257,15282,15312,15314,15410,15450,15453,15457,15458,15459,15477,15525,15532,15621,15632,15641,15645,15691,15696,15699,15735,15809,15840,15848,15876,15886,15907,15937,15999,16006,16012,16042,16058,16121,16172,16176,16197,16225,16311,16313,16351,16364,16404,16407,16460,16479,16577,16596,16599,16607,16631,16657,16670,16672,16693,16716,16726,16779,16785,16893,16916,16923,16934,16948,16958,16976,16979,17057,17108,17131,17136,17155,17201,17252,17257,17264,17277,17278,17289,17296,17317,17360,17366,17368,17378],"61":[6,36,57,71,121,124,144,151,159,162,182,234,265,268,299,359,465,484,487,495,517,545,551,582,599,626,676,679,732,736,762,821,837,901,920,940,941,948,988,1017,1035,1060,1065,1092,1115,1124,1158,1178,1205,1290,1294,1328,1333,1362,1377,1388,1407,1417,1428,1445,1499,1506,1516,1550,1564,1586,1600,1639,1679,1696,1732,1733,1773,1800,1851,1859,1888,1919,1931,1974,1988,2011,2013,2021,2050,2066,2068,2105,2117,2128,2137,2154,2184,2186,2202,2213,2216,2217,2224,2235,2240,2241,2247,2313,2324,2331,2339,2347,2353,2369,2384,2397,2470,2490,2496,2506,2509,2517,2533,2535,2567,2581,2601,2602,2605,2625,2629,2668,2683,2702,2709,2769,2806,2872,2886,2897,2923,2935,2970,2984,2990,3003,3011,3032,3040,3050,3056,3101,3136,3138,3158,3180,3182,3184,3200,3201,3213,3259,3265,3269,3327,3394,3413,3414,3426,3427,3436,3531,3532,3545,3581,3584,3598,3608,3615,3635,3636,3666,3673,3679,3687,3701,3728,3732,3744,3756,3772,3784,3787,3796,3800,3826,3828,3855,3938,3951,3974,3978,3987,3995,4008,4025,4036,4038,4062,4096,4113,4117,4151,4185,4242,4297,4323,4349,4357,4378,4407,4408,4414,4429,4433,4452,4478,4482,4488,4489,4497,4507,4514,4526,4532,4562,4614,4626,4632,4639,4648,4698,4725,4740,4791,4800,4847,4849,4899,4905,4918,4923,4945,4972,4990,4997,5004,5010,5019,5029,5038,5062,5085,5111,5115,5117,5187,5202,5222,5226,5285,5313,5376,5421,5430,5432,5451,5490,5514,5523,5537,5538,5549,5566,5603,5629,5661,5664,5680,5696,5703,5717,5734,5754,5758,5765,5773,5776,5791,5805,5809,5827,5832,5848,5855,5858,5872,5905,5918,5942,5952,5976,5980,6028,6031,6035,6038,6059,6071,6080,6125,6130,6291,6302,6305,6314,6362,6376,6392,6437,6440,6451,6452,6460,6473,6485,6495,6519,6522,6551,6567,6575,6594,6614,6618,6637,6724,6742,6771,6774,6831,6856,6890,6914,6929,6950,6960,6961,6970,6973,6975,7033,7055,7067,7080,7094,7101,7145,7158,7159,7164,7168,7199,7243,7246,7256,7259,7261,7263,7290,7291,7331,7355,7356,7389,7415,7435,7442,7477,7511,7524,7525,7542,7564,7565,7619,7620,7705,7720,7726,7732,7737,7753,7757,7760,7764,7769,7773,7784,7786,7802,7810,7845,7866,7900,7902,7933,7950,7995,8005,8055,8060,8062,8078,8088,8099,8177,8179,8256,8321,8324,8333,8337,8389,8416,8417,8443,8451,8453,8481,8502,8526,8545,8554,8606,8612,8641,8642,8685,8710,8717,8730,8731,8749,8767,8773,8787,8789,8793,8806,8807,8808,8813,8857,8868,8874,8881,8888,8910,8913,8921,8950,8968,8979,9031,9037,9097,9107,9156,9167,9178,9191,9248,9272,9323,9352,9378,9381,9443,9468,9471,9490,9545,9548,9583,9594,9617,9618,9626,9636,9637,9671,9673,9693,9741,9770,9773,9784,9801,9809,9811,9838,9846,9857,9879,9885,9898,9920,9940,9958,10042,10074,10099,10142,10164,10168,10229,10233,10276,10278,10299,10306,10312,10317,10319,10324,10382,10392,10421,10482,10483,10503,10525,10557,10614,10620,10630,10633,10686,10690,10711,10713,10727,10731,10756,10757,10829,10830,10836,10945,10961,11019,11064,11108,11129,11146,11151,11178,11186,11192,11194,11197,11214,11236,11243,11265,11286,11287,11308,11342,11370,11398,11429,11490,11491,11547,11548,11576,11580,11594,11614,11618,11675,11690,11694,11699,11706,11730,11770,11816,11854,11875,11887,11894,11934,12037,12044,12054,12077,12177,12178,12194,12199,12213,12222,12231,12286,12291,12308,12326,12342,12355,12359,12377,12382,12402,12413,12423,12457,12474,12486,12495,12563,12597,12627,12630,12636,12654,12708,12719,12737,12738,12747,12748,12751,12781,12835,12847,12873,12884,12899,12900,12950,12973,12980,13006,13008,13014,13062,13082,13090,13142,13150,13175,13235,13239,13259,13262,13264,13278,13281,13299,13310,13330,13345,13352,13370,13372,13383,13394,13396,13413,13479,13487,13505,13507,13512,13534,13539,13573,13607,13617,13647,13652,13673,13704,13736,13743,13768,13810,13814,13821,13862,13891,13899,13901,13918,13932,13933,14006,14009,14080,14122,14134,14266,14282,14319,14359,14386,14391,14406,14422,14428,14439,14459,14476,14493,14510,14526,14574,14582,14617,14626,14667,14677,14721,14764,14765,14772,14808,14822,14833,14866,14887,14937,14945,14954,14982,15022,15078,15114,15173,15182,15194,15201,15230,15254,15260,15263,15316,15320,15382,15386,15425,15427,15501,15509,15540,15544,15546,15581,15628,15684,15692,15713,15714,15729,15757,15769,15805,15811,15817,15839,15885,15889,15924,15938,15958,15981,15983,16047,16065,16083,16088,16097,16114,16127,16155,16158,16159,16189,16265,16271,16321,16324,16331,16377,16383,16402,16407,16418,16424,16469,16538,16602,16639,16640,16641,16647,16658,16677,16705,16712,16761,16794,16823,16856,16889,16928,16952,16980,16999,17008,17010,17025,17059,17064,17069,17100,17107,17133,17135,17136,17146,17160,17162,17178,17184,17185,17186,17229,17252,17280,17302,17322,17363,17366,17368,17371,17388,17391,17399,17406],"62":[2,29,74,110,111,128,182,215,218,233,249,278,295,300,306,312,316,325,332,333,351,368,395,410,450,451,459,476,484,496,503,536,608,639,663,666,672,692,702,704,794,826,841,863,899,912,926,939,941,956,967,979,1034,1039,1044,1050,1055,1061,1064,1081,1083,1097,1111,1126,1127,1134,1137,1218,1250,1261,1291,1301,1305,1332,1373,1375,1421,1431,1457,1480,1510,1513,1557,1582,1597,1605,1619,1649,1656,1658,1664,1688,1691,1704,1725,1741,1745,1748,1778,1834,1846,1888,1892,1915,1928,1947,1979,1999,2018,2026,2035,2058,2065,2082,2145,2187,2191,2204,2208,2222,2234,2332,2366,2384,2482,2500,2534,2563,2569,2574,2580,2598,2629,2636,2663,2669,2701,2705,2724,2772,2775,2776,2823,2835,2864,2882,2892,2948,2958,2960,2968,2976,2992,3004,3012,3055,3070,3084,3092,3099,3107,3117,3125,3142,3156,3168,3186,3196,3227,3230,3231,3268,3274,3293,3304,3314,3327,3353,3355,3361,3411,3425,3433,3458,3486,3491,3494,3502,3545,3557,3576,3593,3597,3598,3617,3633,3666,3686,3730,3742,3751,3772,3830,3884,3933,3937,3955,3964,3997,4010,4014,4027,4046,4085,4097,4120,4144,4207,4210,4211,4238,4243,4287,4323,4335,4403,4405,4430,4445,4457,4476,4483,4516,4573,4589,4594,4595,4609,4614,4632,4633,4635,4659,4669,4697,4719,4733,4736,4741,4742,4753,4754,4757,4759,4825,4842,4846,4897,4898,4935,4940,4945,4958,4962,4973,4988,5036,5046,5049,5095,5148,5185,5248,5250,5258,5288,5291,5298,5299,5305,5320,5344,5354,5355,5392,5401,5420,5427,5434,5453,5476,5478,5504,5548,5549,5592,5610,5651,5665,5684,5686,5694,5726,5793,5794,5799,5809,5817,5866,5867,5873,5895,5913,5931,5955,5963,5977,5980,5982,6012,6042,6058,6061,6080,6100,6119,6126,6200,6221,6279,6316,6321,6346,6352,6371,6392,6400,6453,6455,6512,6516,6520,6543,6546,6552,6558,6575,6594,6633,6687,6743,6755,6795,6806,6808,6809,6818,6832,6842,6851,6862,6865,6884,6889,6892,6905,6931,6958,6961,6966,6976,7068,7069,7070,7107,7119,7128,7134,7146,7180,7193,7210,7233,7236,7250,7255,7258,7261,7298,7374,7446,7448,7475,7482,7505,7517,7539,7580,7637,7646,7647,7653,7667,7673,7706,7772,7790,7793,7800,7806,7808,7905,7933,7938,7963,7982,7987,7999,8000,8021,8037,8040,8066,8067,8072,8122,8125,8151,8154,8211,8254,8325,8334,8338,8348,8402,8416,8433,8459,8471,8491,8651,8697,8700,8701,8714,8821,8827,8829,8839,8865,8873,8875,8887,8898,8970,8996,9011,9027,9039,9068,9069,9082,9171,9187,9193,9199,9230,9236,9254,9272,9308,9315,9330,9360,9372,9375,9421,9437,9541,9547,9632,9643,9656,9667,9696,9719,9759,9763,9764,9782,9796,9798,9824,9832,9839,9854,9858,9861,9866,9888,9892,9932,9989,10028,10033,10062,10123,10142,10144,10161,10185,10189,10190,10208,10218,10243,10281,10301,10372,10398,10434,10459,10470,10477,10512,10538,10553,10560,10568,10570,10623,10679,10758,10763,10764,10766,10767,10779,10783,10823,10825,10845,10879,10892,10908,10911,10912,10950,11024,11029,11048,11087,11114,11118,11154,11167,11177,11219,11221,11226,11233,11237,11280,11281,11321,11349,11358,11406,11436,11493,11503,11550,11553,11559,11602,11634,11710,11711,11714,11725,11739,11774,11798,11808,11862,11880,11884,11899,11906,11957,11983,11986,11988,12062,12096,12178,12190,12194,12196,12203,12208,12217,12244,12245,12264,12270,12292,12313,12315,12341,12383,12417,12419,12422,12434,12438,12452,12462,12473,12484,12563,12598,12629,12642,12644,12648,12652,12730,12759,12767,12800,12846,12891,12892,12897,12902,12904,12999,13015,13021,13024,13039,13059,13080,13093,13110,13156,13205,13228,13240,13258,13272,13280,13290,13291,13302,13340,13368,13431,13458,13478,13507,13514,13554,13584,13596,13602,13610,13633,13657,13659,13681,13722,13742,13799,13831,13832,13849,13934,13987,13993,14028,14062,14077,14078,14135,14146,14217,14219,14229,14233,14259,14283,14294,14322,14332,14364,14378,14405,14425,14452,14464,14504,14537,14545,14555,14562,14595,14602,14630,14641,14703,14797,14806,14876,14934,14959,14967,14975,14979,14984,14991,14995,15005,15008,15063,15102,15142,15157,15165,15168,15200,15256,15273,15280,15285,15290,15317,15322,15328,15382,15393,15399,15403,15439,15446,15453,15457,15485,15517,15524,15550,15566,15567,15584,15588,15591,15617,15638,15663,15664,15666,15670,15691,15702,15728,15786,15787,15821,15838,15856,15858,15890,15922,15928,15940,15981,16041,16069,16133,16140,16145,16149,16158,16208,16235,16299,16336,16342,16347,16350,16354,16400,16422,16445,16496,16503,16508,16515,16554,16560,16600,16618,16629,16633,16643,16683,16694,16753,16765,16770,16785,16793,16800,16809,16813,16853,16864,16907,16938,16996,17006,17011,17015,17024,17031,17032,17042,17054,17080,17108,17123,17144,17167,17184,17221,17226,17238,17277,17282,17316,17325],"63":[96,100,244,268,294,312,391,494,523,533,539,551,666,691,711,757,771,841,887,905,919,980,1024,1033,1050,1054,1065,1069,1098,1106,1120,1140,1207,1211,1275,1280,1300,1313,1455,1554,1575,1580,1624,1632,1635,1650,1655,1746,1783,1794,1815,1924,2009,2033,2072,2082,2133,2166,2173,2174,2343,2415,2429,2451,2500,2518,2574,2659,2688,2721,2724,2806,2826,2851,2864,2889,2902,2905,2920,2921,2984,3040,3045,3115,3205,3234,3248,3271,3292,3452,3470,3534,3545,3671,3681,3747,3748,3750,3866,3919,3960,3977,4126,4144,4162,4186,4187,4275,4276,4282,4296,4323,4374,4379,4441,4451,4457,4475,4483,4493,4543,4566,4577,4617,4633,4656,4707,4761,4799,4830,4875,4897,5022,5053,5159,5216,5235,5254,5274,5279,5306,5339,5345,5351,5381,5389,5408,5424,5500,5520,5528,5568,5579,5604,5606,5621,5669,5727,5765,5802,5883,5891,5893,5911,5921,5988,6033,6034,6056,6077,6104,6178,6238,6270,6278,6300,6339,6385,6430,6455,6587,6596,6619,6625,6627,6682,6689,6708,6743,6744,6777,6809,6823,6832,6842,6845,6865,6901,6904,6905,7002,7105,7135,7212,7221,7229,7249,7369,7370,7379,7424,7444,7461,7505,7517,7572,7583,7607,7668,7684,7733,7744,7795,7886,7898,7922,7973,7985,8017,8020,8047,8081,8116,8117,8137,8180,8188,8274,8286,8315,8365,8433,8557,8608,8613,8801,8819,8867,8933,8935,8944,8955,8958,8997,9060,9117,9133,9175,9180,9233,9284,9327,9386,9454,9462,9473,9507,9517,9589,9599,9609,9694,9701,9784,9798,9888,9965,10061,10099,10116,10119,10125,10152,10163,10235,10252,10258,10314,10320,10473,10565,10586,10614,10653,10791,10822,10840,10896,10948,10985,10987,11006,11080,11088,11189,11208,11276,11309,11389,11420,11424,11454,11481,11502,11589,11610,11744,11753,11754,11858,11867,11939,11947,11971,12063,12113,12228,12333,12408,12419,12438,12440,12441,12485,12534,12599,12713,12746,12794,12834,12854,12865,12883,12913,12948,12967,12978,12998,12999,13000,13027,13052,13054,13106,13116,13155,13192,13198,13239,13243,13255,13295,13327,13384,13406,13417,13482,13519,13562,13590,13593,13642,13682,13730,13764,13784,13835,13837,13897,13909,13976,14119,14262,14298,14382,14395,14411,14427,14455,14462,14467,14515,14617,14633,14664,14678,14717,14832,14886,14929,14988,15047,15076,15146,15187,15229,15286,15336,15347,15356,15397,15461,15485,15497,15505,15573,15580,15705,15731,15756,15778,15795,15811,15824,15964,15996,16082,16088,16145,16178,16181,16306,16363,16377,16411,16466,16521,16538,16607,16670,16732,16781,16819,16841,16860,16923,16977,17066,17136,17138,17235,17252,17259,17365]}}

==> anc/reproduce/sets/twin_archetype_the-tipping-point.json <==
{"name":"random twin of the tipping point","kind":"archetype","group":"the-tipping-point","twin_of":"the tipping point","n_neurons":43998,"layers":{"0":[2,73,92,143,176,179,191,202,230,260,274,277,285,309,321,331,438,449,474,538,558,613,616,631,670,698,704,710,726,759,842,848,867,934,970,983,997,1013,1055,1072,1074,1131,1133,1237,1248,1273,1278,1291,1292,1300,1416,1443,1456,1546,1631,1735,1740,1792,1858,1871,1880,1882,1887,1919,1931,1949,1963,2006,2044,2075,2086,2105,2153,2181,2192,2262,2280,2284,2291,2340,2481,2490,2532,2543,2616,2659,2690,2706,2814,2850,2942,2978,2987,2991,3001,3053,3086,3117,3176,3214,3217,3252,3272,3313,3459,3462,3481,3546,3553,3556,3586,3620,3645,3663,3696,3697,3733,3748,3778,3792,3808,3833,3886,3906,3920,3972,3997,4046,4048,4053,4091,4146,4149,4152,4154,4167,4181,4236,4265,4294,4318,4359,4380,4436,4453,4463,4504,4507,4557,4573,4665,4690,4701,4744,4772,4780,4821,4823,4850,4863,4877,4880,4927,4955,4992,5021,5031,5071,5092,5094,5108,5151,5162,5172,5177,5225,5236,5259,5283,5320,5328,5377,5387,5447,5454,5505,5554,5559,5572,5601,5615,5654,5657,5737,5772,5815,5849,5850,5868,5887,5900,5971,5974,5978,6038,6060,6096,6101,6114,6129,6136,6141,6144,6162,6211,6221,6226,6265,6278,6382,6383,6435,6465,6466,6468,6469,6491,6514,6572,6627,6634,6682,6695,6736,6787,6795,6839,6863,6922,6974,6998,7013,7054,7136,7164,7239,7245,7344,7387,7389,7421,7489,7507,7534,7564,7607,7650,7653,7678,7702,7720,7728,7739,7791,7808,7820,7877,7879,7925,7931,7958,7967,7984,8074,8089,8120,8158,8175,8194,8219,8329,8403,8408,8411,8424,8457,8541,8594,8595,8598,8619,8658,8700,8715,8722,8755,8783,8790,8850,8945,8968,9064,9132,9137,9227,9256,9293,9343,9390,9425,9444,9482,9484,9540,9550,9565,9581,9587,9592,9641,9648,9735,9739,9756,9777,9781,9795,9803,9816,9852,9931,10002,10029,10038,10092,10097,10208,10216,10230,10253,10268,10287,10330,10413,10416,10466,10555,10563,10585,10598,10600,10604,10631,10633,10674,10687,10710,10732,10734,10736,10755,10792,10917,10933,10951,10957,10976,11196,11197,11207,11227,11270,11286,11288,11301,11302,11313,11321,11373,11376,11381,11400,11476,11485,11531,11605,11606,11630,11650,11666,11722,11747,11754,11771,11778,11793,11850,11881,11910,11947,12019,12035,12040,12050,12052,12067,12104,12189,12209,12251,12294,12301,12304,12362,12392,12397,12449,12482,12537,12559,12569,12634,12819,12879,12890,12936,12953,12963,13010,13026,13035,13076,13097,13109,13142,13200,13207,13228,13269,13350,13356,13394,13409,13505,13529,13532,13533,13548,13575,13583,13611,13647,13737,13837,13845,13856,13879,13888,13913,13931,13957,13992,14073,14125,14186,14208,14214,14249,14250,14255,14278,14291,14304,14331,14333,14376,14445,14463,14493,14531,14536,14575,14611,14618,14668,14673,14674,14681,14692,14695,14715,14719,14780,14783,14790,14896,14916,14921,14966,14991,15022,15092,15110,15163,15171,15176,15181,15217,15230,15244,15265,15326,15349,15352,15393,15401,15440,15449,15483,15489,15491,15526,15590,15601,15627,15631,15665,15682,15741,15744,15785,15791,15810,15830,15858,15879,15915,15920,15922,15926,15928,15983,16010,16018,16041,16116,16226,16231,16245,16253,16281,16287,16302,16307,16353,16385,16441,16483,16485,16496,16533,16569,16596,16721,16732,16751,16772,16777,16801,16843,16848,16880,16916,16980,16983,16996,17024,17042,17099,17119,17125,17137,17153,17224],"1":[22,102,164,170,172,180,187,189,194,208,216,246,262,302,324,371,385,420,438,459,469,500,502,520,547,569,591,655,661,677,698,715,729,738,766,796,808,814,818,885,891,913,918,938,959,960,968,985,1010,1038,1044,1055,1075,1077,1117,1141,1162,1198,1217,1221,1229,1238,1239,1259,1270,1305,1353,1356,1376,1385,1389,1404,1447,1488,1502,1507,1510,1534,1573,1604,1611,1641,1654,1669,1716,1726,1734,1825,1826,1852,1913,1917,1936,1946,1952,1956,1959,1976,1984,1994,2000,2033,2046,2073,2099,2113,2156,2160,2167,2174,2185,2258,2275,2290,2303,2304,2320,2321,2377,2384,2398,2416,2426,2427,2440,2460,2462,2467,2472,2484,2515,2526,2532,2546,2560,2569,2581,2588,2654,2679,2706,2709,2727,2736,2739,2766,2767,2770,2790,2804,2834,2857,2876,2901,2925,2946,2954,2961,2985,3006,3102,3105,3111,3116,3144,3170,3238,3257,3266,3282,3309,3311,3322,3337,3363,3377,3396,3415,3424,3428,3454,3507,3511,3547,3623,3688,3692,3702,3798,3813,3826,3840,3857,3875,3878,3879,3900,3911,3938,3959,3960,3978,3984,3985,3995,4018,4042,4044,4051,4052,4072,4129,4148,4153,4161,4164,4187,4188,4223,4267,4276,4277,4290,4318,4328,4349,4358,4389,4412,4441,4447,4483,4499,4508,4521,4528,4611,4681,4707,4725,4734,4811,4818,4821,4824,4825,4851,4885,4930,4964,4973,5016,5023,5052,5115,5123,5131,5164,5187,5259,5285,5290,5312,5392,5412,5430,5466,5578,5580,5585,5588,5629,5646,5653,5666,5674,5705,5727,5732,5735,5749,5763,5776,5793,5813,5833,5851,5864,5882,5897,5927,5950,5954,5968,5977,6000,6049,6086,6098,6130,6146,6183,6187,6219,6242,6252,6255,6306,6382,6392,6407,6411,6413,6418,6468,6529,6585,6595,6604,6640,6642,6682,6683,6696,6707,6712,6723,6764,6769,6773,6809,6840,6856,6859,6900,6918,6935,6965,6971,6975,6977,6986,7035,7065,7070,7086,7104,7110,7136,7165,7179,7192,7215,7219,7222,7271,7329,7340,7364,7382,7402,7477,7545,7550,7574,7606,7614,7640,7659,7668,7671,7679,7681,7720,7736,7741,7772,7814,7844,7937,7976,8002,8007,8038,8096,8118,8120,8137,8155,8171,8184,8316,8345,8351,8356,8358,8376,8390,8392,8418,8443,8448,8482,8484,8485,8495,8506,8538,8542,8548,8565,8570,8595,8604,8639,8643,8654,8658,8674,8708,8724,8728,8735,8743,8754,8765,8782,8799,8825,8826,8836,8842,8850,8863,8902,8917,8928,8985,8989,9018,9022,9031,9035,9039,9044,9098,9141,9151,9194,9282,9303,9337,9339,9346,9355,9372,9384,9464,9482,9501,9521,9533,9543,9552,9570,9584,9587,9589,9604,9620,9632,9660,9663,9679,9691,9734,9736,9738,9764,9781,9840,9846,9861,9894,9911,9934,9940,9944,9978,9982,10002,10008,10012,10016,10034,10042,10078,10089,10116,10126,10127,10139,10153,10157,10165,10171,10210,10217,10227,10252,10263,10281,10284,10337,10364,10387,10391,10404,10458,10570,10571,10590,10627,10654,10716,10737,10748,10758,10781,10865,10894,10921,10925,10930,10947,10967,10982,11006,11009,11037,11076,11100,11134,11138,11183,11204,11209,11242,11269,11285,11289,11313,11337,11343,11358,11360,11372,11407,11412,11414,11421,11424,11438,11459,11484,11490,11496,11555,11595,11611,11612,11629,11631,11636,11638,11671,11698,11722,11781,11784,11794,11795,11830,11838,11883,11890,11914,11917,11937,11947,11954,12019,12035,12041,12044,12048,12080,12085,12098,12099,12105,12115,12120,12124,12138,12142,12184,12199,12223,12243,12275,12303,12308,12325,12328,12338,12366,12398,12438,12451,12466,12470,12511,12513,12519,12529,12532,12578,12605,12608,12656,12676,12700,12714,12729,12730,12748,12770,12787,12791,12793,12817,12820,12823,12905,12915,12932,12944,13036,13038,13066,13076,13106,13119,13195,13227,13232,13276,13293,13306,13320,13335,13379,13381,13395,13416,13423,13428,13442,13444,13481,13525,13546,13583,13606,13657,13667,13679,13683,13709,13719,13754,13761,13802,13821,13828,13836,13839,13843,13854,13863,13867,13876,13913,13927,13936,13987,13991,13999,14007,14025,14068,14080,14100,14113,14132,14152,14164,14170,14188,14193,14220,14270,14284,14303,14305,14312,14345,14375,14415,14441,14456,14504,14543,14570,14579,14586,14588,14608,14609,14613,14619,14669,14707,14713,14724,14746,14761,14773,14791,14800,14803,14812,14817,14836,14848,14865,14872,14874,14898,14899,14923,14938,15009,15014,15025,15038,15051,15078,15083,15094,15113,15123,15126,15183,15195,15214,15225,15229,15247,15280,15306,15366,15378,15408,15412,15466,15495,15506,15556,15586,15615,15641,15642,15652,15692,15708,15715,15728,15749,15777,15790,15794,15797,15876,15877,15897,15898,15905,15925,15957,15975,15982,15998,16011,16028,16029,16049,16090,16105,16120,16121,16129,16153,16170,16177,16204,16217,16218,16219,16227,16272,16281,16308,16315,16359,16361,16375,16382,16383,16401,16431,16463,16473,16580,16583,16606,16612,16644,16668,16670,16677,16704,16711,16713,16727,16739,16747,16766,16769,16782,16783,16860,16893,16925,16952,17023,17044,17045,17078,17100,17104,17119,17132,17156,17178,17181,17196,17224,17243,17246,17250,17257,17304,17340,17396],"2":[57,71,83,85,90,95,156,164,186,279,306,336,362,435,449,451,577,657,662,712,725,728,763,781,826,968,970,982,1040,1122,1213,1270,1304,1311,1358,1380,1457,1582,1613,1625,1664,1675,1724,1739,1800,1859,1887,1895,1905,1917,1941,1980,2126,2138,2186,2187,2214,2260,2280,2423,2462,2475,2526,2559,2575,2660,2771,2795,2819,2918,2925,2932,2942,2992,3008,3086,3133,3166,3186,3201,3207,3286,3413,3424,3464,3499,3520,3523,3600,3614,3692,3719,3738,3751,3786,3857,3955,3996,4010,4113,4114,4233,4263,4270,4273,4294,4307,4331,4347,4352,4367,4370,4386,4390,4413,4415,4454,4610,4651,4663,4731,4763,4773,4820,4855,4860,4905,4957,4985,4994,5004,5098,5125,5165,5193,5207,5269,5275,5390,5520,5529,5625,5649,5711,5781,5884,5904,5913,6055,6087,6136,6139,6204,6244,6277,6292,6298,6321,6379,6427,6452,6462,6465,6466,6480,6481,6631,6716,6719,6721,6736,6778,6932,6946,6949,6965,6992,6995,7023,7026,7050,7104,7139,7145,7155,7169,7180,7212,7256,7292,7329,7337,7405,7436,7441,7496,7539,7567,7569,7575,7614,7671,7678,7770,7862,7891,7920,7923,7936,7939,7961,8002,8022,8025,8072,8163,8182,8188,8278,8288,8309,8402,8427,8433,8507,8544,8572,8643,8648,8661,8809,8906,8941,8946,8955,8980,9045,9085,9101,9142,9158,9167,9192,9201,9242,9332,9359,9368,9441,9456,9484,9678,9679,9697,9719,9727,9821,9869,9880,9942,9990,10056,10233,10239,10300,10316,10370,10371,10430,10468,10481,10503,10522,10539,10557,10559,10566,10580,10633,10667,10770,10816,10851,10934,10943,10975,11020,11025,11053,11070,11083,11105,11124,11132,11222,11225,11245,11290,11338,11394,11463,11507,11564,11692,11745,11756,11773,11868,11903,11934,11935,11941,12107,12149,12159,12181,12248,12318,12358,12372,12373,12408,12437,12459,12460,12544,12551,12558,12581,12674,12679,12960,13032,13064,13091,13106,13123,13135,13143,13264,13275,13489,13501,13514,13534,13566,13592,13596,13652,13681,13709,13722,13734,13777,13924,13963,13983,14024,14077,14097,14132,14190,14207,14208,14247,14486,14511,14584,14617,14650,14669,14703,14707,14728,14733,14797,14814,14826,14848,14883,14907,14926,14936,15001,15038,15071,15089,15138,15147,15185,15217,15234,15236,15272,15446,15498,15501,15605,15671,15739,15749,15750,15794,15830,15886,15902,15934,15958,15990,16001,16023,16076,16113,16188,16219,16276,16278,16349,16388,16512,16546,16595,16683,16783,16827,16845,16951,16959,17039,17049,17133,17134,17189,17213,17253,17285,17333,17381,17395],"3":[10,108,122,125,148,159,173,186,207,275,295,354,392,394,423,442,490,515,522,523,533,549,559,575,578,591,619,628,639,667,683,696,702,741,744,762,812,815,829,831,848,890,939,994,1033,1139,1173,1193,1212,1216,1277,1279,1305,1320,1329,1351,1379,1434,1467,1494,1552,1562,1640,1682,1705,1817,1821,1822,1829,1841,1868,1892,1899,1933,1939,1953,2060,2108,2113,2118,2150,2171,2191,2199,2228,2254,2269,2291,2374,2397,2405,2429,2476,2490,2491,2593,2607,2683,2727,2740,2760,2803,2810,2813,2822,2858,2872,2875,2910,2993,2996,2997,3043,3116,3200,3205,3214,3266,3282,3284,3302,3334,3372,3375,3452,3454,3481,3530,3549,3567,3598,3677,3755,3777,3788,3834,3871,3913,3954,3977,4028,4061,4062,4067,4085,4097,4138,4149,4163,4182,4188,4220,4250,4265,4293,4302,4324,4363,4364,4412,4427,4438,4494,4531,4561,4657,4691,4722,4751,4765,4786,4797,4807,4827,4875,4880,4952,4960,4964,4967,4992,4995,5028,5030,5042,5056,5080,5116,5120,5121,5164,5174,5207,5230,5239,5260,5263,5289,5306,5318,5333,5366,5392,5409,5452,5458,5537,5553,5555,5560,5583,5591,5620,5660,5691,5707,5725,5749,5846,5852,5958,5992,5996,6022,6032,6046,6095,6101,6155,6163,6167,6197,6214,6225,6236,6242,6246,6291,6344,6396,6415,6425,6430,6509,6517,6538,6562,6584,6588,6593,6603,6668,6682,6699,6772,6822,6833,6918,6950,6954,6973,6982,6990,7020,7025,7032,7046,7057,7079,7082,7101,7106,7152,7164,7196,7201,7254,7277,7460,7470,7487,7492,7493,7536,7558,7561,7613,7646,7648,7662,7676,7714,7777,7790,7794,7797,7930,7947,7962,8010,8018,8021,8028,8051,8054,8100,8142,8155,8169,8181,8223,8251,8252,8280,8282,8304,8331,8387,8392,8412,8440,8479,8481,8485,8530,8535,8599,8638,8648,8653,8676,8698,8723,8728,8734,8783,8816,8871,8874,8875,8883,8953,8965,8980,9072,9157,9206,9224,9274,9418,9429,9446,9479,9546,9561,9564,9585,9640,9708,9750,9762,9769,9782,9788,9802,9806,9838,9843,9847,9864,9879,9934,9936,9990,9995,10026,10027,10042,10072,10090,10112,10117,10162,10180,10244,10279,10296,10299,10371,10383,10396,10398,10410,10436,10444,10458,10495,10502,10581,10692,10739,10758,10802,10826,10830,10837,10868,10879,10880,10976,11002,11019,11051,11068,11080,11110,11142,11151,11161,11200,11220,11227,11266,11306,11346,11378,11379,11444,11504,11567,11602,11605,11624,11626,11627,11643,11653,11686,11688,11695,11736,11770,11778,11860,11982,12034,12065,12071,12141,12143,12150,12160,12198,12207,12210,12235,12236,12262,12271,12279,12285,12290,12316,12327,12435,12455,12498,12501,12525,12542,12609,12642,12658,12673,12715,12722,12774,12777,12787,12801,12855,12867,12968,12995,13021,13062,13076,13105,13109,13141,13213,13229,13247,13290,13315,13337,13368,13370,13387,13465,13473,13543,13557,13636,13686,13707,13769,13818,13823,13832,13848,13854,13856,13891,13896,13904,13927,13978,14029,14041,14050,14055,14063,14140,14158,14189,14192,14208,14214,14230,14245,14317,14392,14424,14428,14462,14480,14498,14523,14549,14577,14602,14609,14623,14630,14653,14714,14794,14885,14891,14915,14929,14945,15019,15020,15037,15044,15057,15093,15113,15151,15167,15177,15179,15263,15286,15305,15313,15376,15378,15387,15449,15456,15458,15477,15478,15501,15522,15590,15606,15631,15632,15661,15736,15752,15760,15803,15826,15862,15894,15908,15912,15924,15934,15974,15989,16019,16021,16022,16121,16219,16261,16266,16278,16322,16349,16357,16382,16408,16411,16418,16439,16444,16453,16480,16501,16506,16519,16647,16651,16653,16683,16744,16749,16756,16776,16800,16803,16832,16934,16985,17054,17072,17074,17119,17158,17250,17255,17268,17291,17310,17319,17324,17346,17370,17372],"4":[20,59,95,96,112,130,142,224,242,260,282,296,298,306,330,332,346,374,399,423,453,485,489,507,522,533,539,569,577,615,658,673,681,697,726,737,754,773,784,797,825,833,880,887,920,931,972,994,1029,1080,1085,1103,1105,1113,1128,1191,1196,1206,1226,1230,1253,1305,1318,1350,1384,1402,1433,1442,1474,1518,1521,1537,1540,1569,1573,1593,1615,1655,1664,1682,1683,1689,1750,1795,1811,1855,1909,1913,1948,2017,2021,2048,2055,2058,2076,2078,2168,2179,2189,2194,2203,2210,2211,2218,2265,2290,2313,2327,2354,2363,2380,2393,2434,2439,2442,2491,2511,2646,2710,2717,2744,2756,2775,2784,2787,2819,2841,2842,2857,2858,2877,2904,2919,2936,2949,2967,3023,3052,3114,3144,3163,3168,3171,3177,3185,3194,3197,3223,3236,3279,3340,3365,3370,3468,3483,3513,3527,3532,3546,3564,3567,3572,3585,3622,3635,3640,3688,3705,3725,3745,3763,3766,3770,3773,3778,3791,3805,3814,3828,3847,3849,3853,3882,3890,3919,3926,3958,3994,3995,4022,4023,4025,4073,4146,4148,4167,4178,4182,4187,4201,4218,4241,4260,4278,4280,4286,4293,4316,4357,4358,4362,4365,4373,4400,4505,4604,4613,4648,4659,4693,4755,4769,4771,4790,4809,4820,4858,4867,4893,4922,4934,4936,4965,4976,5012,5045,5054,5055,5057,5073,5085,5102,5107,5112,5192,5197,5209,5230,5234,5236,5239,5245,5246,5276,5278,5391,5409,5418,5421,5423,5453,5516,5518,5543,5595,5604,5628,5635,5666,5728,5743,5782,5795,5821,5844,5882,5908,5920,5937,5940,5948,5953,5956,5963,5967,5999,6004,6007,6053,6060,6072,6073,6089,6096,6111,6122,6144,6150,6172,6186,6196,6239,6265,6330,6379,6394,6409,6424,6429,6437,6454,6468,6478,6481,6519,6552,6580,6614,6625,6632,6662,6686,6724,6743,6804,6810,6912,6957,6969,6987,6993,6996,7035,7055,7071,7108,7116,7124,7141,7152,7185,7193,7224,7283,7286,7293,7304,7316,7333,7368,7396,7415,7447,7451,7471,7476,7486,7501,7502,7571,7585,7622,7651,7658,7661,7708,7728,7741,7781,7782,7792,7834,7856,7899,7907,7911,7916,7921,7974,7976,8001,8024,8082,8094,8098,8099,8108,8113,8121,8142,8185,8190,8233,8249,8254,8266,8269,8282,8331,8367,8427,8436,8444,8464,8488,8502,8512,8516,8532,8534,8537,8549,8551,8558,8580,8584,8586,8637,8663,8675,8708,8730,8745,8750,8758,8769,8776,8801,8829,8877,8913,8925,8936,8964,8988,8989,8991,8998,9035,9119,9166,9167,9180,9204,9215,9236,9300,9313,9315,9318,9372,9387,9455,9470,9513,9520,9555,9557,9586,9595,9606,9609,9635,9666,9670,9672,9709,9745,9755,9804,9818,9828,9835,9881,9888,9893,9896,9931,9933,9959,9967,9969,9986,10023,10040,10099,10103,10136,10175,10179,10222,10237,10241,10242,10244,10256,10263,10271,10272,10276,10356,10368,10399,10415,10426,10485,10505,10518,10522,10558,10567,10606,10659,10684,10694,10713,10738,10769,10793,10817,10884,10942,10983,11049,11058,11065,11077,11082,11088,11097,11100,11107,11145,11192,11195,11197,11198,11234,11263,11276,11293,11330,11343,11377,11396,11402,11415,11417,11420,11429,11490,11493,11495,11534,11538,11547,11548,11565,11566,11572,11596,11620,11629,11648,11664,11666,11667,11682,11683,11749,11758,11770,11779,11785,11817,11837,11920,11925,11929,11935,11947,11958,11974,11994,12007,12044,12055,12066,12097,12157,12200,12212,12235,12251,12274,12294,12313,12352,12394,12395,12398,12400,12411,12421,12428,12478,12514,12520,12528,12542,12544,12549,12652,12661,12699,12710,12741,12764,12791,12814,12830,12884,12891,12892,12908,12936,12965,12979,13009,13055,13073,13100,13106,13124,13149,13169,13183,13186,13239,13277,13292,13306,13316,13340,13352,13387,13425,13451,13475,13484,13487,13505,13511,13552,13567,13580,13582,13585,13586,13599,13625,13644,13711,13714,13758,13763,13769,13770,13782,13884,13887,13897,13925,13932,13943,13952,13962,13989,13995,14043,14057,14072,14078,14092,14118,14126,14154,14156,14188,14210,14222,14255,14256,14284,14286,14289,14301,14310,14323,14343,14400,14403,14416,14438,14478,14517,14579,14591,14614,14617,14635,14657,14663,14668,14677,14701,14702,14705,14716,14719,14721,14724,14755,14757,14774,14803,14839,14858,14878,14892,14903,14914,14946,14949,14951,14971,15027,15054,15058,15117,15131,15133,15135,15186,15205,15234,15242,15269,15278,15288,15302,15306,15373,15377,15434,15473,15495,15516,15522,15528,15536,15618,15638,15644,15647,15741,15744,15747,15752,15753,15756,15775,15787,15789,15825,15840,15849,15850,15880,15887,15919,15939,15983,15997,16009,16051,16054,16097,16125,16132,16200,16204,16212,16218,16223,16280,16314,16355,16392,16439,16440,16443,16498,16533,16566,16583,16591,16601,16638,16666,16678,16690,16694,16699,16708,16713,16714,16733,16737,16744,16756,16768,16771,16773,16803,16821,16824,16882,16913,16932,16940,16969,17008,17029,17047,17087,17089,17140,17174,17219,17277,17288,17299],"5":[22,48,60,70,92,95,103,109,113,179,243,253,300,351,372,402,404,422,511,515,516,552,558,562,570,599,640,645,654,734,739,752,758,785,809,813,872,878,891,914,940,955,983,997,1009,1025,1065,1076,1082,1083,1100,1108,1125,1132,1165,1169,1172,1193,1250,1273,1320,1352,1361,1400,1413,1432,1438,1451,1492,1494,1529,1535,1548,1559,1580,1628,1654,1676,1682,1704,1709,1777,1808,1813,1816,1871,1874,1899,1900,1939,1941,1942,1959,2093,2103,2115,2142,2157,2189,2245,2251,2283,2294,2297,2308,2324,2352,2355,2364,2374,2389,2444,2476,2483,2492,2494,2498,2500,2516,2524,2532,2543,2561,2565,2624,2642,2666,2686,2687,2776,2800,2807,2837,2861,2870,2873,2895,2901,2924,2925,2969,2972,2981,3012,3015,3030,3041,3060,3091,3092,3093,3129,3134,3135,3140,3153,3154,3173,3178,3188,3288,3302,3318,3322,3358,3370,3375,3383,3403,3409,3416,3426,3514,3528,3576,3590,3602,3659,3672,3718,3725,3733,3744,3755,3774,3775,3791,3802,3804,3871,3913,3947,3965,4021,4024,4045,4053,4060,4069,4117,4130,4148,4154,4171,4189,4191,4197,4206,4218,4223,4239,4240,4244,4259,4286,4294,4324,4350,4365,4380,4416,4437,4467,4479,4491,4532,4559,4575,4580,4591,4601,4609,4614,4628,4658,4662,4673,4679,4693,4697,4702,4703,4714,4781,4881,4906,4913,4994,5013,5072,5099,5109,5139,5148,5162,5220,5225,5247,5260,5278,5285,5297,5370,5373,5381,5382,5384,5389,5394,5396,5409,5449,5462,5480,5497,5499,5571,5579,5621,5671,5683,5690,5694,5706,5735,5799,5801,5803,5846,5847,5870,5881,5883,5912,5924,5939,5989,5998,6033,6034,6038,6046,6070,6091,6103,6125,6132,6149,6151,6171,6220,6225,6228,6230,6279,6295,6302,6320,6325,6333,6347,6374,6386,6389,6392,6467,6481,6494,6505,6517,6519,6527,6546,6593,6610,6652,6717,6736,6754,6760,6762,6768,6773,6787,6799,6840,6841,6846,6871,6909,6936,6945,6960,6965,7000,7020,7075,7079,7122,7129,7142,7151,7152,7155,7169,7199,7243,7271,7304,7308,7322,7357,7387,7404,7418,7574,7576,7589,7594,7606,7632,7648,7746,7749,7789,7815,7844,7907,7924,7941,7999,8011,8022,8045,8065,8083,8118,8139,8144,8155,8159,8178,8204,8212,8214,8225,8243,8262,8278,8371,8414,8518,8521,8532,8539,8540,8548,8556,8565,8587,8643,8667,8702,8748,8778,8782,8790,8809,8811,8900,8902,9048,9065,9073,9108,9128,9178,9211,9229,9265,9302,9327,9331,9334,9364,9382,9445,9461,9468,9500,9643,9657,9661,9684,9689,9703,9733,9753,9760,9791,9897,9915,9928,9949,9974,9992,10003,10011,10012,10048,10103,10112,10113,10115,10124,10238,10288,10319,10336,10355,10409,10442,10471,10536,10545,10570,10583,10626,10629,10645,10684,10697,10723,10727,10738,10748,10770,10826,10829,10890,10894,10898,10977,10978,11004,11028,11041,11083,11102,11109,11131,11136,11144,11165,11175,11195,11212,11216,11228,11264,11275,11278,11349,11350,11422,11430,11440,11457,11465,11466,11473,11477,11481,11486,11543,11565,11616,11626,11636,11638,11647,11655,11665,11679,11777,11794,11824,11829,11844,11860,11890,11909,11915,11923,11946,11971,12009,12010,12019,12079,12080,12088,12094,12191,12209,12220,12226,12282,12292,12326,12378,12400,12415,12479,12481,12482,12502,12511,12520,12538,12540,12585,12595,12596,12611,12612,12620,12628,12629,12699,12709,12711,12761,12764,12792,12804,12833,12846,12867,12875,12877,12886,12900,12923,12933,12953,12992,13006,13039,13040,13054,13090,13138,13147,13178,13205,13231,13241,13249,13250,13274,13276,13321,13327,13364,13384,13402,13426,13488,13491,13527,13529,13564,13572,13596,13608,13652,13656,13669,13707,13720,13767,13771,13796,13824,13869,13871,13890,13982,13992,13993,14041,14046,14070,14100,14113,14131,14139,14143,14174,14187,14205,14206,14287,14307,14363,14421,14448,14465,14482,14492,14501,14508,14515,14529,14538,14656,14674,14676,14680,14707,14727,14745,14784,14800,14804,14837,14843,14854,14863,14880,14885,14915,14934,14943,14957,14970,14987,14991,14996,15025,15039,15061,15062,15064,15106,15116,15138,15173,15195,15202,15214,15220,15255,15268,15284,15286,15302,15306,15312,15313,15336,15348,15352,15403,15407,15413,15420,15434,15436,15467,15497,15551,15570,15571,15606,15614,15619,15627,15648,15666,15681,15691,15694,15713,15755,15793,15806,15816,15828,15838,15885,15918,15932,15977,15996,16001,16002,16025,16051,16061,16064,16083,16094,16125,16133,16145,16232,16237,16244,16256,16280,16286,16321,16348,16358,16365,16421,16424,16428,16504,16531,16573,16583,16596,16612,16616,16622,16720,16726,16739,16742,16771,16782,16867,16905,16907,16939,16953,16996,17004,17006,17026,17028,17074,17100,17140,17186,17191,17232,17237,17272,17275,17281,17305,17380],"6":[16,23,54,55,98,220,245,261,274,295,298,307,330,337,435,458,460,496,508,518,603,677,683,691,697,725,730,745,855,899,901,918,924,1085,1090,1102,1143,1183,1192,1194,1213,1227,1253,1272,1313,1322,1390,1400,1432,1436,1444,1461,1524,1529,1573,1596,1727,1757,1794,1797,1933,1949,1959,1967,1985,2008,2043,2066,2067,2070,2117,2120,2133,2161,2202,2236,2254,2270,2281,2331,2362,2380,2392,2399,2407,2413,2440,2444,2509,2525,2603,2654,2659,2660,2667,2678,2696,2707,2727,2731,2745,2746,2828,2840,2841,2845,2872,2920,2930,3041,3057,3091,3126,3149,3157,3180,3181,3268,3320,3336,3405,3408,3429,3453,3455,3497,3503,3523,3545,3601,3613,3646,3662,3741,3804,3836,3838,3843,3869,3877,3885,3894,3898,4006,4087,4125,4129,4153,4158,4243,4254,4275,4284,4318,4392,4449,4472,4488,4516,4563,4593,4597,4650,4657,4697,4704,4733,4758,4793,4809,4829,4849,4868,4892,4920,4924,4974,4996,5019,5057,5080,5091,5150,5160,5371,5377,5409,5485,5486,5502,5513,5515,5552,5591,5693,5698,5842,5845,5884,5908,5919,5938,5966,6017,6025,6058,6080,6110,6156,6181,6183,6219,6266,6302,6373,6404,6435,6544,6581,6645,6678,6703,6742,6852,6877,6916,6923,6930,6981,7020,7032,7071,7082,7115,7121,7144,7155,7189,7234,7373,7422,7430,7512,7520,7534,7552,7587,7653,7671,7689,7696,7708,7714,7721,7755,7756,7766,7793,7993,8041,8126,8147,8148,8184,8210,8212,8239,8257,8297,8431,8453,8466,8490,8503,8524,8565,8586,8600,8602,8608,8625,8660,8693,8743,8873,8892,8895,8904,8910,8940,8965,8992,9091,9113,9176,9182,9204,9220,9236,9243,9273,9295,9363,9378,9395,9410,9437,9464,9517,9522,9667,9668,9674,9685,9788,9802,9853,9857,9887,9929,9983,9996,10013,10051,10054,10081,10110,10131,10163,10183,10189,10197,10228,10256,10279,10304,10313,10332,10335,10399,10433,10520,10562,10619,10625,10643,10649,10708,10717,10783,10830,10842,10847,10877,10905,10923,10960,10981,10996,11021,11083,11085,11122,11204,11249,11266,11267,11313,11340,11388,11432,11461,11505,11528,11556,11579,11614,11616,11697,11704,11706,11792,11813,11862,11931,11940,11983,11985,11992,12034,12037,12041,12068,12158,12181,12224,12240,12248,12257,12290,12312,12334,12346,12373,12384,12401,12418,12419,12444,12658,12673,12697,12749,12790,12855,12887,12894,12911,12977,13019,13052,13066,13087,13089,13107,13108,13181,13184,13258,13264,13271,13276,13284,13290,13302,13329,13336,13343,13354,13385,13426,13434,13459,13547,13605,13627,13642,13677,13692,13712,13759,13776,13785,13854,13885,13904,13918,13923,13942,13959,13973,13979,14000,14007,14026,14035,14054,14163,14232,14282,14304,14330,14343,14400,14436,14437,14441,14448,14571,14653,14659,14708,14757,14780,14784,14788,14897,14908,14914,14959,14960,14976,14977,14985,15000,15004,15043,15104,15140,15148,15174,15245,15292,15410,15438,15442,15450,15522,15575,15643,15672,15682,15704,15711,15771,15809,15889,15906,15951,15991,15998,16020,16043,16143,16176,16214,16243,16323,16359,16421,16422,16442,16443,16461,16482,16499,16532,16545,16572,16587,16600,16623,16643,16666,16733,16741,16797,16826,16849,16850,16865,16908,16986,17005,17079,17081,17103,17144,17171,17197,17211,17229,17251,17309,17337,17340,17406],"7":[3,81,125,131,149,173,230,236,269,291,306,332,352,361,371,451,468,472,476,487,514,531,555,559,577,629,630,688,742,776,793,803,806,811,837,849,877,878,893,957,1006,1014,1025,1027,1031,1124,1163,1189,1218,1239,1292,1303,1329,1330,1343,1357,1362,1375,1379,1396,1411,1437,1485,1499,1503,1529,1593,1622,1647,1803,1825,1846,1860,1865,1879,1882,1897,1900,1903,1941,1966,1985,2058,2086,2112,2129,2140,2178,2184,2240,2288,2291,2322,2323,2364,2399,2438,2457,2473,2516,2519,2524,2540,2567,2586,2637,2640,2651,2660,2686,2698,2723,2726,2738,2754,2764,2770,2781,2799,2813,2849,2863,2874,2877,2904,2947,2948,3013,3038,3042,3060,3095,3125,3163,3178,3181,3195,3196,3200,3227,3245,3296,3316,3328,3354,3366,3451,3512,3514,3525,3547,3592,3593,3606,3647,3655,3706,3712,3733,3833,3867,3915,3926,3954,3983,3994,4015,4031,4065,4072,4074,4095,4137,4202,4209,4225,4244,4266,4358,4409,4413,4455,4456,4492,4493,4523,4539,4568,4595,4616,4667,4701,4713,4780,4803,4804,4880,4938,4954,4990,5048,5063,5073,5130,5141,5165,5167,5212,5239,5270,5277,5299,5304,5321,5428,5433,5557,5587,5589,5594,5689,5746,5751,5774,5801,5807,5896,5927,5941,6011,6015,6026,6044,6097,6115,6137,6191,6214,6228,6276,6279,6295,6299,6326,6348,6352,6353,6483,6491,6567,6654,6704,6732,6782,6794,6861,6884,6916,6939,7024,7078,7080,7118,7150,7155,7189,7249,7251,7256,7363,7393,7424,7466,7467,7497,7651,7776,7817,7840,7896,7969,7989,8008,8011,8044,8080,8165,8195,8196,8207,8243,8251,8256,8264,8314,8336,8349,8385,8399,8407,8437,8445,8567,8568,8603,8644,8653,8760,8761,8790,8820,8840,8849,8856,8878,8939,8984,9035,9063,9068,9122,9161,9195,9197,9238,9268,9313,9338,9368,9406,9420,9439,9566,9580,9642,9645,9672,9707,9709,9714,9728,9821,9881,9911,9937,9986,10010,10013,10025,10028,10060,10067,10069,10076,10078,10098,10179,10218,10260,10276,10294,10295,10371,10535,10641,10673,10698,10727,10736,10746,10752,10806,10807,10810,10820,10862,10891,10945,10986,10998,11027,11030,11063,11099,11196,11206,11232,11235,11237,11274,11284,11304,11310,11314,11330,11338,11417,11449,11545,11547,11554,11568,11580,11610,11626,11647,11652,11721,11753,11802,11853,11866,11916,11949,11980,11985,12038,12044,12079,12080,12091,12102,12113,12116,12138,12142,12160,12168,12185,12198,12204,12223,12245,12340,12348,12404,12466,12468,12508,12515,12519,12540,12541,12552,12581,12613,12677,12726,12788,12795,12803,12808,12815,12824,12837,12857,12879,12889,12909,12929,12931,12946,12965,12978,12981,12983,13001,13032,13055,13067,13262,13328,13374,13379,13441,13479,13509,13553,13554,13601,13612,13623,13642,13643,13644,13646,13730,13763,13793,13880,13892,13918,13939,13943,13963,13993,14016,14048,14058,14118,14130,14142,14148,14179,14191,14192,14222,14226,14255,14288,14302,14358,14384,14394,14423,14458,14501,14509,14512,14536,14549,14563,14578,14609,14726,14731,14807,14825,14855,14895,14905,15013,15039,15112,15113,15164,15192,15205,15214,15234,15238,15357,15358,15370,15379,15386,15387,15392,15402,15429,15504,15522,15530,15551,15562,15601,15603,15657,15707,15717,15746,15774,15776,15780,15822,15823,15835,15851,15892,15931,16030,16083,16127,16151,16187,16258,16270,16279,16288,16304,16311,16315,16340,16353,16381,16437,16446,16462,16463,16468,16534,16580,16617,16659,16665,16694,16861,16938,16957,16973,17031,17082,17141,17184,17270,17327,17369],"8":[14,17,103,199,287,290,347,354,379,448,467,484,486,531,540,558,629,642,654,659,707,782,806,808,811,824,958,968,980,1150,1151,1177,1188,1198,1288,1292,1350,1358,1398,1461,1469,1506,1603,1636,1649,1730,1948,2001,2105,2109,2111,2115,2130,2139,2167,2173,2186,2281,2377,2441,2476,2477,2556,2637,2643,2647,2740,2759,2780,2810,2823,2834,2883,2894,2950,2990,2995,3000,3034,3102,3279,3288,3354,3363,3413,3455,3509,3553,3562,3581,3599,3627,3675,3684,3694,3698,3704,3722,3729,3740,3775,3777,3789,3809,3817,3820,3824,3990,4030,4041,4073,4130,4179,4193,4304,4373,4380,4405,4484,4498,4559,4615,4634,4694,4699,4700,4753,4798,4838,4849,4900,5047,5057,5092,5269,5308,5344,5461,5475,5547,5611,5632,5638,5697,5717,5736,5756,5763,5824,5828,5882,5931,5938,5976,6039,6062,6124,6166,6208,6228,6244,6258,6281,6321,6346,6374,6459,6519,6550,6628,6677,6686,6775,6797,6799,6872,6874,6939,6954,6966,6987,7018,7095,7109,7150,7166,7200,7284,7306,7355,7357,7366,7371,7397,7412,7525,7533,7595,7601,7604,7637,7648,7661,7669,7711,7721,7740,7747,7804,7836,7844,7939,7963,8064,8097,8109,8228,8257,8268,8307,8321,8336,8366,8394,8435,8449,8456,8470,8512,8539,8544,8558,8571,8572,8578,8607,8637,8658,8659,8772,8787,8809,8828,8859,8892,8897,8906,8916,8987,9005,9037,9042,9066,9077,9085,9127,9162,9180,9183,9190,9231,9277,9380,9391,9393,9400,9427,9451,9523,9541,9545,9627,9681,9720,9729,9741,9868,9872,9907,9914,9951,9987,9996,10005,10032,10037,10056,10092,10109,10177,10256,10265,10293,10369,10380,10397,10510,10537,10560,10616,10719,10734,10883,10929,10933,10937,10950,10981,11012,11023,11056,11057,11061,11100,11142,11147,11180,11286,11308,11343,11371,11446,11520,11539,11547,11581,11650,11730,11745,11850,11871,11922,11939,12014,12056,12070,12112,12120,12128,12130,12144,12247,12306,12322,12426,12450,12479,12481,12496,12521,12525,12549,12640,12672,12753,12806,12846,12945,12976,12995,13115,13156,13212,13228,13266,13338,13383,13423,13443,13508,13523,13543,13613,13624,13662,13704,13778,13817,13848,13858,13861,13878,13914,13971,13985,14009,14052,14108,14109,14111,14129,14152,14179,14180,14203,14214,14220,14287,14289,14317,14338,14354,14367,14382,14392,14475,14561,14572,14584,14618,14633,14665,14692,14700,14704,14729,14732,14754,14760,14788,14797,14808,14859,14894,14920,14956,14980,14981,15003,15081,15121,15144,15169,15233,15256,15262,15306,15412,15419,15431,15433,15440,15523,15536,15625,15641,15655,15770,15798,15813,15819,15872,15886,15903,15915,15968,15991,16016,16057,16119,16161,16195,16244,16376,16384,16409,16444,16468,16500,16514,16609,16623,16636,16680,16685,16733,16889,16956,16969,17037,17088,17102,17153,17168,17238,17240,17250,17272,17299,17307,17309,17311,17347,17387],"9":[81,95,116,130,212,216,225,226,241,251,255,299,304,310,337,357,358,365,375,377,414,473,488,498,517,521,553,561,580,607,707,805,870,877,882,886,909,920,927,944,992,994,1003,1125,1179,1190,1204,1274,1289,1462,1489,1514,1603,1716,1750,1796,1810,1903,1970,1983,1986,1987,2034,2061,2185,2187,2188,2204,2273,2305,2333,2414,2418,2423,2433,2435,2463,2466,2494,2498,2543,2553,2609,2615,2637,2672,2675,2689,2714,2718,2748,2768,2776,2787,2794,2826,2832,2853,2878,2893,2957,2971,2977,3019,3050,3080,3098,3168,3183,3196,3220,3268,3269,3302,3303,3317,3334,3431,3432,3438,3443,3445,3470,3485,3506,3566,3630,3692,3706,3717,3723,3741,3793,3826,3861,3868,3870,3912,3936,3947,4000,4013,4032,4069,4072,4085,4125,4127,4183,4190,4203,4263,4271,4298,4300,4302,4339,4352,4472,4568,4626,4653,4693,4717,4744,4748,4776,4856,4867,4924,4985,5002,5008,5031,5086,5115,5134,5166,5193,5224,5229,5237,5255,5258,5272,5338,5394,5397,5399,5436,5442,5469,5470,5491,5493,5543,5632,5660,5735,5755,5780,5800,5816,5860,5866,5897,5990,6008,6014,6052,6056,6088,6103,6238,6275,6365,6368,6448,6456,6494,6500,6503,6621,6701,6756,6766,6788,6839,6858,6884,6889,6895,6905,6908,6916,6980,6997,7049,7067,7221,7230,7253,7341,7350,7352,7366,7400,7440,7504,7594,7663,7700,7707,7708,7731,7767,7789,7817,7850,7909,7933,7981,8092,8099,8125,8126,8164,8179,8223,8229,8333,8346,8355,8361,8366,8397,8415,8432,8490,8560,8597,8639,8653,8664,8736,8757,8777,8832,8900,8924,9021,9055,9057,9102,9103,9105,9160,9176,9185,9202,9313,9336,9355,9364,9392,9529,9620,9648,9746,9756,9872,9890,9900,9981,9983,10015,10019,10043,10091,10176,10191,10207,10211,10244,10263,10270,10279,10297,10310,10323,10383,10508,10521,10544,10548,10583,10597,10696,10720,10761,10789,10790,10850,11008,11059,11079,11104,11135,11168,11177,11193,11259,11276,11279,11351,11386,11401,11438,11473,11526,11618,11652,11672,11736,11831,11839,11847,11857,11860,11872,11876,11918,11963,11966,12001,12011,12012,12018,12027,12028,12034,12040,12109,12147,12181,12288,12307,12308,12335,12353,12365,12416,12426,12431,12473,12477,12479,12517,12565,12592,12608,12623,12757,12778,12878,12929,12951,12953,13042,13080,13097,13131,13181,13219,13227,13253,13266,13273,13276,13297,13314,13317,13334,13362,13385,13412,13431,13452,13477,13484,13557,13574,13607,13622,13631,13703,13739,13744,13749,13750,13769,13804,13893,13910,14028,14046,14067,14068,14107,14131,14154,14216,14245,14265,14271,14328,14334,14393,14415,14479,14625,14627,14648,14677,14803,14813,14831,14847,14853,14894,15004,15007,15011,15049,15092,15120,15154,15207,15208,15239,15279,15313,15325,15329,15485,15537,15573,15628,15645,15661,15662,15669,15679,15681,15754,15873,15884,15935,15937,15977,16014,16020,16026,16151,16191,16211,16235,16244,16252,16261,16304,16345,16350,16358,16373,16391,16392,16439,16448,16450,16569,16600,16607,16656,16658,16675,16765,16806,16826,16838,16842,16867,16870,16872,16892,16944,16967,16991,16992,17007,17044,17077,17080,17162,17219,17277,17296,17312,17325,17350,17365],"10":[25,141,170,194,195,200,202,217,253,260,272,280,288,296,308,320,326,385,439,443,531,540,591,617,640,654,817,939,950,958,1019,1067,1093,1122,1144,1145,1167,1175,1195,1214,1231,1232,1266,1290,1301,1332,1354,1356,1396,1424,1480,1502,1517,1529,1530,1539,1559,1591,1593,1596,1630,1667,1688,1694,1717,1752,1759,1762,1798,1853,1856,1869,1900,1941,1987,2086,2095,2098,2148,2151,2185,2247,2248,2250,2258,2322,2340,2382,2402,2423,2476,2485,2492,2510,2539,2554,2568,2574,2580,2622,2650,2657,2679,2706,2757,2787,2788,2811,2845,2873,2899,2914,2927,2944,3008,3023,3036,3045,3161,3173,3197,3291,3310,3330,3374,3430,3472,3481,3504,3516,3519,3551,3555,3570,3616,3649,3662,3705,3734,3761,3771,3783,3878,3910,3937,3939,3972,3998,4015,4023,4027,4059,4126,4157,4203,4207,4281,4300,4319,4336,4355,4382,4460,4464,4468,4471,4496,4573,4595,4630,4631,4652,4654,4680,4681,4696,4753,4854,4884,4917,5026,5033,5035,5039,5096,5185,5236,5272,5322,5345,5358,5372,5405,5427,5458,5471,5533,5535,5543,5562,5632,5648,5657,5664,5668,5680,5689,5696,5732,5762,5825,5830,5883,5942,5984,6003,6047,6079,6109,6129,6216,6223,6253,6278,6355,6367,6371,6382,6470,6513,6552,6570,6587,6589,6687,6697,6704,6731,6779,6805,6868,6898,6944,7038,7061,7095,7155,7158,7170,7266,7282,7297,7300,7311,7335,7359,7386,7441,7492,7558,7569,7604,7614,7664,7669,7677,7687,7732,7753,7766,7803,7816,7858,7877,7909,7919,7935,7994,8036,8046,8058,8075,8081,8094,8129,8146,8183,8199,8249,8288,8289,8304,8305,8331,8342,8353,8396,8405,8481,8484,8494,8549,8556,8588,8590,8596,8623,8625,8682,8693,8706,8734,8779,8823,8830,8917,8964,9013,9024,9026,9028,9034,9045,9057,9061,9119,9124,9149,9237,9260,9337,9358,9386,9419,9440,9494,9517,9520,9535,9549,9555,9607,9609,9672,9676,9741,9743,9764,9765,9776,9802,9846,9848,9864,9867,9876,9928,9950,9974,10009,10012,10042,10074,10120,10146,10175,10213,10234,10238,10255,10263,10298,10309,10360,10443,10504,10528,10536,10554,10566,10596,10608,10611,10655,10656,10691,10697,10823,10843,10863,10868,10871,10929,10969,10991,11005,11038,11073,11090,11096,11138,11142,11191,11208,11211,11229,11238,11251,11282,11300,11349,11369,11377,11396,11427,11431,11478,11529,11559,11574,11611,11642,11651,11681,11682,11690,11722,11762,11799,11813,11847,11887,11898,11916,11948,11957,11960,12008,12017,12044,12050,12057,12086,12137,12142,12234,12237,12252,12257,12273,12280,12303,12325,12377,12404,12456,12476,12527,12539,12553,12604,12632,12672,12692,12745,12780,12861,12888,12938,12992,13044,13215,13221,13281,13356,13357,13362,13380,13419,13445,13479,13510,13513,13579,13588,13669,13679,13708,13709,13718,13722,13723,13770,13775,13789,13801,13806,13815,13832,13842,13870,13911,13914,13932,13954,13962,13976,13982,14009,14038,14067,14104,14106,14125,14144,14219,14229,14261,14340,14360,14367,14457,14576,14586,14589,14670,14715,14730,14740,14746,14770,14817,14833,14840,14890,14895,14963,15092,15186,15196,15200,15202,15209,15232,15274,15301,15359,15363,15369,15397,15411,15460,15470,15473,15539,15557,15576,15577,15583,15591,15601,15617,15623,15627,15746,15750,15779,15789,15800,15814,15817,15823,15844,15859,15886,15911,15932,15952,15979,16177,16258,16306,16425,16430,16439,16454,16534,16549,16554,16564,16589,16590,16610,16659,16684,16708,16716,16725,16771,16785,16786,16796,16812,16848,16882,16905,16965,16996,17007,17053,17059,17073,17102,17153,17178,17253,17272,17285,17329,17356,17393],"11":[25,69,91,177,201,211,229,239,270,289,297,317,329,385,386,387,407,416,498,547,554,563,566,578,611,672,747,752,763,803,840,847,870,939,964,1023,1024,1037,1064,1085,1112,1143,1168,1173,1227,1238,1282,1312,1321,1349,1389,1444,1461,1464,1474,1503,1507,1510,1531,1609,1649,1658,1676,1677,1693,1787,1793,1795,1819,1822,1889,1893,1944,1969,1980,1981,1993,2006,2080,2106,2121,2145,2152,2160,2172,2176,2178,2195,2251,2258,2288,2291,2309,2311,2328,2332,2336,2355,2373,2396,2400,2427,2472,2478,2492,2541,2550,2687,2762,2790,2949,2953,2974,3018,3066,3142,3211,3216,3220,3241,3333,3334,3348,3350,3363,3381,3449,3469,3525,3537,3544,3595,3610,3661,3668,3683,3685,3717,3754,3767,3772,3811,3816,3819,3867,3874,3878,3919,3927,3950,3970,3999,4007,4013,4042,4053,4085,4159,4162,4168,4191,4194,4252,4263,4310,4320,4327,4342,4389,4391,4396,4419,4445,4468,4488,4542,4565,4579,4609,4635,4665,4697,4717,4753,4767,4803,4816,4826,4851,4887,4958,4969,4989,5026,5028,5032,5076,5119,5130,5134,5138,5183,5188,5207,5212,5238,5243,5259,5277,5279,5315,5326,5340,5342,5352,5387,5504,5560,5589,5609,5690,5749,5796,5804,5874,5888,5897,5905,5920,5988,6009,6079,6091,6093,6100,6134,6149,6157,6187,6263,6268,6292,6300,6316,6322,6326,6398,6429,6436,6437,6469,6505,6517,6551,6607,6619,6622,6691,6722,6819,6958,6964,6965,7026,7041,7071,7134,7175,7185,7209,7226,7234,7236,7265,7271,7275,7303,7335,7348,7362,7386,7390,7457,7527,7540,7573,7639,7640,7721,7729,7754,7764,7767,7781,7799,7889,7890,7898,7928,7938,7968,7971,8045,8050,8088,8122,8137,8138,8157,8219,8231,8259,8283,8287,8289,8329,8332,8360,8390,8392,8399,8406,8443,8446,8450,8470,8513,8549,8560,8579,8640,8643,8646,8691,8696,8708,8733,8753,8779,8802,8828,8875,8957,8973,8982,9009,9094,9122,9131,9145,9173,9244,9260,9309,9453,9468,9540,9549,9605,9626,9676,9726,9746,9769,9788,9793,9817,9840,9851,9859,9882,9912,9928,9959,9986,9998,10031,10048,10073,10089,10095,10149,10152,10163,10192,10196,10220,10222,10224,10246,10272,10278,10309,10350,10358,10390,10435,10449,10465,10482,10494,10495,10570,10600,10610,10619,10641,10658,10676,10706,10770,10774,10804,10818,10850,10862,10916,10933,11002,11013,11015,11020,11022,11030,11116,11127,11159,11186,11218,11280,11307,11327,11331,11487,11539,11548,11552,11621,11630,11660,11759,11789,11803,11905,11986,11993,12008,12039,12051,12080,12091,12092,12126,12202,12219,12242,12304,12319,12332,12399,12491,12507,12517,12571,12573,12590,12603,12641,12653,12707,12778,12807,12810,12828,12848,12889,12893,12913,13034,13040,13050,13128,13130,13134,13164,13185,13271,13281,13315,13326,13362,13370,13379,13459,13575,13586,13603,13630,13639,13640,13642,13660,13689,13720,13734,13762,13780,13836,13839,13840,13873,13884,13895,13914,13917,13918,13961,13981,13996,14073,14085,14107,14125,14137,14147,14149,14173,14200,14219,14238,14330,14340,14350,14355,14363,14386,14409,14506,14639,14655,14693,14697,14701,14819,14822,14830,14862,14922,14938,14973,15007,15050,15105,15148,15152,15184,15274,15297,15341,15383,15386,15414,15497,15508,15599,15669,15670,15673,15696,15711,15780,15791,15807,15835,15855,15876,15881,15928,15938,15939,15961,15981,15986,15998,16016,16058,16085,16091,16096,16129,16179,16237,16239,16251,16272,16303,16320,16342,16365,16421,16490,16527,16537,16539,16579,16611,16614,16688,16710,16754,16755,16793,16835,16915,16932,16970,16975,16988,17028,17032,17081,17103,17122,17134,17175,17186,17189,17211,17259,17286,17314,17350,17388],"12":[7,18,25,69,95,97,111,118,136,182,200,201,256,304,306,311,334,338,343,400,428,436,496,520,533,538,543,579,595,612,655,657,720,731,733,767,803,823,886,1026,1051,1084,1106,1141,1162,1199,1222,1245,1315,1341,1342,1382,1408,1423,1426,1506,1509,1534,1561,1578,1620,1663,1671,1677,1684,1705,1714,1722,1735,1737,1743,1781,1811,1831,1836,1842,1880,1918,1951,1958,1981,1990,1996,2027,2048,2081,2092,2137,2158,2184,2213,2216,2220,2227,2267,2302,2303,2339,2374,2417,2441,2448,2456,2479,2481,2488,2629,2646,2680,2725,2828,2829,2855,2861,2871,2887,2891,2979,2993,2999,3028,3033,3041,3065,3090,3123,3137,3138,3142,3178,3189,3219,3241,3267,3295,3306,3312,3316,3321,3334,3345,3371,3390,3396,3419,3477,3489,3542,3546,3555,3570,3584,3585,3590,3597,3612,3621,3639,3659,3662,3701,3713,3718,3777,3809,3824,3830,3875,3907,3956,3965,4005,4016,4054,4073,4086,4090,4101,4114,4138,4150,4175,4193,4226,4265,4322,4335,4338,4342,4366,4413,4431,4456,4490,4497,4499,4501,4518,4525,4549,4582,4592,4595,4609,4648,4675,4757,4776,4797,4816,4826,4832,4891,4999,5006,5032,5038,5058,5072,5145,5177,5179,5180,5215,5257,5293,5304,5317,5318,5335,5361,5393,5399,5402,5414,5416,5432,5458,5520,5530,5544,5593,5601,5607,5608,5672,5692,5759,5779,5781,5788,5818,5839,5857,5879,5934,5961,5975,6006,6008,6038,6057,6060,6065,6108,6117,6118,6142,6150,6158,6161,6174,6211,6281,6356,6378,6390,6431,6447,6463,6484,6488,6509,6510,6515,6537,6578,6604,6613,6617,6695,6710,6718,6760,6780,6790,6905,6906,6928,6949,6958,6961,6993,6997,7030,7041,7063,7068,7072,7077,7084,7121,7132,7213,7215,7289,7340,7363,7389,7419,7443,7460,7472,7481,7485,7497,7506,7511,7549,7603,7620,7629,7648,7688,7745,7780,7790,7807,7880,7930,7968,8001,8023,8055,8058,8073,8077,8098,8115,8146,8158,8178,8189,8208,8212,8218,8296,8351,8377,8378,8510,8517,8557,8594,8608,8631,8635,8640,8688,8700,8707,8723,8724,8830,8855,8858,8869,8879,8899,8966,9148,9158,9172,9210,9222,9232,9238,9289,9313,9317,9345,9362,9366,9389,9418,9432,9449,9499,9521,9548,9559,9568,9605,9638,9645,9692,9696,9723,9753,9757,9763,9767,9773,9826,9832,9848,9903,9913,9915,9928,9964,10025,10049,10057,10059,10064,10082,10100,10109,10122,10134,10137,10177,10197,10259,10294,10327,10351,10397,10405,10410,10422,10456,10457,10483,10510,10516,10533,10561,10566,10572,10597,10640,10657,10689,10692,10702,10707,10716,10748,10762,10763,10775,10821,10864,10913,10947,10979,10992,11010,11022,11042,11043,11077,11088,11139,11163,11166,11263,11270,11282,11294,11300,11317,11350,11356,11370,11385,11407,11429,11483,11494,11504,11515,11520,11531,11536,11566,11594,11622,11641,11664,11684,11693,11721,11752,11779,11790,11791,11828,11908,11912,11929,11998,12009,12010,12042,12136,12185,12189,12222,12245,12278,12289,12322,12325,12333,12340,12345,12350,12366,12375,12407,12453,12486,12495,12533,12541,12607,12622,12632,12640,12679,12707,12717,12721,12767,12792,12810,12819,12853,12890,12907,12909,12914,12983,12995,13076,13082,13125,13127,13179,13189,13193,13195,13295,13304,13312,13332,13337,13380,13382,13416,13462,13481,13492,13534,13547,13559,13564,13579,13625,13627,13635,13653,13661,13686,13734,13738,13757,13802,13818,13853,13903,13910,13920,13985,14003,14012,14024,14050,14064,14184,14201,14264,14265,14280,14289,14307,14335,14353,14357,14392,14399,14409,14424,14430,14512,14540,14552,14561,14574,14628,14640,14658,14661,14663,14677,14750,14759,14761,14762,14768,14833,14846,14856,14859,14864,14873,14880,14921,14928,14938,14972,14994,15017,15029,15049,15052,15103,15105,15190,15210,15248,15302,15378,15395,15402,15405,15411,15430,15499,15576,15603,15646,15648,15660,15670,15694,15715,15720,15721,15729,15810,15833,15855,15887,15905,16034,16044,16058,16060,16087,16088,16102,16110,16114,16118,16140,16153,16155,16180,16197,16211,16265,16335,16368,16374,16381,16445,16458,16471,16508,16517,16519,16534,16548,16550,16572,16610,16623,16631,16708,16776,16783,16870,16882,16892,16904,16928,16930,17009,17018,17044,17064,17089,17140,17149,17206,17272,17330,17349,17350,17366,17373,17380],"13":[14,61,80,89,92,128,163,182,220,231,240,268,293,299,312,326,378,410,474,475,478,482,512,545,577,630,644,662,666,686,734,738,752,771,779,792,856,873,875,886,893,896,948,974,983,1001,1004,1036,1051,1059,1069,1091,1140,1153,1174,1180,1182,1208,1209,1221,1266,1280,1290,1323,1325,1339,1395,1397,1428,1535,1539,1553,1575,1584,1614,1621,1626,1664,1703,1714,1731,1739,1762,1772,1811,1816,1839,1854,1878,1897,1905,1915,1929,1944,1967,1968,2009,2011,2028,2078,2117,2146,2174,2186,2197,2220,2223,2240,2255,2317,2327,2331,2384,2487,2518,2587,2610,2625,2660,2715,2717,2722,2758,2771,2784,2789,2811,2812,2820,2824,2836,2869,2886,2996,2997,3054,3066,3115,3136,3139,3144,3157,3169,3208,3225,3229,3247,3283,3287,3351,3410,3432,3461,3470,3490,3524,3548,3560,3590,3595,3601,3630,3667,3700,3735,3736,3749,3753,3812,3817,3822,3825,3863,3887,3931,3944,3962,3977,4000,4025,4048,4096,4119,4163,4216,4269,4270,4287,4316,4393,4437,4447,4449,4469,4490,4493,4515,4517,4519,4546,4557,4562,4651,4708,4730,4741,4827,4867,4869,4927,4965,4966,4973,5034,5067,5149,5173,5179,5188,5206,5218,5230,5232,5270,5319,5359,5390,5400,5409,5421,5440,5469,5472,5481,5508,5598,5612,5624,5628,5671,5679,5684,5707,5717,5721,5723,5744,5793,5795,5800,5832,5879,5908,5967,5981,5984,6019,6077,6096,6105,6156,6223,6233,6239,6287,6309,6324,6366,6384,6452,6478,6493,6505,6533,6550,6583,6626,6627,6628,6631,6660,6691,6712,6713,6737,6805,6808,6809,6820,6832,6839,6842,6858,6869,6910,6987,6988,6998,7010,7048,7063,7064,7069,7108,7125,7152,7153,7158,7161,7197,7204,7283,7286,7376,7417,7481,7571,7593,7594,7598,7633,7696,7698,7699,7708,7718,7721,7741,7787,7811,7816,7822,7858,7895,7896,7904,7940,7966,7969,8000,8038,8076,8107,8124,8219,8254,8255,8293,8300,8317,8320,8367,8375,8390,8445,8472,8482,8520,8523,8529,8535,8608,8611,8620,8635,8642,8644,8649,8710,8711,8763,8771,8793,8803,8805,8818,8820,8831,8850,8893,8923,8924,8971,8981,8992,9005,9014,9032,9091,9118,9131,9167,9177,9179,9180,9184,9239,9255,9263,9313,9321,9341,9350,9358,9362,9364,9370,9380,9397,9416,9490,9503,9537,9546,9604,9629,9693,9789,9853,9863,9878,9902,9906,9913,9916,9921,9924,9951,9961,9966,9974,9976,10003,10012,10042,10062,10072,10093,10102,10171,10193,10200,10308,10314,10332,10333,10344,10350,10452,10480,10511,10525,10541,10543,10582,10583,10617,10666,10674,10683,10771,10772,10810,10813,10820,10832,10860,10874,10884,10889,10898,10909,10919,10937,10956,10975,11004,11018,11031,11040,11072,11086,11115,11164,11193,11197,11242,11305,11328,11377,11464,11471,11476,11483,11511,11547,11562,11632,11638,11676,11677,11685,11756,11775,11794,11812,11820,11846,11853,11854,11889,11895,11914,11916,11917,11919,11946,12016,12022,12036,12058,12109,12122,12141,12153,12159,12160,12169,12175,12181,12231,12234,12291,12334,12352,12389,12394,12413,12420,12430,12468,12514,12523,12531,12533,12573,12589,12603,12661,12678,12691,12713,12714,12726,12731,12752,12779,12780,12794,12805,12816,12872,12914,12916,13045,13057,13106,13146,13151,13153,13181,13203,13238,13256,13264,13281,13284,13301,13349,13358,13426,13460,13494,13530,13567,13582,13628,13663,13682,13683,13700,13703,13770,13844,13854,13873,13876,13901,13911,13927,13947,13957,14007,14046,14048,14053,14080,14082,14089,14107,14110,14114,14148,14149,14175,14177,14221,14223,14253,14269,14270,14322,14358,14366,14369,14405,14429,14441,14476,14528,14542,14569,14614,14629,14630,14704,14722,14723,14728,14730,14739,14742,14772,14777,14784,14794,14815,14825,14834,14848,14934,14950,14970,14971,14972,14973,14985,15012,15022,15056,15059,15068,15072,15102,15164,15268,15277,15326,15349,15360,15414,15436,15460,15463,15495,15512,15577,15669,15712,15731,15750,15770,15777,15837,15862,15877,15890,15932,15933,15939,15941,15956,15959,15969,16013,16022,16026,16034,16035,16059,16062,16075,16078,16103,16116,16122,16145,16152,16173,16175,16202,16203,16228,16274,16333,16336,16347,16350,16360,16372,16387,16390,16393,16396,16411,16412,16468,16481,16498,16504,16540,16552,16584,16600,16601,16634,16648,16650,16671,16681,16695,16696,16703,16746,16763,16813,16820,16828,16842,16847,16875,16883,16890,16894,16922,16958,16965,16993,17041,17045,17046,17072,17108,17110,17116,17120,17128,17135,17142,17157,17168,17180,17246,17249,17268,17287,17295,17315,17351,17368,17390,17400],"14":[11,40,49,111,177,209,216,251,257,278,283,288,304,313,322,323,341,343,345,378,411,413,419,432,433,457,482,504,509,516,520,559,607,608,613,618,632,668,687,693,735,738,742,768,787,812,817,865,879,880,912,922,966,982,996,997,1009,1015,1034,1065,1075,1084,1112,1186,1189,1204,1212,1254,1293,1297,1299,1307,1326,1332,1381,1393,1398,1402,1413,1446,1461,1468,1522,1523,1548,1564,1578,1582,1594,1595,1613,1655,1661,1668,1689,1735,1743,1746,1767,1789,1795,1798,1799,1811,1831,1853,1864,1888,1889,1894,1904,1910,1928,1936,1944,2010,2016,2019,2020,2035,2057,2103,2112,2129,2154,2228,2238,2255,2315,2323,2353,2421,2474,2523,2535,2552,2554,2571,2581,2597,2654,2659,2680,2685,2715,2738,2746,2747,2761,2797,2829,2837,2850,2860,2873,2882,2894,2957,2964,2974,3023,3042,3052,3081,3105,3135,3147,3157,3199,3218,3219,3221,3222,3227,3237,3258,3274,3277,3281,3317,3376,3382,3386,3390,3412,3416,3426,3458,3505,3521,3603,3627,3636,3641,3670,3681,3713,3753,3797,3837,3843,3857,3870,3871,3893,3941,3959,4000,4020,4074,4084,4155,4177,4181,4199,4206,4208,4241,4325,4338,4352,4409,4417,4455,4476,4494,4497,4517,4528,4531,4590,4604,4608,4622,4627,4659,4670,4673,4674,4701,4713,4722,4727,4731,4752,4755,4770,4781,4784,4845,4869,4878,4919,4923,4959,4969,5030,5044,5048,5064,5114,5172,5180,5319,5339,5341,5358,5405,5408,5430,5449,5481,5507,5601,5604,5605,5613,5630,5648,5650,5661,5672,5685,5688,5791,5801,5802,5818,5853,5855,5859,5863,5886,5907,5908,5948,5958,5982,6075,6108,6173,6183,6188,6248,6259,6261,6263,6316,6354,6393,6406,6413,6451,6488,6502,6550,6572,6583,6587,6600,6624,6684,6728,6779,6781,6799,6810,6860,6861,6869,6882,6896,6933,6945,6947,6948,6977,6996,7004,7084,7093,7097,7191,7203,7223,7224,7228,7280,7281,7313,7334,7351,7363,7442,7457,7470,7489,7521,7543,7620,7622,7632,7741,7756,7790,7811,7817,7829,7842,7850,7856,7937,7947,7948,7963,7972,7988,7998,8008,8012,8037,8056,8076,8087,8105,8114,8124,8143,8255,8272,8285,8367,8395,8435,8480,8500,8543,8547,8561,8563,8576,8592,8604,8608,8677,8718,8729,8746,8781,8825,8862,8872,8876,8877,8910,8945,8971,8985,9013,9039,9045,9071,9093,9094,9095,9115,9136,9193,9223,9257,9270,9280,9282,9299,9308,9309,9319,9326,9389,9468,9489,9502,9512,9519,9548,9557,9559,9569,9608,9627,9633,9645,9650,9654,9655,9660,9661,9663,9664,9669,9679,9701,9789,9824,9874,9883,9898,9915,9992,9997,10006,10011,10031,10060,10071,10073,10124,10135,10144,10189,10196,10232,10280,10291,10296,10299,10308,10379,10394,10439,10443,10471,10485,10486,10512,10514,10516,10544,10605,10626,10642,10659,10662,10664,10693,10708,10734,10776,10782,10786,10827,10830,10834,10853,10854,10858,10903,10908,10918,10978,10982,11000,11038,11043,11064,11072,11082,11093,11120,11145,11154,11166,11199,11218,11223,11225,11234,11235,11239,11252,11272,11273,11282,11301,11332,11357,11371,11374,11375,11378,11398,11407,11445,11457,11498,11524,11537,11546,11634,11651,11660,11698,11735,11755,11760,11767,11805,11865,11873,11875,11881,11890,11901,11905,11929,11967,11968,11998,12002,12008,12022,12048,12053,12058,12072,12073,12094,12104,12134,12154,12181,12247,12275,12300,12321,12352,12382,12423,12428,12431,12446,12495,12506,12519,12552,12600,12610,12686,12721,12729,12735,12739,12758,12760,12797,12810,12866,12883,12892,12896,12904,12909,12918,12970,12999,13005,13019,13043,13052,13062,13074,13115,13130,13159,13199,13212,13213,13229,13238,13249,13277,13283,13291,13351,13388,13399,13453,13460,13512,13539,13547,13549,13582,13624,13680,13702,13705,13750,13770,13772,13782,13899,13915,13946,13984,14022,14042,14125,14141,14160,14164,14197,14224,14261,14278,14328,14364,14365,14445,14474,14477,14514,14543,14565,14575,14599,14638,14639,14672,14680,14695,14735,14751,14775,14791,14836,14887,14914,14931,14946,14965,14967,14972,14995,15004,15027,15031,15036,15052,15059,15073,15097,15105,15109,15134,15151,15152,15168,15173,15176,15177,15180,15238,15240,15242,15267,15281,15305,15321,15323,15327,15380,15388,15410,15414,15417,15446,15464,15477,15488,15490,15494,15557,15609,15644,15655,15665,15670,15680,15695,15696,15716,15721,15751,15778,15789,15804,15850,15896,15914,15945,15973,15997,16001,16009,16024,16106,16149,16155,16156,16170,16177,16206,16230,16252,16303,16325,16326,16353,16383,16394,16424,16431,16438,16471,16483,16491,16567,16580,16589,16615,16616,16620,16621,16651,16666,16683,16700,16720,16729,16738,16768,16790,16811,16822,16893,16936,16940,16944,16983,16989,17017,17024,17025,17046,17101,17104,17113,17122,17138,17158,17228,17230,17252,17269,17326,17333,17348,17377,17398],"15":[10,16,26,39,47,49,78,89,100,123,144,155,169,170,196,202,210,259,269,274,287,291,303,317,394,395,413,414,451,470,481,491,514,541,576,584,592,603,607,615,639,679,714,763,764,791,824,841,882,886,907,946,963,981,992,996,1049,1077,1092,1108,1124,1133,1138,1140,1145,1182,1190,1215,1222,1243,1298,1301,1315,1320,1333,1354,1367,1372,1399,1415,1419,1424,1442,1459,1496,1508,1522,1526,1534,1588,1629,1660,1678,1693,1700,1723,1729,1746,1755,1761,1767,1775,1780,1782,1800,1840,1843,1868,1878,1922,1949,1982,1999,2054,2059,2109,2146,2168,2217,2249,2258,2269,2276,2293,2400,2411,2423,2455,2487,2492,2510,2524,2525,2541,2546,2569,2584,2597,2601,2636,2659,2675,2676,2682,2688,2696,2704,2724,2727,2743,2767,2788,2829,2853,2866,2867,2873,2877,2883,2909,2928,2964,2981,2987,3000,3017,3040,3083,3096,3119,3135,3173,3189,3205,3227,3230,3234,3250,3260,3275,3285,3305,3356,3390,3394,3444,3450,3454,3484,3494,3530,3545,3555,3569,3589,3632,3648,3670,3682,3722,3730,3735,3743,3749,3759,3807,3827,3852,3863,3879,3890,3929,3946,3967,3973,3975,3982,4006,4031,4045,4048,4051,4059,4110,4131,4140,4173,4179,4191,4203,4236,4237,4254,4261,4262,4269,4271,4292,4297,4313,4365,4366,4372,4374,4392,4443,4452,4457,4491,4501,4513,4523,4537,4560,4575,4594,4641,4669,4704,4706,4718,4726,4732,4734,4750,4815,4816,4821,4855,4874,4903,4986,5031,5042,5043,5054,5055,5097,5120,5132,5201,5207,5234,5238,5245,5281,5288,5332,5359,5401,5409,5421,5463,5471,5473,5476,5486,5505,5506,5531,5550,5587,5596,5621,5623,5624,5630,5637,5650,5673,5688,5726,5743,5757,5765,5778,5786,5807,5826,5829,5845,5863,5885,5893,5911,5931,5939,5951,5956,5980,5986,5991,6002,6012,6039,6060,6071,6075,6089,6110,6117,6130,6156,6169,6192,6236,6272,6282,6316,6355,6416,6425,6441,6458,6470,6488,6501,6540,6556,6578,6617,6629,6675,6677,6735,6789,6798,6822,6842,6856,6874,6880,6907,6936,6940,7005,7027,7033,7055,7061,7072,7078,7094,7102,7123,7166,7175,7189,7247,7248,7266,7285,7293,7302,7308,7313,7333,7376,7399,7405,7435,7459,7478,7532,7564,7566,7574,7579,7598,7605,7622,7623,7641,7648,7663,7668,7689,7797,7851,7859,7865,7867,7897,7908,7915,7921,7950,7964,7983,7988,7990,8035,8044,8065,8110,8121,8122,8148,8154,8192,8199,8209,8213,8220,8224,8225,8233,8258,8280,8281,8293,8296,8311,8328,8348,8389,8396,8417,8445,8465,8475,8486,8498,8500,8516,8535,8540,8594,8596,8599,8608,8610,8612,8615,8632,8638,8711,8748,8758,8819,8822,8862,8873,8890,8909,8923,8928,8956,8972,8975,8977,8989,9000,9012,9018,9042,9049,9052,9065,9075,9116,9121,9141,9165,9182,9213,9270,9278,9284,9289,9311,9329,9338,9377,9384,9391,9403,9415,9416,9424,9439,9441,9455,9466,9468,9521,9533,9541,9553,9561,9569,9570,9575,9598,9602,9609,9622,9625,9643,9649,9702,9724,9726,9745,9787,9816,9818,9823,9831,9837,9856,9870,9872,9878,9896,9900,9923,9934,9956,9987,10021,10024,10031,10046,10057,10076,10091,10092,10098,10105,10115,10123,10150,10201,10225,10236,10263,10279,10306,10369,10370,10372,10377,10385,10398,10419,10478,10505,10508,10517,10524,10526,10556,10585,10599,10627,10628,10680,10704,10708,10731,10745,10815,10830,10892,10912,10940,10957,10971,11066,11068,11093,11106,11108,11133,11135,11159,11192,11221,11225,11233,11234,11260,11265,11272,11280,11295,11318,11344,11362,11385,11434,11452,11461,11466,11472,11479,11483,11550,11568,11580,11585,11603,11614,11625,11640,11660,11661,11677,11711,11740,11760,11780,11782,11800,11801,11809,11818,11832,11837,11839,11843,11854,11868,11879,11946,11952,11960,11961,12001,12004,12016,12051,12052,12078,12079,12108,12110,12132,12157,12168,12186,12208,12232,12240,12247,12274,12303,12308,12320,12363,12382,12407,12481,12487,12514,12528,12529,12550,12578,12581,12609,12637,12666,12674,12680,12689,12693,12754,12769,12790,12791,12810,12822,12873,12879,12885,12895,12898,12910,12943,12950,12955,12964,12991,12994,12995,12998,13025,13033,13047,13052,13074,13083,13112,13113,13116,13146,13155,13172,13179,13180,13186,13192,13242,13255,13346,13479,13486,13543,13561,13618,13631,13645,13649,13652,13728,13729,13730,13756,13815,13816,13832,13844,13875,13879,13908,13971,14001,14004,14020,14031,14034,14060,14075,14080,14082,14106,14127,14132,14142,14170,14182,14186,14206,14240,14275,14281,14306,14320,14327,14350,14357,14375,14378,14383,14392,14398,14411,14448,14480,14488,14501,14534,14568,14584,14614,14636,14642,14708,14709,14741,14786,14790,14813,14820,14862,14930,14978,15001,15003,15004,15014,15031,15052,15106,15155,15212,15249,15283,15294,15296,15320,15323,15330,15362,15386,15408,15411,15424,15430,15443,15458,15488,15564,15597,15599,15674,15684,15687,15700,15708,15736,15814,15822,15843,15855,15870,15888,15916,15966,15970,15996,16040,16060,16079,16109,16118,16125,16157,16161,16192,16220,16222,16230,16239,16274,16299,16321,16354,16359,16368,16376,16396,16402,16408,16412,16469,16481,16515,16528,16556,16567,16578,16606,16648,16650,16657,16662,16749,16756,16788,16813,16839,16842,16862,16865,16905,16940,16950,16969,16999,17092,17100,17103,17105,17106,17121,17149,17157,17201,17209,17212,17259,17322,17347,17358,17401],"16":[0,39,51,103,117,177,179,194,205,281,285,303,319,342,380,382,428,438,456,460,462,484,499,507,565,600,602,626,629,650,651,684,722,739,761,768,777,794,809,830,832,877,879,883,933,939,972,981,997,1005,1009,1037,1047,1075,1116,1122,1127,1132,1145,1162,1169,1170,1177,1183,1204,1221,1230,1232,1251,1252,1265,1268,1270,1281,1305,1306,1336,1357,1388,1417,1423,1447,1566,1568,1611,1648,1692,1694,1708,1755,1765,1789,1799,1809,1829,1830,1866,1876,1912,1984,2029,2059,2071,2122,2176,2222,2296,2307,2310,2342,2409,2451,2476,2480,2486,2489,2538,2550,2584,2624,2731,2735,2742,2799,2807,2835,2853,2859,2861,2862,2899,2924,2950,2954,3051,3065,3069,3081,3083,3084,3096,3211,3224,3266,3289,3303,3310,3332,3333,3348,3349,3365,3368,3373,3386,3391,3417,3428,3446,3509,3510,3526,3566,3599,3615,3651,3653,3662,3689,3711,3800,3806,3809,3818,3827,3888,3903,3939,3940,3968,3975,3987,3996,4041,4042,4052,4075,4078,4089,4105,4131,4153,4185,4191,4200,4205,4227,4237,4263,4303,4317,4368,4373,4393,4435,4454,4480,4487,4492,4500,4504,4505,4546,4570,4605,4609,4631,4643,4656,4693,4713,4775,4780,4798,4815,4827,4846,4869,4928,4947,4967,4981,5009,5013,5017,5114,5117,5156,5176,5188,5194,5195,5206,5267,5269,5295,5297,5317,5319,5330,5356,5397,5411,5465,5494,5530,5541,5546,5552,5631,5646,5677,5700,5723,5727,5745,5749,5849,5859,5864,5907,5910,5959,5984,6003,6020,6047,6053,6086,6095,6121,6122,6137,6160,6176,6182,6202,6207,6229,6316,6328,6346,6397,6406,6412,6431,6434,6468,6512,6518,6549,6555,6603,6613,6638,6649,6656,6663,6720,6745,6810,6824,6862,6895,6907,6919,6939,6942,6958,6969,6976,6978,7012,7016,7054,7061,7062,7069,7112,7132,7133,7150,7184,7200,7235,7253,7262,7288,7337,7342,7377,7387,7410,7413,7475,7506,7507,7520,7535,7548,7565,7585,7705,7717,7732,7779,7790,7818,7865,7874,7894,8019,8048,8052,8111,8118,8142,8154,8230,8233,8304,8340,8342,8362,8391,8400,8429,8440,8467,8539,8553,8585,8605,8608,8644,8676,8696,8717,8722,8780,8814,8836,8839,8880,8892,8900,8916,8924,8946,8965,8987,9004,9027,9031,9065,9069,9166,9178,9185,9240,9248,9253,9261,9267,9305,9338,9396,9433,9457,9463,9469,9479,9507,9542,9566,9580,9582,9602,9609,9630,9643,9673,9686,9691,9718,9723,9754,9781,9792,9799,9804,9812,9813,9818,9823,9827,9860,9902,9938,9999,10009,10016,10044,10050,10061,10069,10081,10085,10110,10120,10180,10226,10227,10249,10265,10272,10274,10282,10291,10294,10307,10314,10341,10346,10353,10358,10370,10377,10384,10390,10423,10430,10444,10449,10452,10465,10468,10472,10478,10481,10491,10524,10548,10579,10591,10679,10703,10716,10753,10776,10784,10826,10831,10841,10954,10982,10993,11005,11009,11010,11016,11026,11029,11030,11072,11074,11088,11142,11164,11168,11182,11188,11205,11212,11215,11242,11263,11271,11274,11311,11320,11343,11374,11375,11396,11418,11427,11460,11467,11513,11530,11546,11576,11578,11581,11605,11634,11643,11653,11663,11700,11708,11777,11837,11858,11916,11918,11934,11941,11946,11999,12028,12053,12054,12055,12059,12131,12195,12219,12224,12232,12275,12277,12282,12316,12329,12356,12431,12459,12466,12473,12477,12491,12555,12556,12559,12568,12624,12632,12654,12662,12664,12672,12682,12696,12707,12708,12737,12749,12791,12792,12796,12797,12805,12843,12850,12858,12890,12912,12932,12938,12945,12998,13021,13026,13038,13050,13080,13131,13133,13135,13144,13151,13172,13194,13234,13270,13277,13301,13308,13316,13420,13467,13470,13475,13502,13539,13542,13560,13629,13652,13729,13787,13805,13814,13840,13841,13872,13924,13967,13986,13991,13995,13998,14015,14037,14043,14085,14139,14142,14144,14179,14182,14189,14248,14299,14302,14347,14435,14451,14476,14477,14511,14517,14554,14570,14622,14627,14738,14769,14801,14840,14842,14851,14881,14887,14931,14966,14975,14980,15043,15063,15079,15088,15134,15153,15206,15208,15210,15216,15239,15250,15268,15280,15282,15342,15394,15455,15467,15483,15491,15498,15515,15524,15564,15581,15630,15636,15669,15694,15707,15725,15728,15732,15762,15825,15836,15839,15861,15881,15925,15943,15954,15976,16006,16021,16042,16044,16069,16105,16108,16141,16197,16232,16267,16272,16275,16290,16301,16310,16330,16334,16342,16343,16347,16351,16354,16402,16424,16462,16465,16468,16479,16488,16492,16598,16615,16642,16676,16679,16703,16731,16738,16784,16786,16818,16819,16838,16851,16853,16857,16888,16919,16939,16980,17006,17020,17038,17045,17047,17089,17107,17117,17168,17169,17188,17225,17232,17233,17244,17255,17296,17305],"17":[7,8,62,69,101,107,111,193,196,206,224,238,260,263,300,340,345,348,365,375,411,427,437,455,466,470,507,520,539,542,597,598,601,611,660,712,722,729,757,786,813,849,872,892,902,908,976,1001,1007,1012,1019,1041,1089,1111,1116,1160,1237,1242,1253,1291,1293,1340,1355,1368,1381,1382,1426,1435,1441,1465,1478,1494,1532,1596,1598,1600,1605,1606,1623,1712,1731,1762,1793,1809,1847,1859,1868,1891,1959,1963,1967,1985,1993,1994,2032,2062,2164,2179,2182,2186,2187,2188,2196,2216,2259,2267,2302,2314,2330,2377,2397,2400,2412,2420,2451,2452,2458,2467,2488,2512,2552,2587,2594,2608,2631,2647,2648,2655,2706,2707,2737,2743,2753,2768,2780,2805,2811,2860,2872,2900,2915,2925,2929,2950,2955,2957,2961,3044,3070,3088,3109,3132,3212,3225,3251,3293,3383,3391,3429,3445,3457,3482,3483,3492,3507,3518,3521,3532,3543,3550,3554,3558,3581,3591,3596,3597,3616,3710,3715,3721,3755,3808,3810,3813,3816,3831,3839,3907,3909,3919,3957,3992,4004,4043,4052,4091,4134,4164,4247,4265,4274,4312,4336,4355,4357,4369,4389,4414,4440,4442,4449,4476,4494,4501,4574,4588,4637,4672,4697,4703,4719,4779,4808,4822,4853,4884,4885,4891,4901,4903,4910,4913,4928,4948,4971,4981,4985,4990,5043,5062,5166,5202,5203,5224,5280,5308,5413,5417,5424,5425,5476,5477,5496,5510,5549,5550,5553,5558,5573,5614,5657,5675,5708,5712,5770,5779,5841,5857,5871,5872,5888,5928,5967,5983,6019,6054,6066,6075,6108,6124,6216,6232,6256,6278,6285,6287,6298,6317,6353,6357,6375,6405,6435,6439,6447,6482,6559,6640,6645,6651,6666,6679,6695,6722,6749,6796,6807,6843,6854,6860,6891,6915,6961,6995,7025,7040,7053,7078,7098,7222,7262,7329,7335,7340,7343,7386,7402,7426,7434,7436,7454,7482,7488,7516,7557,7567,7573,7593,7601,7668,7674,7691,7718,7752,7822,7904,7916,7919,7976,8023,8041,8089,8122,8153,8171,8189,8222,8225,8240,8266,8301,8311,8317,8340,8358,8377,8380,8391,8409,8441,8461,8475,8484,8533,8568,8575,8583,8620,8628,8642,8655,8659,8676,8700,8732,8777,8798,8809,8861,8874,8882,8885,8900,8912,8924,8956,9012,9025,9027,9029,9035,9061,9091,9187,9202,9222,9236,9269,9304,9314,9431,9455,9457,9465,9496,9518,9522,9539,9549,9575,9581,9597,9605,9608,9612,9684,9692,9718,9731,9875,9892,9999,10019,10038,10063,10075,10077,10179,10180,10187,10320,10373,10391,10465,10501,10520,10550,10559,10571,10572,10577,10585,10596,10601,10762,10773,10782,10892,10914,10930,11014,11018,11038,11070,11075,11144,11191,11195,11209,11225,11226,11339,11342,11353,11369,11393,11426,11434,11438,11460,11463,11480,11510,11516,11523,11540,11571,11604,11607,11648,11649,11694,11700,11737,11789,11827,11845,11894,11916,11923,12013,12089,12104,12129,12174,12179,12210,12252,12256,12270,12330,12334,12366,12389,12422,12453,12469,12495,12515,12530,12556,12565,12587,12596,12622,12647,12661,12665,12802,12808,12875,12882,12891,12908,12909,12940,12943,12983,13009,13015,13029,13030,13052,13101,13178,13181,13194,13195,13196,13220,13257,13297,13405,13411,13429,13456,13471,13475,13499,13507,13517,13522,13544,13553,13582,13611,13612,13647,13668,13699,13712,13733,13743,13764,13787,13806,13815,13827,13843,13855,13900,13917,13958,13970,14001,14003,14031,14051,14126,14170,14221,14257,14264,14297,14375,14392,14402,14426,14456,14481,14498,14507,14514,14544,14559,14608,14635,14652,14663,14702,14802,14858,14865,14877,14883,14899,14900,14909,14910,14951,14973,15025,15043,15089,15135,15146,15161,15229,15233,15265,15319,15344,15352,15394,15397,15428,15501,15520,15527,15532,15636,15682,15751,15759,15782,15800,15831,15836,15840,15868,15895,15924,15926,15929,15935,15937,15992,15996,15997,16019,16025,16027,16039,16061,16134,16151,16152,16183,16188,16208,16211,16215,16219,16233,16244,16295,16311,16332,16409,16422,16423,16468,16514,16525,16538,16589,16627,16629,16686,16706,16747,16752,16755,16756,16793,16830,16841,16873,16879,16890,16894,16899,16945,16961,16963,17007,17040,17066,17099,17135,17145,17211,17233,17264,17294,17303,17319,17331,17334,17351,17356,17383,17385,17401,17405],"18":[86,97,151,153,196,229,282,291,377,412,466,470,528,614,617,634,695,728,752,764,783,890,901,903,924,934,948,1016,1061,1109,1208,1213,1270,1277,1282,1298,1309,1316,1326,1390,1443,1457,1474,1540,1573,1634,1645,1700,1703,1745,1747,1812,1819,1832,1869,1905,1942,1969,2038,2039,2157,2184,2222,2241,2247,2256,2280,2285,2303,2310,2313,2421,2422,2461,2488,2580,2654,2760,2764,2780,2807,2816,2843,2876,2932,2935,2937,2954,3080,3085,3106,3149,3152,3166,3182,3207,3215,3263,3285,3299,3300,3315,3318,3324,3335,3383,3396,3551,3618,3646,3667,3712,3718,3737,3774,3783,3827,3883,3909,3916,3940,3968,4034,4062,4120,4164,4215,4302,4305,4306,4325,4349,4378,4459,4506,4548,4565,4664,4687,4742,4799,4898,5035,5053,5060,5125,5161,5169,5192,5216,5220,5233,5238,5277,5343,5359,5378,5384,5406,5416,5458,5470,5499,5524,5550,5610,5631,5634,5673,5691,5714,5717,5738,5778,5783,5784,5787,5790,5817,5821,5830,5850,5885,5900,5944,5955,6040,6060,6101,6143,6180,6253,6286,6333,6373,6429,6444,6605,6622,6722,6824,6902,6912,6917,6919,6969,6998,7007,7123,7138,7140,7172,7188,7251,7269,7271,7317,7383,7418,7451,7461,7500,7556,7570,7603,7614,7637,7680,7700,7773,7847,7881,7905,7912,8061,8092,8096,8098,8126,8160,8193,8204,8338,8346,8358,8370,8470,8474,8477,8558,8575,8583,8598,8686,8723,8765,8804,8850,8861,8901,8907,8920,8948,8953,8995,9008,9014,9029,9100,9107,9111,9114,9146,9165,9180,9219,9272,9326,9336,9352,9358,9378,9438,9440,9471,9648,9670,9671,9721,9845,9888,9969,9997,10039,10043,10076,10086,10129,10157,10291,10361,10454,10513,10582,10595,10654,10657,10711,10723,10724,10739,10740,10748,10759,10775,10780,10910,10954,10959,10996,10998,11029,11046,11122,11151,11172,11215,11219,11245,11388,11393,11423,11464,11468,11507,11537,11543,11569,11582,11584,11588,11589,11598,11609,11614,11624,11633,11652,11686,11689,11736,11751,11835,11886,11936,11937,12005,12027,12029,12040,12089,12129,12172,12210,12252,12254,12275,12347,12401,12402,12405,12421,12447,12503,12561,12605,12621,12624,12645,12656,12659,12673,12680,12683,12684,12686,12701,12747,12769,12772,12788,12885,12973,12983,13015,13036,13037,13046,13047,13070,13079,13115,13139,13215,13267,13341,13386,13388,13392,13447,13478,13479,13496,13550,13558,13567,13590,13691,13714,13756,13759,13799,13876,13880,13959,13963,13974,14002,14009,14036,14048,14084,14103,14125,14135,14158,14185,14205,14283,14292,14296,14299,14324,14331,14368,14371,14377,14419,14553,14563,14568,14676,14690,14709,14779,14830,14857,14877,14880,14921,14927,14951,15066,15069,15080,15104,15105,15136,15218,15239,15261,15289,15312,15316,15398,15436,15456,15468,15488,15498,15513,15549,15561,15587,15600,15669,15762,15834,15864,15878,15881,15895,15962,16000,16027,16032,16068,16112,16162,16169,16205,16262,16283,16293,16334,16340,16346,16366,16374,16419,16432,16476,16559,16619,16623,16696,16698,16723,16737,16748,16765,16771,16784,16791,16800,16850,16887,16889,16907,16968,16980,16989,17056,17091,17101,17111,17132,17165,17172,17182,17184,17232,17299,17312,17334],"19":[12,14,170,174,205,221,263,339,375,376,410,528,567,578,591,618,785,933,1051,1232,1277,1387,1398,1404,1411,1453,1457,1495,1539,1560,1583,1596,1681,1685,1740,1770,1787,1817,1865,1936,1969,2157,2224,2256,2284,2306,2322,2358,2368,2400,2411,2446,2455,2473,2537,2541,2585,2756,2758,2805,2867,2913,3039,3089,3132,3194,3222,3245,3294,3297,3309,3347,3404,3423,3464,3495,3497,3508,3559,3564,3568,3576,3581,3688,3702,3706,3734,3769,3803,3811,3813,3898,3933,4065,4195,4227,4293,4304,4373,4374,4389,4427,4476,4523,4553,4564,4596,4673,4697,4723,4756,4824,4833,4858,4909,4955,5049,5109,5133,5143,5155,5189,5299,5408,5459,5492,5495,5498,5531,5538,5602,5648,5660,5662,5680,5683,5688,5772,5774,5787,5808,5826,5833,5856,5916,5943,6025,6028,6032,6070,6075,6078,6100,6108,6115,6187,6189,6202,6235,6262,6272,6325,6375,6499,6560,6677,6680,6689,6702,6742,6761,6786,6852,6855,6864,6881,6887,6910,6948,6960,6967,7005,7051,7106,7144,7190,7275,7335,7377,7412,7464,7494,7498,7543,7565,7605,7619,7667,7719,7739,7827,7906,7938,8035,8058,8065,8134,8185,8191,8212,8238,8264,8344,8406,8437,8439,8560,8570,8650,8690,8757,8811,8820,8830,8846,8850,9025,9085,9086,9218,9301,9326,9354,9361,9382,9474,9607,9617,9683,9722,9769,9873,9916,9924,9958,9988,10042,10069,10116,10162,10166,10386,10388,10392,10405,10564,10584,10621,10689,10712,10719,10741,10747,10759,10765,10916,10919,10934,11055,11077,11084,11162,11175,11239,11354,11400,11568,11621,11629,11634,11675,11691,11725,11829,11839,11845,11878,11887,11897,11902,11921,12023,12027,12084,12099,12127,12261,12326,12401,12541,12552,12603,12678,12758,12821,12933,12987,13005,13067,13082,13141,13289,13325,13356,13399,13414,13442,13479,13507,13532,13539,13563,13736,13772,13775,13864,13897,13925,13964,14003,14038,14059,14079,14091,14163,14181,14252,14286,14357,14373,14408,14412,14421,14422,14464,14491,14502,14544,14642,14722,14802,14850,15012,15042,15057,15061,15079,15138,15199,15220,15231,15334,15360,15392,15425,15472,15589,15596,15662,15690,15777,15793,15869,15899,15900,15905,15930,15979,15992,16013,16069,16104,16108,16228,16257,16276,16326,16335,16455,16499,16590,16597,16605,16658,16806,16810,16820,16842,16844,16849,16852,16925,16928,16930,16997,17112,17248,17255,17333,17353,17357,17359,17374,17394],"20":[48,136,313,317,358,361,523,536,561,565,638,653,670,696,751,795,889,899,922,983,1011,1078,1120,1244,1327,1363,1368,1515,1540,1626,1695,1739,1860,1884,1982,2058,2156,2171,2249,2263,2540,2578,2643,2762,2804,2830,2916,3021,3070,3085,3090,3231,3248,3327,3369,3448,3498,3778,3794,3797,3805,3825,3868,3969,3982,4050,4109,4369,4460,4505,4506,4657,4716,4720,4737,4775,4954,5129,5170,5191,5211,5257,5374,5589,5633,5700,5706,5724,5772,5854,5925,5962,5981,5988,6150,6210,6213,6283,6403,6454,6468,6536,6551,6599,6604,6616,6651,6678,6705,6780,6865,6892,6926,6971,7020,7031,7061,7166,7203,7309,7449,7622,7739,7748,7804,7976,8147,8154,8257,8271,8293,8513,8538,8563,8693,8747,8830,8838,9036,9073,9164,9166,9174,9272,9356,9383,9399,9454,9544,9642,9674,9775,9790,9827,9872,9895,9957,10065,10074,10120,10260,10318,10381,10442,10478,10541,10592,10657,10683,10712,10721,10750,11044,11142,11324,11353,11356,11461,11472,11482,11500,11514,11543,11693,11763,11788,11869,11890,11929,11965,12137,12287,12312,12354,12365,12367,12525,12705,12752,12767,12828,12876,12895,12904,12941,12966,13084,13164,13179,13187,13196,13218,13234,13279,13387,13413,13449,13504,13537,13542,13598,13701,13707,13783,14049,14107,14146,14173,14216,14253,14307,14314,14318,14360,14382,14394,14646,14690,14711,14728,14880,14893,14933,15014,15071,15139,15240,15307,15413,15542,15549,15564,15595,15597,15693,15780,15845,15879,15958,16132,16315,16433,16478,16508,16699,16734,16744,16974,17059,17091,17134,17147,17171,17230,17235],"21":[104,108,115,129,191,225,259,288,331,372,387,440,453,482,559,576,579,599,614,642,653,677,746,761,841,845,855,886,904,1005,1019,1177,1209,1241,1247,1327,1371,1399,1447,1452,1457,1480,1500,1522,1530,1628,1649,1730,1743,1778,1784,1790,1922,1928,1956,1977,1983,1984,2007,2148,2151,2301,2331,2386,2424,2450,2474,2537,2627,2640,2649,2753,2762,2919,2928,2938,2958,3037,3193,3281,3343,3397,3482,3495,3511,3575,3612,3620,3678,3710,3717,3806,3813,3958,3959,4110,4265,4274,4280,4395,4445,4517,4541,4570,4626,4665,4690,4708,4720,4738,4755,4953,5029,5070,5098,5142,5146,5173,5186,5207,5256,5299,5450,5496,5530,5546,5567,5571,5636,5650,5719,5723,5724,5846,5855,5866,5882,5890,5892,6067,6091,6183,6202,6219,6229,6242,6309,6330,6343,6388,6390,6391,6467,6471,6485,6614,6653,6661,6681,6703,6762,6812,6824,6846,6881,6883,6932,6944,7039,7047,7105,7170,7185,7222,7288,7389,7397,7434,7481,7491,7511,7514,7533,7612,7613,7631,7650,7654,7671,7795,7813,7824,7874,7876,7904,7934,7948,7949,7967,7971,8012,8050,8067,8080,8116,8234,8301,8336,8338,8354,8429,8435,8446,8500,8529,8540,8551,8582,8625,8678,8685,8695,8744,8790,8823,8848,8855,8902,8995,8999,9014,9095,9156,9163,9176,9211,9375,9378,9404,9424,9444,9479,9499,9504,9525,9539,9540,9601,9621,9669,9673,9759,9771,9799,9836,9876,9880,9936,9980,10002,10020,10029,10045,10124,10209,10212,10227,10269,10514,10536,10596,10610,10657,10696,10854,10876,10908,10971,10974,10977,10985,10986,11064,11065,11074,11163,11261,11338,11353,11401,11410,11420,11452,11468,11482,11555,11600,11613,11639,11677,11754,11860,11874,11889,11906,12068,12084,12088,12119,12219,12226,12234,12267,12288,12312,12346,12386,12394,12613,12690,12702,12705,12813,12818,12894,12910,12917,12928,13117,13222,13227,13269,13291,13335,13341,13370,13376,13398,13425,13457,13476,13484,13497,13517,13579,13646,13655,13742,13826,13841,13860,13863,13888,13898,13948,13979,14091,14120,14126,14148,14204,14255,14266,14270,14331,14369,14431,14432,14474,14548,14564,14588,14654,14664,14680,14701,14705,14760,14763,14811,14821,14885,14896,14942,14945,14948,14960,14964,14998,15011,15023,15033,15125,15190,15199,15219,15270,15289,15405,15414,15422,15446,15453,15533,15560,15625,15634,15704,15748,15772,15971,15978,16170,16222,16242,16327,16446,16499,16542,16552,16565,16672,16740,16760,16866,16915,16917,16980,17030,17036,17039,17066,17070,17087,17091,17099,17150,17224,17306,17368,17375],"22":[23,174,195,198,240,249,259,262,312,317,356,357,505,507,527,536,613,624,643,658,690,727,890,929,1006,1013,1016,1048,1103,1128,1253,1358,1373,1387,1407,1460,1471,1493,1503,1527,1553,1577,1579,1690,1704,1749,1761,1764,1795,1829,1835,2008,2110,2116,2183,2210,2223,2273,2311,2447,2466,2513,2675,2695,2724,2731,2773,2809,2817,2890,2897,3045,3073,3080,3097,3103,3164,3190,3205,3233,3262,3263,3283,3324,3344,3388,3453,3467,3486,3494,3561,3583,3620,3623,3629,3799,3803,3951,4009,4018,4054,4078,4081,4122,4156,4215,4226,4249,4256,4487,4517,4560,4564,4596,4634,4774,4854,4860,4936,5066,5089,5101,5127,5153,5225,5426,5457,5476,5495,5517,5557,5624,5706,5732,5766,5787,5809,5839,5937,5949,5986,6024,6027,6056,6082,6184,6207,6229,6234,6280,6314,6379,6439,6507,6509,6526,6533,6605,6648,6667,6678,6721,6754,6850,6855,6866,7039,7070,7075,7168,7169,7177,7178,7191,7207,7219,7257,7326,7356,7526,7543,7562,7617,7637,7663,7677,7703,7740,7820,7842,7847,7879,7898,7912,7928,7956,8118,8133,8211,8244,8259,8296,8338,8428,8453,8583,8596,8620,8721,8793,8831,8846,8869,8881,8901,8932,8966,8983,8986,9059,9110,9188,9250,9278,9414,9459,9524,9531,9539,9575,9605,9619,9625,9640,9645,9659,9674,9692,9760,9866,9901,9956,9983,10041,10171,10187,10216,10242,10247,10293,10305,10321,10381,10430,10526,10583,10626,10628,10723,10745,10752,10776,10801,10903,10952,10971,10998,11002,11005,11052,11089,11185,11372,11446,11507,11564,11567,11581,11604,11620,11679,11698,11706,11747,11755,11757,11826,11828,11876,11892,11909,11953,11981,12032,12117,12166,12173,12218,12219,12305,12334,12346,12435,12479,12527,12781,12805,12813,12890,12923,12968,13098,13165,13174,13286,13366,13447,13562,13697,13711,13752,13761,13797,13814,13941,13995,14003,14025,14066,14111,14181,14260,14282,14296,14307,14368,14391,14415,14483,14562,14600,14664,14671,14678,14684,14704,14713,14719,14748,14804,15090,15121,15335,15375,15376,15395,15405,15450,15466,15479,15576,15621,15628,15686,15717,15772,15923,15957,15965,15989,16002,16014,16035,16055,16058,16105,16130,16321,16331,16366,16551,16556,16661,16694,16765,16799,16826,16840,16854,16968,16975,16991,17047,17065,17075,17114,17140,17217,17238,17287,17332,17337],"23":[122,141,230,357,402,442,448,476,490,514,587,591,612,635,714,798,839,849,861,865,886,902,915,932,1067,1074,1109,1215,1235,1282,1328,1342,1347,1381,1418,1444,1445,1502,1586,1625,1656,1711,1836,1879,1914,2007,2120,2121,2136,2168,2211,2218,2377,2429,2440,2468,2478,2479,2505,2534,2564,2606,2649,2697,2708,2744,2801,2823,2840,2862,2868,2909,2922,2949,3013,3154,3212,3216,3227,3252,3262,3295,3412,3429,3551,3627,3750,3772,3864,4018,4039,4051,4065,4084,4183,4193,4224,4271,4293,4325,4350,4398,4464,4485,4491,4522,4544,4600,4656,4668,4676,4749,4774,4816,4829,4902,5112,5178,5212,5222,5228,5326,5436,5523,5575,5606,5661,5678,5699,5771,5775,5801,5818,5877,5895,5961,5974,5999,6025,6058,6070,6074,6111,6291,6386,6564,6588,6607,6642,6700,6716,6769,6789,6868,6877,6899,6958,7071,7321,7345,7395,7415,7466,7644,7654,7715,7730,7825,7959,7974,8007,8097,8248,8314,8330,8340,8382,8443,8497,8556,8600,8624,8634,8663,8673,8850,8868,8993,9044,9141,9166,9208,9214,9305,9311,9330,9374,9375,9393,9473,9484,9490,9508,9526,9579,9627,9663,9676,9684,9725,9726,9783,9784,9817,9920,9936,9961,9967,9995,10014,10028,10089,10100,10140,10230,10241,10264,10282,10355,10369,10382,10418,10434,10465,10538,10544,10566,10642,10766,10788,10790,10818,10877,10898,10901,10922,11208,11224,11253,11281,11319,11333,11341,11399,11437,11445,11453,11457,11604,11643,11714,11843,11908,11952,12115,12200,12215,12229,12325,12392,12422,12440,12499,12527,12598,12607,12617,12707,12720,12743,12755,12850,12935,12999,13014,13087,13164,13203,13300,13349,13407,13425,13453,13474,13555,13624,13697,13716,13724,13852,13920,13998,14034,14044,14084,14106,14120,14166,14199,14202,14222,14285,14316,14328,14416,14487,14506,14534,14717,14766,14777,14909,14918,15043,15171,15210,15231,15288,15307,15334,15411,15433,15510,15576,15619,15625,15640,15666,15677,15729,15841,15924,15928,15948,15950,15957,15980,16099,16121,16130,16255,16259,16313,16389,16438,16480,16558,16588,16612,16632,16653,16696,16717,16723,16828,16871,16926,16971,17077,17090,17276,17340,17369,17372],"24":[459,1130,1259,1322,1395,1446,1540,1663,1723,1923,1933,2076,2105,2393,2400,2423,2460,2589,2777,2823,2985,2999,3143,3372,3407,3513,3538,3589,3617,3702,3710,3724,3790,3860,4015,4061,4077,4083,4122,4352,4394,4560,4827,4918,4980,5072,5098,5151,5326,5451,5821,5845,5857,5862,5882,5982,6169,6175,6206,6398,6587,6727,7083,7209,7314,7322,7384,7738,7791,7856,7884,7891,8014,8096,8097,8151,8152,8230,8705,8781,8874,9213,9269,9467,9473,9496,9542,9570,9613,9749,9798,9824,9850,9927,9937,9948,9971,10329,10420,10505,10510,10606,10708,10797,11028,11087,11111,11192,11341,11460,11469,11527,11916,11952,12005,12143,12182,12439,12497,12612,12760,12769,12778,12793,12811,12826,12922,12951,13004,13166,13226,13852,13874,13884,13942,14000,14072,14366,14380,14449,14685,14704,14718,14859,14861,14863,14889,15001,15063,15238,15279,15340,15411,15871,16078,16307,16506,16590,16607,16672,16698,16815,16850,16864,16985,17037,17094,17258],"25":[7,31,38,164,221,240,280,309,359,386,461,496,509,522,576,590,604,607,639,671,696,708,730,801,836,986,1035,1045,1081,1104,1147,1237,1238,1240,1279,1470,1471,1482,1484,1504,1521,1539,1545,1551,1561,1580,1624,1669,1682,1702,1703,1710,1712,1725,1840,1856,1863,1874,1880,1961,2000,2009,2040,2042,2113,2133,2144,2168,2194,2207,2320,2421,2433,2459,2544,2559,2575,2653,2695,2718,2816,2907,2912,2960,3047,3049,3106,3115,3118,3128,3313,3353,3426,3650,3672,3748,3778,3793,3912,3944,4088,4110,4115,4140,4146,4151,4191,4246,4303,4308,4320,4364,4382,4389,4421,4455,4469,4547,4597,4680,4681,4685,4705,4713,4716,4750,4801,4804,4917,4933,5015,5058,5101,5106,5132,5185,5259,5263,5267,5273,5287,5376,5443,5467,5494,5502,5585,5591,5601,5623,5645,5673,5772,5779,5795,5894,5996,6027,6117,6223,6230,6247,6299,6301,6331,6342,6443,6478,6500,6509,6531,6609,6658,6688,6703,6752,6781,6788,6876,6884,6894,6930,6977,6990,7014,7023,7096,7133,7211,7236,7275,7388,7396,7435,7446,7474,7553,7591,7627,7649,7721,7730,7768,7819,7850,7854,7990,7994,8023,8033,8115,8166,8206,8243,8267,8320,8328,8349,8375,8421,8435,8471,8472,8477,8532,8571,8620,8676,8768,8776,8808,8867,8880,9000,9011,9068,9073,9105,9112,9311,9320,9326,9379,9467,9472,9478,9497,9520,9631,9645,9697,9701,9721,9729,9753,9755,9768,9774,9805,9873,9897,9898,9971,10060,10070,10118,10155,10160,10193,10198,10206,10303,10313,10358,10463,10465,10553,10606,10643,10666,10768,10815,10855,10868,10884,10889,10934,10996,11003,11113,11230,11259,11268,11272,11275,11325,11340,11344,11359,11448,11533,11616,11627,11642,11764,11794,11829,11866,11882,11885,12099,12106,12138,12198,12266,12273,12292,12313,12374,12378,12416,12466,12484,12653,12695,12707,12720,12727,12740,12764,12770,12801,12811,12837,12858,12905,12954,12956,12957,12962,12966,12991,13011,13024,13065,13234,13246,13324,13333,13371,13416,13481,13562,13637,13657,13670,13692,13701,13750,13760,13768,13794,13829,13932,13939,13989,14056,14132,14163,14169,14197,14220,14263,14312,14344,14370,14432,14452,14517,14531,14537,14609,14715,14736,14801,14808,14815,14846,14895,14899,15019,15049,15057,15065,15112,15118,15212,15219,15302,15317,15393,15412,15422,15426,15454,15477,15551,15553,15609,15675,15756,15759,15787,15841,15859,15917,15927,15949,15952,15958,16170,16250,16283,16358,16385,16426,16475,16485,16495,16556,16618,16620,16749,16766,16792,16834,16937,17010,17012,17068,17082,17142,17206,17213,17306,17331,17350],"26":[34,52,76,119,147,149,172,188,191,193,214,276,319,351,355,460,468,482,515,533,576,581,603,606,622,625,653,685,692,716,742,762,763,917,926,952,1011,1014,1047,1069,1084,1118,1121,1138,1159,1173,1177,1236,1354,1391,1450,1555,1560,1564,1604,1695,1717,1735,1749,1765,1795,1821,1900,1918,1921,1932,1954,1972,1998,2068,2075,2116,2184,2197,2206,2211,2238,2239,2244,2287,2355,2373,2381,2406,2493,2496,2551,2587,2652,2692,2698,2726,2731,2762,2765,2816,2907,2922,2930,2940,3027,3127,3132,3152,3185,3230,3241,3269,3301,3304,3305,3380,3419,3483,3486,3515,3556,3603,3618,3620,3753,3767,3769,3783,3795,3884,3903,3920,3989,3999,4011,4059,4062,4081,4089,4185,4325,4363,4508,4535,4682,4699,4703,4710,4717,4798,4894,4913,4922,4994,5003,5047,5068,5198,5248,5291,5296,5312,5332,5428,5488,5521,5635,5696,5750,5767,5789,5826,5843,5861,5867,5868,5891,5930,5940,6020,6043,6080,6097,6111,6132,6161,6189,6195,6222,6228,6269,6287,6304,6392,6413,6415,6438,6460,6474,6555,6712,6718,6723,6782,6990,7013,7177,7183,7202,7240,7381,7417,7464,7486,7540,7564,7565,7594,7621,7762,7766,7780,7784,7795,7873,7874,7960,7962,8018,8041,8065,8151,8165,8218,8222,8246,8335,8357,8386,8431,8601,8667,8668,8671,8699,8722,8737,8758,8773,8794,8821,8822,8891,8899,8921,8939,8945,8952,8953,8961,8965,8966,8983,8991,9038,9046,9049,9095,9135,9149,9222,9294,9320,9324,9331,9345,9428,9453,9532,9590,9594,9621,9652,9665,9750,9764,9777,9784,9801,9934,9946,9948,9962,9976,10033,10075,10077,10137,10187,10239,10290,10352,10383,10431,10447,10491,10552,10606,10619,10686,10750,10839,10853,10911,10944,10999,11002,11005,11053,11077,11089,11112,11120,11144,11177,11182,11369,11397,11451,11454,11568,11586,11587,11669,11684,11693,11697,11718,11781,11812,11815,11825,11840,11847,11854,11958,11976,12052,12101,12133,12178,12184,12213,12234,12311,12316,12317,12400,12472,12548,12575,12578,12580,12596,12632,12692,12694,12796,12816,12829,12831,12840,12854,12861,12945,12964,12992,13027,13096,13130,13139,13148,13261,13265,13294,13296,13305,13306,13319,13346,13358,13423,13427,13445,13495,13513,13533,13539,13554,13556,13589,13663,13681,13718,13801,13890,13936,13944,13968,14088,14122,14145,14157,14167,14199,14269,14297,14307,14323,14343,14400,14431,14636,14639,14724,14728,14759,14806,14815,14871,14877,14904,14946,15017,15115,15120,15142,15165,15174,15180,15241,15246,15290,15301,15415,15453,15457,15459,15503,15608,15629,15755,15761,15879,15923,15936,15977,16061,16066,16153,16155,16163,16168,16194,16259,16353,16475,16506,16545,16579,16596,16626,16655,16661,16712,16718,16730,16742,16809,16816,16818,16868,16936,16973,17008,17057,17070,17076,17132,17163,17183,17212,17289,17306,17317,17320,17346,17356,17373,17395],"27":[18,26,29,36,41,48,114,118,152,158,195,207,258,265,288,316,360,382,387,403,408,433,434,452,519,525,562,607,656,690,700,740,788,793,794,798,914,920,946,981,1019,1024,1048,1065,1066,1073,1076,1109,1172,1196,1219,1234,1244,1246,1259,1265,1271,1322,1323,1407,1421,1470,1504,1505,1528,1545,1578,1588,1590,1614,1627,1639,1699,1753,1763,1768,1773,1874,1895,1915,1969,1984,2000,2033,2043,2081,2113,2145,2164,2202,2245,2257,2303,2327,2342,2357,2362,2368,2387,2395,2431,2433,2443,2453,2457,2513,2535,2568,2571,2598,2606,2629,2687,2738,2753,2800,2831,2845,2882,2885,2952,2956,2974,2986,2991,3007,3013,3068,3074,3097,3108,3195,3198,3212,3244,3245,3276,3278,3290,3304,3309,3338,3351,3388,3407,3408,3416,3432,3434,3437,3520,3542,3555,3625,3626,3636,3652,3697,3726,3752,3765,3804,3805,3882,3926,3946,3948,3986,3993,4007,4008,4022,4054,4095,4100,4114,4141,4142,4173,4206,4221,4233,4235,4273,4280,4317,4330,4358,4369,4372,4373,4386,4419,4462,4511,4523,4531,4558,4574,4580,4612,4617,4676,4683,4725,4761,4777,4799,4882,4984,5033,5034,5035,5042,5057,5068,5075,5089,5116,5145,5166,5204,5208,5263,5265,5283,5288,5416,5426,5438,5441,5487,5506,5552,5553,5554,5581,5600,5668,5669,5716,5730,5790,5796,5797,5811,5820,5828,5867,5874,5877,5881,5892,5924,5928,5931,5940,5968,5970,6000,6065,6075,6080,6098,6151,6174,6193,6238,6246,6289,6297,6363,6378,6410,6421,6443,6484,6491,6567,6582,6588,6592,6605,6614,6641,6643,6651,6654,6659,6688,6691,6743,6875,6898,6909,6979,7019,7040,7057,7071,7073,7105,7123,7146,7178,7207,7231,7239,7279,7303,7347,7465,7483,7527,7582,7609,7669,7676,7695,7734,7752,7757,7786,7796,7823,7847,7882,7893,7902,7909,7916,7931,7934,7964,7988,8012,8054,8079,8082,8125,8184,8188,8201,8202,8213,8243,8268,8287,8309,8313,8335,8358,8361,8375,8428,8450,8468,8492,8515,8549,8554,8560,8587,8601,8616,8677,8698,8719,8727,8742,8760,8768,8776,8789,8801,8821,8851,8946,8964,8976,8977,8995,8997,9017,9042,9083,9125,9170,9180,9264,9281,9297,9314,9315,9326,9338,9353,9359,9395,9406,9415,9427,9431,9445,9456,9512,9525,9588,9590,9596,9601,9625,9632,9634,9653,9681,9698,9740,9761,9764,9785,9888,9898,9945,9959,9975,9976,9983,10009,10021,10048,10079,10130,10136,10159,10184,10201,10209,10211,10251,10258,10295,10296,10307,10339,10374,10393,10469,10490,10527,10531,10572,10573,10575,10597,10652,10671,10673,10688,10737,10743,10775,10791,10801,10857,10875,10879,10895,10917,10933,11006,11066,11087,11093,11131,11141,11175,11184,11230,11236,11327,11331,11347,11392,11453,11479,11531,11536,11560,11562,11598,11644,11655,11659,11660,11664,11675,11721,11750,11757,11767,11768,11773,11789,11791,11794,11831,11835,11838,11873,11903,11919,11955,12099,12116,12120,12144,12162,12194,12222,12291,12298,12308,12313,12335,12358,12406,12407,12428,12430,12460,12471,12505,12534,12620,12656,12676,12717,12726,12756,12827,12884,12893,12923,12935,12989,13018,13090,13122,13194,13219,13237,13273,13339,13353,13365,13377,13451,13471,13475,13507,13533,13554,13583,13650,13702,13708,13716,13734,13735,13749,13758,13759,13764,13773,13788,13789,13796,13811,13813,13814,13825,13857,13866,13876,13898,13904,13909,13913,13932,13962,13990,14007,14059,14064,14103,14117,14144,14146,14159,14184,14209,14220,14227,14230,14251,14269,14285,14337,14339,14365,14367,14379,14415,14439,14440,14463,14467,14469,14562,14568,14574,14575,14580,14608,14616,14625,14667,14674,14687,14713,14722,14775,14785,14857,14871,14932,14956,14963,14991,15006,15020,15088,15209,15226,15274,15358,15368,15400,15403,15412,15433,15451,15454,15477,15481,15490,15498,15500,15501,15502,15522,15537,15545,15576,15585,15616,15619,15658,15717,15738,15755,15783,15916,15922,15946,15964,15996,16002,16008,16042,16108,16189,16209,16276,16309,16386,16390,16407,16446,16547,16562,16567,16605,16652,16670,16712,16723,16724,16731,16733,16748,16796,16802,16816,16827,16838,16875,16880,16905,16910,16911,16927,16955,16962,16972,16978,16990,17016,17029,17081,17110,17126,17175,17207,17275,17319,17337,17394],"28":[26,46,119,127,139,151,216,229,264,284,313,320,352,356,359,399,408,425,439,443,476,495,532,542,558,573,584,599,622,747,748,783,795,797,845,853,860,880,881,891,898,899,921,929,944,971,982,1006,1020,1056,1069,1103,1132,1140,1203,1206,1210,1232,1252,1284,1317,1354,1382,1387,1405,1442,1475,1480,1505,1523,1532,1541,1659,1662,1668,1690,1744,1778,1844,1860,1897,1945,1979,2006,2031,2034,2036,2054,2055,2071,2121,2138,2150,2152,2157,2167,2169,2177,2184,2235,2238,2270,2300,2307,2327,2341,2360,2388,2403,2414,2418,2438,2454,2462,2465,2470,2512,2524,2555,2623,2715,2729,2734,2739,2772,2806,2844,2862,2863,2875,2900,2957,2981,3009,3050,3067,3078,3079,3109,3127,3142,3151,3171,3229,3267,3280,3294,3302,3340,3408,3410,3437,3439,3451,3452,3454,3469,3470,3499,3517,3529,3545,3549,3556,3575,3583,3590,3591,3603,3614,3648,3654,3751,3767,3795,3796,3809,3837,3895,3930,3965,3981,3990,4022,4027,4045,4121,4138,4190,4191,4206,4230,4231,4238,4240,4272,4306,4351,4363,4403,4428,4432,4475,4519,4531,4541,4560,4579,4580,4586,4588,4600,4604,4653,4692,4702,4704,4711,4760,4776,4801,4819,4849,4922,4936,4941,4969,4973,4975,4978,4979,4999,5002,5083,5087,5092,5106,5119,5122,5177,5181,5234,5279,5280,5320,5363,5382,5401,5417,5428,5442,5472,5482,5486,5529,5544,5551,5564,5568,5577,5589,5639,5669,5678,5683,5709,5710,5725,5735,5794,5795,5800,5804,5809,5813,5818,5822,5839,5873,5886,5889,5907,5923,5929,5956,5978,5979,5986,5988,6000,6001,6015,6020,6022,6034,6040,6050,6074,6080,6081,6092,6120,6124,6147,6150,6151,6156,6171,6198,6290,6291,6296,6337,6354,6419,6422,6425,6431,6439,6483,6596,6608,6627,6652,6712,6733,6758,6810,6842,6875,6921,6945,6948,7062,7067,7087,7113,7151,7161,7178,7184,7233,7239,7261,7264,7275,7304,7306,7325,7331,7350,7368,7401,7437,7455,7468,7470,7532,7576,7577,7579,7629,7658,7722,7745,7747,7764,7776,7780,7784,7804,7818,7825,7854,7874,7887,7890,7897,7924,7958,7994,8016,8058,8061,8062,8082,8084,8107,8125,8135,8145,8157,8244,8272,8288,8292,8296,8312,8372,8373,8405,8452,8471,8478,8522,8527,8538,8544,8565,8568,8620,8643,8665,8708,8766,8787,8793,8795,8798,8801,8814,8832,8936,8944,8946,8970,9023,9065,9069,9081,9101,9119,9120,9142,9163,9177,9178,9216,9217,9223,9244,9249,9332,9351,9387,9389,9407,9411,9516,9556,9568,9674,9704,9730,9747,9753,9768,9770,9793,9827,9832,9853,9862,9864,9893,9903,9923,9942,9945,9962,9991,10062,10136,10141,10145,10167,10168,10182,10185,10195,10213,10220,10231,10263,10276,10281,10288,10324,10392,10400,10440,10459,10482,10514,10542,10613,10640,10647,10670,10701,10741,10748,10757,10789,10801,10823,10849,10856,10861,10867,10888,10894,10922,10981,11070,11076,11078,11130,11135,11138,11147,11178,11225,11230,11232,11255,11278,11285,11348,11373,11424,11438,11444,11448,11461,11464,11475,11506,11523,11524,11544,11545,11584,11592,11606,11640,11646,11657,11662,11683,11694,11699,11728,11738,11812,11829,11851,11907,11913,11931,11934,11942,11944,11965,11967,11970,11978,11998,12051,12066,12097,12104,12109,12129,12180,12185,12187,12191,12212,12253,12296,12307,12318,12333,12351,12373,12375,12391,12429,12464,12477,12560,12567,12576,12589,12599,12646,12669,12727,12777,12780,12810,12822,12824,12833,12856,12893,12894,12901,12906,12911,12972,12983,12998,13002,13019,13040,13077,13089,13110,13134,13137,13171,13181,13221,13259,13284,13353,13378,13380,13431,13449,13456,13457,13480,13495,13499,13507,13512,13529,13533,13535,13618,13665,13695,13701,13718,13736,13780,13804,13810,13828,13866,13871,13914,13925,13940,13964,13987,14016,14017,14088,14089,14131,14146,14174,14177,14212,14274,14276,14374,14391,14454,14488,14510,14531,14572,14593,14637,14677,14688,14691,14703,14754,14761,14773,14816,14843,14870,14872,14875,14889,14900,14911,14930,14937,14948,14953,14956,15014,15042,15051,15073,15102,15114,15122,15127,15131,15182,15183,15205,15209,15212,15213,15241,15250,15253,15273,15277,15287,15307,15314,15364,15386,15393,15409,15455,15465,15466,15478,15479,15513,15529,15565,15566,15587,15594,15623,15625,15627,15631,15660,15708,15728,15747,15757,15767,15778,15779,15780,15802,15954,15961,15967,15989,15998,16003,16031,16062,16078,16085,16095,16102,16117,16131,16143,16147,16179,16194,16216,16219,16225,16248,16287,16331,16377,16380,16400,16418,16424,16487,16498,16508,16517,16552,16616,16650,16653,16698,16812,16815,16839,16855,16879,16882,16901,16940,16953,16965,16993,17034,17082,17131,17170,17184,17248,17292,17299,17340,17364,17386],"29":[5,32,42,57,62,73,80,111,121,139,166,185,194,209,210,217,219,257,261,287,303,336,385,402,429,432,465,469,501,506,533,536,550,567,581,591,596,600,624,625,639,726,733,735,751,784,792,829,858,870,903,925,928,951,965,983,989,994,995,996,1027,1028,1070,1071,1088,1131,1149,1168,1175,1214,1226,1227,1258,1270,1289,1344,1373,1395,1404,1422,1423,1445,1453,1473,1492,1520,1541,1558,1570,1591,1599,1604,1615,1647,1653,1659,1688,1723,1773,1830,1836,1844,1850,1853,1882,1916,1919,1936,1941,1952,1979,1991,2028,2040,2055,2061,2077,2087,2088,2105,2108,2112,2143,2156,2172,2173,2205,2208,2231,2235,2239,2276,2286,2288,2324,2337,2357,2377,2416,2485,2532,2557,2558,2578,2580,2588,2605,2632,2634,2654,2674,2706,2720,2732,2737,2739,2778,2792,2802,2815,2881,2884,2916,2922,2925,2967,3021,3027,3031,3047,3051,3067,3073,3081,3090,3121,3140,3142,3153,3187,3210,3229,3235,3261,3264,3280,3292,3310,3348,3366,3377,3381,3382,3388,3400,3403,3420,3434,3453,3462,3489,3506,3532,3591,3615,3656,3782,3790,3803,3807,3819,3836,3842,3858,3859,3866,3882,3887,3922,3938,3970,3997,3999,4013,4014,4031,4033,4040,4049,4053,4063,4076,4081,4092,4102,4141,4164,4187,4200,4217,4340,4459,4460,4461,4469,4476,4479,4501,4543,4585,4614,4615,4622,4690,4712,4737,4764,4773,4790,4795,4834,4837,4842,4883,4890,4918,4944,4947,4953,4969,4977,4978,4982,5010,5027,5041,5043,5059,5088,5093,5101,5106,5107,5108,5139,5158,5171,5225,5235,5245,5294,5314,5346,5371,5373,5377,5389,5398,5418,5453,5483,5541,5578,5602,5635,5646,5648,5685,5690,5699,5700,5715,5723,5728,5736,5754,5776,5786,5803,5817,5831,5834,5840,5871,5895,5929,5945,5970,5979,5985,6000,6018,6030,6034,6044,6053,6102,6110,6120,6147,6164,6178,6192,6235,6264,6275,6289,6293,6330,6334,6344,6388,6410,6434,6444,6470,6472,6474,6478,6494,6497,6524,6547,6564,6568,6573,6579,6587,6615,6622,6623,6636,6640,6652,6673,6681,6691,6716,6729,6776,6779,6798,6817,6820,6845,6870,6925,6955,6968,6974,6997,7049,7081,7111,7114,7117,7124,7125,7126,7132,7156,7157,7169,7193,7205,7219,7224,7236,7251,7255,7270,7282,7290,7296,7320,7336,7365,7390,7395,7399,7457,7503,7575,7596,7615,7617,7619,7637,7639,7641,7653,7657,7661,7665,7669,7675,7682,7686,7689,7696,7703,7738,7793,7846,7854,7886,7911,7914,7926,7941,7948,7957,7971,8011,8064,8070,8110,8115,8203,8231,8311,8335,8345,8347,8406,8423,8436,8447,8452,8499,8531,8533,8539,8553,8559,8570,8574,8585,8593,8596,8597,8600,8641,8663,8683,8713,8740,8757,8763,8810,8844,8854,8857,8864,8867,8942,8957,8986,9020,9038,9073,9080,9092,9112,9133,9139,9147,9185,9192,9196,9198,9223,9225,9257,9290,9295,9301,9304,9335,9348,9397,9414,9444,9446,9447,9455,9516,9551,9558,9570,9580,9601,9604,9624,9634,9642,9651,9652,9670,9707,9717,9721,9722,9732,9741,9743,9770,9777,9820,9860,9878,9910,9932,9951,9970,10001,10022,10058,10080,10110,10148,10157,10167,10204,10212,10229,10256,10267,10296,10344,10346,10347,10354,10361,10368,10383,10390,10394,10396,10425,10426,10450,10463,10472,10495,10511,10527,10535,10572,10588,10600,10613,10639,10642,10727,10762,10788,10792,10804,10821,10822,10856,10870,10925,10933,10939,10940,10950,10959,11013,11023,11040,11070,11088,11111,11119,11135,11161,11168,11178,11182,11185,11206,11281,11287,11288,11300,11325,11327,11354,11366,11399,11412,11441,11446,11457,11458,11547,11553,11556,11562,11563,11567,11591,11609,11634,11658,11662,11704,11715,11726,11745,11801,11818,11866,11882,11900,11902,11927,11941,11984,11986,11988,11995,12008,12024,12064,12074,12078,12122,12152,12171,12191,12200,12201,12203,12221,12244,12274,12280,12346,12353,12367,12388,12395,12399,12408,12409,12413,12425,12429,12437,12447,12452,12503,12504,12521,12526,12527,12555,12562,12581,12635,12638,12663,12690,12709,12728,12731,12752,12763,12779,12802,12838,12848,12889,12925,12930,12939,12950,12952,12977,12981,12982,12991,12993,13015,13043,13068,13090,13113,13121,13161,13207,13227,13247,13253,13261,13262,13328,13347,13350,13362,13371,13401,13417,13435,13447,13449,13470,13518,13580,13585,13586,13610,13611,13628,13638,13669,13677,13687,13696,13717,13722,13750,13777,13781,13803,13806,13827,13839,13861,13897,13923,13992,14020,14081,14100,14105,14112,14141,14164,14184,14198,14202,14212,14222,14255,14260,14296,14310,14328,14332,14337,14351,14363,14393,14434,14438,14453,14493,14496,14542,14575,14584,14593,14621,14624,14625,14626,14682,14686,14703,14705,14762,14768,14789,14824,14826,14839,14883,14891,14893,14938,14941,14960,14967,14971,14978,15013,15033,15067,15115,15163,15190,15218,15220,15234,15240,15246,15254,15273,15283,15292,15339,15349,15351,15358,15363,15379,15414,15422,15447,15461,15490,15506,15528,15605,15611,15621,15652,15675,15698,15704,15718,15729,15741,15750,15760,15762,15779,15790,15795,15809,15872,15884,15921,15935,15939,15947,15959,15986,15995,15998,15999,16001,16009,16037,16040,16054,16097,16114,16121,16130,16146,16151,16152,16157,16194,16195,16218,16246,16249,16277,16302,16336,16355,16422,16424,16455,16494,16495,16504,16521,16522,16524,16529,16540,16573,16599,16610,16647,16679,16715,16716,16728,16729,16750,16756,16785,16789,16807,16819,16831,16859,16882,16938,16954,16959,17027,17033,17034,17036,17040,17055,17076,17115,17129,17138,17221,17234,17239,17262,17263,17280,17284,17304,17321,17325,17361,17381],"30":[5,15,61,64,101,110,115,131,148,185,196,215,223,228,245,267,272,279,306,343,394,396,423,439,511,529,551,578,657,665,668,701,740,761,769,779,819,839,868,870,888,937,990,1042,1064,1076,1137,1166,1171,1175,1182,1190,1206,1253,1285,1387,1449,1483,1507,1555,1578,1604,1629,1636,1722,1725,1757,1806,1824,1836,1841,1860,1866,1885,1930,1961,2031,2066,2072,2077,2104,2114,2152,2161,2164,2228,2243,2244,2245,2248,2251,2281,2310,2311,2373,2390,2393,2408,2430,2442,2494,2513,2524,2530,2621,2652,2674,2694,2700,2706,2727,2759,2765,2770,2792,2805,2810,2816,2864,2878,2885,2906,2913,2929,2933,2993,3023,3062,3100,3102,3226,3251,3259,3277,3278,3285,3286,3307,3331,3337,3338,3341,3395,3401,3451,3475,3534,3549,3561,3573,3578,3588,3596,3685,3718,3727,3813,3850,3855,3863,3876,3910,3914,3930,3966,4000,4027,4053,4061,4063,4065,4067,4091,4108,4125,4132,4137,4156,4173,4174,4189,4222,4239,4252,4255,4260,4298,4314,4332,4336,4346,4363,4426,4529,4550,4552,4570,4706,4729,4750,4769,4787,4790,4798,4799,4826,4833,4874,4890,4911,4915,4922,4944,4963,4968,4998,5009,5089,5110,5126,5136,5144,5205,5218,5225,5251,5301,5312,5356,5360,5391,5428,5433,5445,5447,5529,5535,5545,5561,5573,5584,5587,5617,5677,5706,5729,5759,5764,5809,5834,5888,5915,5983,6032,6041,6073,6124,6129,6137,6164,6201,6263,6273,6337,6357,6420,6430,6452,6460,6502,6531,6560,6577,6578,6597,6667,6700,6743,6744,6753,6761,6770,6826,6827,6829,6844,6851,6863,6873,6879,6882,6920,6933,6942,6947,6957,6994,6999,7017,7053,7059,7065,7136,7150,7167,7188,7189,7190,7214,7244,7245,7258,7286,7299,7319,7320,7330,7343,7379,7405,7413,7417,7442,7460,7470,7476,7478,7524,7568,7607,7622,7662,7721,7743,7765,7766,7804,7835,7838,7850,7852,7881,7890,7935,7958,7963,7998,8036,8061,8078,8082,8104,8219,8286,8290,8304,8373,8380,8423,8473,8474,8489,8538,8539,8550,8574,8579,8605,8646,8660,8698,8747,8769,8784,8839,8880,8883,8936,9001,9018,9024,9116,9214,9250,9252,9285,9340,9342,9356,9357,9381,9408,9417,9420,9424,9451,9483,9510,9555,9603,9606,9610,9631,9647,9653,9735,9741,9805,9808,9822,9832,9871,9893,9904,9909,9910,9919,9925,9928,9961,9968,9978,10009,10060,10094,10128,10142,10176,10196,10236,10259,10299,10314,10322,10330,10366,10395,10423,10433,10462,10477,10488,10490,10497,10506,10517,10535,10541,10547,10573,10650,10668,10688,10710,10711,10745,10754,10764,10797,10809,10853,10879,10896,10913,10919,10931,10952,10982,10997,11008,11018,11025,11026,11037,11056,11069,11096,11118,11172,11213,11254,11315,11354,11382,11394,11395,11404,11440,11444,11448,11452,11580,11616,11640,11651,11664,11746,11757,11761,11810,11813,11839,11880,11942,12021,12109,12120,12126,12156,12171,12178,12189,12196,12204,12207,12208,12215,12318,12342,12400,12457,12471,12491,12494,12559,12564,12601,12623,12631,12642,12672,12691,12730,12773,12787,12823,12842,12864,12923,12942,12960,12968,12982,12997,12998,13009,13017,13019,13030,13032,13049,13089,13098,13110,13113,13114,13117,13118,13129,13186,13240,13249,13257,13407,13442,13464,13506,13519,13533,13548,13578,13599,13619,13626,13651,13668,13673,13679,13688,13703,13764,13788,13831,13837,13852,13882,13900,13909,13921,13926,13972,13987,14015,14035,14056,14057,14058,14073,14081,14118,14167,14171,14200,14250,14294,14306,14313,14330,14335,14374,14377,14385,14407,14423,14427,14444,14493,14494,14505,14521,14525,14539,14570,14573,14577,14598,14600,14603,14640,14696,14699,14718,14733,14773,14798,14809,14826,14830,14913,14938,14983,15010,15075,15080,15107,15179,15196,15215,15232,15247,15263,15297,15329,15336,15342,15345,15425,15436,15442,15449,15451,15460,15476,15478,15508,15558,15567,15575,15597,15626,15641,15685,15780,15807,15854,15865,15870,15885,15890,15935,15940,15959,15989,16021,16051,16052,16075,16081,16085,16118,16129,16137,16163,16174,16203,16211,16344,16345,16416,16423,16425,16430,16432,16541,16584,16597,16609,16613,16627,16654,16666,16692,16703,16707,16727,16781,16801,16815,16833,16884,16895,16942,16980,17040,17117,17133,17136,17152,17155,17158,17174,17176,17211,17226,17239,17259,17276,17303,17335,17343,17344,17345,17385,17401],"31":[13,43,47,73,162,175,218,239,240,250,254,271,294,340,343,349,352,366,434,447,484,506,525,557,561,585,589,613,620,645,659,662,666,695,720,731,754,804,824,848,891,894,896,898,945,959,966,996,1009,1061,1100,1118,1134,1139,1141,1168,1173,1197,1198,1211,1216,1223,1231,1277,1296,1297,1315,1333,1363,1375,1381,1419,1428,1510,1535,1538,1553,1562,1588,1602,1634,1691,1696,1723,1758,1766,1774,1819,1823,1844,1845,1857,1868,1877,1888,1901,1902,1926,1949,1953,1955,1993,2013,2039,2046,2055,2076,2083,2085,2096,2108,2114,2119,2153,2175,2186,2196,2205,2214,2231,2241,2255,2268,2300,2311,2317,2367,2369,2418,2437,2439,2450,2472,2481,2503,2505,2521,2529,2533,2564,2579,2598,2600,2603,2665,2673,2681,2686,2692,2710,2724,2739,2779,2784,2817,2841,2863,2866,2879,2906,2911,2953,2970,2982,2994,3018,3030,3031,3085,3086,3111,3114,3141,3150,3157,3162,3206,3217,3234,3238,3251,3252,3266,3275,3292,3312,3319,3350,3364,3371,3375,3377,3379,3397,3414,3436,3477,3491,3548,3551,3575,3577,3585,3629,3635,3670,3694,3718,3760,3803,3805,3815,3817,3862,3880,3881,3888,3901,3905,3906,3929,3931,3946,3995,4009,4013,4018,4029,4085,4115,4119,4138,4162,4177,4211,4221,4225,4260,4269,4272,4287,4312,4337,4348,4367,4376,4411,4451,4544,4548,4553,4568,4578,4591,4592,4612,4618,4627,4672,4675,4709,4711,4715,4728,4736,4749,4765,4773,4794,4802,4808,4817,4827,4829,4843,4859,4901,4909,4914,4915,4917,4925,4935,4964,4998,5021,5056,5066,5067,5069,5117,5167,5176,5183,5184,5212,5219,5221,5271,5272,5284,5339,5359,5374,5377,5382,5395,5418,5502,5520,5542,5582,5604,5626,5645,5668,5692,5694,5709,5710,5718,5760,5774,5782,5787,5794,5814,5841,5871,5893,5972,5973,6039,6048,6061,6081,6087,6132,6153,6171,6181,6184,6230,6231,6232,6238,6242,6247,6248,6253,6260,6270,6282,6291,6305,6315,6336,6338,6361,6397,6411,6417,6432,6449,6457,6484,6506,6515,6543,6548,6580,6620,6635,6649,6666,6671,6680,6691,6697,6742,6754,6771,6774,6780,6788,6789,6819,6829,6834,6861,6862,6881,6898,6902,6918,6929,6954,6955,6957,6971,7006,7008,7010,7014,7015,7024,7071,7083,7110,7125,7130,7152,7171,7175,7209,7222,7231,7243,7274,7276,7278,7280,7294,7308,7309,7316,7329,7339,7347,7349,7351,7358,7395,7399,7405,7418,7435,7473,7477,7491,7497,7520,7539,7546,7567,7591,7597,7614,7620,7639,7640,7642,7647,7667,7670,7686,7772,7780,7837,7863,7883,7892,7924,7927,7935,7937,7943,7952,8005,8041,8043,8058,8086,8087,8091,8092,8095,8157,8171,8180,8190,8204,8217,8310,8336,8338,8361,8368,8379,8405,8413,8436,8462,8476,8535,8546,8564,8577,8588,8595,8622,8643,8648,8674,8694,8741,8786,8791,8793,8795,8805,8824,8868,8871,8887,8898,8904,8914,8940,8949,8970,8973,8977,8990,9072,9084,9164,9179,9183,9196,9249,9272,9276,9303,9318,9321,9341,9363,9375,9451,9456,9505,9523,9545,9556,9566,9590,9600,9649,9663,9667,9696,9740,9755,9759,9767,9803,9808,9813,9848,9853,9854,9859,9870,9882,9901,9927,9977,9978,9981,9983,9987,10030,10051,10056,10087,10093,10119,10127,10129,10136,10142,10154,10162,10166,10207,10217,10283,10289,10314,10340,10347,10349,10369,10389,10412,10417,10455,10475,10481,10499,10560,10622,10626,10636,10656,10663,10664,10711,10719,10724,10764,10766,10770,10789,10791,10796,10805,10815,10818,10833,10897,10914,10933,10950,10952,10966,10987,11019,11091,11140,11160,11171,11198,11214,11224,11236,11237,11241,11244,11255,11260,11295,11370,11386,11434,11449,11502,11570,11578,11579,11604,11615,11620,11633,11659,11679,11683,11692,11727,11747,11752,11759,11776,11788,11794,11808,11875,11878,11943,11952,11963,11988,12033,12094,12095,12102,12119,12135,12142,12157,12182,12195,12206,12237,12275,12283,12288,12296,12353,12361,12362,12376,12391,12393,12395,12403,12452,12453,12463,12466,12479,12488,12546,12548,12549,12550,12574,12581,12582,12647,12687,12690,12691,12720,12747,12755,12796,12804,12834,12850,12883,12928,12971,13016,13041,13051,13053,13079,13086,13096,13166,13168,13187,13193,13203,13231,13257,13273,13292,13304,13321,13323,13367,13390,13410,13422,13427,13437,13451,13488,13521,13527,13536,13544,13550,13583,13602,13617,13641,13680,13681,13702,13709,13727,13771,13786,13794,13814,13826,13841,13843,13850,13874,13887,13895,13907,13911,13928,13931,13934,13953,13954,13967,13981,14025,14055,14085,14093,14116,14121,14160,14178,14179,14228,14248,14263,14264,14292,14294,14327,14355,14387,14395,14400,14404,14416,14456,14512,14527,14528,14532,14554,14566,14581,14622,14643,14722,14743,14744,14760,14767,14769,14804,14816,14818,14821,14838,14841,14862,14870,14871,14897,14898,14906,14914,14915,14918,14921,14928,14945,14972,14985,14990,14991,15020,15051,15108,15121,15146,15172,15173,15179,15201,15207,15224,15244,15268,15292,15302,15318,15352,15377,15408,15438,15447,15475,15481,15487,15495,15551,15575,15595,15614,15633,15641,15644,15657,15659,15663,15698,15727,15738,15751,15768,15778,15783,15851,15879,15880,15885,15890,15904,15907,15983,15996,16007,16039,16069,16090,16091,16129,16133,16151,16158,16168,16188,16205,16207,16238,16278,16284,16347,16350,16353,16358,16372,16376,16387,16397,16425,16431,16452,16454,16461,16497,16537,16567,16572,16582,16598,16620,16624,16644,16654,16673,16675,16696,16704,16707,16711,16721,16758,16782,16811,16827,16853,16855,16860,16875,16884,16887,16928,16938,16955,16983,16990,16998,17006,17067,17068,17141,17147,17168,17233,17283,17318,17344,17351,17364,17389,17398],"32":[9,10,13,27,28,47,53,69,96,102,116,181,185,232,235,249,285,293,311,328,358,369,395,411,423,426,448,477,488,493,517,559,583,584,625,629,644,666,685,690,713,722,733,795,799,803,805,822,840,858,890,943,958,981,991,1039,1053,1074,1088,1097,1100,1112,1122,1163,1167,1208,1212,1216,1235,1257,1258,1271,1304,1315,1319,1350,1379,1414,1434,1472,1499,1502,1536,1577,1579,1583,1588,1593,1594,1595,1608,1650,1672,1694,1718,1773,1794,1808,1834,1836,1855,1863,1869,1873,1886,1923,1934,1973,1975,1982,2000,2003,2007,2046,2061,2078,2113,2115,2141,2183,2187,2198,2206,2219,2313,2316,2318,2329,2358,2368,2370,2406,2408,2412,2422,2436,2441,2459,2495,2554,2592,2598,2641,2650,2652,2673,2695,2711,2762,2766,2775,2810,2826,2859,2890,2901,2911,2921,2928,2929,2948,2956,3006,3016,3025,3049,3064,3086,3087,3152,3163,3202,3211,3237,3240,3241,3246,3254,3256,3260,3272,3275,3297,3305,3321,3329,3387,3409,3412,3418,3440,3446,3451,3471,3544,3573,3577,3639,3654,3663,3698,3711,3715,3773,3880,3917,3952,3969,3976,3992,4041,4044,4046,4098,4127,4153,4173,4175,4192,4196,4205,4216,4229,4238,4243,4248,4277,4286,4288,4300,4325,4333,4338,4346,4347,4358,4389,4391,4433,4460,4511,4518,4566,4571,4573,4584,4590,4594,4605,4615,4647,4650,4666,4668,4672,4684,4690,4694,4705,4721,4747,4752,4783,4804,4826,4843,4872,4882,4886,4889,4900,4921,4926,4974,4980,4993,4994,5001,5008,5029,5042,5078,5113,5117,5133,5167,5203,5212,5240,5245,5248,5286,5302,5308,5379,5386,5403,5407,5436,5444,5446,5449,5490,5521,5522,5562,5563,5580,5584,5603,5608,5630,5669,5681,5698,5756,5781,5813,5841,5855,5863,5899,5921,6013,6020,6030,6032,6034,6043,6077,6117,6132,6144,6145,6146,6152,6180,6185,6187,6207,6250,6304,6308,6320,6340,6341,6352,6367,6371,6388,6400,6425,6455,6483,6485,6517,6571,6583,6593,6622,6629,6634,6648,6655,6669,6731,6738,6744,6752,6755,6783,6804,6812,6821,6824,6869,6910,6934,6958,6960,6977,6988,7006,7009,7050,7066,7082,7110,7145,7158,7178,7220,7240,7241,7292,7306,7347,7352,7404,7463,7499,7500,7517,7538,7541,7545,7558,7559,7614,7620,7634,7661,7667,7678,7683,7688,7708,7721,7732,7764,7779,7790,7792,7826,7852,7867,7920,7925,7948,7950,7960,7968,7979,8001,8005,8055,8090,8117,8141,8172,8193,8200,8222,8233,8254,8270,8309,8314,8347,8381,8418,8450,8455,8476,8477,8488,8516,8575,8577,8589,8668,8683,8715,8748,8751,8760,8853,8918,9011,9020,9030,9036,9044,9049,9057,9059,9089,9121,9122,9123,9126,9154,9164,9167,9182,9192,9208,9210,9222,9233,9262,9266,9270,9297,9304,9319,9335,9347,9371,9375,9387,9397,9399,9407,9425,9442,9479,9498,9520,9521,9527,9539,9579,9603,9609,9618,9626,9628,9673,9686,9728,9753,9761,9767,9773,9821,9852,9892,9909,9936,9942,9944,9945,9963,9967,9969,10069,10071,10084,10087,10092,10106,10161,10180,10215,10236,10244,10257,10273,10294,10307,10409,10466,10471,10472,10489,10512,10587,10595,10602,10630,10636,10641,10654,10663,10680,10689,10690,10709,10736,10741,10789,10834,10852,10854,10873,10881,10893,10895,10910,10914,10949,10957,10970,10984,10993,11004,11006,11011,11035,11045,11077,11084,11133,11141,11163,11168,11176,11195,11214,11222,11241,11297,11300,11307,11310,11343,11388,11421,11431,11460,11493,11510,11513,11531,11535,11536,11554,11571,11587,11589,11592,11687,11711,11764,11768,11811,11827,11836,11842,11852,11895,11897,11913,11914,11924,11940,11949,11969,11976,12052,12061,12086,12092,12102,12105,12127,12130,12154,12165,12171,12207,12221,12231,12251,12293,12300,12305,12309,12348,12411,12457,12460,12474,12493,12511,12540,12560,12564,12571,12572,12589,12615,12620,12624,12636,12645,12659,12667,12735,12746,12756,12776,12779,12785,12787,12843,12848,12855,12871,12906,12920,12931,12956,12977,13023,13029,13031,13032,13033,13054,13072,13074,13083,13108,13109,13157,13184,13214,13228,13310,13320,13348,13353,13421,13430,13463,13471,13527,13533,13534,13560,13590,13604,13631,13648,13651,13667,13674,13680,13682,13689,13721,13723,13729,13760,13762,13783,13805,13852,13866,13873,13875,13906,13910,13918,13968,13977,13980,13992,14008,14026,14038,14050,14059,14063,14087,14110,14112,14129,14181,14200,14205,14211,14217,14218,14231,14233,14247,14256,14260,14264,14297,14310,14311,14328,14339,14344,14347,14348,14386,14390,14395,14400,14433,14493,14528,14557,14559,14565,14571,14579,14582,14585,14601,14632,14666,14681,14703,14745,14759,14772,14776,14792,14797,14801,14823,14840,14903,14914,14925,14971,14974,14981,14990,15031,15037,15041,15045,15046,15051,15080,15102,15123,15133,15154,15155,15168,15169,15196,15200,15201,15212,15252,15257,15259,15283,15308,15318,15326,15342,15346,15357,15362,15394,15398,15426,15449,15515,15520,15541,15544,15545,15546,15558,15587,15594,15601,15649,15666,15680,15697,15698,15699,15704,15709,15714,15775,15777,15819,15823,15827,15830,15834,15836,15850,15852,15861,15865,15867,15873,15932,15936,15961,15982,15984,16043,16075,16101,16142,16155,16177,16214,16234,16235,16250,16260,16264,16269,16342,16356,16365,16368,16394,16453,16488,16522,16539,16544,16565,16566,16586,16592,16599,16606,16621,16629,16635,16651,16667,16673,16689,16717,16733,16737,16759,16764,16809,16819,16834,16840,16878,16895,16905,16915,16919,16922,16956,16997,16999,17018,17048,17070,17153,17164,17167,17190,17235,17241,17243,17245,17260,17289,17293,17299,17360,17365],"33":[25,29,47,51,56,61,62,91,108,109,118,121,163,192,210,249,253,255,298,303,317,326,328,355,379,394,398,436,441,483,491,539,544,570,575,588,591,650,654,655,657,676,685,691,733,746,747,764,766,772,779,783,786,832,841,842,882,966,1004,1036,1071,1097,1148,1155,1182,1243,1285,1298,1302,1306,1307,1312,1342,1387,1442,1459,1482,1504,1546,1571,1575,1593,1596,1602,1612,1621,1632,1652,1673,1685,1697,1705,1754,1759,1802,1806,1809,1882,1906,1907,1911,1986,2005,2092,2096,2121,2125,2131,2147,2177,2180,2193,2215,2218,2220,2245,2255,2270,2284,2297,2327,2366,2378,2393,2422,2427,2439,2441,2455,2456,2468,2511,2549,2554,2574,2585,2589,2600,2602,2611,2627,2629,2630,2661,2670,2687,2691,2695,2732,2736,2784,2810,2816,2829,2845,2852,2865,2914,2939,2949,3074,3131,3143,3158,3171,3209,3213,3259,3312,3327,3349,3357,3384,3398,3496,3500,3516,3547,3554,3556,3557,3564,3610,3687,3709,3721,3735,3739,3751,3773,3799,3808,3845,3854,3887,3970,4011,4039,4045,4049,4055,4097,4128,4131,4150,4194,4217,4219,4227,4231,4236,4244,4270,4282,4300,4309,4312,4330,4336,4374,4394,4414,4425,4490,4497,4540,4553,4570,4605,4624,4627,4672,4692,4693,4743,4760,4787,4795,4806,4808,4882,4910,4935,4941,4942,4992,5015,5019,5031,5051,5080,5088,5091,5114,5124,5126,5129,5156,5182,5208,5222,5294,5301,5305,5309,5310,5318,5354,5435,5465,5474,5475,5515,5526,5563,5566,5570,5587,5625,5667,5673,5731,5761,5778,5785,5804,5806,5833,5846,5870,5872,5890,5900,5917,5921,5929,5930,5991,6004,6006,6021,6060,6063,6095,6132,6143,6175,6181,6190,6206,6210,6216,6233,6260,6340,6344,6345,6366,6373,6393,6417,6443,6448,6481,6492,6526,6537,6547,6557,6558,6566,6695,6696,6702,6769,6844,6965,6981,6986,6990,7005,7009,7019,7029,7047,7113,7120,7183,7185,7210,7220,7238,7302,7304,7312,7346,7348,7353,7395,7413,7419,7425,7427,7438,7443,7465,7505,7526,7528,7530,7541,7565,7581,7638,7642,7643,7646,7658,7687,7690,7696,7731,7733,7737,7754,7790,7791,7828,7852,7873,7886,7910,7935,7949,7960,7999,8003,8015,8055,8071,8082,8095,8109,8131,8163,8164,8168,8182,8187,8189,8210,8253,8287,8318,8319,8334,8342,8395,8397,8434,8474,8477,8486,8523,8632,8645,8648,8655,8671,8694,8739,8788,8810,8845,8848,8850,8917,8947,8971,8989,8994,9018,9041,9075,9115,9132,9144,9145,9166,9174,9177,9184,9230,9256,9288,9300,9314,9319,9387,9396,9402,9408,9459,9483,9484,9501,9507,9511,9562,9594,9596,9609,9641,9666,9686,9691,9740,9749,9760,9775,9789,9813,9818,9859,9865,9876,9954,9967,10004,10086,10090,10091,10168,10170,10172,10189,10221,10226,10255,10258,10270,10274,10305,10340,10348,10363,10371,10379,10380,10390,10408,10433,10439,10442,10446,10448,10454,10502,10509,10539,10557,10560,10574,10575,10591,10620,10625,10642,10658,10714,10739,10750,10784,10788,10793,10817,10916,10945,10964,10970,10998,11029,11044,11096,11118,11119,11127,11133,11140,11142,11154,11196,11246,11282,11301,11313,11350,11351,11408,11430,11462,11468,11477,11521,11547,11559,11563,11605,11622,11640,11648,11650,11668,11724,11743,11787,11805,11816,11841,11862,11927,11940,11944,11973,11980,11996,12025,12036,12048,12053,12084,12089,12128,12134,12139,12161,12166,12175,12204,12219,12236,12251,12254,12255,12260,12265,12271,12376,12395,12402,12420,12422,12453,12463,12490,12496,12498,12508,12522,12525,12530,12536,12562,12599,12604,12625,12630,12655,12678,12687,12693,12731,12747,12781,12834,12844,12864,12904,12925,12937,12939,12941,12974,13038,13064,13088,13100,13131,13158,13160,13193,13207,13244,13255,13257,13291,13295,13303,13355,13356,13365,13368,13369,13383,13401,13419,13476,13490,13533,13538,13544,13545,13565,13588,13604,13638,13659,13664,13680,13717,13725,13729,13750,13772,13789,13842,13857,13863,13892,13988,14005,14047,14105,14111,14136,14137,14152,14212,14217,14234,14238,14239,14245,14254,14260,14261,14316,14342,14358,14361,14373,14402,14408,14442,14456,14489,14491,14532,14584,14590,14631,14663,14676,14687,14698,14704,14709,14725,14732,14739,14744,14768,14819,14827,14852,14858,14916,14991,15009,15010,15019,15023,15095,15104,15112,15116,15128,15151,15161,15202,15213,15254,15275,15280,15286,15295,15302,15311,15388,15410,15412,15416,15421,15426,15427,15438,15451,15467,15482,15487,15494,15496,15501,15566,15567,15571,15588,15598,15626,15633,15658,15671,15675,15691,15722,15732,15746,15772,15810,15847,15851,15874,15897,15923,15953,15987,15990,15995,15998,16002,16034,16153,16178,16209,16217,16220,16250,16261,16273,16277,16294,16302,16315,16346,16365,16379,16384,16394,16406,16409,16431,16451,16453,16455,16472,16499,16513,16527,16533,16548,16581,16609,16662,16665,16673,16689,16724,16728,16762,16786,16828,16860,16917,16918,16952,16986,17016,17043,17072,17078,17084,17111,17116,17117,17122,17208,17235,17280,17288,17289,17310,17329,17351,17372,17382,17397],"34":[24,39,60,91,96,99,100,101,169,224,238,288,303,313,400,401,408,422,433,448,480,595,658,737,741,748,762,820,862,888,993,1013,1097,1137,1148,1209,1227,1256,1267,1338,1419,1441,1501,1504,1518,1527,1629,1632,1643,1669,1685,1704,1748,1778,1784,1820,1918,1923,1950,2000,2019,2027,2046,2166,2167,2226,2282,2288,2315,2327,2330,2392,2412,2493,2501,2508,2572,2604,2643,2710,2728,2801,2807,2904,2910,2954,2975,2993,3021,3067,3069,3089,3111,3120,3127,3199,3272,3280,3325,3337,3374,3439,3466,3477,3544,3571,3661,3717,3794,3798,3856,3875,3943,3946,3972,3998,4008,4046,4088,4136,4137,4168,4216,4245,4312,4317,4375,4385,4393,4456,4457,4466,4473,4512,4521,4525,4543,4592,4614,4618,4627,4699,4702,4749,4763,4768,4774,4790,4791,4817,4832,4840,4891,4906,4912,5051,5064,5082,5220,5222,5247,5263,5355,5359,5401,5423,5440,5490,5493,5513,5539,5583,5608,5615,5618,5645,5657,5675,5692,5754,5797,5827,5843,5856,5867,5879,5880,5909,5918,5938,6007,6021,6043,6087,6150,6164,6205,6215,6321,6367,6402,6404,6458,6486,6502,6506,6533,6554,6574,6633,6648,6656,6707,6728,6744,6892,6927,6934,6955,7053,7100,7150,7188,7213,7227,7236,7241,7247,7280,7286,7302,7316,7319,7321,7322,7334,7384,7390,7410,7441,7469,7476,7515,7517,7585,7619,7649,7654,7656,7675,7679,7680,7702,7719,7875,7879,7926,7943,8044,8058,8106,8132,8273,8306,8369,8388,8446,8468,8483,8515,8572,8591,8598,8632,8645,8671,8698,8714,8755,8768,8782,8794,8816,8833,8852,8873,8899,8915,8965,9038,9057,9077,9115,9157,9223,9248,9286,9294,9347,9366,9454,9467,9483,9484,9570,9596,9603,9673,9703,9713,9791,9805,9840,9873,9881,9897,9933,9973,9979,9988,10005,10069,10070,10120,10127,10177,10185,10206,10224,10376,10429,10448,10461,10464,10482,10500,10518,10567,10576,10606,10611,10634,10665,10746,10750,10778,10786,10792,10840,10900,10936,10987,11015,11020,11022,11106,11123,11135,11140,11171,11185,11194,11204,11247,11274,11279,11291,11293,11306,11336,11398,11406,11418,11455,11464,11466,11481,11499,11505,11535,11538,11599,11602,11625,11705,11750,11767,11772,11785,11803,11836,11837,11843,11854,11892,11986,12048,12081,12088,12091,12113,12124,12129,12138,12191,12211,12335,12350,12355,12356,12382,12423,12427,12445,12471,12482,12494,12495,12540,12541,12551,12570,12584,12654,12661,12663,12665,12667,12672,12706,12735,12781,12797,12813,12827,12874,12882,12892,12921,12941,12955,12969,13063,13067,13086,13100,13108,13221,13227,13248,13252,13332,13356,13360,13380,13462,13470,13481,13521,13530,13534,13585,13590,13641,13693,13699,13723,13869,13880,13901,13912,13933,13956,13970,13981,14017,14024,14028,14069,14105,14167,14199,14206,14229,14234,14237,14296,14304,14311,14357,14415,14424,14468,14519,14530,14531,14596,14600,14605,14624,14629,14649,14670,14726,14732,14741,14765,14771,14809,14830,14883,14884,14902,14918,14971,14986,14991,15000,15004,15009,15018,15034,15129,15133,15152,15158,15285,15310,15316,15367,15374,15476,15534,15596,15621,15631,15664,15670,15674,15678,15682,15747,15751,15863,15902,15950,15962,16090,16099,16125,16139,16163,16181,16193,16212,16231,16234,16303,16332,16357,16358,16361,16388,16390,16407,16477,16535,16590,16647,16729,16738,16906,16940,17000,17012,17027,17030,17117,17183,17237,17247,17252,17306,17317,17326,17339,17349,17378,17401],"35":[74,103,142,306,325,383,385,405,428,524,643,690,749,780,788,794,856,864,948,1050,1132,1142,1217,1232,1291,1390,1436,1461,1480,1485,1522,1717,1778,1837,1938,1988,2003,2029,2109,2134,2154,2228,2306,2309,2409,2417,2446,2467,2495,2694,2782,2825,2841,2865,2902,2987,3017,3059,3106,3279,3356,3372,3383,3432,3457,3571,3618,3663,3807,3942,4003,4012,4101,4106,4118,4175,4236,4243,4303,4450,4465,4482,4490,4503,4504,4546,4563,4584,4619,4643,4761,4837,5010,5043,5163,5171,5254,5256,5258,5278,5319,5357,5383,5389,5422,5441,5516,5532,5573,5673,5843,5860,5879,5881,5968,6066,6104,6232,6293,6334,6338,6349,6353,6473,6530,6620,6656,6686,6802,6833,6882,6964,7005,7011,7028,7029,7079,7086,7160,7178,7233,7302,7312,7378,7447,7480,7493,7578,7631,7654,7688,7821,7832,7941,7958,8111,8169,8174,8237,8244,8335,8387,8414,8419,8643,8665,8789,8793,8832,8858,8925,8930,8963,8980,9066,9077,9161,9173,9174,9230,9264,9321,9387,9414,9434,9479,9545,9566,9639,9657,9661,9667,9680,9702,9711,9762,9771,9796,9823,9854,9916,9930,9953,9981,10015,10068,10078,10102,10138,10229,10341,10389,10568,10608,10671,10673,10735,10752,10821,10861,10906,10967,11023,11125,11219,11280,11341,11349,11369,11440,11484,11503,11590,11631,11646,11691,11733,11736,11936,11954,11982,12055,12086,12091,12120,12174,12230,12240,12344,12372,12406,12518,12607,12660,12745,12818,12905,12931,12979,13050,13103,13169,13230,13263,13394,13537,13543,13654,13678,13683,13768,13915,13943,14000,14175,14299,14329,14375,14413,14524,14537,14665,14673,14779,14784,14819,14861,14873,14901,14960,14966,14972,14996,14998,15023,15117,15243,15361,15393,15446,15509,15511,15563,15594,15605,15623,15642,15656,15672,15697,15707,15711,15727,15749,15813,15855,15890,15915,15925,15985,16040,16060,16173,16249,16279,16309,16317,16544,16614,16623,16627,16647,16708,16745,16752,16813,16830,16854,16858,16908,16952,16998,17020,17025,17232,17281,17288,17311,17327],"36":[18,27,44,84,107,185,191,224,326,358,362,465,777,839,886,961,1032,1130,1232,1325,1327,1334,1352,1370,1418,1475,1484,1504,1576,1659,1732,1808,1873,1919,1935,1947,1962,2068,2094,2163,2278,2290,2353,2407,2447,2481,2526,2549,2585,2626,2712,2807,2821,2865,2872,2893,2915,2934,3043,3139,3203,3261,3339,3377,3387,3390,3433,3435,3493,3548,3569,3629,3636,3641,3771,3778,3897,3908,3914,4075,4134,4200,4283,4308,4311,4441,4485,4547,4591,4600,4697,4708,4785,4791,4804,4813,4818,4836,4839,4953,5090,5239,5251,5299,5343,5379,5387,5443,5446,5559,5598,5599,5614,5654,5658,5696,5718,5756,5883,5909,5949,5954,5963,5991,6016,6069,6093,6135,6159,6165,6211,6222,6236,6313,6493,6573,6643,6703,6732,6739,6748,6750,6755,6824,6860,6869,6904,6954,6989,7008,7020,7034,7038,7079,7085,7116,7165,7231,7236,7328,7354,7378,7383,7413,7463,7491,7596,7652,7655,7704,7864,7903,7963,7988,8002,8039,8040,8050,8117,8182,8226,8268,8282,8298,8392,8472,8474,8534,8545,8587,8643,8697,8729,8820,8830,8861,8894,9015,9030,9042,9086,9110,9341,9355,9392,9493,9512,9529,9553,9674,9729,9748,9837,9890,9906,9923,9948,10026,10098,10244,10247,10319,10409,10471,10494,10600,10649,10658,10702,10707,10791,10828,10887,10891,10912,11027,11074,11095,11191,11217,11237,11272,11434,11555,11569,11634,11786,11826,11867,11887,11999,12083,12158,12238,12318,12392,12395,12399,12462,12565,12670,12741,12820,12826,12931,13026,13040,13062,13073,13105,13127,13176,13280,13320,13436,13445,13450,13476,13503,13539,13651,13668,13705,13739,13830,13857,13867,13910,13961,13987,13993,13997,14007,14030,14123,14171,14180,14320,14352,14361,14410,14474,14656,14666,14690,14894,14914,15012,15045,15069,15212,15232,15248,15269,15350,15395,15410,15555,15588,15630,15640,15644,15720,15772,15878,15994,16057,16078,16084,16162,16179,16196,16226,16318,16446,16457,16474,16538,16644,16675,16695,16721,16729,16740,16743,16812,16858,16924,16965,17012,17031,17137,17177,17186,17235,17303,17317,17327,17388,17397],"37":[7,12,47,50,119,123,131,140,168,262,308,378,489,493,566,578,703,781,803,880,892,909,920,930,937,938,994,1085,1145,1148,1178,1198,1202,1214,1224,1234,1252,1254,1261,1291,1295,1308,1384,1387,1411,1468,1510,1511,1516,1541,1574,1589,1591,1600,1621,1630,1638,1664,1678,1717,1722,1787,1810,1815,1816,1844,1926,1978,1983,1992,2006,2090,2146,2151,2184,2194,2204,2218,2253,2365,2373,2423,2436,2443,2463,2521,2534,2552,2577,2601,2645,2693,2718,2743,2764,2790,2814,2823,2843,2872,2894,2903,2991,3109,3125,3171,3175,3185,3186,3203,3224,3281,3287,3378,3443,3474,3498,3541,3553,3576,3597,3613,3652,3664,3735,3779,3829,3830,3850,3852,3866,3907,3927,3986,4035,4040,4070,4072,4081,4155,4157,4223,4323,4325,4335,4398,4428,4433,4453,4476,4514,4519,4536,4538,4570,4603,4644,4652,4716,4776,4798,4800,4981,5017,5039,5052,5055,5101,5132,5212,5224,5236,5247,5289,5292,5296,5304,5305,5323,5339,5398,5405,5419,5463,5498,5522,5530,5537,5543,5546,5550,5657,5680,5700,5728,5740,5829,5840,5884,5901,5908,5923,5945,5996,6078,6091,6149,6175,6185,6206,6241,6255,6317,6321,6353,6361,6407,6412,6475,6506,6516,6539,6605,6627,6634,6639,6643,6645,6650,6730,6789,6893,6906,6928,6942,6948,6973,6998,7067,7106,7117,7142,7158,7167,7192,7200,7222,7228,7300,7366,7379,7475,7497,7516,7559,7570,7607,7609,7680,7713,7812,7824,7826,7847,7876,7883,7901,7910,7916,8021,8075,8080,8162,8169,8170,8210,8277,8298,8373,8400,8452,8468,8471,8496,8500,8587,8590,8679,8689,8704,8753,8760,8791,8807,8843,8859,8884,8924,8925,8929,8950,8972,9003,9010,9082,9104,9114,9139,9146,9170,9210,9232,9272,9284,9308,9321,9361,9434,9440,9515,9649,9693,9780,9794,9806,9810,9871,9895,9914,9920,9924,9953,9956,9964,9975,9990,10021,10025,10029,10066,10130,10178,10241,10264,10303,10326,10401,10419,10441,10459,10471,10483,10587,10648,10687,10697,10713,10716,10739,10742,10784,10785,10807,10895,10897,10999,11039,11045,11051,11104,11139,11186,11256,11296,11311,11378,11405,11415,11437,11464,11474,11575,11611,11633,11641,11760,11766,11773,11779,11816,11869,11893,11899,11948,11963,11968,11972,12017,12051,12052,12053,12077,12208,12241,12264,12269,12273,12306,12314,12317,12331,12421,12444,12509,12514,12569,12631,12632,12643,12650,12674,12686,12759,12809,12899,12924,12953,12970,13038,13048,13060,13074,13097,13165,13185,13212,13216,13222,13254,13287,13291,13316,13334,13393,13399,13402,13408,13470,13489,13544,13555,13560,13613,13646,13647,13682,13709,13721,13744,13769,13776,13796,13906,13908,13959,13973,14001,14015,14051,14064,14073,14095,14096,14149,14155,14163,14199,14218,14224,14233,14247,14279,14308,14311,14338,14364,14439,14470,14484,14503,14547,14581,14626,14632,14692,14696,14739,14749,14806,14842,14849,14888,14935,14936,14941,14972,15027,15029,15033,15069,15182,15183,15196,15222,15296,15310,15329,15332,15355,15357,15384,15404,15437,15472,15480,15526,15561,15603,15605,15636,15644,15683,15684,15718,15769,15807,15819,15823,15845,15876,15909,15967,16006,16078,16123,16134,16136,16148,16167,16193,16200,16215,16225,16229,16268,16328,16342,16355,16374,16375,16378,16409,16411,16422,16427,16458,16483,16535,16584,16604,16702,16749,16765,16774,16786,16908,16923,16925,16962,16979,17075,17095,17288,17305,17309,17340,17357,17371,17372],"38":[6,37,55,101,132,149,158,161,208,220,223,224,227,263,296,311,333,349,373,410,419,429,480,488,533,541,569,628,657,683,770,784,797,816,830,844,847,851,880,919,927,931,938,946,1041,1046,1069,1087,1096,1115,1124,1197,1200,1278,1301,1308,1323,1337,1376,1391,1404,1505,1514,1610,1611,1653,1661,1691,1714,1756,1779,1824,1888,1915,1939,2046,2088,2090,2105,2113,2116,2180,2203,2205,2226,2251,2262,2326,2327,2345,2391,2395,2435,2439,2504,2588,2600,2672,2683,2732,2754,2830,2832,2887,2907,2933,2938,2939,2982,2994,3075,3115,3135,3146,3156,3161,3206,3228,3265,3339,3345,3425,3441,3496,3498,3531,3574,3584,3633,3634,3640,3716,3724,3816,3829,3860,3866,3872,3911,3935,3990,4023,4108,4117,4216,4230,4245,4249,4280,4343,4366,4386,4392,4401,4444,4458,4465,4488,4493,4496,4536,4563,4569,4576,4585,4622,4650,4666,4669,4686,4691,4709,4729,4739,4778,4787,4816,4873,5029,5060,5114,5132,5217,5224,5235,5244,5299,5333,5344,5348,5451,5459,5487,5575,5582,5583,5591,5633,5675,5676,5682,5705,5715,5769,5781,5867,5892,5896,5928,5957,5969,5983,5995,6043,6049,6064,6078,6092,6107,6126,6192,6207,6210,6221,6266,6268,6292,6297,6341,6347,6378,6490,6514,6528,6557,6565,6580,6595,6641,6673,6677,6725,6737,6809,6823,6843,6861,6871,6940,6943,6950,6958,6963,6988,6994,7013,7069,7077,7085,7088,7095,7210,7230,7285,7316,7361,7373,7387,7454,7468,7492,7503,7545,7585,7620,7629,7685,7705,7745,7803,7828,7843,7930,7951,7953,7984,8016,8055,8059,8074,8087,8177,8181,8293,8308,8338,8389,8391,8400,8405,8475,8513,8545,8551,8593,8618,8642,8697,8713,8744,8768,8771,8789,8821,8838,8852,8861,8863,8882,8912,8949,8990,9013,9053,9067,9076,9102,9161,9178,9190,9207,9293,9328,9329,9368,9428,9437,9471,9495,9570,9588,9619,9633,9731,9744,9788,9826,9862,9968,9978,9979,9984,10036,10101,10134,10142,10180,10210,10212,10217,10277,10296,10315,10324,10331,10379,10405,10459,10460,10468,10506,10612,10617,10631,10671,10687,10715,10719,10752,10787,10923,10984,11014,11045,11118,11143,11226,11236,11265,11285,11320,11332,11377,11383,11396,11411,11555,11563,11569,11587,11610,11621,11638,11646,11676,11694,11702,11729,11735,11744,11797,11866,11881,11899,11959,11981,11987,12014,12052,12077,12103,12110,12136,12145,12167,12186,12192,12331,12354,12367,12368,12372,12380,12383,12388,12450,12495,12525,12570,12593,12602,12605,12615,12625,12748,12790,12792,12799,12812,12845,12921,12950,12957,12967,12969,12979,13026,13042,13048,13063,13074,13125,13129,13137,13175,13190,13206,13252,13278,13298,13329,13335,13348,13370,13380,13405,13454,13455,13462,13498,13560,13563,13568,13594,13655,13690,13691,13704,13722,13764,13783,13826,13827,13844,13869,13873,13936,13940,13965,13982,13991,14054,14135,14147,14181,14212,14260,14300,14320,14326,14371,14386,14399,14401,14507,14515,14528,14571,14597,14652,14662,14686,14711,14724,14758,14791,14828,14856,14876,14965,14999,15013,15057,15147,15152,15168,15244,15317,15350,15362,15380,15423,15461,15469,15481,15499,15546,15565,15594,15600,15617,15619,15642,15738,15780,15821,15844,15863,15873,15887,15939,15966,15969,15999,16023,16025,16063,16078,16079,16081,16122,16170,16198,16235,16257,16321,16337,16382,16385,16434,16436,16439,16461,16518,16529,16537,16553,16577,16589,16593,16640,16669,16684,16714,16723,16736,16749,16783,16822,16829,16850,16875,16880,16902,16920,16930,16958,17035,17074,17088,17100,17139,17156,17185,17252,17276,17282,17292,17387],"39":[15,26,30,52,64,91,108,162,186,193,207,222,246,256,340,375,447,449,450,458,485,499,553,607,616,629,695,718,723,812,825,858,861,876,879,905,906,924,947,950,954,1000,1008,1034,1105,1134,1187,1191,1193,1207,1215,1217,1227,1289,1296,1302,1320,1346,1437,1448,1466,1473,1530,1558,1577,1613,1614,1617,1644,1709,1756,1761,1772,1824,1844,1863,1867,1897,1946,1959,2015,2042,2061,2094,2107,2115,2117,2122,2128,2143,2173,2188,2190,2192,2197,2204,2209,2224,2271,2273,2325,2334,2383,2388,2451,2488,2511,2541,2545,2555,2588,2647,2784,2800,2804,2817,2832,2884,2899,2965,2990,3015,3024,3026,3035,3040,3057,3060,3143,3148,3178,3227,3276,3289,3305,3310,3313,3328,3415,3428,3440,3507,3530,3544,3548,3559,3601,3608,3682,3704,3747,3755,3771,3819,3848,3881,3909,3928,3954,3972,3987,4022,4027,4099,4107,4125,4147,4153,4163,4238,4304,4320,4341,4409,4487,4494,4576,4586,4617,4675,4695,4702,4710,4727,4744,4756,4771,4785,4802,4817,4827,4881,4919,4941,4991,5016,5024,5030,5079,5136,5141,5147,5161,5257,5270,5282,5388,5397,5422,5445,5465,5510,5667,5695,5711,5721,5745,5752,5869,5890,5891,5902,5975,5991,6016,6110,6135,6142,6147,6158,6168,6213,6262,6299,6330,6333,6360,6384,6421,6438,6465,6477,6533,6535,6539,6547,6561,6578,6628,6637,6643,6666,6717,6728,6789,6818,6867,6871,6891,6938,7042,7046,7072,7082,7118,7134,7168,7245,7285,7313,7333,7339,7346,7348,7369,7404,7425,7445,7452,7471,7490,7553,7573,7583,7587,7651,7670,7680,7695,7697,7700,7764,7769,7785,7790,7866,7903,7958,8003,8018,8032,8060,8087,8090,8137,8139,8143,8148,8152,8184,8205,8237,8241,8244,8271,8278,8347,8356,8373,8374,8418,8420,8432,8441,8445,8479,8489,8492,8499,8577,8580,8627,8674,8726,8822,8856,8873,8896,8916,8925,8940,8963,9037,9047,9073,9077,9099,9102,9129,9157,9178,9212,9221,9236,9238,9317,9355,9373,9410,9420,9429,9482,9508,9538,9561,9564,9605,9637,9704,9714,9752,9791,9884,9993,10012,10033,10050,10062,10074,10140,10159,10162,10164,10243,10258,10277,10280,10328,10347,10364,10366,10402,10417,10465,10470,10476,10486,10524,10553,10554,10568,10594,10598,10600,10606,10634,10678,10683,10724,10744,10747,10750,10810,10821,10835,10883,10897,10899,10927,11006,11007,11052,11062,11125,11149,11186,11188,11209,11292,11303,11305,11357,11361,11403,11460,11489,11492,11508,11566,11584,11655,11671,11683,11732,11733,11760,11815,11824,11874,11881,11910,11928,11939,11944,12057,12075,12092,12114,12120,12131,12154,12166,12169,12196,12214,12232,12254,12255,12264,12275,12360,12364,12383,12395,12456,12465,12514,12536,12538,12542,12606,12612,12620,12666,12679,12685,12690,12691,12696,12727,12750,12767,12776,12788,12833,12891,12915,12947,13021,13056,13087,13089,13096,13120,13124,13133,13175,13204,13207,13216,13244,13264,13327,13350,13351,13360,13379,13384,13390,13393,13400,13412,13424,13440,13478,13489,13525,13530,13547,13559,13586,13635,13641,13686,13756,13887,13891,13894,13931,13978,13986,13990,14005,14007,14010,14034,14089,14093,14095,14148,14172,14222,14234,14247,14250,14283,14296,14298,14351,14383,14399,14490,14515,14539,14561,14595,14603,14626,14681,14697,14719,14723,14729,14733,14740,14751,14772,14811,14829,14832,14862,14875,14894,14912,14922,14940,14956,14969,15036,15047,15066,15121,15126,15147,15171,15202,15278,15295,15342,15352,15367,15460,15464,15483,15525,15549,15589,15599,15626,15677,15714,15721,15777,15800,15810,15870,15871,15878,15890,15908,15921,15937,15939,15948,15955,15963,15982,16000,16016,16081,16105,16122,16140,16170,16189,16195,16200,16264,16300,16341,16382,16400,16421,16427,16520,16532,16533,16536,16545,16556,16579,16659,16702,16708,16751,16779,16785,16799,16811,16838,16842,16877,16913,16922,16926,16934,16943,17023,17037,17069,17075,17094,17200,17286,17314,17368],"40":[56,58,61,128,225,254,379,396,484,589,666,731,903,992,1065,1216,1226,1273,1282,1294,1416,1438,1451,1547,1560,1637,1645,1662,1669,1977,2063,2070,2091,2315,2341,2350,2434,2443,2487,2504,2514,2550,2596,2636,2642,2669,2755,2895,2908,2990,3027,3069,3090,3099,3121,3188,3377,3443,3493,3519,3547,3586,3652,3700,3745,3766,3825,3993,4005,4012,4136,4204,4294,4445,4466,4700,4782,4920,4935,4937,4961,5019,5109,5240,5241,5265,5351,5358,5377,5422,5443,5468,5656,5686,5741,5743,5792,5876,6021,6135,6219,6236,6352,6401,6448,6465,6476,6506,6566,6619,6622,6663,6686,6786,6842,6850,6938,6969,6985,7125,7166,7240,7364,7408,7413,7696,7815,7855,8098,8162,8180,8363,8404,8560,8598,8792,8855,8965,9026,9071,9114,9204,9288,9290,9310,9360,9399,9545,9635,9687,9802,9809,9855,9858,9868,9929,10015,10019,10097,10102,10155,10499,10535,10559,10566,10570,10583,10612,10680,10719,10722,10758,10776,10804,10960,10964,11046,11079,11112,11142,11290,11303,11377,11380,11539,11582,11634,11638,11677,11735,11757,11852,11870,11959,11991,12010,12041,12142,12174,12235,12247,12259,12351,12399,12412,12425,12430,12566,12582,12685,12819,12881,12902,12969,13031,13076,13155,13230,13361,13429,13482,13543,13663,13727,13737,13799,13937,13974,13983,14037,14049,14129,14145,14237,14294,14343,14350,14413,14558,14622,14652,14727,14742,14806,14819,14976,15027,15071,15098,15128,15161,15265,15312,15352,15413,15469,15545,15800,15929,15938,16149,16247,16287,16292,16421,16471,16490,16681,16691,16702,16768,16772,16878,16929,16949,16952,16968,17044,17135,17138,17276,17335,17395],"41":[12,28,51,74,148,155,196,204,222,255,283,293,298,308,333,343,388,419,427,455,489,499,503,533,535,547,559,562,619,642,685,705,739,769,772,811,846,849,896,920,927,939,957,983,1003,1054,1101,1133,1164,1169,1187,1215,1299,1313,1347,1374,1391,1409,1459,1473,1496,1498,1512,1526,1537,1538,1551,1613,1628,1634,1637,1656,1681,1689,1763,1770,1775,1796,1805,1820,1833,1853,1899,1900,1917,1927,1952,1983,1987,1991,2022,2025,2077,2172,2178,2228,2236,2237,2245,2339,2341,2349,2362,2403,2442,2447,2452,2455,2458,2465,2482,2496,2506,2511,2516,2561,2594,2615,2619,2620,2627,2692,2697,2723,2753,2766,2854,2880,2892,2893,2914,2915,2917,2929,2938,2947,3039,3090,3107,3123,3139,3165,3171,3172,3182,3187,3214,3223,3231,3261,3263,3318,3337,3343,3350,3367,3451,3472,3477,3505,3558,3612,3624,3713,3759,3775,3795,3816,3839,3840,3841,3842,3849,3863,3874,3880,3897,3905,3933,3987,3989,4027,4045,4065,4070,4078,4119,4152,4172,4225,4240,4292,4331,4334,4336,4347,4352,4358,4421,4424,4426,4470,4486,4528,4530,4566,4621,4719,4730,4738,4742,4792,4809,4818,4838,4846,4857,4862,4868,4890,4944,4948,4979,4981,4985,5030,5069,5082,5131,5133,5150,5165,5172,5205,5227,5247,5251,5254,5255,5275,5292,5295,5321,5329,5349,5461,5495,5562,5606,5620,5675,5678,5713,5740,5778,5800,5843,5854,5865,5872,5882,5940,5967,5976,6010,6035,6062,6071,6074,6116,6164,6180,6227,6237,6242,6243,6246,6321,6340,6353,6422,6447,6475,6492,6504,6519,6521,6525,6576,6577,6608,6664,6679,6731,6799,6802,6805,6841,6843,6908,6926,6985,6987,7003,7032,7058,7064,7106,7113,7131,7147,7152,7174,7213,7215,7266,7272,7292,7311,7323,7351,7401,7428,7431,7505,7521,7523,7531,7534,7568,7573,7598,7606,7610,7623,7636,7646,7662,7679,7726,7732,7755,7777,7830,7850,7865,7868,7942,7944,7949,7956,7961,8033,8036,8041,8046,8061,8063,8070,8076,8101,8117,8119,8142,8214,8216,8222,8246,8266,8270,8271,8273,8298,8306,8322,8346,8425,8445,8501,8508,8584,8606,8613,8617,8628,8629,8639,8643,8667,8677,8695,8705,8727,8737,8739,8746,8747,8775,8796,8800,8804,8825,8826,8850,8950,8954,8974,8994,8999,9000,9007,9008,9026,9047,9065,9073,9102,9148,9153,9192,9211,9214,9216,9235,9246,9249,9354,9369,9412,9475,9481,9485,9508,9515,9545,9555,9579,9603,9628,9637,9665,9702,9724,9725,9747,9785,9794,9862,9881,9946,9960,9963,9980,9983,10038,10044,10071,10094,10121,10136,10152,10169,10174,10190,10194,10216,10233,10292,10293,10307,10331,10339,10347,10356,10389,10397,10400,10452,10475,10478,10553,10585,10586,10666,10679,10686,10689,10712,10730,10738,10746,10761,10766,10774,10782,10803,10815,10818,10845,10847,10889,10912,10987,10990,11008,11010,11077,11098,11101,11171,11183,11186,11198,11201,11217,11225,11228,11275,11286,11288,11295,11319,11320,11324,11339,11343,11383,11418,11449,11482,11487,11502,11539,11568,11571,11578,11581,11583,11647,11663,11688,11703,11732,11767,11855,11908,11928,11934,11976,11994,12070,12084,12125,12144,12154,12166,12167,12211,12219,12225,12230,12242,12263,12297,12323,12327,12338,12342,12352,12378,12391,12392,12415,12466,12556,12558,12574,12580,12591,12600,12620,12622,12671,12680,12710,12734,12749,12767,12780,12832,12839,12865,12943,12961,12963,13004,13008,13019,13031,13035,13050,13059,13064,13074,13076,13088,13089,13138,13155,13171,13238,13245,13254,13270,13286,13289,13320,13335,13352,13356,13365,13367,13395,13423,13459,13485,13496,13504,13514,13522,13557,13576,13593,13600,13668,13688,13755,13781,13786,13787,13802,13843,13852,13869,13878,13901,13918,13925,13928,13949,13964,13972,13983,14002,14010,14028,14061,14067,14103,14108,14177,14186,14248,14312,14323,14338,14382,14426,14440,14450,14461,14476,14494,14513,14547,14581,14668,14684,14737,14741,14758,14781,14883,14901,14935,14945,14962,15012,15118,15124,15128,15135,15136,15137,15139,15156,15187,15219,15281,15284,15309,15381,15445,15446,15466,15526,15528,15544,15545,15548,15549,15560,15566,15569,15611,15650,15657,15662,15671,15672,15714,15757,15773,15782,15803,15838,15849,15859,15863,15873,15880,15910,15939,15945,15956,15969,15970,15974,16017,16049,16065,16070,16107,16108,16146,16156,16170,16179,16210,16246,16273,16293,16314,16334,16366,16376,16411,16417,16433,16434,16441,16472,16485,16540,16572,16608,16643,16670,16673,16747,16834,16838,16859,16867,16870,16881,16915,16930,16939,16955,16961,16962,17012,17051,17052,17058,17092,17109,17112,17119,17179,17180,17190,17260,17308,17347,17357,17359,17386],"42":[10,56,87,95,96,113,165,192,199,201,214,216,253,284,306,335,353,382,400,418,428,458,482,511,524,526,569,650,663,676,703,731,756,770,783,876,877,923,963,975,999,1025,1034,1038,1068,1071,1094,1096,1203,1261,1273,1282,1305,1336,1350,1351,1353,1355,1361,1463,1573,1587,1607,1639,1651,1673,1686,1704,1711,1727,1753,1768,1781,1786,1787,1828,1843,1893,1896,1897,1932,1939,1940,2005,2020,2058,2066,2080,2104,2108,2152,2174,2200,2224,2257,2258,2273,2315,2326,2345,2468,2541,2549,2624,2676,2689,2716,2733,2753,2763,2796,2814,2821,2831,2839,2880,2891,2894,2956,2963,2969,2983,2986,3007,3019,3054,3060,3061,3074,3099,3101,3128,3161,3178,3235,3253,3291,3317,3325,3358,3377,3378,3381,3418,3440,3476,3494,3504,3516,3543,3550,3574,3594,3609,3610,3617,3637,3651,3658,3661,3682,3687,3723,3735,3744,3760,3782,3793,3835,3861,3865,3868,3892,3894,3967,4004,4054,4068,4070,4102,4107,4124,4225,4230,4277,4332,4333,4378,4396,4416,4450,4457,4465,4504,4508,4529,4573,4603,4692,4760,4765,4779,4784,4793,4794,4813,4818,4868,4894,4902,4956,4978,5026,5094,5122,5130,5163,5207,5219,5253,5258,5287,5294,5306,5308,5320,5330,5364,5401,5437,5515,5521,5562,5626,5646,5651,5659,5698,5745,5765,5772,5778,5799,5802,5838,5870,5876,5914,5932,5936,5980,5993,6038,6054,6090,6095,6105,6110,6129,6180,6212,6224,6247,6264,6267,6284,6319,6326,6361,6392,6409,6458,6485,6509,6521,6524,6609,6641,6678,6679,6703,6727,6733,6781,6789,6794,6802,6851,6856,6863,6887,6891,6986,7057,7059,7121,7144,7184,7194,7199,7263,7286,7294,7319,7320,7341,7342,7361,7374,7435,7438,7535,7564,7630,7648,7658,7705,7707,7718,7748,7784,7800,7914,7916,7917,7959,7970,7976,8001,8004,8105,8144,8202,8232,8306,8320,8350,8403,8418,8430,8438,8448,8449,8535,8553,8559,8580,8584,8607,8613,8620,8678,8696,8732,8748,8763,8777,8799,8807,8812,8815,8820,8828,8842,8850,8854,8859,8862,8874,8888,8897,8910,8954,8962,8973,9001,9002,9008,9024,9075,9113,9130,9146,9173,9175,9182,9221,9234,9237,9243,9258,9284,9309,9310,9311,9377,9386,9396,9397,9429,9458,9462,9512,9513,9514,9549,9555,9600,9632,9634,9662,9671,9678,9705,9706,9709,9742,9769,9773,9782,9790,9829,9855,9858,9874,9884,9891,9893,9909,9916,9927,9928,9942,9945,9952,9956,9962,10024,10042,10063,10103,10143,10150,10170,10198,10202,10256,10258,10269,10296,10299,10324,10332,10355,10360,10375,10382,10433,10462,10465,10467,10524,10527,10536,10544,10593,10601,10612,10641,10646,10647,10650,10657,10660,10749,10755,10779,10852,10862,10870,10898,10902,10932,10957,10967,10980,10992,10998,11016,11019,11038,11097,11104,11117,11129,11150,11183,11195,11208,11229,11249,11254,11279,11357,11365,11390,11403,11405,11420,11422,11437,11444,11446,11454,11474,11490,11495,11509,11517,11541,11553,11599,11616,11644,11651,11702,11707,11718,11728,11731,11763,11786,11793,11853,11855,11872,11937,11941,11958,11976,11986,12021,12041,12070,12130,12137,12226,12264,12268,12291,12330,12370,12384,12385,12412,12417,12436,12449,12477,12512,12553,12580,12581,12584,12593,12595,12636,12641,12679,12688,12689,12718,12782,12788,12791,12801,12809,12824,12843,12857,12872,12949,12983,12985,13013,13033,13042,13091,13125,13126,13128,13142,13151,13191,13201,13253,13266,13336,13401,13404,13406,13408,13410,13422,13445,13462,13465,13468,13492,13514,13530,13547,13558,13626,13641,13644,13664,13668,13686,13761,13770,13864,13868,13875,13885,13900,13912,13917,13923,13945,13947,13961,13987,14016,14061,14098,14102,14113,14117,14120,14140,14179,14223,14244,14268,14272,14278,14312,14346,14351,14409,14418,14433,14448,14505,14514,14521,14525,14536,14553,14559,14588,14599,14633,14666,14684,14709,14728,14740,14745,14772,14819,14822,14845,14851,14878,14894,14914,14926,14969,14978,14983,15015,15017,15070,15097,15128,15140,15176,15196,15244,15245,15257,15265,15304,15330,15333,15340,15353,15357,15360,15375,15403,15404,15425,15444,15461,15475,15500,15529,15558,15576,15617,15639,15682,15704,15764,15779,15803,15834,15851,15912,15914,15918,15920,15935,15937,15938,15976,16004,16009,16018,16019,16024,16025,16041,16051,16057,16077,16110,16115,16123,16128,16192,16249,16257,16274,16295,16327,16335,16348,16383,16397,16400,16419,16469,16471,16512,16513,16514,16531,16549,16568,16569,16580,16597,16627,16662,16687,16724,16858,16869,16929,16933,16948,17001,17010,17017,17019,17049,17054,17078,17098,17105,17106,17113,17160,17161,17172,17181,17185,17207,17223,17226,17270,17305,17332,17340,17358,17375,17376,17377],"43":[9,25,37,38,41,47,59,122,127,171,180,195,267,286,300,356,364,374,395,405,440,458,486,510,535,554,662,670,677,680,699,716,753,771,790,826,852,858,897,908,930,945,948,966,989,994,1001,1002,1018,1025,1054,1058,1068,1069,1108,1120,1129,1136,1208,1230,1248,1265,1266,1303,1315,1320,1325,1329,1346,1362,1365,1440,1442,1455,1473,1484,1519,1532,1545,1577,1585,1602,1617,1626,1668,1673,1714,1745,1751,1756,1785,1798,1818,1859,1907,1911,1920,1934,1939,1998,2037,2052,2054,2058,2059,2157,2224,2257,2280,2328,2373,2376,2402,2405,2409,2430,2443,2480,2496,2524,2539,2552,2559,2568,2575,2582,2590,2609,2625,2655,2657,2684,2720,2752,2761,2796,2798,2809,2847,2884,2938,2946,2971,2989,3020,3038,3050,3051,3076,3101,3104,3107,3115,3119,3127,3136,3163,3217,3254,3277,3320,3331,3336,3355,3379,3381,3386,3455,3477,3483,3484,3499,3529,3546,3548,3612,3647,3659,3689,3702,3709,3722,3760,3787,3793,3801,3822,3848,3856,3860,3898,3915,3975,3986,3993,3996,4001,4014,4022,4063,4070,4078,4081,4087,4098,4099,4107,4150,4159,4176,4206,4215,4247,4252,4273,4275,4309,4363,4369,4375,4379,4392,4487,4513,4516,4587,4589,4594,4606,4623,4626,4648,4712,4734,4737,4777,4887,4889,4921,4933,4935,4964,4985,4987,4988,4995,5009,5013,5036,5038,5065,5075,5094,5107,5147,5179,5198,5207,5246,5279,5285,5316,5346,5349,5437,5439,5465,5468,5494,5499,5514,5518,5523,5528,5557,5592,5600,5641,5643,5644,5654,5666,5681,5701,5704,5705,5707,5727,5747,5763,5781,5782,5799,5801,5880,5888,5899,5941,5960,5967,6049,6068,6074,6077,6116,6133,6135,6136,6145,6162,6164,6170,6173,6199,6216,6239,6240,6243,6290,6292,6305,6306,6316,6326,6378,6381,6386,6396,6398,6407,6409,6414,6432,6494,6495,6502,6508,6514,6523,6554,6568,6635,6691,6716,6739,6740,6761,6785,6790,6835,6850,6851,6877,6919,6925,6938,6964,7093,7117,7123,7168,7179,7182,7184,7185,7223,7225,7228,7239,7260,7289,7293,7309,7311,7318,7327,7350,7374,7383,7390,7407,7410,7447,7448,7454,7468,7509,7541,7542,7564,7569,7600,7620,7623,7629,7683,7726,7779,7839,7843,7851,7856,7895,7906,7916,7942,7948,7954,7973,7994,8065,8074,8091,8101,8107,8227,8243,8254,8255,8265,8299,8316,8326,8357,8358,8386,8405,8407,8420,8432,8440,8467,8470,8500,8570,8642,8659,8661,8669,8681,8704,8719,8723,8724,8742,8797,8836,8858,8859,8868,8869,8889,8908,8916,8959,8994,9004,9017,9028,9031,9058,9076,9087,9097,9100,9104,9121,9126,9129,9156,9158,9200,9201,9231,9278,9290,9299,9309,9314,9335,9363,9368,9369,9391,9417,9418,9430,9438,9446,9450,9513,9533,9550,9588,9589,9619,9627,9630,9656,9674,9683,9690,9718,9725,9734,9801,9847,9852,9886,9896,9901,9906,9912,9913,9920,9923,9937,9946,9951,9962,9979,9993,10058,10063,10094,10102,10154,10170,10171,10192,10196,10198,10216,10245,10276,10320,10347,10355,10373,10433,10451,10477,10480,10493,10503,10520,10525,10529,10531,10545,10549,10585,10601,10613,10617,10664,10679,10701,10727,10762,10767,10783,10823,10850,10858,10876,10881,10907,10912,10927,10939,10960,10964,11023,11042,11049,11052,11057,11065,11120,11178,11189,11204,11280,11288,11311,11349,11362,11376,11383,11390,11391,11416,11424,11442,11454,11469,11473,11489,11491,11506,11513,11519,11531,11534,11535,11546,11549,11574,11606,11620,11629,11633,11652,11663,11680,11685,11717,11735,11757,11792,11801,11831,11877,11908,11909,11912,11916,11980,12033,12051,12064,12067,12128,12146,12149,12150,12180,12210,12222,12225,12236,12327,12336,12357,12361,12369,12377,12414,12430,12433,12455,12470,12479,12496,12512,12515,12540,12583,12587,12611,12631,12634,12696,12709,12725,12742,12745,12749,12756,12764,12805,12813,12832,12862,12870,12895,12899,12900,12909,12913,12930,12935,12947,12950,12979,12985,12994,12995,12997,13006,13007,13018,13051,13056,13142,13170,13184,13197,13200,13212,13217,13248,13250,13261,13271,13295,13342,13367,13396,13438,13444,13456,13461,13486,13515,13559,13568,13572,13583,13638,13659,13676,13686,13699,13700,13719,13722,13724,13731,13768,13772,13790,13808,13876,13877,13884,13885,13915,13934,14071,14101,14123,14144,14194,14201,14202,14210,14257,14271,14302,14311,14317,14348,14380,14384,14409,14454,14459,14478,14496,14500,14511,14562,14651,14661,14667,14683,14689,14704,14739,14741,14771,14780,14784,14787,14805,14819,14823,14840,14862,14863,14875,14879,14893,14894,14897,14930,14946,14958,14995,15002,15021,15066,15083,15094,15106,15129,15147,15185,15204,15238,15266,15283,15338,15356,15375,15383,15447,15479,15481,15494,15517,15531,15567,15593,15595,15599,15628,15634,15638,15650,15654,15655,15666,15669,15678,15706,15729,15734,15742,15771,15801,15816,15886,15896,15910,15913,15935,15962,15966,15972,15998,16010,16025,16047,16092,16093,16112,16115,16131,16153,16176,16177,16186,16218,16233,16248,16255,16266,16272,16285,16293,16298,16312,16380,16402,16417,16421,16436,16447,16466,16527,16556,16559,16577,16589,16591,16619,16620,16649,16661,16675,16688,16732,16736,16739,16740,16756,16762,16802,16817,16885,16923,16926,16931,16935,16936,17011,17025,17028,17031,17039,17045,17059,17061,17095,17144,17155,17160,17180,17220,17236,17237,17281,17287,17299,17301,17332,17335,17372,17376,17403,17405],"44":[8,11,12,62,64,105,118,124,137,153,161,186,215,219,268,269,301,304,311,324,377,419,444,461,480,512,515,520,524,628,662,690,715,743,761,772,789,800,809,827,831,868,911,934,957,967,973,990,992,1010,1039,1047,1074,1080,1095,1106,1125,1127,1155,1164,1166,1168,1169,1223,1230,1238,1244,1269,1287,1291,1298,1350,1362,1439,1458,1470,1471,1491,1516,1530,1536,1597,1696,1720,1736,1742,1750,1752,1774,1805,1832,1855,1866,1907,1912,1949,1952,1983,1986,1993,2023,2038,2057,2063,2155,2161,2164,2166,2169,2227,2282,2302,2339,2348,2350,2354,2364,2369,2379,2394,2402,2403,2427,2441,2448,2456,2463,2472,2510,2514,2519,2531,2546,2555,2557,2562,2571,2578,2580,2584,2632,2638,2652,2658,2669,2670,2739,2785,2788,2789,2798,2809,2832,2850,2875,2882,2890,2912,2925,2931,2941,2946,2949,2950,2975,2994,2997,3005,3053,3097,3109,3135,3137,3148,3170,3180,3195,3206,3217,3218,3219,3238,3261,3270,3289,3294,3297,3327,3353,3378,3385,3390,3398,3401,3404,3421,3423,3457,3470,3497,3538,3554,3577,3611,3622,3644,3657,3659,3664,3713,3730,3742,3755,3777,3787,3788,3803,3829,3848,3855,3865,3890,3898,3903,3916,3923,3926,3936,3937,3951,3998,4002,4009,4016,4048,4073,4082,4088,4105,4134,4138,4147,4157,4163,4182,4196,4224,4273,4280,4301,4309,4340,4359,4401,4410,4440,4479,4483,4485,4490,4496,4502,4504,4517,4521,4525,4555,4589,4613,4670,4685,4702,4706,4708,4731,4745,4752,4758,4764,4790,4811,4826,4829,4854,4870,4891,4896,4899,4913,4914,4953,4955,4967,4968,5041,5051,5071,5091,5107,5167,5172,5182,5187,5192,5212,5235,5258,5274,5295,5318,5328,5362,5373,5376,5384,5395,5412,5417,5422,5425,5436,5438,5463,5476,5478,5495,5511,5527,5533,5554,5591,5592,5599,5601,5637,5639,5653,5683,5691,5711,5759,5784,5789,5800,5813,5818,5827,5838,5843,5853,5867,5892,5919,5926,5931,5941,5966,5969,6011,6029,6044,6046,6051,6060,6070,6079,6081,6115,6126,6134,6144,6150,6191,6219,6220,6228,6238,6242,6256,6302,6309,6317,6318,6333,6340,6351,6356,6359,6361,6395,6402,6404,6441,6480,6494,6501,6502,6547,6552,6563,6566,6618,6665,6674,6700,6707,6719,6723,6734,6748,6750,6818,6864,6884,6896,6937,6979,6987,6991,7014,7022,7039,7104,7120,7136,7144,7147,7176,7180,7182,7189,7221,7228,7281,7286,7315,7321,7338,7369,7370,7374,7402,7406,7410,7441,7447,7483,7506,7530,7546,7567,7581,7585,7602,7628,7634,7648,7667,7671,7699,7739,7757,7768,7773,7780,7843,7846,7864,7879,7926,7929,7948,7966,7972,7984,8030,8091,8101,8111,8128,8137,8162,8195,8222,8240,8287,8290,8311,8315,8318,8319,8321,8348,8354,8361,8363,8390,8398,8405,8407,8454,8465,8468,8535,8586,8620,8641,8655,8666,8760,8781,8798,8819,8825,8839,8857,8859,8910,8911,8947,8968,8986,9007,9027,9034,9079,9084,9085,9089,9094,9101,9102,9129,9138,9201,9288,9308,9311,9339,9357,9408,9427,9429,9460,9483,9514,9556,9565,9587,9614,9633,9641,9658,9660,9666,9700,9708,9742,9749,9821,9830,9852,9896,9920,9924,9966,9971,9976,10020,10024,10063,10085,10113,10145,10149,10153,10162,10163,10164,10170,10192,10195,10205,10211,10229,10235,10259,10309,10336,10341,10387,10449,10479,10507,10513,10568,10608,10613,10640,10648,10681,10718,10724,10726,10734,10814,10833,10847,10856,10860,10869,10879,10888,10924,10949,10966,10983,10989,11005,11024,11036,11045,11048,11049,11061,11080,11081,11088,11116,11121,11126,11151,11155,11164,11170,11171,11179,11182,11203,11229,11238,11273,11275,11284,11286,11290,11296,11311,11324,11388,11414,11466,11469,11478,11479,11519,11546,11547,11557,11558,11579,11580,11616,11647,11660,11681,11695,11727,11751,11796,11822,11836,11841,11866,11869,11884,11905,11941,11966,11996,11998,12000,12005,12006,12042,12052,12055,12061,12075,12083,12090,12095,12096,12104,12119,12121,12130,12140,12162,12226,12242,12256,12282,12376,12384,12389,12408,12420,12455,12478,12517,12518,12526,12536,12538,12581,12587,12604,12623,12657,12677,12682,12706,12727,12728,12729,12749,12760,12767,12781,12792,12794,12809,12858,12865,12881,12921,12938,12944,12958,12964,12980,12989,13004,13072,13082,13112,13120,13132,13147,13163,13198,13200,13201,13224,13266,13364,13381,13410,13426,13429,13446,13457,13469,13494,13522,13545,13636,13639,13648,13655,13664,13665,13667,13700,13718,13732,13736,13739,13769,13801,13807,13820,13821,13829,13835,13847,13850,13860,13871,13910,13911,13928,13940,13941,13962,13987,13989,14017,14099,14101,14103,14121,14136,14146,14175,14192,14196,14201,14209,14227,14254,14257,14268,14270,14289,14295,14310,14311,14319,14330,14355,14391,14411,14441,14443,14475,14481,14482,14492,14503,14508,14523,14549,14567,14574,14577,14580,14612,14616,14625,14627,14646,14650,14687,14689,14700,14702,14710,14717,14760,14765,14766,14816,14829,14863,14885,14924,14927,14941,14946,14958,14966,15007,15018,15026,15081,15085,15099,15141,15142,15165,15188,15205,15208,15226,15244,15251,15274,15278,15293,15317,15330,15363,15393,15395,15413,15415,15416,15419,15437,15465,15475,15507,15517,15531,15557,15572,15575,15618,15653,15674,15692,15752,15755,15756,15759,15763,15769,15771,15780,15784,15788,15814,15830,15838,15850,15856,15857,15858,15874,15917,15921,15938,15996,15999,16019,16031,16092,16099,16134,16148,16153,16156,16175,16190,16192,16202,16210,16219,16230,16249,16274,16295,16303,16311,16320,16341,16343,16365,16371,16381,16413,16466,16488,16505,16526,16528,16544,16556,16564,16590,16603,16632,16640,16652,16653,16661,16667,16672,16679,16689,16725,16749,16781,16796,16839,16884,16886,16901,16906,16911,16912,16927,16955,16972,16986,17000,17005,17014,17079,17086,17097,17127,17133,17191,17211,17228,17238,17242,17252,17297,17299,17312,17330,17349,17371,17384,17395,17405],"45":[2,4,16,17,39,53,60,65,73,91,98,103,106,135,136,156,184,195,197,198,241,257,281,283,322,349,372,394,396,398,418,428,455,461,478,496,500,537,598,599,608,623,624,641,652,671,690,715,730,733,735,742,751,752,760,775,789,812,814,821,833,856,895,898,905,914,939,945,958,988,1013,1021,1022,1027,1028,1050,1052,1056,1063,1071,1144,1160,1167,1179,1185,1186,1202,1207,1213,1214,1234,1271,1273,1318,1324,1332,1333,1337,1341,1348,1349,1356,1437,1444,1462,1467,1489,1538,1546,1547,1566,1585,1608,1619,1641,1659,1676,1688,1690,1704,1706,1712,1720,1746,1763,1787,1823,1841,1843,1874,1881,1894,1909,1930,1962,1963,1971,1973,1994,2027,2048,2066,2068,2074,2078,2093,2097,2103,2142,2151,2211,2220,2247,2279,2292,2316,2404,2415,2420,2441,2443,2485,2492,2510,2524,2528,2534,2536,2540,2548,2561,2568,2572,2622,2651,2694,2749,2751,2753,2814,2820,2838,2846,2878,2888,2889,2971,2981,3025,3026,3027,3044,3103,3105,3130,3151,3157,3161,3167,3168,3174,3181,3202,3216,3234,3235,3256,3272,3273,3285,3290,3316,3320,3330,3352,3363,3383,3397,3401,3417,3465,3479,3492,3495,3529,3539,3541,3570,3578,3629,3643,3654,3683,3733,3751,3786,3808,3820,3822,3834,3848,3874,3896,3905,3936,3940,3965,3966,3971,3978,4041,4049,4062,4067,4092,4103,4127,4144,4170,4193,4205,4207,4220,4241,4261,4263,4286,4300,4316,4317,4326,4354,4358,4361,4365,4412,4452,4456,4464,4476,4479,4499,4511,4513,4525,4531,4581,4596,4619,4627,4628,4674,4676,4688,4714,4723,4744,4794,4796,4885,4892,4905,4923,4932,4933,4959,4966,4978,4980,4995,5003,5009,5025,5047,5049,5074,5079,5101,5104,5152,5167,5177,5211,5218,5234,5264,5275,5277,5292,5308,5327,5333,5335,5338,5345,5353,5384,5419,5464,5498,5503,5531,5548,5551,5554,5559,5585,5603,5642,5651,5712,5718,5763,5773,5836,5840,5841,5895,5939,5950,5952,5963,5966,5975,5985,6002,6020,6041,6043,6126,6159,6182,6191,6218,6229,6231,6248,6258,6274,6287,6288,6299,6313,6347,6380,6406,6460,6483,6505,6521,6522,6530,6549,6551,6559,6595,6611,6617,6627,6657,6661,6668,6674,6696,6735,6740,6746,6752,6791,6828,6831,6838,6840,6861,6872,6880,6898,6927,6938,6949,6957,6958,6959,6963,6979,7016,7020,7038,7082,7104,7108,7116,7151,7179,7189,7192,7233,7248,7307,7316,7326,7357,7358,7378,7421,7454,7458,7471,7476,7481,7507,7514,7527,7539,7541,7544,7553,7554,7564,7569,7573,7586,7602,7613,7623,7624,7652,7665,7701,7724,7741,7744,7762,7814,7816,7823,7826,7829,7862,7889,7890,7925,7960,7965,7969,8002,8026,8041,8052,8059,8069,8108,8117,8125,8171,8196,8205,8250,8269,8272,8287,8289,8302,8313,8404,8436,8443,8446,8451,8464,8477,8498,8507,8530,8538,8542,8546,8557,8564,8576,8580,8585,8593,8600,8603,8610,8629,8661,8733,8746,8751,8771,8784,8785,8790,8803,8816,8824,8852,8866,8873,8876,8907,8911,8913,8923,8925,8937,8948,8955,9018,9030,9034,9051,9056,9077,9079,9095,9101,9109,9110,9139,9152,9166,9191,9210,9227,9235,9241,9255,9269,9271,9275,9280,9285,9314,9317,9324,9342,9361,9436,9440,9455,9462,9467,9478,9487,9490,9496,9497,9555,9602,9627,9634,9652,9667,9677,9693,9709,9756,9767,9776,9788,9811,9823,9830,9882,9892,9911,9982,9995,9996,10024,10025,10068,10080,10085,10092,10153,10163,10174,10207,10208,10212,10221,10239,10257,10286,10316,10317,10328,10342,10350,10353,10370,10375,10398,10403,10404,10495,10499,10522,10561,10581,10592,10607,10640,10687,10689,10691,10733,10780,10783,10784,10817,10835,10859,10878,10901,10916,10919,10955,10969,11045,11173,11192,11196,11206,11221,11224,11226,11311,11314,11334,11375,11379,11384,11400,11467,11474,11477,11484,11487,11508,11519,11575,11582,11594,11601,11615,11642,11654,11661,11691,11708,11715,11720,11730,11732,11764,11832,11834,11838,11851,11857,11872,11884,11918,11925,11930,11956,11980,12015,12016,12046,12048,12051,12074,12090,12125,12153,12161,12193,12195,12244,12322,12327,12329,12337,12345,12346,12350,12384,12407,12479,12490,12513,12531,12538,12539,12553,12560,12574,12587,12619,12624,12665,12671,12680,12731,12739,12765,12766,12768,12770,12806,12811,12820,12833,12866,12910,12911,12912,12913,12925,12938,12945,12960,12979,12988,13050,13057,13078,13085,13109,13132,13168,13179,13188,13226,13274,13283,13292,13310,13314,13319,13346,13365,13379,13391,13411,13465,13478,13499,13505,13511,13529,13539,13561,13563,13616,13626,13633,13636,13638,13644,13650,13661,13669,13674,13690,13692,13693,13711,13727,13728,13736,13742,13745,13785,13790,13806,13837,13840,13841,13868,13876,13917,13921,13961,13981,13988,13992,14003,14018,14055,14059,14061,14067,14114,14119,14132,14137,14151,14152,14170,14184,14205,14222,14225,14233,14246,14250,14260,14268,14275,14278,14288,14293,14295,14316,14334,14374,14382,14442,14444,14498,14519,14552,14555,14567,14594,14596,14607,14621,14635,14641,14645,14650,14694,14713,14724,14725,14736,14847,14857,14866,14870,14902,14955,14994,15018,15029,15049,15050,15090,15107,15119,15134,15146,15154,15158,15182,15212,15254,15261,15301,15306,15312,15332,15345,15351,15369,15381,15417,15421,15426,15445,15462,15471,15488,15494,15518,15537,15541,15548,15599,15616,15619,15629,15635,15637,15648,15673,15720,15724,15731,15793,15811,15856,15862,15902,15903,15928,15936,15958,15973,15980,16016,16037,16064,16065,16067,16068,16122,16141,16146,16178,16190,16194,16204,16205,16209,16227,16237,16249,16253,16268,16278,16309,16313,16331,16342,16352,16362,16365,16366,16409,16435,16442,16450,16456,16475,16480,16493,16496,16500,16536,16553,16564,16593,16607,16660,16677,16692,16722,16772,16777,16783,16791,16811,16813,16822,16843,16881,16908,16909,16937,16939,16945,16951,16968,16969,16971,17026,17034,17047,17068,17077,17103,17115,17125,17159,17164,17166,17179,17188,17197,17198,17200,17208,17223,17252,17260,17266,17267,17278,17313,17339,17395,17399],"46":[80,91,109,141,230,233,253,272,277,295,363,380,382,389,390,425,452,461,478,538,541,567,581,599,619,641,653,668,683,694,724,759,778,785,813,831,841,850,873,882,899,905,942,1020,1023,1032,1033,1041,1050,1057,1064,1080,1082,1084,1088,1118,1120,1128,1130,1136,1203,1234,1243,1245,1275,1314,1341,1377,1392,1427,1442,1452,1462,1474,1475,1485,1514,1523,1526,1535,1550,1562,1585,1588,1606,1627,1673,1675,1694,1726,1751,1755,1798,1825,1858,1876,1880,1884,1972,1974,1980,2036,2046,2049,2069,2081,2095,2103,2198,2206,2213,2215,2278,2317,2332,2335,2336,2339,2359,2371,2386,2400,2406,2407,2411,2412,2434,2463,2477,2492,2518,2523,2531,2557,2576,2587,2593,2659,2669,2671,2685,2743,2745,2754,2770,2785,2792,2800,2863,2898,2905,2912,2927,2945,2947,2970,2980,2991,3000,3031,3039,3084,3093,3100,3125,3132,3137,3143,3152,3158,3215,3237,3283,3347,3351,3355,3384,3481,3486,3493,3524,3527,3550,3553,3571,3591,3593,3598,3643,3658,3696,3700,3712,3715,3723,3740,3741,3773,3778,3787,3843,3852,3865,3920,3921,3969,3975,3981,4001,4023,4044,4052,4148,4149,4151,4152,4163,4164,4175,4184,4189,4202,4209,4210,4228,4232,4264,4277,4283,4286,4295,4333,4337,4342,4348,4371,4376,4381,4384,4398,4407,4439,4468,4503,4536,4539,4549,4554,4556,4557,4581,4588,4589,4598,4621,4640,4644,4674,4684,4690,4704,4728,4759,4768,4833,4850,4863,4877,4890,4898,4907,4921,4927,4944,4972,4977,4981,4992,5059,5064,5072,5074,5075,5092,5099,5101,5113,5130,5131,5159,5191,5211,5265,5285,5307,5317,5325,5346,5394,5396,5401,5451,5480,5481,5487,5522,5536,5573,5578,5592,5614,5621,5623,5635,5692,5699,5705,5706,5738,5779,5806,5841,5853,5862,5892,5902,5905,5913,5916,5919,5940,5979,5989,5993,5998,6013,6056,6057,6062,6071,6076,6159,6166,6193,6225,6227,6250,6255,6349,6358,6386,6388,6393,6404,6485,6502,6538,6550,6555,6599,6604,6624,6645,6654,6666,6684,6691,6696,6713,6723,6727,6730,6749,6758,6777,6781,6787,6807,6820,6858,6944,6947,6989,7012,7014,7016,7047,7187,7196,7197,7199,7214,7222,7252,7267,7288,7298,7311,7315,7327,7372,7392,7398,7415,7441,7457,7463,7469,7493,7504,7597,7618,7633,7642,7702,7704,7708,7718,7748,7759,7815,7859,7862,7871,7874,7901,7906,7912,7921,7932,7934,7958,7959,7967,7972,7977,8006,8010,8011,8016,8018,8027,8046,8047,8063,8067,8098,8099,8115,8128,8133,8140,8147,8155,8199,8222,8269,8276,8285,8290,8291,8294,8300,8309,8347,8355,8360,8461,8490,8537,8579,8587,8617,8627,8634,8644,8647,8652,8726,8736,8746,8765,8810,8832,8844,8865,8869,8888,8905,8919,8950,8971,9051,9054,9062,9065,9084,9092,9135,9175,9176,9214,9218,9236,9253,9269,9282,9292,9293,9304,9327,9354,9376,9382,9389,9405,9498,9508,9546,9557,9592,9605,9640,9645,9658,9666,9673,9682,9685,9693,9702,9713,9714,9736,9792,9814,9823,9828,9835,9841,9848,9856,9866,9883,9890,9903,9920,9923,9948,9960,9974,9984,9991,10019,10025,10037,10041,10068,10069,10080,10102,10119,10132,10151,10154,10162,10165,10179,10212,10221,10226,10233,10278,10287,10442,10470,10517,10520,10521,10528,10554,10560,10600,10608,10622,10640,10652,10706,10727,10760,10761,10766,10775,10777,10788,10801,10803,10811,10814,10832,10877,10903,10907,10912,10928,10933,10979,11007,11032,11053,11076,11103,11118,11167,11169,11170,11172,11176,11220,11235,11237,11280,11284,11300,11307,11362,11373,11411,11448,11471,11511,11513,11524,11541,11547,11552,11578,11588,11590,11603,11616,11650,11654,11717,11724,11732,11737,11758,11789,11791,11795,11798,11802,11837,11850,11927,11938,11946,11949,11950,11971,12026,12038,12051,12084,12097,12105,12109,12121,12126,12127,12152,12168,12181,12212,12223,12225,12239,12303,12312,12339,12349,12378,12392,12393,12400,12410,12417,12423,12427,12462,12465,12524,12536,12539,12541,12565,12579,12582,12589,12605,12663,12687,12692,12707,12715,12754,12758,12775,12779,12789,12801,12817,12818,12825,12831,12856,12871,12891,12903,12963,12972,12979,12994,13005,13006,13011,13014,13039,13054,13061,13064,13108,13141,13146,13151,13161,13162,13227,13229,13281,13284,13327,13333,13341,13354,13358,13373,13387,13419,13426,13432,13441,13454,13457,13473,13512,13517,13556,13560,13561,13583,13625,13641,13673,13691,13694,13705,13726,13740,13745,13792,13796,13825,13860,13864,13881,13904,13909,13934,13952,14004,14008,14024,14030,14031,14033,14043,14061,14066,14072,14094,14100,14118,14122,14175,14181,14221,14222,14225,14226,14262,14290,14295,14298,14300,14307,14335,14345,14346,14349,14391,14406,14417,14472,14483,14491,14499,14500,14513,14538,14565,14589,14599,14612,14636,14642,14653,14683,14694,14746,14749,14758,14763,14772,14782,14786,14810,14815,14816,14835,14849,14880,14885,14888,14896,14902,14914,14927,14989,14990,15005,15007,15073,15083,15094,15102,15106,15120,15145,15163,15169,15181,15222,15226,15251,15260,15345,15365,15367,15432,15441,15462,15477,15520,15561,15594,15597,15599,15632,15635,15641,15680,15689,15703,15705,15706,15729,15733,15734,15748,15759,15803,15811,15846,15851,15884,15911,15925,15933,15938,15939,15962,15964,15986,15992,15998,15999,16008,16022,16041,16065,16076,16098,16099,16111,16116,16120,16121,16124,16129,16140,16148,16149,16153,16206,16207,16243,16279,16308,16311,16312,16316,16337,16356,16383,16402,16409,16431,16477,16499,16505,16521,16522,16526,16529,16561,16563,16577,16622,16665,16673,16697,16699,16711,16759,16777,16790,16792,16793,16823,16868,16888,16902,16913,16919,16922,16924,16955,16957,17034,17041,17055,17073,17083,17112,17137,17144,17145,17174,17183,17201,17206,17251,17278,17284,17292,17365,17369],"47":[21,46,52,65,90,100,107,144,164,177,182,192,204,207,224,258,281,315,331,332,341,352,357,365,377,379,389,395,421,438,483,515,525,546,547,550,562,591,607,620,648,692,694,713,718,724,726,805,869,916,928,935,938,958,970,976,1004,1019,1032,1037,1041,1068,1071,1080,1085,1118,1150,1199,1225,1253,1254,1280,1283,1288,1289,1309,1364,1368,1389,1401,1437,1468,1475,1482,1487,1491,1493,1521,1573,1585,1633,1690,1693,1724,1739,1745,1752,1753,1765,1799,1824,1855,1863,1904,1907,1917,1954,1959,1963,1973,1976,2014,2021,2032,2040,2059,2061,2067,2074,2076,2087,2091,2131,2138,2164,2174,2183,2191,2194,2227,2288,2309,2313,2317,2322,2323,2324,2328,2330,2345,2373,2377,2388,2390,2393,2417,2438,2476,2478,2485,2492,2494,2497,2578,2596,2612,2616,2636,2653,2670,2692,2694,2724,2743,2744,2751,2769,2771,2788,2810,2830,2866,2913,2945,2947,2952,2975,3003,3026,3049,3064,3066,3080,3135,3156,3169,3175,3202,3211,3234,3275,3284,3317,3322,3357,3366,3371,3381,3385,3410,3411,3422,3479,3511,3527,3528,3538,3547,3551,3553,3603,3613,3633,3667,3675,3693,3699,3700,3701,3718,3721,3724,3730,3753,3754,3806,3829,3837,3841,3843,3848,3864,3892,3897,3899,3902,3911,3937,3954,3961,3965,3969,3990,3999,4010,4035,4063,4089,4099,4133,4144,4165,4169,4189,4204,4212,4226,4266,4281,4304,4337,4342,4371,4413,4440,4452,4463,4474,4482,4516,4518,4522,4527,4533,4560,4584,4631,4644,4647,4651,4660,4678,4679,4680,4690,4705,4711,4761,4790,4794,4816,4865,4890,4909,4932,4937,4955,5026,5043,5050,5051,5052,5079,5083,5087,5088,5091,5093,5099,5178,5201,5271,5277,5281,5283,5292,5310,5326,5328,5332,5364,5378,5419,5448,5450,5452,5468,5472,5478,5482,5549,5556,5575,5576,5592,5604,5666,5688,5690,5709,5720,5764,5782,5784,5794,5812,5814,5844,5855,5860,5884,5890,5924,5940,5942,5957,5958,5959,5960,5974,5985,5995,6011,6015,6030,6044,6056,6070,6071,6088,6120,6135,6143,6144,6232,6250,6255,6263,6271,6275,6284,6333,6339,6345,6349,6351,6394,6399,6450,6454,6455,6459,6460,6482,6499,6522,6525,6529,6554,6555,6587,6588,6620,6627,6657,6712,6750,6753,6761,6811,6828,6844,6853,6914,6919,6928,6949,6971,6978,6985,6989,7004,7011,7016,7047,7063,7064,7069,7071,7144,7213,7215,7237,7261,7262,7266,7292,7298,7321,7325,7327,7344,7358,7381,7393,7399,7402,7425,7442,7462,7495,7505,7540,7558,7561,7571,7575,7599,7626,7650,7663,7669,7670,7676,7692,7771,7812,7816,7859,7899,7901,7920,7929,7930,7960,7979,7987,7998,8003,8008,8009,8010,8040,8042,8061,8080,8081,8122,8128,8129,8141,8159,8169,8170,8192,8195,8212,8218,8219,8238,8257,8267,8273,8294,8309,8420,8434,8467,8493,8504,8506,8513,8539,8545,8586,8587,8593,8600,8620,8646,8654,8659,8660,8665,8706,8708,8709,8724,8731,8741,8745,8756,8767,8779,8784,8785,8816,8820,8827,8832,8842,8902,8926,8927,8932,8977,8981,8992,9041,9042,9045,9069,9074,9137,9144,9149,9155,9165,9206,9213,9218,9222,9261,9307,9355,9395,9397,9406,9432,9507,9508,9516,9533,9534,9535,9540,9546,9548,9568,9594,9609,9611,9613,9629,9631,9633,9634,9657,9662,9683,9690,9710,9715,9722,9726,9749,9772,9781,9782,9791,9799,9815,9822,9846,9863,9886,9902,9918,9941,9960,10006,10025,10043,10068,10079,10082,10143,10177,10204,10221,10225,10242,10249,10256,10262,10271,10277,10283,10303,10312,10324,10327,10333,10340,10343,10385,10427,10428,10438,10450,10476,10477,10498,10503,10521,10522,10533,10550,10557,10560,10561,10568,10579,10599,10607,10651,10695,10708,10713,10727,10740,10744,10764,10766,10774,10776,10841,10869,10880,10901,10925,10928,10964,10981,10985,10991,11022,11035,11061,11089,11099,11105,11117,11144,11189,11193,11196,11224,11236,11256,11261,11289,11333,11345,11355,11385,11394,11406,11419,11442,11443,11448,11475,11490,11545,11548,11566,11607,11711,11729,11733,11761,11762,11788,11799,11808,11815,11821,11831,11846,11855,11881,11910,11920,11937,11946,11954,11980,12046,12056,12059,12078,12113,12139,12164,12177,12190,12229,12246,12247,12255,12266,12323,12345,12350,12361,12393,12401,12422,12428,12511,12523,12528,12553,12601,12615,12622,12626,12642,12643,12681,12687,12738,12746,12764,12781,12794,12801,12813,12822,12827,12853,12873,12877,12878,12906,12939,12951,12959,12978,12985,12992,12995,12998,13059,13094,13096,13144,13148,13167,13193,13222,13247,13265,13268,13277,13303,13306,13323,13328,13329,13363,13382,13423,13450,13460,13482,13483,13513,13521,13564,13587,13599,13606,13638,13646,13664,13665,13671,13698,13705,13710,13715,13754,13779,13792,13796,13800,13814,13820,13823,13858,13864,13865,13892,13909,13922,13925,13934,13986,13988,13995,14023,14025,14032,14046,14051,14058,14060,14063,14091,14103,14106,14111,14115,14123,14142,14144,14160,14163,14173,14174,14177,14178,14201,14208,14236,14241,14250,14265,14304,14309,14318,14362,14367,14371,14379,14429,14432,14439,14454,14463,14464,14470,14475,14481,14492,14495,14507,14512,14513,14518,14538,14549,14557,14570,14582,14586,14593,14629,14631,14632,14692,14699,14701,14709,14711,14724,14725,14744,14766,14773,14803,14805,14813,14907,14910,14936,14942,14954,14963,14969,14977,14983,14993,15023,15025,15030,15038,15047,15064,15079,15097,15100,15132,15135,15181,15186,15192,15273,15278,15315,15354,15361,15363,15386,15395,15400,15421,15436,15474,15486,15493,15501,15502,15512,15515,15521,15526,15564,15581,15596,15615,15638,15643,15661,15664,15691,15709,15713,15718,15741,15758,15763,15765,15777,15814,15817,15858,15885,15901,15925,15956,15987,15992,15996,16014,16030,16052,16062,16063,16072,16117,16127,16157,16158,16179,16183,16184,16222,16224,16233,16263,16268,16276,16334,16415,16463,16467,16483,16496,16507,16508,16524,16544,16553,16555,16563,16606,16610,16631,16635,16640,16643,16665,16668,16670,16681,16691,16756,16775,16790,16802,16821,16826,16831,16836,16847,16848,16863,16887,16907,16916,16918,16925,16974,16975,16977,16983,17026,17037,17042,17060,17062,17074,17086,17090,17116,17166,17172,17176,17177,17190,17208,17216,17235,17251,17265,17274,17282,17304,17310,17317,17325,17331,17337,17369,17380,17395],"48":[33,59,84,89,95,129,165,181,187,190,196,208,266,282,287,293,297,302,309,314,363,374,463,474,499,515,520,553,556,562,625,626,639,640,662,675,699,706,711,727,784,786,798,809,819,820,835,846,847,889,908,915,924,932,954,997,1009,1031,1055,1171,1191,1206,1209,1242,1291,1305,1316,1322,1328,1347,1362,1381,1386,1490,1524,1539,1554,1575,1578,1581,1620,1657,1663,1677,1687,1718,1745,1746,1751,1773,1788,1797,1804,1807,1810,1818,1823,1824,1831,1852,1869,1874,1885,1907,1908,1919,2015,2026,2027,2047,2111,2117,2123,2177,2178,2205,2261,2312,2364,2446,2466,2480,2484,2488,2493,2509,2510,2572,2627,2635,2644,2657,2663,2667,2681,2699,2700,2718,2748,2753,2772,2783,2789,2816,2823,2825,2828,2859,2862,2875,2889,2906,2929,2932,2940,2972,2979,3011,3025,3038,3051,3059,3068,3123,3162,3172,3186,3227,3263,3272,3305,3310,3316,3341,3343,3353,3356,3375,3380,3406,3413,3415,3419,3430,3434,3443,3488,3509,3522,3538,3544,3577,3623,3624,3632,3642,3651,3652,3667,3674,3676,3698,3715,3720,3772,3784,3786,3804,3806,3838,3845,3863,3866,3872,3895,3926,3935,3937,3961,3986,3998,4000,4034,4050,4060,4071,4104,4106,4107,4140,4161,4182,4200,4223,4234,4256,4266,4267,4280,4288,4292,4295,4316,4345,4365,4378,4390,4396,4405,4419,4443,4445,4555,4575,4613,4626,4634,4674,4681,4709,4736,4749,4753,4776,4801,4859,4874,4897,4898,4943,4956,4977,5027,5036,5042,5047,5055,5073,5096,5099,5105,5111,5126,5145,5166,5169,5177,5215,5228,5285,5292,5331,5347,5348,5352,5364,5424,5429,5443,5466,5519,5548,5554,5557,5569,5586,5604,5621,5639,5667,5670,5678,5695,5720,5755,5778,5789,5794,5822,5853,5875,5877,5898,5924,5932,5946,5952,6022,6039,6071,6073,6074,6090,6113,6116,6133,6172,6216,6245,6252,6264,6283,6298,6348,6365,6378,6395,6439,6440,6444,6459,6470,6488,6506,6514,6519,6564,6574,6618,6688,6754,6755,6774,6780,6789,6818,6838,6845,6891,6931,6951,6962,7013,7022,7027,7055,7060,7061,7078,7090,7102,7110,7131,7135,7143,7157,7163,7183,7217,7224,7229,7272,7286,7346,7354,7361,7378,7393,7400,7468,7469,7512,7515,7527,7531,7537,7546,7554,7562,7578,7586,7606,7609,7613,7620,7626,7656,7660,7662,7696,7732,7735,7744,7761,7788,7821,7825,7827,7829,7842,7870,7912,7918,7937,7939,7940,7943,7964,7983,7991,8010,8029,8037,8066,8086,8104,8114,8137,8148,8171,8175,8186,8217,8239,8266,8316,8350,8359,8400,8416,8430,8436,8473,8507,8511,8530,8552,8633,8666,8672,8681,8687,8712,8734,8739,8740,8823,8829,8927,8949,8964,8965,8984,8990,8995,8996,8998,9018,9021,9034,9052,9055,9063,9094,9098,9111,9175,9186,9211,9212,9217,9240,9245,9251,9267,9287,9312,9343,9363,9367,9370,9373,9378,9381,9433,9439,9452,9460,9470,9485,9497,9513,9544,9547,9574,9588,9593,9616,9675,9705,9722,9726,9741,9774,9775,9780,9782,9835,9839,9849,9852,9863,9873,9909,9987,9992,9993,10006,10050,10075,10091,10093,10094,10096,10099,10153,10179,10193,10275,10306,10314,10319,10323,10328,10359,10365,10430,10457,10528,10530,10563,10576,10615,10621,10633,10642,10654,10698,10707,10717,10733,10748,10751,10753,10757,10792,10824,10835,10896,10900,10924,10927,10933,10953,10969,11012,11015,11022,11094,11099,11145,11147,11238,11295,11303,11310,11346,11350,11365,11385,11390,11406,11464,11465,11469,11475,11479,11481,11527,11532,11535,11613,11626,11659,11668,11691,11703,11708,11710,11721,11779,11787,11790,11817,11849,11862,11872,11875,11883,11892,11894,11900,11908,11909,11913,11936,11937,11959,11969,11975,11995,12009,12017,12022,12024,12026,12053,12055,12077,12167,12224,12240,12257,12272,12279,12286,12291,12315,12337,12355,12365,12375,12388,12391,12417,12471,12486,12489,12507,12525,12558,12605,12637,12641,12662,12689,12712,12745,12747,12775,12799,12840,12841,12880,12893,12894,12895,12906,12908,12913,12921,12955,12967,12976,12998,13043,13065,13078,13103,13104,13106,13110,13117,13119,13144,13148,13165,13174,13180,13181,13199,13209,13227,13241,13249,13252,13284,13288,13289,13297,13318,13358,13366,13390,13408,13432,13470,13491,13583,13589,13598,13610,13620,13674,13714,13726,13737,13813,13822,13835,13836,13842,13849,13857,13867,13892,13966,13975,13981,14003,14054,14058,14072,14110,14145,14188,14228,14233,14261,14265,14272,14331,14359,14366,14378,14390,14405,14413,14414,14459,14460,14469,14489,14506,14520,14541,14560,14565,14567,14573,14590,14599,14628,14630,14632,14662,14670,14691,14695,14704,14724,14732,14753,14774,14781,14808,14816,14835,14849,14870,14901,14904,14922,14953,14956,14976,15006,15008,15063,15080,15082,15097,15123,15124,15153,15155,15162,15186,15194,15204,15233,15257,15270,15314,15321,15372,15380,15413,15420,15441,15443,15447,15494,15497,15505,15517,15533,15535,15549,15553,15568,15571,15659,15678,15680,15682,15692,15695,15698,15706,15715,15744,15815,15822,15836,15876,15897,15902,15906,15925,15927,15935,15937,15949,15963,15966,15980,16008,16036,16104,16123,16161,16169,16181,16192,16194,16197,16216,16223,16226,16235,16238,16242,16244,16251,16263,16347,16360,16365,16377,16392,16401,16402,16416,16421,16442,16448,16466,16499,16513,16517,16535,16605,16608,16618,16645,16654,16677,16695,16744,16756,16760,16764,16797,16821,16823,16870,16887,16897,16914,16960,16967,16976,16995,17018,17043,17073,17074,17076,17084,17087,17089,17094,17124,17130,17158,17169,17174,17180,17182,17191,17271,17279,17309,17313,17320,17341,17366],"49":[24,26,51,84,128,154,176,196,201,212,224,225,228,272,276,286,361,383,384,396,399,405,406,429,441,498,502,510,569,582,636,637,641,684,700,716,780,805,811,867,884,887,911,935,969,981,1011,1018,1037,1079,1087,1113,1122,1123,1144,1156,1165,1182,1191,1259,1269,1293,1345,1355,1361,1364,1370,1374,1420,1421,1424,1432,1440,1444,1466,1493,1503,1558,1562,1582,1596,1597,1628,1634,1640,1672,1697,1710,1719,1757,1769,1775,1803,1821,1831,1843,1861,1876,1900,1905,1919,1922,1924,1960,2027,2032,2047,2052,2099,2110,2133,2138,2171,2178,2213,2226,2229,2277,2333,2335,2360,2363,2375,2379,2393,2426,2440,2510,2513,2527,2550,2568,2574,2586,2601,2631,2639,2663,2670,2704,2710,2721,2726,2736,2760,2767,2781,2785,2865,2874,2897,2926,2935,2980,3061,3077,3083,3134,3146,3153,3173,3189,3196,3198,3215,3255,3270,3293,3296,3306,3322,3341,3361,3389,3405,3440,3442,3446,3465,3470,3479,3505,3518,3537,3541,3552,3558,3561,3564,3598,3619,3629,3630,3653,3721,3726,3731,3735,3747,3772,3777,3779,3781,3783,3791,3809,3875,3918,3919,3971,4013,4014,4018,4033,4064,4089,4095,4114,4146,4175,4202,4212,4213,4264,4268,4325,4347,4350,4362,4389,4396,4411,4418,4426,4429,4430,4442,4471,4536,4588,4614,4636,4648,4704,4711,4722,4749,4759,4779,4798,4831,4832,4838,4843,4863,4875,4891,4900,4971,4973,4978,4982,4986,5008,5035,5067,5078,5100,5111,5129,5146,5179,5192,5196,5200,5203,5232,5236,5261,5262,5269,5290,5298,5310,5312,5350,5430,5443,5444,5466,5473,5522,5569,5576,5594,5625,5630,5643,5649,5665,5671,5672,5703,5707,5715,5736,5750,5753,5760,5774,5793,5815,5821,5825,5854,5856,5874,5893,5944,5961,5991,5993,6055,6071,6082,6107,6127,6135,6162,6163,6164,6185,6199,6214,6260,6263,6287,6297,6306,6317,6370,6371,6375,6379,6392,6403,6409,6427,6466,6475,6481,6489,6503,6527,6529,6539,6574,6607,6627,6634,6669,6671,6683,6699,6704,6705,6725,6742,6807,6822,6837,6866,6868,6875,6965,7019,7043,7068,7071,7082,7094,7112,7113,7130,7151,7176,7202,7205,7210,7212,7243,7244,7265,7268,7291,7312,7316,7323,7338,7344,7346,7425,7442,7447,7456,7463,7468,7488,7504,7510,7542,7552,7583,7592,7610,7640,7667,7703,7716,7728,7742,7746,7747,7755,7762,7763,7798,7805,7854,7855,7882,7905,7907,7917,7928,7950,7955,7998,8003,8018,8057,8094,8115,8119,8150,8168,8258,8271,8277,8317,8329,8335,8339,8340,8343,8344,8363,8440,8507,8585,8605,8608,8612,8633,8647,8648,8686,8698,8716,8728,8730,8732,8745,8772,8776,8779,8800,8815,8840,8869,8871,8872,8888,8890,8900,8908,8936,8944,8950,8969,9000,9009,9032,9044,9058,9114,9123,9125,9148,9189,9192,9206,9225,9246,9263,9293,9299,9304,9311,9317,9329,9343,9374,9382,9399,9401,9423,9424,9428,9445,9448,9453,9484,9534,9551,9576,9578,9586,9617,9623,9639,9661,9691,9693,9704,9750,9762,9764,9794,9820,9832,9837,9846,9862,9898,9909,9941,9945,9963,9966,9976,9989,10008,10030,10037,10063,10071,10080,10083,10087,10097,10114,10153,10162,10180,10189,10195,10210,10233,10238,10289,10297,10310,10362,10403,10406,10410,10419,10426,10431,10441,10527,10540,10560,10570,10572,10584,10597,10674,10693,10724,10737,10754,10756,10771,10780,10820,10855,10865,10883,10894,10902,10929,10930,10948,10960,10969,10985,11024,11075,11092,11096,11115,11120,11128,11135,11138,11147,11160,11194,11203,11239,11246,11276,11280,11288,11297,11346,11359,11363,11372,11394,11400,11412,11435,11452,11463,11559,11571,11595,11603,11608,11631,11658,11684,11695,11713,11717,11743,11763,11779,11806,11823,11837,11838,11854,11884,11907,11952,11969,11976,11998,12024,12042,12054,12078,12099,12112,12120,12140,12208,12210,12211,12216,12269,12316,12338,12347,12357,12402,12404,12418,12494,12508,12510,12516,12541,12552,12562,12583,12602,12619,12626,12630,12634,12648,12671,12678,12692,12700,12710,12718,12733,12742,12763,12787,12808,12818,12831,12843,12866,12875,12877,12910,12967,12980,12991,13013,13024,13034,13043,13050,13063,13092,13111,13123,13136,13169,13238,13242,13277,13289,13327,13389,13394,13409,13431,13479,13485,13492,13502,13506,13529,13532,13549,13560,13601,13610,13640,13670,13692,13710,13746,13767,13820,13822,13826,13864,13868,13871,13890,13907,13916,13936,14026,14031,14054,14055,14057,14071,14130,14196,14220,14235,14246,14268,14272,14274,14341,14347,14396,14422,14426,14472,14506,14509,14539,14543,14553,14579,14603,14628,14684,14686,14706,14711,14712,14746,14785,14796,14814,14834,14870,14907,14964,14967,14972,15015,15115,15116,15157,15175,15183,15202,15280,15283,15285,15297,15353,15361,15383,15388,15397,15411,15427,15449,15481,15495,15512,15532,15534,15585,15592,15618,15620,15670,15691,15699,15700,15711,15765,15768,15773,15775,15780,15787,15792,15799,15823,15827,15838,15889,15902,15905,15921,15931,15932,15943,15947,15975,15982,15999,16010,16016,16036,16040,16062,16097,16102,16163,16170,16178,16193,16238,16269,16361,16372,16375,16380,16390,16397,16403,16417,16475,16495,16528,16530,16537,16542,16546,16548,16569,16601,16605,16638,16661,16663,16705,16737,16746,16756,16777,16780,16811,16828,16894,16901,16935,16948,16955,16970,16991,17047,17086,17115,17126,17138,17146,17170,17198,17221,17244,17305,17319,17322,17336,17338,17345,17357,17366],"50":[5,14,18,28,34,50,60,84,132,178,227,255,315,317,322,356,367,394,407,421,429,438,494,505,512,534,572,587,597,616,617,624,630,669,678,679,774,791,838,894,921,963,969,973,985,998,1057,1068,1076,1137,1153,1168,1185,1215,1239,1241,1263,1264,1287,1293,1346,1352,1369,1376,1392,1415,1421,1461,1542,1585,1637,1642,1770,1777,1792,1817,1836,1840,1883,1895,1940,1955,1990,2006,2007,2023,2070,2147,2161,2249,2263,2278,2301,2319,2369,2381,2417,2432,2447,2496,2510,2514,2527,2540,2576,2659,2687,2698,2719,2742,2760,2772,2781,2869,2940,2950,2970,2988,2995,3021,3022,3070,3082,3114,3132,3167,3171,3207,3268,3292,3404,3415,3431,3452,3480,3487,3543,3552,3559,3579,3596,3599,3615,3669,3691,3708,3713,3742,3750,3772,3802,3823,3834,3839,3840,3857,3864,3886,3897,3965,3972,3988,3989,4017,4042,4052,4173,4184,4206,4217,4218,4236,4280,4393,4415,4433,4504,4515,4578,4626,4648,4664,4677,4679,4703,4712,4737,4744,4752,4768,4796,4808,4819,4830,4836,4838,4864,4868,4884,4938,4949,4957,4964,4991,5019,5024,5035,5046,5049,5060,5065,5148,5219,5268,5280,5283,5287,5313,5413,5419,5453,5454,5536,5550,5559,5565,5566,5568,5574,5576,5581,5636,5667,5679,5689,5716,5737,5746,5756,5768,5784,5816,5855,5857,5868,5887,5936,5947,6002,6024,6030,6031,6046,6122,6180,6202,6225,6259,6263,6277,6282,6305,6317,6353,6386,6396,6411,6421,6517,6521,6534,6541,6546,6547,6604,6618,6652,6653,6659,6692,6762,6780,6796,6805,6832,6847,6851,6858,6876,6878,6879,6913,6917,6921,6925,6938,6940,6956,7028,7063,7067,7096,7103,7106,7129,7162,7175,7190,7192,7196,7198,7213,7230,7247,7254,7283,7285,7301,7318,7322,7333,7355,7374,7377,7384,7426,7428,7437,7472,7476,7507,7564,7616,7653,7685,7707,7739,7776,7788,7790,7825,7833,7840,7860,7862,7871,7879,7884,7890,7929,7937,7938,7959,7969,7977,8007,8012,8029,8037,8040,8043,8054,8087,8103,8142,8143,8160,8172,8182,8210,8266,8286,8288,8293,8297,8317,8323,8327,8346,8359,8386,8401,8411,8416,8470,8499,8535,8547,8582,8597,8605,8606,8611,8619,8620,8654,8698,8718,8736,8769,8807,8809,8814,8819,8843,8862,8878,8887,8890,8904,8950,8953,8956,8984,8985,9008,9046,9068,9082,9087,9096,9101,9109,9136,9137,9185,9244,9253,9255,9264,9284,9324,9363,9375,9385,9419,9446,9509,9573,9647,9655,9665,9775,9790,9801,9807,9842,9849,9862,9921,9922,9942,9943,9951,9963,9973,9978,10005,10039,10048,10061,10062,10072,10088,10098,10110,10130,10146,10156,10242,10253,10265,10335,10357,10409,10497,10526,10558,10592,10603,10622,10664,10669,10677,10703,10706,10718,10729,10754,10771,10774,10802,10803,10817,10835,10847,10917,10944,10957,10989,11010,11025,11110,11121,11147,11153,11178,11184,11206,11214,11231,11251,11262,11265,11291,11314,11321,11331,11423,11443,11469,11470,11480,11500,11503,11521,11545,11555,11559,11649,11713,11726,11751,11759,11830,11864,11866,11897,11914,11922,11942,11944,11962,11963,11965,11971,12016,12028,12034,12043,12082,12091,12139,12155,12170,12177,12178,12203,12219,12253,12258,12295,12303,12440,12462,12468,12473,12492,12550,12553,12554,12600,12637,12659,12688,12795,12852,12881,12888,12918,12947,12972,12980,12996,13019,13033,13065,13075,13076,13085,13102,13106,13124,13127,13166,13198,13200,13234,13254,13267,13292,13293,13296,13326,13375,13377,13397,13404,13418,13420,13431,13440,13444,13452,13455,13458,13492,13496,13511,13512,13545,13570,13581,13591,13594,13600,13663,13689,13723,13775,13787,13800,13849,13886,13891,13909,13910,13918,14030,14072,14083,14098,14100,14114,14145,14175,14181,14187,14210,14252,14271,14273,14298,14324,14328,14377,14378,14392,14406,14449,14473,14480,14506,14530,14572,14573,14580,14588,14598,14612,14626,14678,14740,14786,14787,14805,14808,14832,14841,14860,14885,14900,14920,14943,14963,14972,14989,14996,15022,15029,15037,15043,15053,15063,15067,15127,15202,15212,15223,15243,15256,15266,15273,15283,15285,15319,15332,15350,15365,15392,15417,15418,15424,15434,15437,15445,15450,15453,15503,15508,15516,15536,15555,15575,15581,15606,15615,15645,15688,15710,15736,15787,15790,15846,15877,15879,15884,15886,15888,15904,15969,15997,16014,16075,16135,16153,16200,16220,16231,16248,16282,16335,16345,16352,16367,16390,16398,16425,16448,16467,16479,16481,16499,16543,16564,16566,16610,16615,16617,16634,16639,16679,16680,16692,16694,16773,16851,16852,16923,16935,16942,16959,16962,16980,16987,17055,17058,17068,17084,17104,17133,17139,17151,17156,17164,17279,17292,17315],"51":[2,9,10,46,150,158,163,223,244,369,411,419,421,451,491,522,607,623,635,648,700,718,751,761,762,776,786,814,815,822,886,905,922,965,980,1000,1019,1045,1089,1094,1133,1154,1196,1197,1200,1204,1218,1253,1266,1314,1320,1351,1378,1408,1417,1419,1525,1538,1542,1559,1582,1623,1625,1630,1718,1750,1779,1827,1834,1849,1863,1957,1959,1970,2014,2019,2023,2037,2067,2069,2084,2101,2171,2177,2280,2290,2329,2372,2399,2408,2439,2457,2480,2481,2486,2500,2528,2554,2674,2686,2824,2845,2862,2878,2880,2888,2912,2925,2948,2962,3060,3064,3107,3117,3140,3177,3183,3233,3263,3273,3282,3313,3323,3332,3410,3417,3433,3446,3448,3452,3523,3540,3556,3566,3611,3623,3639,3684,3757,3770,3838,3868,3874,3886,3931,3965,4001,4039,4045,4086,4087,4141,4221,4246,4252,4263,4345,4363,4386,4387,4446,4531,4543,4566,4571,4574,4591,4650,4658,4715,4728,4794,4814,4836,4846,4944,4988,4990,5015,5024,5111,5216,5290,5324,5345,5348,5365,5429,5440,5470,5542,5599,5655,5697,5706,5712,5742,5759,5827,5864,5880,5889,5904,5940,6123,6127,6213,6244,6271,6294,6313,6326,6332,6347,6378,6474,6524,6525,6534,6625,6664,6799,6820,7006,7037,7043,7085,7092,7168,7190,7199,7220,7223,7247,7269,7313,7349,7350,7362,7392,7394,7398,7416,7442,7504,7576,7615,7663,7681,7691,7704,7733,7736,7745,7750,7759,7761,7769,7873,7887,7925,7952,7976,8059,8074,8080,8088,8231,8242,8253,8262,8285,8307,8310,8332,8343,8347,8352,8418,8449,8470,8472,8534,8568,8586,8597,8769,8781,8790,8798,8804,8838,8872,8915,8945,8964,9002,9026,9027,9098,9188,9210,9217,9220,9437,9447,9487,9533,9562,9566,9572,9602,9644,9679,9686,9687,9746,9750,9764,9776,9809,9906,9907,9933,9955,9989,10012,10028,10072,10112,10137,10139,10151,10155,10174,10207,10375,10407,10438,10480,10482,10489,10546,10707,10756,10800,10815,10825,10891,11008,11034,11068,11087,11118,11174,11208,11252,11304,11322,11343,11345,11346,11352,11436,11487,11494,11502,11517,11616,11689,11707,11865,11875,11922,11939,11949,11958,11985,12047,12057,12066,12088,12094,12126,12177,12210,12258,12264,12268,12273,12322,12346,12354,12358,12370,12381,12517,12550,12672,12680,12724,12727,12814,12841,12855,12880,12905,12929,12951,12999,13000,13030,13074,13075,13081,13149,13151,13220,13246,13256,13267,13271,13360,13375,13422,13428,13433,13469,13474,13488,13524,13536,13583,13613,13649,13674,13744,13796,13811,13826,13829,13882,13926,13932,13943,13970,13986,14040,14065,14084,14086,14094,14127,14140,14200,14211,14316,14338,14345,14396,14408,14451,14495,14565,14571,14581,14629,14639,14641,14661,14715,14731,14754,14791,14794,14839,14844,14867,14884,14939,14959,15001,15105,15118,15119,15162,15195,15262,15366,15385,15391,15504,15513,15521,15523,15546,15563,15598,15602,15630,15659,15684,15689,15714,15719,15754,15773,15814,15869,15877,15892,15894,15931,15934,15946,15978,16027,16028,16036,16053,16076,16096,16146,16188,16216,16292,16314,16320,16352,16354,16375,16416,16427,16440,16467,16514,16545,16550,16606,16640,16641,16656,16664,16666,16685,16688,16741,16796,16817,16829,16838,16852,16911,16954,16955,16965,17020,17033,17038,17054,17086,17104,17133,17196,17241,17256,17272,17278,17283,17307,17319,17328,17402],"52":[3,4,27,64,108,134,147,157,244,253,260,269,282,292,389,400,466,527,612,649,652,661,680,690,700,722,761,770,800,806,857,864,880,890,927,933,936,955,957,1002,1015,1022,1025,1034,1035,1055,1089,1141,1161,1181,1217,1221,1229,1232,1284,1291,1317,1328,1341,1370,1416,1436,1470,1492,1510,1515,1580,1602,1616,1667,1674,1700,1715,1718,1738,1774,1789,1793,1827,1883,1966,1985,2112,2118,2193,2216,2223,2257,2268,2303,2305,2306,2330,2338,2353,2370,2373,2388,2395,2410,2475,2561,2563,2610,2615,2622,2631,2658,2664,2681,2729,2893,2897,2906,2912,2924,2928,2948,2963,2968,3056,3057,3080,3098,3103,3111,3131,3138,3146,3165,3170,3172,3237,3261,3279,3281,3318,3322,3326,3355,3370,3429,3442,3446,3478,3488,3526,3543,3580,3604,3627,3639,3643,3668,3676,3703,3710,3729,3744,3747,3785,3797,3799,3873,3880,3887,3903,3922,3923,4041,4055,4059,4062,4066,4082,4097,4157,4166,4186,4224,4240,4332,4369,4397,4398,4457,4470,4481,4490,4514,4517,4641,4644,4648,4685,4716,4743,4790,4793,4818,4860,4869,4882,5045,5089,5101,5106,5142,5144,5161,5169,5211,5219,5222,5291,5307,5310,5330,5338,5377,5407,5422,5429,5456,5550,5575,5584,5586,5606,5642,5732,5738,5814,5816,5825,5838,5861,5915,5920,5944,6010,6026,6041,6079,6089,6101,6118,6131,6136,6184,6211,6232,6250,6258,6276,6316,6341,6351,6360,6368,6371,6377,6421,6470,6472,6531,6574,6595,6612,6635,6655,6656,6781,6834,6855,6857,6865,6873,6896,6909,6941,6949,6958,6972,7011,7014,7041,7107,7124,7147,7178,7187,7190,7203,7228,7232,7247,7277,7386,7415,7419,7456,7469,7472,7494,7515,7521,7524,7526,7541,7542,7549,7554,7598,7643,7688,7734,7738,7767,7801,7839,7853,7858,7884,7903,7942,7955,7958,8008,8021,8022,8029,8030,8056,8142,8147,8209,8232,8252,8328,8385,8386,8413,8424,8450,8478,8496,8522,8642,8643,8652,8670,8681,8706,8737,8758,8790,8818,8918,8944,9008,9015,9018,9020,9031,9041,9057,9068,9087,9106,9167,9185,9214,9232,9234,9237,9248,9267,9283,9289,9290,9327,9328,9330,9333,9348,9449,9461,9480,9506,9521,9525,9595,9616,9632,9666,9690,9704,9708,9730,9767,9777,9832,9833,9851,9866,9868,9940,9965,10004,10009,10029,10095,10158,10167,10208,10219,10227,10247,10249,10261,10306,10326,10372,10410,10430,10483,10595,10632,10657,10662,10708,10726,10730,10739,10761,10770,10779,10784,10792,10866,10869,10874,10880,10905,10921,10937,10947,10953,11045,11076,11115,11162,11207,11218,11240,11272,11282,11384,11393,11452,11471,11485,11497,11505,11526,11534,11535,11557,11627,11636,11641,11652,11684,11712,11727,11730,11770,11817,11845,11851,11871,11877,11897,11900,11909,11914,11970,11994,12019,12061,12073,12105,12120,12131,12179,12187,12215,12253,12281,12333,12335,12336,12363,12370,12398,12402,12427,12432,12445,12446,12472,12478,12528,12582,12602,12610,12625,12676,12689,12691,12706,12741,12742,12756,12762,12763,12775,12780,12909,12913,12957,12980,12994,13031,13038,13045,13048,13050,13059,13071,13111,13123,13166,13193,13216,13218,13251,13263,13312,13319,13335,13348,13357,13375,13408,13433,13480,13493,13571,13631,13633,13646,13647,13649,13661,13706,13711,13792,13807,13827,13847,13856,13926,13934,13943,13958,13972,14005,14049,14070,14117,14150,14196,14205,14217,14301,14308,14333,14373,14375,14393,14420,14422,14428,14434,14455,14514,14542,14563,14574,14590,14625,14672,14685,14716,14723,14735,14778,14801,14805,14840,14866,14875,14903,14920,14960,14985,14988,14993,15004,15028,15054,15080,15091,15096,15118,15145,15324,15351,15380,15420,15466,15472,15530,15560,15561,15597,15613,15623,15636,15637,15681,15685,15707,15722,15724,15739,15743,15751,15786,15858,15863,15874,15890,15904,15934,15941,15943,15944,15963,15967,15980,15987,15988,16002,16009,16019,16028,16029,16031,16085,16090,16095,16098,16116,16118,16173,16187,16194,16214,16231,16253,16257,16296,16305,16311,16327,16337,16340,16366,16374,16420,16422,16456,16487,16488,16519,16528,16532,16534,16557,16620,16698,16714,16755,16792,16865,16866,16869,16924,16927,16972,16990,17010,17011,17025,17027,17034,17057,17059,17064,17118,17158,17160,17165,17194,17243,17276,17280,17284,17297,17298,17312,17360,17361],"53":[1,30,118,123,146,163,170,178,189,225,239,260,271,292,302,312,348,376,378,413,416,458,468,471,482,546,567,596,610,625,641,652,654,714,736,821,846,874,888,917,932,954,959,977,978,987,1040,1065,1076,1094,1114,1184,1199,1271,1277,1302,1315,1323,1343,1347,1356,1358,1374,1451,1476,1481,1491,1510,1519,1524,1555,1561,1595,1599,1671,1680,1683,1685,1688,1702,1777,1785,1831,1881,1891,1892,1902,1904,1910,1927,1938,1948,2003,2027,2070,2120,2180,2212,2225,2235,2244,2268,2314,2353,2381,2400,2440,2446,2457,2459,2461,2477,2491,2502,2527,2539,2552,2572,2647,2648,2667,2676,2682,2712,2801,2826,2897,2900,2904,3059,3067,3086,3106,3114,3150,3161,3187,3239,3253,3268,3274,3285,3292,3301,3309,3347,3393,3399,3428,3432,3447,3468,3490,3537,3554,3555,3598,3609,3615,3632,3696,3697,3784,3790,3811,3868,3964,4005,4010,4011,4046,4054,4056,4099,4154,4167,4220,4233,4245,4260,4300,4309,4439,4446,4487,4523,4527,4532,4574,4579,4600,4656,4668,4675,4706,4711,4768,4771,4806,4811,4824,4834,4860,4865,4876,4887,4892,4894,4952,4954,5036,5050,5052,5083,5114,5190,5196,5204,5307,5318,5322,5349,5355,5377,5379,5381,5395,5396,5433,5458,5478,5506,5508,5521,5544,5594,5610,5620,5632,5644,5651,5666,5674,5696,5712,5720,5728,5848,5859,5932,5937,5968,5982,6001,6006,6024,6032,6055,6087,6088,6095,6114,6130,6174,6181,6215,6248,6268,6293,6301,6336,6410,6413,6439,6480,6502,6518,6521,6527,6538,6541,6583,6593,6607,6620,6626,6645,6650,6659,6674,6694,6703,6726,6743,6762,6779,6805,6821,6831,6851,6881,6910,6911,6941,6942,6944,6953,7000,7030,7061,7091,7093,7099,7103,7117,7147,7161,7214,7234,7237,7285,7286,7306,7331,7337,7388,7463,7535,7538,7548,7561,7574,7606,7686,7726,7740,7744,7756,7774,7860,7866,7908,8015,8017,8021,8060,8063,8089,8145,8180,8193,8225,8244,8278,8295,8305,8306,8342,8370,8454,8468,8472,8488,8500,8531,8551,8570,8583,8590,8596,8636,8672,8694,8756,8789,8793,8895,8904,8908,8936,8938,8950,8951,8985,9002,9023,9053,9057,9143,9145,9160,9189,9203,9243,9278,9314,9336,9379,9442,9445,9466,9471,9477,9516,9529,9554,9639,9705,9718,9750,9811,9826,9839,9842,9883,9887,9921,9927,9937,9967,10005,10011,10012,10053,10106,10139,10208,10217,10255,10257,10280,10301,10312,10360,10470,10483,10543,10596,10602,10604,10658,10712,10723,10768,10769,10783,10788,10805,10816,10860,10873,10893,10900,10953,10974,11015,11070,11081,11088,11104,11106,11179,11232,11258,11298,11303,11316,11322,11333,11344,11367,11370,11388,11446,11474,11510,11520,11521,11540,11555,11634,11659,11668,11670,11680,11691,11738,11805,11844,11845,11851,11881,11985,11987,11995,12053,12089,12119,12133,12140,12157,12165,12191,12213,12275,12283,12312,12442,12469,12495,12520,12543,12557,12607,12610,12633,12694,12705,12718,12747,12757,12826,12831,12838,12842,12865,12884,12902,12931,12945,12953,12999,13015,13045,13052,13054,13057,13075,13093,13117,13157,13179,13181,13189,13200,13222,13252,13295,13376,13381,13488,13512,13537,13555,13569,13583,13595,13621,13635,13647,13691,13716,13744,13748,13759,13763,13764,13856,13891,13967,13968,13970,14013,14022,14029,14076,14081,14108,14137,14139,14195,14209,14220,14229,14250,14262,14287,14293,14348,14382,14383,14397,14441,14444,14458,14486,14494,14517,14527,14550,14608,14646,14668,14672,14729,14733,14753,14755,14760,14777,14780,14787,14790,14808,14811,14843,14844,14850,14863,14891,14922,14942,14944,14950,14961,14991,15050,15091,15106,15151,15158,15222,15271,15273,15326,15378,15389,15399,15401,15427,15430,15492,15525,15559,15560,15572,15610,15617,15618,15622,15631,15637,15662,15680,15687,15691,15724,15770,15792,15799,15846,15871,15909,15942,15947,15963,16044,16071,16098,16108,16123,16135,16164,16257,16284,16298,16303,16353,16372,16377,16425,16463,16464,16504,16514,16517,16547,16552,16553,16562,16589,16639,16661,16667,16697,16705,16714,16719,16740,16755,16769,16785,16816,16846,16873,16880,16934,16966,16995,16999,17030,17050,17053,17062,17088,17121,17145,17153,17161,17221,17223,17265,17372,17387],"54":[59,62,78,128,148,157,171,183,191,197,204,217,225,334,357,396,477,489,508,516,518,523,537,553,561,620,657,703,718,761,765,808,809,833,837,934,972,1052,1059,1065,1076,1084,1122,1177,1188,1236,1270,1285,1302,1340,1346,1353,1373,1410,1462,1500,1510,1537,1562,1578,1591,1616,1619,1637,1653,1672,1684,1689,1694,1706,1719,1731,1742,1771,1825,1859,1860,1865,1940,1947,1994,2014,2028,2030,2075,2102,2121,2122,2141,2163,2184,2225,2253,2254,2280,2301,2302,2340,2383,2480,2518,2522,2544,2559,2594,2619,2620,2627,2637,2641,2671,2688,2721,2742,2747,2760,2766,2779,2780,2795,2798,2811,2818,2824,2830,2848,2875,2903,2944,2967,2993,3000,3013,3018,3036,3058,3086,3168,3175,3178,3209,3224,3243,3248,3270,3318,3341,3344,3372,3418,3430,3460,3534,3562,3575,3600,3710,3754,3802,3812,3814,3845,3865,3867,3876,3903,3904,3914,3931,3947,3955,3960,3967,3976,3980,3984,3987,3992,4030,4051,4060,4084,4134,4139,4154,4196,4236,4263,4264,4272,4291,4337,4368,4383,4386,4400,4429,4473,4474,4486,4487,4499,4522,4523,4547,4558,4565,4577,4586,4595,4599,4600,4610,4616,4657,4666,4716,4721,4751,4758,4762,4783,4786,4789,4803,4811,4846,4847,4863,4871,4873,4896,4902,4911,4917,4926,4928,4945,4962,5030,5034,5051,5080,5098,5218,5220,5253,5256,5264,5378,5393,5400,5421,5465,5598,5611,5625,5630,5676,5691,5702,5715,5761,5766,5769,5777,5778,5792,5865,5958,6002,6012,6063,6102,6105,6134,6135,6175,6179,6183,6189,6190,6208,6224,6255,6279,6333,6355,6356,6361,6375,6384,6387,6391,6397,6451,6457,6481,6501,6529,6586,6648,6675,6676,6694,6711,6712,6732,6770,6790,6812,6815,6831,6832,6842,6860,6868,6869,6912,6919,6931,6957,6972,7018,7045,7128,7154,7171,7175,7193,7241,7309,7359,7361,7363,7397,7418,7462,7506,7552,7554,7566,7572,7578,7589,7603,7645,7664,7698,7714,7771,7772,7778,7812,7887,7892,7948,7951,7963,8064,8121,8171,8179,8199,8218,8265,8274,8275,8283,8316,8319,8320,8336,8338,8347,8348,8351,8354,8358,8359,8386,8399,8418,8429,8462,8504,8527,8551,8569,8590,8640,8648,8663,8672,8695,8696,8759,8760,8774,8775,8795,8806,8807,8822,8889,8920,8944,9004,9005,9026,9048,9057,9070,9073,9080,9081,9107,9110,9143,9161,9165,9189,9226,9232,9244,9258,9313,9331,9333,9344,9426,9436,9458,9467,9496,9520,9570,9599,9633,9684,9710,9725,9740,9774,9797,9798,9821,9896,9937,9970,9982,9995,10007,10019,10027,10052,10071,10088,10143,10154,10210,10260,10271,10400,10481,10493,10498,10554,10608,10617,10642,10660,10673,10700,10718,10731,10735,10752,10786,10814,10822,10842,10843,10891,10928,10930,10951,10982,11006,11066,11069,11127,11215,11219,11287,11380,11433,11515,11526,11531,11564,11565,11585,11598,11608,11611,11614,11633,11638,11691,11721,11732,11760,11781,11783,11816,11829,11864,11870,11903,11919,11937,11954,12008,12014,12022,12023,12028,12068,12077,12081,12091,12138,12148,12161,12190,12191,12261,12309,12313,12347,12356,12378,12407,12439,12446,12498,12512,12519,12582,12610,12652,12714,12733,12787,12858,12889,12892,12905,12907,12942,12965,12989,13038,13079,13111,13132,13158,13171,13205,13222,13249,13268,13280,13281,13338,13346,13347,13356,13369,13370,13379,13439,13479,13529,13602,13615,13626,13693,13703,13805,13836,13872,13890,13893,13911,13952,13960,14013,14018,14022,14023,14033,14061,14086,14091,14096,14098,14101,14105,14107,14109,14117,14218,14226,14240,14262,14290,14291,14329,14332,14334,14336,14340,14358,14359,14360,14361,14369,14441,14466,14498,14514,14524,14537,14549,14579,14612,14634,14648,14651,14668,14694,14706,14727,14819,14830,14845,14921,14929,14954,15008,15020,15045,15063,15169,15191,15195,15218,15274,15308,15310,15317,15364,15387,15399,15426,15450,15617,15652,15690,15765,15782,15791,15824,15901,15930,15938,15962,15985,16007,16054,16059,16071,16073,16090,16093,16098,16102,16111,16113,16134,16145,16151,16158,16167,16182,16196,16197,16248,16271,16281,16283,16336,16350,16356,16386,16422,16429,16448,16481,16567,16577,16592,16610,16630,16648,16672,16677,16686,16693,16747,16762,16789,16794,16816,16819,16830,16838,16953,16969,16990,16991,16996,17038,17051,17067,17073,17075,17077,17106,17110,17156,17171,17172,17186,17195,17224,17232,17247,17249,17292,17322,17331],"55":[19,21,35,38,120,194,196,203,229,235,244,273,287,346,389,396,407,426,433,448,471,473,492,506,518,594,614,636,640,662,676,680,694,750,782,854,891,930,950,956,1030,1069,1074,1075,1090,1175,1203,1219,1231,1247,1255,1266,1335,1349,1398,1415,1441,1499,1500,1574,1630,1639,1650,1705,1726,1754,1792,1793,1815,1838,1841,1844,1865,1912,1934,1937,2004,2039,2045,2065,2117,2177,2185,2187,2248,2266,2294,2317,2331,2350,2380,2422,2448,2491,2507,2550,2579,2588,2736,2771,2810,2859,2862,2865,2957,2958,2960,2963,3023,3043,3076,3140,3170,3202,3210,3231,3251,3425,3439,3459,3461,3463,3475,3500,3507,3521,3527,3550,3559,3572,3605,3621,3647,3668,3748,3756,3852,3874,3891,3927,3936,3989,3998,4053,4054,4125,4150,4226,4243,4249,4251,4260,4263,4266,4271,4277,4284,4289,4328,4341,4371,4427,4441,4479,4492,4514,4634,4644,4660,4680,4698,4720,4723,4730,4742,4746,4786,4810,4817,4850,4863,4907,4920,4960,4965,5029,5065,5110,5161,5180,5186,5200,5247,5316,5351,5365,5368,5409,5413,5432,5440,5474,5477,5482,5505,5547,5548,5549,5552,5575,5577,5616,5636,5640,5663,5668,5691,5705,5749,5752,5764,5858,5870,5894,5955,5956,5971,6038,6102,6126,6131,6145,6147,6168,6212,6249,6256,6284,6285,6313,6332,6352,6364,6373,6382,6390,6414,6443,6501,6517,6584,6596,6627,6657,6675,6681,6686,6699,6740,6759,6805,6895,6911,6912,6975,6983,7019,7030,7038,7045,7066,7083,7094,7141,7161,7193,7199,7217,7246,7256,7258,7261,7317,7339,7353,7389,7398,7406,7443,7451,7553,7611,7628,7645,7665,7676,7687,7719,7720,7744,7747,7780,7788,7824,7844,7863,7867,7919,7990,8002,8030,8064,8100,8102,8117,8192,8200,8210,8230,8231,8241,8273,8294,8317,8321,8322,8327,8347,8367,8419,8421,8441,8447,8468,8510,8540,8549,8551,8576,8637,8714,8746,8747,8760,8764,8772,8825,8838,8853,8854,8888,8915,8927,8932,8949,8988,9008,9021,9058,9063,9149,9192,9211,9244,9310,9340,9341,9350,9371,9395,9431,9442,9616,9657,9685,9690,9692,9712,9729,9749,9763,9777,9787,9817,9856,9908,9940,9974,9979,10011,10126,10134,10183,10191,10215,10273,10282,10290,10325,10432,10506,10515,10617,10621,10640,10680,10701,10715,10784,10885,10888,10899,10936,10979,11050,11075,11083,11086,11194,11204,11225,11256,11316,11327,11336,11338,11389,11391,11398,11406,11411,11435,11452,11474,11480,11495,11506,11530,11559,11563,11568,11571,11581,11592,11629,11630,11666,11710,11711,11741,11746,11753,11759,11855,11871,11905,11912,11964,11966,11972,12001,12020,12039,12046,12048,12073,12082,12131,12142,12217,12221,12224,12341,12362,12363,12372,12373,12455,12478,12492,12562,12571,12644,12652,12690,12730,12773,12776,12792,12795,12839,12939,12948,12974,12997,13017,13066,13115,13121,13168,13173,13280,13302,13310,13388,13457,13496,13523,13527,13635,13663,13673,13690,13705,13746,13750,13861,13890,13912,13929,14003,14007,14040,14078,14083,14106,14107,14113,14132,14146,14165,14183,14200,14217,14228,14244,14257,14285,14344,14353,14364,14485,14493,14503,14513,14540,14549,14651,14657,14660,14668,14689,14709,14761,14777,14782,14825,14839,14846,14869,14935,14949,14978,14989,15001,15063,15089,15115,15118,15143,15168,15185,15196,15215,15225,15227,15243,15246,15249,15275,15367,15378,15401,15404,15406,15420,15451,15472,15502,15544,15547,15580,15608,15681,15771,15845,15966,15979,16002,16029,16055,16066,16077,16079,16095,16099,16128,16134,16170,16190,16218,16256,16309,16311,16321,16334,16349,16382,16474,16484,16488,16495,16505,16506,16516,16521,16534,16584,16587,16589,16622,16679,16709,16717,16724,16760,16805,16823,16825,16836,16850,16862,16868,16898,16924,16995,17030,17053,17061,17112,17129,17166,17173,17180,17200,17222,17224,17265,17268,17270,17340,17344,17388,17391],"56":[1,25,29,41,66,88,99,135,173,287,331,376,393,421,441,449,456,470,486,524,536,571,610,646,670,714,721,743,751,764,781,798,838,849,856,878,887,930,946,947,953,956,968,987,1056,1057,1058,1061,1093,1127,1153,1182,1186,1229,1233,1255,1256,1261,1267,1282,1318,1322,1324,1329,1340,1386,1399,1417,1440,1443,1536,1539,1547,1563,1568,1574,1645,1654,1686,1687,1711,1735,1776,1791,1795,1809,1820,1841,1894,1900,1905,1974,1978,1987,2029,2048,2067,2103,2151,2164,2215,2276,2358,2384,2422,2428,2433,2492,2506,2513,2522,2532,2536,2550,2556,2599,2614,2660,2712,2719,2764,2813,2849,2850,2889,2897,2901,2929,2943,2949,2959,2972,2981,2997,3017,3018,3032,3036,3046,3075,3083,3101,3135,3141,3268,3317,3335,3337,3371,3403,3427,3466,3476,3527,3529,3577,3587,3642,3643,3696,3707,3753,3803,3841,3863,3868,3872,3901,3946,3962,3996,3999,4019,4031,4039,4072,4098,4101,4130,4170,4193,4205,4207,4224,4231,4287,4308,4318,4322,4340,4362,4373,4383,4386,4407,4539,4580,4618,4623,4718,4721,4735,4736,4750,4761,4770,4796,4824,4832,4834,4848,4878,4879,4880,4896,4905,4982,5009,5045,5079,5100,5168,5192,5210,5246,5252,5270,5284,5316,5331,5373,5382,5400,5403,5424,5431,5441,5473,5499,5504,5555,5571,5584,5591,5595,5610,5639,5655,5677,5694,5699,5707,5714,5716,5817,5818,5838,5879,5882,5905,5976,5990,5994,6008,6036,6108,6168,6192,6281,6293,6339,6378,6406,6448,6460,6463,6470,6519,6552,6555,6556,6624,6631,6635,6642,6662,6689,6725,6727,6742,6747,6765,6784,6853,6895,6900,6960,7002,7041,7065,7070,7128,7144,7145,7218,7240,7250,7271,7356,7394,7481,7497,7503,7518,7619,7625,7634,7687,7724,7727,7758,7762,7772,7828,7842,7872,7936,7951,7966,8011,8053,8087,8125,8149,8176,8250,8337,8399,8400,8407,8412,8459,8472,8477,8486,8490,8540,8590,8594,8624,8643,8690,8743,8753,8756,8766,8775,8810,8835,8837,8864,8926,8960,8966,8975,9005,9020,9036,9040,9088,9090,9098,9122,9163,9172,9184,9195,9212,9227,9229,9329,9379,9380,9390,9408,9422,9471,9473,9487,9511,9523,9533,9552,9626,9656,9667,9673,9683,9684,9689,9761,9794,9804,9807,9824,9828,9855,9891,9928,9937,9958,9960,9969,9977,10080,10084,10125,10131,10170,10183,10201,10207,10237,10248,10258,10326,10341,10358,10392,10423,10439,10440,10456,10471,10486,10489,10504,10515,10551,10565,10726,10756,10757,10799,10804,10805,10880,10912,10955,10966,10972,11013,11051,11058,11077,11082,11089,11090,11107,11119,11121,11138,11173,11206,11245,11260,11272,11314,11315,11341,11361,11422,11427,11445,11452,11465,11474,11477,11523,11542,11545,11547,11550,11615,11648,11657,11667,11706,11752,11792,11796,11836,11911,11919,11937,11952,12005,12013,12038,12046,12077,12082,12100,12127,12189,12200,12214,12215,12329,12355,12367,12394,12427,12446,12515,12549,12560,12572,12583,12586,12619,12628,12652,12659,12665,12694,12717,12783,12805,12806,12848,12849,12867,12886,12920,12966,12997,13005,13018,13023,13059,13074,13148,13154,13219,13221,13232,13235,13236,13292,13324,13337,13345,13375,13401,13423,13456,13473,13494,13556,13582,13620,13659,13730,13740,13748,13768,13777,13797,13882,13917,13962,13965,13986,14049,14072,14126,14136,14156,14188,14204,14266,14303,14312,14319,14336,14345,14353,14382,14397,14406,14449,14453,14584,14625,14634,14666,14670,14687,14715,14720,14728,14761,14769,14802,14866,14871,14909,14929,14987,15008,15015,15018,15061,15065,15115,15139,15161,15226,15234,15301,15384,15408,15429,15465,15470,15486,15492,15501,15525,15526,15542,15571,15621,15648,15653,15655,15677,15703,15732,15740,15830,15843,15849,15932,15945,15976,15979,15986,16013,16037,16046,16087,16112,16132,16160,16165,16177,16181,16182,16215,16226,16262,16271,16317,16323,16373,16408,16447,16458,16536,16563,16568,16586,16604,16676,16685,16700,16709,16727,16729,16746,16763,16780,16783,16798,16815,16845,16855,16864,16873,16898,16931,17002,17031,17040,17051,17110,17116,17158,17190,17202,17206,17230,17241,17256,17264,17294,17372,17379,17396],"57":[1,5,37,46,47,60,128,252,253,254,312,324,334,335,343,389,409,414,425,450,522,558,576,580,592,614,615,649,665,683,779,826,834,841,867,892,911,944,947,976,987,1022,1039,1090,1096,1115,1146,1217,1218,1227,1246,1280,1291,1330,1333,1356,1357,1364,1391,1403,1425,1485,1492,1506,1524,1528,1539,1637,1687,1703,1751,1764,1766,1775,1788,1810,1830,1916,1932,1942,1951,1964,1994,2002,2098,2214,2215,2264,2266,2303,2331,2337,2385,2414,2419,2460,2509,2511,2539,2567,2569,2578,2599,2603,2629,2675,2683,2689,2706,2744,2753,2759,2760,2795,2840,2841,2850,2862,2863,2893,2904,2908,2929,2936,2937,2988,2993,2995,3005,3007,3040,3065,3103,3157,3170,3171,3205,3237,3256,3268,3301,3317,3354,3374,3375,3378,3398,3429,3432,3471,3488,3491,3550,3557,3577,3600,3610,3684,3696,3719,3764,3818,3823,3855,3863,3870,3890,3899,3923,3953,3970,3971,4000,4013,4072,4084,4093,4136,4140,4150,4153,4211,4215,4291,4300,4301,4318,4333,4346,4409,4465,4489,4513,4524,4561,4576,4658,4668,4679,4699,4711,4719,4722,4743,4770,4781,4862,4871,4918,4920,4957,4972,4991,5046,5076,5102,5139,5180,5182,5188,5203,5205,5253,5262,5264,5272,5277,5283,5285,5291,5297,5339,5342,5392,5396,5411,5450,5452,5455,5462,5492,5504,5513,5537,5554,5572,5588,5590,5624,5632,5673,5724,5797,5825,5833,5834,5847,5883,5935,5949,5996,6007,6008,6013,6014,6044,6096,6137,6175,6204,6215,6250,6255,6304,6344,6357,6362,6414,6420,6464,6480,6494,6503,6526,6548,6549,6550,6599,6643,6652,6653,6693,6704,6724,6734,6784,6790,6821,6842,6861,6880,6888,6905,6912,6925,6964,6971,6996,7034,7070,7080,7083,7113,7137,7147,7153,7176,7209,7229,7231,7278,7290,7300,7343,7352,7373,7389,7396,7441,7459,7464,7475,7487,7526,7540,7579,7614,7651,7658,7730,7747,7748,7749,7774,7777,7778,7841,7842,7847,7880,7890,7899,7903,7947,8012,8020,8072,8078,8119,8161,8184,8190,8211,8219,8225,8229,8239,8253,8270,8274,8336,8389,8406,8453,8476,8479,8512,8521,8537,8539,8542,8555,8566,8582,8631,8647,8658,8702,8723,8739,8749,8754,8774,8778,8838,8848,8866,8868,8870,8923,8924,8944,8984,8991,9008,9026,9038,9047,9055,9089,9110,9148,9149,9227,9228,9230,9240,9253,9272,9283,9299,9338,9340,9349,9361,9372,9381,9433,9436,9450,9456,9460,9482,9504,9522,9523,9537,9560,9575,9591,9646,9648,9688,9790,9808,9857,9914,9923,9926,9927,9949,9961,9996,10031,10044,10060,10070,10072,10083,10096,10108,10119,10131,10167,10246,10250,10276,10281,10293,10338,10340,10428,10438,10452,10476,10488,10497,10515,10523,10554,10561,10562,10568,10578,10579,10656,10689,10741,10764,10780,10848,10893,10915,10916,10938,10946,10969,10999,11042,11048,11085,11091,11100,11114,11132,11150,11158,11192,11213,11366,11367,11385,11412,11439,11440,11447,11453,11465,11499,11528,11535,11724,11794,11835,11852,11877,11889,11891,11911,11983,11993,12006,12018,12075,12117,12137,12143,12144,12173,12244,12249,12270,12331,12333,12349,12412,12434,12459,12479,12485,12499,12500,12519,12546,12548,12568,12569,12587,12629,12633,12640,12649,12650,12662,12666,12674,12695,12702,12711,12715,12738,12757,12759,12770,12783,12835,12865,12877,12886,12892,12904,12914,12933,12945,12961,13016,13079,13114,13116,13146,13147,13173,13188,13206,13269,13271,13274,13323,13330,13429,13447,13456,13507,13538,13640,13655,13666,13670,13678,13705,13717,13739,13740,13744,13759,13786,13788,13791,13825,13847,13853,13881,13900,13934,13996,13997,14016,14020,14026,14035,14054,14100,14161,14171,14177,14190,14295,14309,14315,14316,14356,14374,14427,14455,14470,14499,14529,14570,14576,14603,14613,14622,14653,14665,14689,14694,14706,14736,14740,14746,14754,14775,14786,14842,14855,14864,14865,14867,14880,14918,14925,14938,14939,14970,14996,15027,15032,15042,15068,15104,15105,15130,15163,15207,15227,15260,15262,15335,15341,15368,15419,15424,15449,15455,15468,15483,15493,15503,15520,15553,15607,15619,15652,15700,15710,15715,15728,15769,15771,15782,15819,15861,15877,15935,15952,15955,15964,15978,15993,16002,16008,16042,16073,16075,16076,16087,16090,16111,16140,16166,16170,16176,16179,16198,16213,16216,16224,16226,16254,16265,16279,16281,16308,16313,16318,16320,16341,16366,16382,16385,16398,16414,16420,16438,16459,16467,16486,16495,16537,16555,16568,16613,16626,16638,16657,16673,16686,16691,16724,16740,16756,16770,16785,16799,16807,16811,16817,16862,16869,16913,16921,16965,16977,16990,17013,17019,17080,17104,17114,17123,17125,17145,17166,17191,17194,17218,17285,17322,17325,17335,17338,17341,17352,17367,17398,17403],"58":[21,23,62,88,101,126,143,175,214,281,294,305,316,394,409,411,436,460,512,514,593,605,627,634,641,645,675,708,718,729,738,746,819,852,872,913,924,930,959,963,964,987,1038,1051,1081,1091,1126,1137,1138,1145,1154,1166,1203,1207,1219,1228,1268,1269,1297,1336,1355,1487,1521,1526,1542,1543,1579,1584,1604,1614,1628,1654,1694,1722,1741,1754,1758,1823,1905,1906,1969,1972,1977,2033,2069,2073,2145,2169,2179,2246,2267,2282,2315,2328,2386,2391,2398,2438,2442,2465,2495,2534,2542,2547,2552,2586,2623,2636,2637,2656,2678,2767,2777,2799,2815,2823,2861,2874,2900,2908,2912,2951,2972,3008,3028,3031,3041,3073,3165,3271,3274,3288,3355,3367,3381,3415,3444,3487,3503,3513,3546,3554,3590,3598,3601,3605,3620,3663,3710,3727,3747,3753,3777,3862,3873,3887,3919,3980,4002,4043,4049,4083,4086,4101,4131,4135,4154,4165,4173,4190,4198,4226,4243,4257,4263,4281,4296,4311,4315,4328,4371,4379,4390,4408,4432,4438,4489,4494,4602,4605,4620,4633,4640,4649,4650,4658,4671,4690,4696,4701,4710,4891,4923,4941,4954,4981,4984,5015,5046,5069,5089,5165,5182,5212,5251,5290,5312,5339,5354,5384,5386,5394,5440,5454,5492,5498,5523,5544,5557,5567,5579,5585,5597,5613,5638,5669,5672,5770,5823,5824,5845,5889,5897,5909,5910,5939,5967,5984,5994,6038,6045,6082,6100,6116,6167,6193,6195,6201,6207,6219,6235,6240,6242,6282,6290,6291,6292,6335,6368,6369,6402,6428,6479,6511,6651,6758,6776,6793,6797,6805,6812,6816,6817,6825,6842,6860,6862,6882,6902,6908,6946,6953,7000,7017,7024,7038,7064,7133,7149,7152,7224,7261,7271,7273,7275,7292,7316,7376,7378,7382,7409,7422,7460,7461,7491,7501,7507,7551,7572,7595,7618,7624,7645,7646,7654,7757,7759,7767,7825,7843,7847,7894,7902,7924,7953,7959,7961,8044,8061,8087,8093,8125,8144,8151,8191,8238,8244,8249,8253,8271,8323,8329,8337,8343,8348,8351,8393,8451,8457,8459,8465,8469,8495,8510,8511,8525,8535,8538,8625,8651,8683,8744,8751,8763,8794,8879,8938,8939,8956,8967,8990,8993,9002,9019,9024,9035,9044,9051,9076,9082,9092,9105,9108,9111,9195,9211,9221,9280,9293,9350,9353,9395,9397,9412,9413,9421,9436,9455,9478,9513,9514,9537,9564,9570,9592,9620,9638,9684,9705,9754,9782,9789,9807,9818,9836,9839,9840,9876,9950,9962,9970,9986,10017,10095,10151,10174,10175,10200,10211,10218,10230,10282,10351,10360,10413,10423,10441,10481,10491,10526,10550,10580,10614,10671,10692,10701,10706,10716,10737,10770,10778,10782,10834,10860,10892,10963,10970,11006,11015,11074,11087,11098,11184,11201,11209,11243,11271,11305,11319,11335,11338,11378,11380,11424,11452,11470,11479,11492,11500,11506,11527,11533,11538,11571,11603,11656,11661,11670,11676,11679,11709,11710,11723,11735,11747,11770,11812,11827,11844,11878,11934,11939,11940,11990,12011,12048,12115,12127,12143,12152,12174,12196,12200,12214,12244,12258,12291,12303,12322,12351,12426,12459,12637,12647,12659,12665,12672,12679,12687,12736,12745,12777,12793,12802,12806,12813,12817,12821,12889,12901,12927,12952,13009,13024,13029,13041,13053,13086,13116,13124,13147,13151,13157,13161,13172,13178,13186,13192,13205,13222,13247,13286,13334,13339,13358,13395,13418,13434,13497,13498,13526,13540,13572,13652,13676,13692,13741,13747,13751,13789,13803,13807,13835,13875,13925,13927,13958,13999,14015,14070,14086,14121,14150,14157,14226,14227,14232,14247,14257,14281,14287,14316,14354,14366,14456,14535,14573,14592,14601,14607,14637,14640,14656,14680,14685,14695,14696,14747,14750,14758,14760,14797,14829,14847,14912,14925,14934,14996,15050,15106,15136,15155,15157,15224,15245,15280,15299,15337,15361,15375,15432,15440,15454,15469,15482,15514,15523,15590,15601,15650,15680,15682,15690,15736,15737,15740,15782,15798,15811,15817,15823,15850,15860,15882,15913,15924,15961,16035,16079,16098,16130,16138,16144,16160,16203,16213,16215,16240,16285,16292,16293,16297,16302,16304,16318,16338,16384,16387,16390,16393,16395,16421,16458,16473,16495,16550,16567,16586,16588,16660,16680,16688,16716,16719,16723,16784,16809,16810,16826,16839,16895,16903,16937,16956,16964,17005,17023,17035,17036,17045,17097,17114,17119,17124,17125,17145,17146,17170,17182,17248,17259,17265,17286,17288,17331],"59":[4,19,50,100,128,129,139,145,153,169,180,185,214,259,265,321,372,383,442,471,520,528,550,592,631,662,693,726,769,790,823,880,899,912,915,938,964,967,977,978,1010,1025,1075,1083,1112,1133,1175,1178,1211,1265,1289,1320,1325,1328,1333,1336,1384,1397,1398,1423,1454,1480,1500,1507,1514,1529,1590,1602,1611,1637,1664,1733,1764,1837,1850,1871,1902,1917,1935,1944,2001,2013,2014,2016,2020,2034,2051,2062,2068,2157,2177,2212,2257,2301,2330,2382,2396,2431,2474,2509,2528,2530,2532,2558,2569,2573,2596,2617,2661,2677,2716,2727,2746,2760,2762,2861,2901,2956,3033,3119,3127,3134,3189,3199,3201,3306,3323,3360,3416,3417,3433,3456,3547,3616,3642,3697,3701,3729,3746,3747,3776,3796,3822,3835,3857,3874,3908,3914,3917,3953,4000,4007,4017,4054,4094,4141,4227,4231,4268,4281,4318,4417,4418,4421,4495,4525,4549,4557,4576,4588,4598,4608,4624,4635,4646,4657,4693,4703,4723,4739,4745,4757,4759,4792,4804,4806,4808,4953,4981,5037,5054,5065,5083,5140,5173,5186,5246,5325,5327,5336,5342,5352,5425,5446,5465,5489,5497,5613,5631,5647,5698,5745,5779,5814,5818,5834,5846,5848,5868,5924,5932,5946,5952,5957,5966,5987,6039,6059,6067,6097,6101,6106,6115,6117,6132,6158,6223,6250,6257,6353,6355,6405,6433,6476,6479,6584,6647,6664,6711,6732,6740,6751,6783,6829,6868,6873,6929,6989,7007,7026,7043,7053,7060,7069,7072,7088,7137,7205,7243,7255,7346,7359,7389,7409,7412,7419,7477,7506,7522,7547,7581,7595,7596,7603,7644,7648,7651,7692,7745,7783,7801,7811,7850,7852,7855,7899,7915,7925,8004,8125,8161,8193,8196,8223,8241,8257,8272,8280,8281,8292,8350,8416,8429,8448,8463,8473,8479,8512,8561,8571,8613,8664,8685,8686,8700,8711,8794,8815,8847,8848,8971,8994,9007,9057,9116,9118,9129,9132,9150,9183,9207,9221,9228,9240,9268,9281,9336,9341,9346,9409,9418,9449,9456,9486,9487,9501,9544,9547,9597,9610,9617,9635,9647,9665,9667,9712,9716,9743,9763,9815,9832,9876,9920,9925,9950,9954,9970,10039,10054,10073,10095,10096,10115,10209,10232,10261,10290,10334,10380,10388,10459,10474,10482,10548,10566,10600,10610,10627,10640,10697,10714,10749,10775,10788,10804,10811,10843,10856,10857,10876,10907,10913,10985,10988,10990,10993,11007,11030,11109,11196,11213,11245,11268,11283,11285,11294,11356,11369,11435,11512,11517,11581,11582,11597,11631,11665,11696,11715,11750,11766,11808,11823,11827,11859,11863,11891,11913,11919,11966,12005,12054,12100,12115,12124,12172,12177,12201,12209,12210,12281,12331,12355,12366,12405,12454,12457,12485,12490,12524,12642,12682,12746,12796,12821,12827,12833,12843,12858,12902,12942,12966,13032,13035,13045,13057,13070,13082,13107,13143,13184,13188,13286,13314,13319,13409,13423,13436,13586,13608,13622,13641,13681,13696,13722,13739,13740,13764,13778,13809,13872,13896,13948,13972,13991,14019,14024,14057,14077,14094,14096,14118,14125,14161,14166,14187,14212,14227,14241,14287,14311,14316,14338,14348,14368,14375,14387,14417,14418,14434,14486,14511,14528,14542,14546,14565,14572,14605,14613,14636,14677,14691,14709,14738,14757,14760,14825,14854,14855,14864,14867,14907,14971,15037,15040,15089,15102,15109,15115,15128,15163,15190,15268,15292,15321,15367,15389,15432,15454,15465,15479,15530,15564,15574,15586,15637,15650,15659,15675,15685,15708,15719,15724,15731,15775,15815,15871,15900,15907,15915,15933,15986,15995,16069,16076,16091,16095,16098,16109,16131,16162,16187,16191,16224,16255,16280,16308,16333,16336,16374,16387,16401,16403,16423,16450,16455,16500,16554,16574,16584,16589,16594,16599,16640,16699,16720,16732,16743,16768,16852,16866,16879,16891,16916,16918,16999,17037,17117,17136,17155,17161,17184,17188,17241,17244,17245,17255,17275,17301,17308,17314,17341,17347,17368],"60":[18,33,41,55,79,94,111,115,116,122,138,140,152,163,164,202,329,413,431,505,524,546,552,559,563,578,579,581,608,622,685,696,701,707,727,731,735,741,744,767,788,804,832,874,916,917,952,967,977,1017,1020,1047,1075,1077,1119,1123,1138,1182,1185,1186,1188,1236,1311,1317,1370,1387,1406,1410,1463,1476,1502,1521,1551,1573,1574,1588,1603,1626,1711,1731,1754,1776,1807,1819,1852,1947,1970,1983,1987,2031,2033,2045,2075,2087,2089,2115,2196,2230,2232,2274,2284,2301,2351,2363,2381,2411,2457,2467,2524,2600,2611,2619,2648,2662,2681,2713,2776,2786,2791,2828,2906,2910,2915,2916,2920,2940,2951,2970,2988,3046,3071,3077,3135,3152,3166,3171,3186,3189,3240,3268,3293,3300,3306,3312,3315,3330,3347,3357,3379,3386,3424,3425,3431,3439,3447,3448,3462,3463,3469,3492,3523,3542,3579,3604,3624,3634,3692,3747,3749,3803,3824,3846,3855,3873,3902,3904,3907,3908,3930,3978,4032,4065,4072,4106,4111,4134,4135,4165,4195,4207,4228,4273,4296,4316,4328,4344,4402,4439,4466,4478,4550,4665,4709,4710,4749,4762,4806,4812,4842,4844,4863,4908,5014,5024,5049,5066,5092,5104,5177,5180,5190,5214,5217,5221,5276,5320,5334,5358,5361,5372,5413,5417,5419,5480,5495,5513,5533,5537,5561,5576,5577,5592,5614,5633,5638,5650,5651,5681,5696,5708,5788,5807,5841,5854,5887,5893,5947,5954,5956,5965,5987,6007,6074,6082,6102,6117,6123,6140,6158,6159,6178,6189,6217,6228,6242,6302,6306,6318,6333,6338,6348,6355,6399,6418,6430,6437,6466,6474,6475,6504,6509,6534,6544,6593,6601,6606,6650,6746,6752,6758,6781,6814,6834,6850,6857,6861,6876,6880,6927,6956,6976,6984,7050,7055,7082,7099,7102,7118,7138,7149,7159,7170,7176,7210,7238,7240,7259,7260,7293,7299,7303,7306,7307,7347,7352,7366,7380,7384,7413,7417,7421,7444,7448,7497,7511,7512,7516,7517,7536,7596,7616,7642,7663,7692,7698,7699,7703,7710,7717,7723,7727,7733,7751,7761,7776,7787,7802,7822,7872,7883,7902,7908,7910,7932,7945,7949,8037,8050,8085,8099,8102,8103,8134,8272,8289,8317,8329,8354,8373,8380,8381,8389,8390,8430,8456,8477,8481,8501,8518,8522,8537,8559,8607,8618,8631,8650,8687,8689,8695,8707,8721,8788,8799,8814,8835,8859,8889,8905,8965,8980,9034,9050,9075,9079,9093,9104,9106,9115,9138,9180,9191,9216,9222,9230,9262,9277,9279,9285,9303,9311,9331,9359,9361,9377,9388,9450,9459,9474,9543,9544,9589,9623,9630,9674,9696,9713,9756,9761,9782,9841,9881,9908,9915,9929,9937,9947,9952,9978,9992,10016,10032,10041,10057,10079,10151,10182,10195,10244,10311,10342,10368,10382,10405,10428,10429,10435,10459,10460,10470,10472,10483,10496,10532,10538,10555,10558,10576,10592,10594,10633,10688,10697,10720,10746,10759,10855,10865,10870,10900,10903,10915,10947,11007,11046,11050,11051,11062,11097,11101,11139,11143,11162,11165,11166,11173,11179,11189,11194,11215,11230,11239,11268,11293,11298,11300,11306,11312,11345,11372,11377,11420,11443,11444,11457,11491,11528,11547,11549,11590,11600,11634,11646,11672,11710,11727,11758,11780,11786,11816,11834,11863,11896,11928,11967,11971,11993,11997,12017,12024,12036,12079,12098,12109,12124,12156,12171,12183,12194,12200,12216,12223,12229,12237,12266,12291,12295,12344,12434,12511,12565,12579,12589,12595,12598,12648,12724,12725,12727,12760,12761,12767,12769,12801,12825,12839,12882,12888,12889,12893,12907,12958,12960,12978,13002,13015,13077,13081,13082,13096,13130,13135,13230,13235,13248,13251,13277,13287,13289,13294,13296,13308,13334,13389,13396,13411,13487,13488,13505,13529,13538,13556,13587,13618,13642,13645,13659,13717,13744,13762,13779,13780,13805,13821,13826,13829,13863,13886,13887,13960,13984,13992,14002,14013,14052,14057,14061,14072,14089,14092,14098,14149,14170,14202,14210,14247,14265,14291,14326,14351,14446,14453,14473,14504,14513,14518,14541,14547,14560,14562,14575,14585,14606,14611,14623,14637,14641,14649,14740,14745,14747,14748,14790,14832,14853,14876,14878,14880,14889,14915,14945,14978,14991,14992,15022,15063,15075,15098,15144,15147,15149,15153,15157,15169,15177,15179,15190,15206,15218,15240,15286,15299,15305,15325,15342,15343,15345,15378,15381,15383,15413,15440,15444,15462,15506,15525,15559,15564,15611,15642,15644,15645,15661,15685,15690,15691,15714,15717,15783,15793,15809,15897,15907,15922,15927,15934,15944,15974,15986,16001,16009,16014,16022,16026,16106,16120,16156,16199,16237,16252,16254,16272,16285,16297,16379,16394,16405,16438,16483,16516,16518,16534,16548,16586,16591,16611,16654,16665,16668,16672,16750,16783,16786,16794,16810,16847,16859,16903,16911,16933,16935,16937,16960,17017,17032,17069,17076,17089,17090,17099,17116,17144,17169,17180,17189,17191,17198,17226,17240,17244,17269,17296,17304,17307,17314,17318,17353,17390,17405],"61":[0,18,21,33,41,46,65,88,106,157,193,225,226,282,285,297,308,310,366,379,384,421,427,441,474,488,534,562,569,631,644,653,715,765,785,854,863,867,878,926,948,988,992,1001,1002,1009,1030,1072,1110,1117,1136,1212,1228,1232,1235,1257,1269,1273,1277,1278,1289,1305,1344,1395,1403,1423,1437,1444,1453,1475,1489,1492,1496,1517,1519,1543,1557,1594,1603,1647,1656,1669,1670,1685,1689,1695,1696,1723,1725,1746,1767,1775,1791,1792,1838,1886,1891,1917,1930,1992,2039,2040,2043,2054,2070,2110,2133,2136,2139,2162,2165,2175,2180,2181,2217,2220,2226,2247,2282,2303,2316,2340,2348,2421,2446,2452,2453,2455,2474,2476,2481,2484,2534,2564,2573,2579,2592,2596,2598,2618,2624,2677,2683,2703,2709,2715,2739,2809,2825,2845,2848,2858,2871,2903,2919,2939,2945,2952,2959,2963,2997,3022,3023,3026,3069,3080,3121,3157,3164,3168,3186,3193,3205,3211,3232,3253,3262,3334,3375,3415,3416,3430,3446,3451,3467,3479,3490,3507,3531,3532,3591,3596,3607,3629,3648,3657,3670,3679,3683,3696,3701,3717,3725,3792,3802,3803,3821,3860,3915,3930,3931,3938,3971,3982,3995,4016,4017,4031,4034,4063,4103,4112,4165,4177,4208,4263,4288,4289,4295,4302,4303,4304,4330,4341,4382,4412,4454,4509,4519,4541,4544,4554,4579,4613,4633,4649,4651,4653,4678,4680,4685,4711,4745,4773,4795,4842,4918,4991,4995,4998,5001,5003,5021,5023,5068,5080,5089,5099,5109,5121,5126,5128,5149,5209,5229,5243,5253,5294,5382,5400,5454,5457,5461,5466,5471,5510,5522,5556,5561,5572,5584,5589,5600,5615,5621,5707,5730,5768,5816,5857,5883,5884,5921,5935,5940,5944,5949,5993,6017,6032,6035,6045,6057,6070,6102,6111,6136,6192,6198,6207,6236,6262,6295,6318,6334,6335,6341,6450,6465,6508,6521,6528,6552,6554,6574,6644,6656,6661,6669,6721,6733,6735,6748,6750,6759,6768,6770,6781,6792,6795,6810,6822,6826,6882,6908,6914,6938,6940,6946,6958,6988,6999,7015,7017,7023,7087,7088,7149,7159,7164,7176,7183,7208,7215,7218,7239,7287,7328,7340,7342,7352,7358,7414,7429,7445,7452,7469,7477,7497,7503,7576,7645,7649,7651,7658,7662,7677,7697,7699,7719,7751,7756,7760,7770,7777,7798,7833,7874,7895,7908,7954,7964,7973,8019,8030,8077,8078,8091,8112,8115,8127,8133,8157,8183,8202,8208,8266,8311,8320,8342,8395,8456,8480,8499,8554,8574,8596,8614,8637,8653,8667,8668,8709,8715,8736,8799,8810,8824,8826,8838,8844,8871,8881,8884,8903,8918,8921,8935,8955,8980,9006,9032,9036,9042,9051,9092,9200,9204,9223,9245,9251,9317,9333,9346,9363,9378,9383,9390,9404,9422,9426,9445,9517,9522,9534,9547,9617,9618,9704,9713,9740,9751,9756,9781,9782,9796,9803,9865,9909,9911,9913,9922,9939,9943,9944,9953,9993,10079,10096,10101,10128,10138,10180,10199,10240,10246,10252,10260,10282,10303,10309,10336,10354,10376,10386,10424,10427,10432,10458,10491,10505,10506,10518,10521,10531,10534,10542,10587,10621,10624,10650,10652,10676,10737,10740,10768,10775,10795,10804,10841,10849,10860,10865,10908,10963,10977,11009,11014,11042,11044,11159,11176,11181,11212,11243,11348,11352,11356,11394,11412,11416,11427,11453,11492,11524,11549,11551,11578,11593,11600,11618,11622,11648,11655,11669,11677,11679,11686,11692,11729,11738,11790,11820,11850,11865,11878,11888,11894,11912,11932,12020,12033,12037,12063,12065,12098,12101,12107,12151,12167,12230,12246,12297,12301,12308,12325,12364,12389,12396,12439,12440,12472,12474,12501,12502,12540,12575,12603,12608,12629,12645,12646,12684,12699,12746,12752,12800,12841,12869,12891,12931,12954,12973,13005,13084,13086,13087,13092,13105,13110,13123,13150,13209,13210,13218,13230,13232,13240,13244,13266,13320,13324,13356,13363,13383,13395,13403,13468,13480,13493,13531,13533,13534,13538,13565,13622,13662,13668,13676,13696,13724,13754,13760,13792,13854,13865,13872,13895,13920,13935,13943,13986,13995,14072,14081,14130,14132,14162,14167,14213,14215,14296,14372,14402,14428,14430,14458,14461,14465,14484,14507,14518,14549,14564,14572,14588,14633,14720,14727,14736,14750,14779,14786,14796,14831,14851,14857,14895,14914,14932,14936,14988,15001,15004,15022,15058,15077,15085,15092,15118,15141,15172,15173,15193,15213,15218,15221,15229,15231,15273,15286,15290,15298,15313,15327,15328,15329,15332,15345,15385,15393,15448,15490,15519,15540,15561,15565,15586,15595,15596,15599,15624,15638,15685,15698,15716,15739,15740,15831,15838,15846,15848,15860,15868,15886,15895,15896,15912,15915,15923,15944,15945,15960,15961,15963,15968,15979,16057,16087,16091,16113,16134,16152,16162,16182,16190,16205,16219,16240,16262,16265,16292,16305,16325,16393,16396,16447,16460,16482,16508,16517,16537,16566,16579,16584,16644,16682,16705,16715,16719,16747,16783,16823,16839,16845,16860,16865,16866,16867,16881,16917,16982,17014,17037,17104,17121,17122,17133,17161,17218,17234,17243,17252,17255,17275,17292,17315,17377,17402],"62":[1,3,12,24,35,47,52,74,77,97,121,157,237,254,255,287,301,332,350,351,354,357,369,375,398,418,422,425,437,439,457,483,508,543,548,565,600,604,635,636,707,715,730,779,794,822,852,865,883,889,902,923,926,933,961,981,998,999,1026,1049,1106,1116,1136,1150,1161,1178,1234,1249,1252,1265,1275,1276,1294,1306,1329,1348,1372,1400,1437,1439,1449,1452,1463,1478,1522,1561,1608,1623,1650,1652,1660,1663,1690,1776,1794,1808,1812,1845,1846,1854,1866,1889,1903,1943,1948,1951,1964,1971,1980,2044,2052,2057,2080,2103,2128,2129,2132,2159,2255,2259,2331,2349,2395,2400,2402,2415,2485,2499,2560,2576,2593,2660,2690,2697,2702,2710,2718,2720,2756,2771,2840,2842,2854,2865,2903,2945,2953,2954,2975,2990,2994,3035,3094,3128,3135,3155,3172,3173,3197,3218,3235,3300,3302,3316,3350,3420,3432,3433,3459,3497,3508,3513,3521,3549,3657,3732,3744,3758,3769,3772,3799,3808,3814,3818,3894,3963,3965,3991,4001,4012,4014,4041,4055,4084,4105,4111,4132,4135,4217,4244,4271,4283,4287,4368,4377,4384,4390,4404,4435,4443,4444,4485,4509,4510,4535,4560,4587,4627,4631,4649,4664,4697,4706,4726,4727,4736,4755,4757,4787,4796,4803,4806,4808,4823,4841,4843,4869,4889,4923,4936,4953,5019,5022,5047,5053,5078,5081,5096,5183,5190,5203,5222,5225,5241,5274,5330,5344,5354,5355,5369,5415,5458,5465,5466,5482,5496,5508,5533,5536,5579,5598,5643,5690,5731,5753,5814,5857,5869,5876,5896,5909,5937,5946,5959,5971,5994,5999,6031,6064,6072,6100,6104,6131,6144,6152,6193,6213,6239,6259,6291,6293,6309,6312,6322,6361,6376,6378,6404,6480,6481,6494,6533,6543,6566,6605,6614,6672,6692,6757,6762,6792,6818,6867,6938,6939,6955,6969,7007,7015,7034,7041,7120,7255,7293,7297,7326,7346,7357,7398,7412,7426,7484,7512,7518,7528,7549,7651,7659,7666,7687,7693,7720,7734,7740,7749,7803,7819,7837,7846,7884,7901,7914,7933,7957,7962,7999,8001,8012,8030,8059,8107,8132,8169,8187,8197,8202,8239,8257,8271,8291,8309,8317,8333,8384,8385,8392,8403,8432,8447,8499,8502,8510,8541,8583,8591,8643,8663,8668,8674,8685,8687,8716,8727,8733,8744,8776,8796,8804,8808,8824,8828,8848,8872,8893,8916,8941,8958,8975,8985,8990,9002,9004,9014,9025,9094,9095,9120,9137,9142,9148,9157,9158,9171,9185,9189,9192,9221,9264,9302,9316,9325,9348,9355,9367,9378,9381,9407,9425,9431,9446,9451,9463,9470,9517,9576,9581,9608,9615,9631,9636,9683,9686,9754,9761,9778,9828,9932,9945,9975,10008,10011,10014,10049,10076,10122,10164,10187,10247,10290,10314,10326,10332,10335,10370,10393,10397,10409,10413,10428,10449,10475,10480,10491,10504,10578,10653,10676,10704,10706,10719,10736,10770,10795,10811,10820,10831,10894,10905,10922,10927,10936,10956,10973,10976,10993,11052,11065,11093,11112,11135,11147,11176,11186,11200,11227,11252,11259,11262,11296,11306,11348,11366,11373,11492,11514,11553,11575,11578,11657,11673,11795,11801,11803,11805,11807,11808,11835,11838,11841,11846,11855,11856,11858,11865,11869,11906,11915,11918,11943,11958,11984,12017,12023,12031,12055,12065,12112,12129,12139,12165,12166,12178,12211,12212,12219,12220,12250,12253,12256,12283,12290,12325,12349,12353,12362,12385,12415,12421,12422,12429,12430,12432,12484,12512,12522,12534,12538,12603,12614,12618,12628,12698,12750,12779,12784,12793,12794,12803,12814,12816,12820,12829,12835,12844,12847,12895,12899,12913,12920,12932,12952,12971,12990,12993,13017,13082,13104,13110,13117,13145,13152,13155,13236,13237,13243,13255,13279,13303,13336,13384,13410,13558,13590,13613,13639,13683,13692,13696,13732,13753,13754,13758,13774,13790,13801,13893,13974,13975,13999,14032,14051,14079,14143,14151,14192,14197,14211,14227,14256,14318,14342,14349,14362,14367,14369,14406,14435,14444,14450,14480,14487,14518,14538,14590,14645,14670,14673,14696,14699,14711,14727,14755,14787,14789,14794,14832,14859,14865,14873,14875,14882,14906,14933,14998,15041,15042,15047,15063,15115,15131,15136,15142,15158,15187,15231,15234,15298,15353,15368,15404,15441,15453,15464,15509,15540,15585,15589,15608,15616,15625,15674,15698,15702,15708,15752,15758,15777,15783,15786,15798,15887,15893,15944,15945,15964,15967,15970,16015,16022,16030,16031,16045,16056,16066,16067,16085,16088,16106,16150,16185,16222,16223,16239,16243,16254,16269,16273,16280,16283,16300,16306,16331,16362,16380,16382,16438,16499,16523,16530,16567,16570,16604,16617,16670,16673,16704,16718,16724,16731,16743,16765,16771,16782,16834,16837,16848,16860,16872,16900,16916,16925,16947,16949,16958,16965,16986,17030,17055,17106,17113,17114,17148,17185,17208,17230,17234,17236,17237,17246,17249,17328,17356],"63":[134,243,258,282,296,393,463,738,811,856,942,948,1081,1148,1158,1163,1365,1405,1498,1603,1752,1835,1998,2092,2110,2151,2170,2185,2267,2323,2397,2432,2586,2768,2961,2976,3076,3115,3287,3322,3381,3437,3619,3884,3894,3976,3986,4160,4359,4491,4663,4714,4736,4816,4897,5025,5085,5239,5270,5337,5370,5376,5436,5473,5633,5634,5647,5767,5841,5891,5934,5966,6084,6134,6203,6439,6493,6506,6659,6682,6732,6777,6801,7290,7333,7388,7466,7567,7674,7678,7748,7874,7916,7968,7969,8035,8134,8192,8227,8378,8424,8432,8579,8612,8639,8640,8669,8758,8803,9002,9006,9090,9091,9361,9421,9571,9645,9668,9886,9909,10036,10062,10206,10250,10320,10369,10481,10534,10584,10586,10692,10773,10783,10883,11035,11037,11064,11110,11131,11248,11256,11326,11384,11385,11402,11649,11807,11870,11906,12022,12213,12230,12236,12314,12335,12339,12387,12484,12527,12635,12637,12699,12743,12763,13009,13156,13192,13198,13207,13221,13407,13917,13918,13961,14035,14177,14248,14379,14587,14704,14705,14778,14882,14961,15002,15029,15054,15195,15287,15349,15473,15514,15540,15594,15733,15769,15820,15945,15984,16063,16105,16146,16149,16158,16163,16184,16225,16253,16328,16401,16433,16531,16533,16559,16633,16659,16665,16713,16880,17118,17144,17203,17205,17267,17278]}}

==> anc/reproduce/sets/twin_archetype_winner-takes-all.json <==
{"name":"random twin of winner takes all","kind":"archetype","group":"winner-takes-all","twin_of":"winner takes all","n_neurons":50155,"layers":{"0":[20,39,41,46,62,79,99,164,176,189,213,227,242,248,275,330,342,370,390,396,412,413,430,583,587,614,634,647,681,687,698,710,771,777,830,930,981,995,1022,1032,1094,1126,1222,1224,1255,1293,1311,1332,1336,1353,1380,1427,1473,1477,1496,1539,1550,1571,1682,1705,1758,1765,1767,1777,1778,1783,1785,1799,1834,1867,1945,1978,2037,2055,2086,2087,2145,2165,2236,2263,2277,2289,2305,2326,2330,2339,2361,2381,2394,2460,2467,2471,2593,2636,2638,2716,2720,2727,2736,2750,2782,2783,2786,2796,2810,2976,3109,3113,3132,3142,3152,3156,3181,3188,3210,3246,3249,3267,3282,3289,3304,3335,3344,3345,3374,3395,3402,3434,3449,3459,3460,3497,3502,3523,3565,3570,3611,3619,3749,3870,3877,3906,4034,4051,4060,4187,4249,4280,4329,4358,4360,4390,4394,4399,4433,4435,4460,4518,4563,4567,4588,4628,4635,4674,4677,4767,4768,4784,4823,4845,4874,4883,4886,4958,4962,4980,5012,5019,5020,5034,5053,5093,5102,5152,5167,5186,5189,5213,5219,5237,5262,5328,5344,5374,5380,5408,5428,5447,5449,5459,5474,5491,5494,5562,5601,5646,5652,5673,5681,5719,5737,5759,5764,5773,5783,5846,5876,5917,5944,6014,6096,6266,6275,6280,6288,6334,6427,6452,6466,6485,6502,6512,6570,6592,6618,6678,6750,6776,6803,6805,6849,6852,6867,6870,6887,7021,7044,7189,7208,7214,7220,7238,7267,7299,7310,7362,7393,7474,7511,7513,7563,7621,7660,7661,7703,7751,7767,7810,7841,7913,7931,7944,7969,7990,8097,8101,8161,8165,8182,8199,8213,8223,8261,8332,8338,8400,8408,8431,8466,8493,8566,8570,8599,8647,8673,8698,8700,8742,8778,8786,8810,8817,8825,8840,8909,8972,9070,9103,9137,9240,9269,9286,9305,9346,9355,9384,9433,9452,9524,9530,9542,9564,9638,9661,9688,9690,9694,9696,9727,9745,9757,9782,9833,9933,9972,9977,10180,10211,10215,10242,10266,10392,10402,10464,10519,10532,10536,10539,10591,10728,10755,10808,10827,10854,10947,10963,11012,11050,11131,11132,11168,11222,11271,11281,11302,11308,11310,11316,11339,11349,11357,11414,11419,11425,11440,11445,11453,11477,11549,11576,11615,11633,11706,11707,11750,11789,11791,11812,11861,11952,12044,12069,12172,12178,12209,12227,12253,12278,12367,12401,12408,12438,12446,12457,12460,12464,12476,12531,12597,12619,12715,12729,12740,12760,12772,12776,12783,12788,12889,12893,12897,12944,12973,12981,12989,13018,13022,13069,13088,13178,13218,13275,13317,13375,13404,13437,13441,13456,13468,13483,13534,13535,13588,13635,13643,13654,13704,13760,13761,13815,13817,13949,14038,14056,14108,14125,14151,14213,14271,14278,14309,14327,14336,14339,14362,14434,14481,14506,14508,14546,14549,14583,14644,14684,14799,14840,14879,14892,14954,15053,15076,15223,15225,15230,15233,15238,15258,15264,15292,15300,15308,15316,15356,15391,15407,15412,15497,15545,15549,15563,15575,15616,15686,15756,15791,15812,15876,15880,15888,15931,15969,15980,16019,16024,16040,16118,16154,16196,16200,16243,16304,16337,16351,16358,16361,16384,16478,16509,16551,16574,16578,16580,16671,16688,16699,16715,16777,16788,16845,16847,16855,16894,16953,16969,16976,17020,17148,17185,17202,17204,17212,17265,17268,17356,17395],"1":[14,56,133,187,209,217,247,264,286,298,300,310,328,330,349,390,403,410,432,447,458,473,482,507,512,517,527,544,582,587,589,640,645,647,731,753,755,756,771,781,795,833,835,851,853,861,871,876,912,936,937,943,967,978,997,1018,1083,1097,1117,1120,1121,1136,1149,1161,1179,1189,1196,1240,1253,1273,1276,1289,1315,1346,1363,1364,1365,1426,1432,1453,1457,1481,1485,1494,1512,1519,1551,1553,1611,1647,1709,1727,1772,1797,1803,1819,1838,1843,1847,1946,1969,1980,1995,2005,2008,2043,2054,2059,2063,2065,2082,2083,2106,2110,2114,2148,2186,2204,2227,2300,2317,2320,2326,2335,2343,2352,2359,2403,2491,2519,2530,2539,2555,2609,2612,2647,2659,2660,2667,2677,2692,2700,2705,2707,2764,2801,2814,2839,2849,2870,2874,2896,2903,2926,2945,2961,2966,3026,3055,3066,3069,3083,3094,3096,3107,3139,3147,3157,3223,3254,3284,3303,3306,3307,3323,3326,3383,3393,3405,3434,3457,3468,3485,3503,3561,3564,3572,3598,3601,3616,3642,3666,3672,3686,3700,3709,3713,3767,3819,3827,3913,3957,3971,3991,3993,4007,4016,4018,4053,4069,4070,4072,4103,4145,4146,4148,4194,4204,4208,4262,4283,4310,4324,4359,4374,4379,4392,4408,4441,4445,4469,4493,4536,4542,4551,4563,4569,4642,4695,4701,4712,4718,4782,4817,4820,4860,4863,4886,4903,4923,4932,4941,4971,4989,5015,5032,5035,5054,5083,5096,5115,5127,5129,5147,5151,5169,5197,5223,5227,5229,5248,5264,5265,5286,5291,5303,5336,5343,5351,5363,5376,5378,5381,5407,5415,5435,5514,5562,5591,5630,5643,5712,5718,5735,5737,5829,5841,5869,5874,5885,5909,5976,6008,6011,6019,6045,6059,6060,6109,6115,6134,6167,6172,6177,6206,6217,6249,6267,6286,6323,6343,6357,6421,6423,6444,6470,6485,6571,6593,6599,6615,6633,6662,6676,6691,6724,6725,6728,6729,6776,6780,6781,6793,6827,6853,6854,6877,6879,6881,6889,6893,6895,6909,6919,6936,6940,6957,6992,7019,7076,7081,7096,7103,7120,7161,7192,7251,7269,7286,7330,7344,7347,7356,7367,7380,7410,7443,7459,7474,7476,7479,7514,7571,7580,7590,7594,7608,7673,7708,7709,7767,7788,7817,7819,7826,7845,7850,7851,7915,7920,7939,7942,7947,7951,7982,8010,8028,8033,8072,8085,8091,8107,8122,8130,8143,8153,8194,8211,8225,8226,8227,8288,8298,8301,8310,8366,8384,8401,8445,8454,8465,8470,8485,8493,8496,8538,8552,8567,8576,8577,8585,8605,8645,8662,8663,8704,8748,8780,8845,8852,8854,8900,8910,8921,8923,8927,8962,9005,9018,9037,9068,9112,9130,9132,9136,9250,9314,9330,9350,9353,9378,9396,9421,9431,9432,9436,9505,9525,9535,9586,9620,9674,9747,9748,9752,9765,9766,9789,9790,9804,9830,9858,9861,9894,9928,9952,9978,9980,9987,10001,10011,10043,10050,10062,10063,10070,10102,10118,10123,10146,10157,10169,10219,10241,10245,10248,10265,10286,10300,10341,10363,10387,10436,10489,10494,10510,10514,10529,10544,10554,10588,10594,10605,10665,10718,10762,10764,10765,10787,10821,10835,10841,10849,10850,10853,10872,10910,10949,10999,11001,11019,11047,11051,11072,11093,11097,11118,11125,11147,11166,11194,11202,11245,11258,11280,11283,11323,11378,11384,11424,11429,11439,11466,11472,11481,11499,11514,11520,11525,11568,11595,11599,11660,11725,11785,11830,11884,11890,11895,11931,11935,11964,11971,11983,11989,12003,12009,12029,12035,12075,12083,12087,12141,12152,12161,12200,12246,12257,12284,12289,12296,12300,12323,12325,12340,12345,12351,12368,12379,12392,12397,12428,12474,12481,12500,12504,12532,12536,12537,12572,12577,12586,12594,12613,12621,12644,12648,12675,12715,12746,12753,12787,12810,12821,12873,12907,12918,12923,12950,12964,12988,13020,13030,13062,13070,13076,13080,13084,13088,13107,13115,13126,13158,13159,13160,13165,13220,13272,13310,13350,13363,13400,13412,13432,13478,13514,13539,13543,13588,13602,13615,13631,13664,13672,13679,13693,13698,13700,13712,13713,13741,13757,13784,13809,13811,13813,13828,13873,13880,13962,13978,14025,14032,14054,14057,14076,14077,14107,14131,14169,14181,14197,14205,14237,14238,14245,14257,14266,14287,14303,14328,14396,14456,14460,14508,14574,14667,14685,14715,14716,14734,14753,14796,14828,14839,14840,14893,14902,14904,14927,14943,14964,15003,15005,15021,15027,15085,15097,15111,15162,15165,15172,15176,15178,15202,15220,15230,15245,15271,15296,15309,15318,15322,15346,15347,15353,15362,15393,15459,15493,15498,15504,15521,15528,15537,15539,15567,15573,15599,15628,15674,15715,15736,15783,15787,15795,15796,15800,15833,15841,15861,15875,15954,16033,16049,16059,16073,16090,16107,16114,16119,16126,16128,16130,16132,16156,16161,16181,16182,16207,16280,16298,16302,16315,16356,16358,16383,16384,16409,16414,16445,16455,16461,16468,16473,16494,16514,16529,16532,16536,16577,16628,16651,16668,16685,16690,16693,16697,16704,16717,16733,16749,16811,16813,16825,16832,16835,16873,16874,16877,16879,16899,16954,16967,17016,17082,17112,17200,17208,17245,17246,17257,17265,17267,17288,17306,17309,17312,17332,17351,17356,17375,17386,17397,17402],"2":[13,61,150,232,242,263,273,279,290,292,343,473,519,545,554,565,586,590,613,649,691,697,752,785,794,868,872,876,915,934,946,983,1009,1080,1153,1234,1317,1329,1337,1339,1354,1368,1382,1399,1582,1605,1691,1775,1842,1977,2001,2018,2042,2099,2149,2157,2351,2370,2372,2451,2453,2464,2536,2571,2585,2594,2605,2620,2736,2781,2819,2878,2921,2978,2981,3005,3014,3088,3114,3120,3209,3231,3252,3273,3275,3353,3389,3443,3550,3556,3578,3608,3689,3827,3862,3906,3910,3916,3929,4002,4006,4039,4083,4093,4172,4175,4206,4344,4383,4391,4418,4432,4440,4447,4494,4529,4601,4624,4632,4654,4664,4755,4778,4828,4839,4845,4848,4871,4980,5029,5116,5166,5169,5192,5235,5240,5310,5339,5349,5388,5412,5420,5511,5534,5573,5602,5640,5679,5681,5689,5692,5711,5721,5742,5753,5767,5817,5819,5887,5943,5951,5961,5983,6028,6067,6069,6101,6150,6174,6194,6195,6213,6381,6413,6421,6442,6467,6476,6484,6555,6585,6587,6594,6692,6703,6798,6826,6875,6882,6935,6941,7011,7059,7080,7108,7200,7281,7319,7388,7413,7416,7472,7479,7480,7527,7537,7611,7631,7641,7652,7668,7701,7710,7779,7787,7793,7811,7842,7945,7961,7968,8088,8099,8127,8138,8192,8221,8237,8293,8333,8381,8403,8432,8461,8476,8477,8555,8643,8657,8675,8695,8703,8790,8807,8851,8885,8897,8907,8991,9083,9118,9135,9157,9174,9191,9206,9243,9283,9301,9314,9370,9434,9471,9472,9473,9700,9733,9803,9842,9852,9862,9883,9920,9944,10002,10015,10060,10106,10150,10160,10168,10193,10195,10217,10402,10472,10616,10640,10684,10710,10723,10748,10852,10900,10906,10976,10991,11015,11031,11036,11045,11048,11080,11093,11204,11207,11251,11290,11294,11309,11318,11407,11445,11448,11458,11465,11469,11535,11565,11576,11586,11622,11669,11678,11747,11750,11770,11776,11787,11833,11855,11861,11910,11930,11934,11949,11955,12039,12070,12082,12113,12124,12143,12169,12221,12285,12373,12386,12403,12446,12459,12492,12505,12530,12547,12612,12615,12666,12847,12886,12895,12929,12930,12978,12986,13054,13056,13073,13105,13115,13143,13172,13211,13276,13289,13303,13313,13355,13362,13371,13405,13515,13538,13632,13637,13643,13645,13664,13706,13853,13858,13859,13876,13912,13931,13974,14027,14032,14143,14189,14216,14303,14337,14511,14556,14562,14626,14631,14797,14877,14901,14930,14969,14978,15039,15050,15138,15139,15181,15191,15199,15216,15266,15289,15310,15338,15386,15451,15473,15485,15531,15582,15584,15637,15642,15683,15781,15832,15871,15877,15956,16122,16170,16203,16231,16241,16278,16286,16294,16406,16431,16452,16483,16497,16536,16585,16631,16639,16670,16685,16705,16730,16770,16790,16810,16812,16813,16824,16849,16852,16881,16902,16928,17009,17040,17045,17049,17050,17060,17110,17125,17159,17208,17244,17295,17322,17344,17357],"3":[2,9,13,58,99,109,148,196,198,214,217,258,285,292,337,349,356,393,437,441,491,496,527,534,537,538,556,559,561,562,605,613,624,636,640,686,687,693,724,727,746,799,811,816,823,873,922,928,935,936,947,988,1018,1033,1076,1211,1250,1259,1373,1449,1476,1531,1541,1560,1580,1592,1622,1630,1631,1650,1666,1740,1807,1825,1907,1911,1940,1942,2007,2027,2035,2051,2137,2218,2233,2252,2260,2261,2308,2329,2339,2345,2354,2368,2386,2401,2421,2425,2467,2480,2482,2578,2579,2605,2662,2708,2736,2738,2761,2794,2797,2838,3027,3037,3059,3078,3092,3100,3114,3161,3172,3225,3235,3265,3267,3290,3365,3370,3393,3394,3414,3415,3442,3457,3460,3466,3482,3509,3563,3590,3597,3626,3686,3692,3722,3761,3772,3773,3796,3851,3876,3924,3935,3940,3984,3995,4004,4029,4052,4054,4078,4083,4180,4182,4185,4225,4227,4228,4236,4269,4287,4311,4320,4329,4337,4359,4394,4397,4409,4416,4450,4465,4472,4473,4474,4490,4523,4550,4556,4563,4600,4610,4685,4692,4707,4740,4758,4765,4776,4779,4805,4812,4841,4871,4897,4920,4945,5024,5049,5052,5089,5147,5168,5172,5199,5222,5226,5279,5288,5301,5317,5328,5340,5363,5413,5515,5538,5560,5564,5685,5819,5847,5905,5925,5948,5955,5969,5993,6036,6091,6112,6131,6237,6239,6280,6281,6322,6355,6391,6424,6438,6521,6595,6609,6641,6688,6732,6735,6750,6761,6791,6795,6871,6879,6884,6894,6910,6918,6924,6941,6967,7046,7058,7072,7164,7224,7236,7240,7247,7296,7372,7407,7414,7503,7538,7541,7575,7625,7626,7639,7692,7703,7736,7847,7853,7861,7894,7921,7923,7964,7965,7969,7993,7999,8017,8111,8135,8141,8171,8181,8183,8196,8222,8236,8255,8316,8330,8349,8366,8398,8410,8439,8467,8468,8548,8556,8563,8578,8594,8629,8658,8667,8682,8689,8733,8814,8856,8871,8900,8906,8914,8924,8984,8986,8995,8996,9078,9102,9104,9159,9164,9177,9180,9190,9219,9250,9272,9287,9329,9355,9427,9429,9440,9453,9466,9495,9510,9522,9526,9555,9591,9636,9645,9651,9663,9710,9727,9750,9793,9801,9804,9811,9843,9847,9861,9874,9902,9906,9907,9962,10080,10081,10153,10160,10187,10192,10206,10267,10288,10322,10363,10400,10408,10432,10460,10465,10478,10499,10502,10519,10559,10578,10636,10638,10659,10715,10716,10751,10775,10785,10839,10862,10890,10893,10906,10923,10971,10998,11019,11027,11058,11100,11133,11155,11164,11190,11192,11212,11232,11267,11268,11298,11300,11313,11332,11333,11335,11357,11389,11395,11400,11432,11441,11493,11510,11548,11575,11590,11640,11660,11671,11677,11695,11700,11728,11735,11749,11761,11793,11863,11882,11885,11890,11956,12016,12018,12024,12081,12100,12105,12138,12144,12154,12182,12203,12211,12237,12250,12264,12267,12346,12362,12402,12425,12468,12473,12511,12526,12561,12582,12585,12622,12632,12664,12666,12741,12787,12799,12819,12838,12888,12937,12978,12984,13038,13060,13072,13073,13126,13180,13181,13207,13216,13226,13246,13261,13299,13310,13354,13388,13402,13424,13461,13470,13475,13512,13529,13545,13670,13688,13698,13738,13769,13777,13790,13835,13875,13877,13918,13928,13936,14000,14022,14136,14145,14226,14233,14250,14287,14296,14348,14354,14387,14415,14434,14435,14484,14512,14522,14529,14535,14579,14599,14635,14682,14704,14729,14737,14772,14802,14821,14857,14865,14933,14936,14959,14962,14985,14995,14999,15021,15031,15075,15077,15090,15112,15152,15195,15215,15248,15256,15277,15307,15337,15394,15436,15452,15471,15486,15547,15549,15559,15566,15635,15642,15695,15698,15739,15761,15772,15811,15878,15929,15970,15975,15989,16001,16013,16015,16113,16146,16195,16201,16242,16261,16263,16264,16289,16352,16450,16523,16525,16538,16563,16613,16658,16687,16710,16711,16722,16732,16848,16906,16914,16921,16924,16992,16993,17006,17037,17044,17045,17046,17077,17121,17129,17134,17153,17155,17164,17171,17181,17220,17264,17285,17299,17324,17330,17362,17377,17385],"4":[0,3,18,68,69,75,88,110,137,164,193,218,234,235,245,271,274,279,309,314,322,411,439,454,469,515,610,611,613,618,668,689,691,695,779,793,812,822,841,884,886,906,926,961,976,998,999,1013,1024,1063,1067,1111,1114,1115,1116,1125,1138,1168,1181,1204,1218,1263,1297,1299,1312,1324,1333,1376,1384,1411,1445,1453,1479,1500,1524,1543,1544,1564,1567,1595,1602,1635,1705,1781,1792,1807,1827,1845,1853,1864,1951,2012,2037,2078,2084,2198,2248,2280,2282,2314,2318,2326,2341,2369,2391,2418,2439,2456,2541,2545,2559,2565,2575,2596,2640,2663,2668,2676,2727,2732,2742,2778,2840,2847,2855,2858,2919,2932,2948,2956,2964,2971,2980,2985,2988,3005,3010,3031,3048,3070,3088,3149,3194,3231,3292,3323,3324,3367,3490,3507,3537,3561,3604,3619,3686,3707,3715,3730,3736,3746,3752,3852,3860,3874,3888,3914,3975,3982,3984,4001,4013,4046,4064,4074,4098,4107,4112,4139,4140,4143,4170,4217,4314,4341,4371,4380,4397,4406,4418,4438,4484,4492,4501,4504,4510,4514,4526,4529,4548,4602,4655,4667,4678,4683,4813,4825,4827,4830,4912,4973,4995,4996,5018,5027,5034,5043,5047,5058,5081,5102,5162,5172,5185,5225,5231,5234,5254,5257,5258,5295,5381,5425,5466,5489,5529,5552,5558,5606,5611,5612,5615,5644,5695,5726,5736,5742,5787,5790,5792,5882,5884,5930,5937,5949,5961,5972,5981,5999,6001,6025,6035,6073,6105,6115,6189,6191,6226,6276,6287,6312,6326,6342,6365,6366,6380,6400,6414,6438,6449,6488,6493,6507,6518,6545,6566,6640,6652,6661,6671,6690,6696,6712,6738,6776,6826,6845,6879,6933,6934,6938,6942,6954,7026,7120,7139,7199,7250,7260,7283,7303,7311,7317,7378,7380,7384,7403,7407,7412,7428,7429,7433,7435,7459,7460,7503,7530,7546,7560,7573,7641,7669,7779,7798,7826,7872,7880,7910,7948,7977,7987,7989,7998,8007,8026,8042,8075,8088,8103,8198,8212,8227,8240,8250,8261,8275,8278,8302,8305,8362,8428,8452,8461,8473,8476,8481,8543,8565,8569,8575,8610,8651,8672,8694,8716,8723,8730,8750,8761,8809,8862,8868,8907,8913,8917,8963,8965,8987,8999,9024,9025,9043,9048,9056,9067,9118,9123,9129,9160,9163,9164,9205,9209,9213,9248,9252,9293,9295,9310,9387,9389,9390,9400,9405,9434,9447,9475,9537,9551,9555,9629,9640,9653,9689,9705,9708,9739,9793,9937,9947,10081,10115,10138,10174,10189,10240,10268,10273,10285,10295,10304,10325,10350,10357,10377,10379,10381,10469,10487,10533,10540,10552,10554,10556,10576,10584,10675,10678,10694,10733,10759,10767,10783,10788,10855,10859,10864,10869,10873,10937,10946,11010,11093,11118,11120,11136,11137,11140,11144,11183,11190,11287,11297,11306,11359,11366,11376,11399,11405,11459,11486,11491,11504,11512,11566,11569,11592,11701,11707,11736,11752,11791,11806,11821,11824,11844,11914,11950,11956,11979,11981,11984,11993,12008,12050,12057,12082,12089,12106,12111,12112,12116,12144,12156,12167,12191,12222,12225,12236,12277,12299,12313,12321,12362,12363,12367,12390,12391,12394,12396,12398,12420,12439,12472,12479,12496,12498,12532,12569,12618,12619,12627,12656,12702,12706,12730,12731,12816,12825,12870,12872,12924,12942,12990,13048,13054,13073,13083,13131,13228,13301,13308,13309,13315,13341,13364,13454,13456,13503,13591,13611,13619,13677,13697,13739,13780,13785,13791,13909,13952,13972,13978,13979,13996,14050,14057,14062,14077,14082,14097,14100,14127,14147,14154,14155,14187,14215,14244,14312,14334,14344,14359,14360,14363,14370,14380,14385,14413,14438,14465,14551,14566,14596,14614,14638,14719,14720,14727,14744,14745,14746,14752,14844,14883,14907,14939,14952,14958,14959,14975,15003,15007,15047,15061,15094,15101,15103,15112,15150,15191,15241,15246,15262,15292,15301,15303,15310,15345,15376,15379,15441,15458,15459,15488,15510,15583,15589,15619,15640,15643,15651,15694,15713,15714,15749,15791,15833,15835,15892,15928,15930,15953,16004,16030,16098,16110,16117,16121,16130,16160,16174,16214,16257,16266,16308,16347,16373,16384,16399,16433,16439,16446,16448,16483,16502,16539,16573,16627,16636,16668,16674,16692,16701,16713,16714,16722,16734,16750,16753,16755,16762,16790,16794,16797,16850,16866,16870,16894,16921,16947,16958,16960,16963,16972,16973,16974,17033,17043,17048,17078,17079,17085,17097,17098,17117,17132,17142,17145,17158,17176,17231,17237,17271,17305,17330,17353,17372,17373],"5":[4,9,25,48,50,89,100,109,117,131,215,221,234,235,246,274,285,302,313,336,337,376,423,479,480,483,504,505,563,604,651,695,699,703,711,743,801,842,849,857,859,866,880,899,923,935,954,1041,1071,1088,1096,1188,1239,1265,1279,1291,1336,1366,1388,1416,1428,1446,1483,1521,1561,1567,1569,1576,1592,1641,1656,1659,1674,1798,1815,1854,1866,1867,1915,1916,1947,1960,1967,1979,2017,2029,2063,2119,2137,2161,2171,2238,2245,2274,2294,2297,2326,2350,2375,2381,2387,2413,2469,2472,2477,2522,2551,2570,2628,2629,2664,2683,2698,2701,2757,2774,2797,2811,2827,2846,2920,2926,2939,2968,2976,2982,3021,3050,3094,3120,3123,3136,3152,3163,3171,3193,3220,3240,3288,3328,3337,3357,3376,3389,3393,3397,3399,3420,3437,3451,3463,3471,3483,3511,3526,3605,3630,3638,3647,3648,3683,3690,3701,3740,3765,3791,3809,3821,3828,3829,3903,3919,3951,3969,4047,4053,4098,4100,4110,4114,4117,4144,4154,4168,4184,4185,4240,4251,4253,4258,4270,4274,4279,4282,4296,4315,4318,4361,4407,4432,4453,4533,4550,4571,4582,4594,4597,4611,4617,4621,4623,4624,4660,4675,4687,4690,4771,4787,4816,4850,4851,4955,4986,4994,5008,5065,5072,5077,5135,5183,5185,5218,5234,5284,5339,5375,5412,5416,5428,5475,5553,5586,5601,5603,5629,5635,5637,5638,5646,5674,5680,5696,5716,5737,5769,5781,5788,5792,5793,5803,5819,5839,5858,5875,5880,5899,5908,5934,6048,6079,6105,6110,6134,6169,6226,6236,6241,6260,6273,6276,6300,6354,6358,6362,6365,6405,6420,6436,6447,6517,6518,6522,6596,6597,6598,6630,6684,6703,6723,6771,6826,6862,6902,6945,6981,7011,7080,7104,7126,7140,7197,7217,7219,7220,7222,7233,7245,7254,7281,7314,7324,7328,7375,7386,7391,7401,7408,7421,7427,7451,7463,7506,7533,7537,7559,7585,7614,7630,7637,7677,7737,7750,7753,7788,7809,7822,7964,7997,7998,8001,8058,8059,8062,8117,8126,8133,8165,8178,8226,8309,8318,8319,8393,8404,8421,8449,8457,8467,8479,8569,8585,8650,8653,8675,8686,8689,8690,8691,8711,8783,8793,8919,8958,9039,9050,9055,9077,9096,9139,9151,9164,9167,9172,9197,9253,9277,9308,9313,9314,9328,9387,9389,9397,9452,9462,9471,9483,9505,9510,9523,9562,9587,9617,9632,9646,9663,9690,9691,9702,9744,9777,9779,9786,9810,9817,9837,9859,9875,9894,9900,9903,9910,9920,9947,9997,10002,10019,10034,10045,10059,10067,10070,10085,10089,10094,10135,10151,10155,10173,10217,10275,10278,10284,10289,10301,10304,10318,10339,10356,10410,10430,10442,10464,10470,10502,10503,10506,10524,10525,10538,10576,10587,10602,10614,10618,10672,10688,10691,10692,10721,10741,10754,10758,10762,10770,10780,10794,10900,10910,10912,10986,10989,11057,11093,11108,11117,11150,11181,11198,11231,11232,11243,11256,11305,11307,11331,11345,11355,11396,11454,11456,11457,11463,11484,11489,11509,11542,11574,11598,11641,11645,11676,11678,11694,11704,11719,11725,11748,11751,11814,11859,11864,11867,11869,11881,11893,11898,11918,11932,11942,11954,11984,11986,12002,12010,12024,12027,12033,12063,12069,12135,12178,12193,12205,12213,12250,12255,12291,12313,12346,12392,12415,12441,12487,12495,12499,12501,12546,12563,12570,12581,12695,12701,12715,12726,12732,12739,12749,12757,12760,12804,12834,12864,12913,12917,12933,12994,13028,13045,13095,13107,13112,13123,13162,13201,13245,13250,13257,13273,13287,13342,13345,13346,13373,13458,13466,13487,13506,13518,13566,13581,13588,13694,13695,13710,13733,13740,13741,13761,13776,13778,13840,13877,13882,13906,13910,13980,13982,14106,14117,14133,14159,14186,14198,14208,14210,14219,14222,14233,14300,14322,14337,14352,14354,14425,14439,14485,14488,14523,14551,14616,14630,14640,14648,14651,14704,14741,14763,14779,14795,14806,14807,14816,14832,14837,14847,14868,14875,14924,14988,15013,15025,15051,15081,15082,15168,15173,15188,15201,15202,15203,15204,15227,15231,15255,15280,15293,15297,15313,15331,15370,15384,15398,15416,15426,15442,15496,15526,15533,15551,15566,15578,15589,15615,15617,15643,15681,15793,15799,15817,15831,15856,15858,15863,15869,15875,15931,15943,15971,15977,16061,16064,16153,16154,16183,16224,16227,16233,16244,16259,16307,16329,16340,16381,16401,16415,16420,16517,16558,16566,16581,16603,16636,16642,16695,16735,16770,16771,16773,16797,16830,16877,16897,16933,16935,16948,16951,16998,17005,17036,17050,17076,17078,17108,17111,17114,17125,17143,17147,17152,17156,17160,17199,17200,17224,17237,17276,17280,17281,17324,17397,17406],"6":[7,106,120,121,128,163,210,255,282,317,318,342,343,392,406,463,500,529,569,573,688,713,727,763,825,873,912,946,955,972,982,1067,1070,1135,1136,1149,1150,1158,1166,1167,1221,1252,1298,1340,1363,1386,1406,1414,1446,1451,1476,1499,1511,1520,1599,1603,1610,1655,1706,1725,1810,1828,1829,1840,1854,1973,1989,2060,2069,2147,2149,2178,2227,2254,2258,2272,2307,2320,2355,2385,2392,2419,2470,2473,2481,2491,2502,2525,2541,2550,2553,2554,2567,2588,2630,2638,2656,2665,2680,2716,2723,2732,2760,2761,2765,2806,2832,2913,2969,3002,3027,3032,3034,3064,3103,3121,3146,3161,3208,3267,3299,3366,3373,3374,3376,3390,3427,3429,3445,3475,3514,3529,3571,3641,3679,3713,3752,3753,3769,3771,3783,3814,3848,3885,3915,3926,3933,3973,3980,4012,4042,4053,4123,4145,4177,4191,4200,4268,4274,4309,4310,4315,4371,4399,4413,4416,4425,4494,4529,4574,4577,4626,4646,4683,4717,4786,4809,4825,4827,4832,4845,4848,4849,4872,4891,4902,4962,4977,5025,5030,5046,5070,5097,5113,5136,5160,5227,5231,5256,5366,5380,5397,5427,5447,5467,5563,5590,5598,5619,5623,5649,5687,5727,5735,5746,5782,5790,5814,5847,5888,5898,5952,5972,6017,6034,6102,6126,6180,6194,6207,6208,6220,6233,6262,6317,6367,6369,6390,6406,6407,6525,6694,6735,6747,6782,6790,6818,6830,6844,6847,6889,6929,6936,6969,7013,7019,7028,7031,7072,7101,7126,7147,7193,7204,7259,7296,7326,7353,7367,7438,7482,7538,7555,7569,7616,7710,7723,7728,7787,7824,7834,7844,7851,7860,7949,7954,7956,8012,8022,8076,8083,8093,8133,8162,8175,8208,8237,8278,8291,8292,8296,8301,8305,8333,8345,8366,8400,8404,8415,8464,8503,8505,8507,8535,8553,8580,8605,8610,8638,8656,8711,8720,8734,8755,8778,8817,8828,8855,8876,8905,8915,8937,8969,9010,9040,9053,9082,9087,9093,9098,9147,9203,9238,9304,9305,9316,9368,9399,9433,9467,9514,9559,9561,9579,9619,9625,9685,9694,9774,9780,9783,9805,9921,9923,9931,9932,9950,9987,10021,10034,10046,10077,10112,10132,10172,10226,10231,10237,10280,10283,10284,10322,10375,10377,10409,10412,10446,10490,10540,10560,10596,10639,10650,10661,10685,10708,10710,10749,10751,10869,10921,11027,11029,11035,11154,11179,11201,11212,11235,11250,11304,11305,11329,11360,11378,11405,11426,11441,11443,11523,11534,11539,11549,11566,11575,11630,11667,11723,11736,11742,11749,11769,11770,11793,11882,11940,11957,11980,12005,12010,12011,12013,12057,12074,12083,12087,12180,12190,12193,12199,12267,12331,12355,12368,12370,12436,12477,12520,12527,12549,12561,12611,12613,12620,12645,12654,12685,12791,12873,12920,12939,12987,13019,13059,13073,13084,13120,13188,13191,13245,13347,13352,13360,13366,13397,13445,13458,13493,13498,13509,13546,13590,13594,13646,13648,13680,13713,13742,13757,13760,13904,13907,13941,13962,13971,14031,14072,14145,14147,14185,14196,14208,14236,14286,14302,14306,14346,14347,14421,14435,14438,14439,14442,14529,14571,14594,14607,14621,14622,14696,14732,14750,14787,14797,14841,14869,14902,14907,15014,15015,15049,15078,15082,15117,15160,15167,15219,15221,15236,15246,15257,15259,15328,15334,15370,15377,15419,15423,15432,15437,15456,15457,15503,15539,15544,15575,15585,15629,15633,15638,15662,15714,15720,15728,15774,15819,15856,15881,15906,15943,15958,15973,16003,16010,16123,16147,16165,16187,16200,16252,16280,16287,16315,16344,16357,16392,16394,16397,16437,16466,16475,16501,16503,16517,16575,16591,16612,16735,16748,16785,16794,16808,16860,16880,16906,16942,16976,16999,17008,17069,17081,17133,17137,17141,17159,17165,17170,17237,17251,17269,17278,17282,17289,17350,17352,17359],"7":[6,33,48,59,86,105,149,188,200,224,258,265,268,286,300,308,318,356,371,388,430,450,456,473,476,480,574,635,718,755,775,829,846,871,931,937,996,1034,1075,1120,1153,1161,1176,1180,1207,1216,1222,1228,1277,1282,1298,1369,1416,1442,1474,1485,1526,1535,1556,1595,1610,1675,1708,1844,1860,1872,1895,1933,1955,1957,1959,1998,2022,2137,2145,2156,2198,2237,2255,2320,2352,2363,2438,2468,2490,2549,2568,2628,2695,2697,2708,2750,2755,2777,2796,2838,2861,2887,2899,2938,2941,2953,2969,2993,3038,3104,3113,3132,3140,3166,3173,3178,3312,3333,3382,3408,3485,3492,3523,3549,3576,3640,3671,3724,3729,3736,3775,3820,3830,3840,3888,3918,3925,3948,3989,4020,4028,4044,4062,4153,4189,4197,4219,4232,4268,4388,4410,4456,4493,4494,4496,4568,4573,4579,4637,4680,4687,4723,4770,4772,4803,4889,4891,4893,4900,4910,4918,4934,4941,5003,5057,5084,5093,5112,5158,5260,5270,5290,5325,5372,5385,5392,5394,5407,5474,5506,5539,5577,5594,5612,5618,5689,5734,5736,5742,5747,5754,5783,5794,5846,5862,5912,5953,6013,6017,6028,6038,6055,6062,6069,6082,6147,6155,6162,6167,6182,6204,6283,6317,6327,6344,6403,6453,6459,6500,6520,6540,6552,6554,6561,6600,6620,6626,6689,6699,6722,6761,6771,6772,6774,6796,6852,6862,6908,6937,6954,6958,7005,7009,7012,7015,7024,7073,7075,7129,7148,7151,7153,7181,7201,7212,7214,7217,7247,7268,7274,7311,7321,7349,7354,7380,7391,7448,7466,7498,7564,7565,7611,7618,7659,7710,7718,7738,7779,7825,7833,7879,7886,7894,7933,7939,7950,7957,7962,7998,8003,8025,8085,8120,8134,8135,8216,8237,8280,8286,8299,8337,8420,8452,8457,8506,8525,8532,8566,8611,8616,8619,8639,8665,8691,8725,8738,8776,8814,8850,8859,8877,8881,8891,8934,8962,8978,8982,9005,9044,9075,9190,9193,9199,9205,9213,9247,9254,9259,9272,9274,9346,9353,9386,9426,9444,9447,9518,9523,9575,9611,9631,9724,9762,9768,9770,9786,9810,9819,9839,9846,9874,9883,9899,9904,10003,10007,10027,10125,10187,10197,10228,10252,10268,10308,10340,10469,10511,10597,10648,10692,10695,10701,10709,10749,10766,10779,10825,10830,10836,10854,10873,10884,10886,10887,10901,10913,10918,10925,10951,10959,11037,11060,11138,11172,11181,11201,11206,11253,11298,11318,11325,11329,11350,11397,11415,11444,11446,11487,11489,11509,11515,11532,11562,11580,11596,11638,11650,11671,11705,11710,11727,11744,11761,11830,11863,11876,11887,11934,11963,12000,12003,12021,12034,12053,12058,12078,12107,12140,12196,12222,12263,12269,12271,12312,12330,12351,12372,12377,12382,12420,12424,12429,12460,12514,12516,12526,12535,12557,12575,12578,12582,12608,12652,12654,12655,12670,12696,12704,12711,12717,12738,12746,12762,12773,12814,12816,12852,12875,12926,12935,12986,13004,13007,13037,13099,13101,13124,13148,13170,13185,13189,13208,13217,13227,13316,13320,13329,13334,13340,13363,13389,13395,13435,13465,13482,13487,13494,13564,13565,13580,13598,13632,13654,13668,13671,13742,13787,13823,13826,13845,13867,13946,13959,14013,14015,14061,14065,14127,14136,14150,14179,14212,14225,14320,14326,14381,14383,14450,14543,14593,14602,14605,14636,14648,14699,14704,14722,14725,14735,14736,14748,14969,14973,15010,15017,15054,15060,15090,15117,15120,15179,15211,15220,15230,15276,15304,15381,15384,15401,15406,15466,15469,15472,15503,15605,15606,15641,15672,15684,15714,15752,15786,15815,15846,15876,15890,15904,15947,15949,15976,15998,16029,16034,16203,16224,16252,16274,16300,16333,16346,16363,16394,16400,16407,16444,16448,16469,16488,16502,16511,16541,16573,16585,16621,16716,16750,16770,16813,16822,16848,16869,16870,16896,16902,16935,16938,16992,16999,17000,17024,17101,17146,17147,17148,17163,17176,17216,17217,17229,17233,17261,17269,17295,17299,17345,17399],"8":[31,35,59,85,118,127,152,187,192,220,244,272,283,294,327,348,349,365,387,429,457,471,478,488,529,565,584,604,611,615,642,646,653,678,721,725,728,742,754,777,792,797,798,914,928,1031,1067,1090,1096,1114,1115,1128,1142,1158,1172,1176,1235,1314,1315,1330,1346,1375,1377,1389,1393,1406,1430,1446,1495,1519,1537,1589,1615,1638,1660,1680,1688,1758,1865,1877,2020,2128,2131,2133,2175,2199,2205,2207,2215,2274,2293,2376,2378,2435,2557,2561,2601,2636,2729,2746,2783,2792,2823,2827,2831,2860,2872,2902,2920,3040,3050,3054,3077,3086,3093,3116,3140,3176,3209,3246,3268,3270,3326,3477,3478,3506,3539,3545,3577,3601,3615,3619,3633,3647,3720,3725,3730,3833,3882,3911,3913,3923,3947,3968,3981,3985,4061,4104,4132,4146,4166,4172,4179,4180,4207,4217,4233,4266,4352,4386,4411,4413,4504,4561,4638,4649,4666,4752,4763,4793,4811,4831,4852,4872,4881,4954,5025,5046,5102,5111,5127,5158,5198,5203,5216,5231,5284,5315,5330,5346,5365,5421,5454,5461,5488,5599,5607,5644,5715,5740,5747,5832,5837,5852,5856,5871,5894,5900,5942,5956,6028,6030,6092,6170,6290,6301,6308,6329,6333,6353,6354,6373,6440,6445,6542,6549,6552,6554,6556,6573,6597,6636,6665,6731,6735,6785,6794,6835,6849,6852,6863,6914,6932,6949,6984,6988,7047,7088,7140,7181,7192,7247,7255,7273,7296,7317,7339,7374,7395,7426,7443,7464,7473,7637,7656,7666,7720,7777,7794,7804,7825,7826,7855,7864,7898,7915,7920,7929,7950,7961,7977,8001,8010,8021,8038,8086,8105,8207,8263,8279,8315,8338,8364,8371,8390,8463,8491,8532,8558,8602,8620,8633,8665,8681,8688,8700,8715,8791,8792,8832,8868,8892,8927,8982,8988,9031,9045,9110,9113,9120,9152,9167,9214,9219,9232,9258,9273,9281,9303,9309,9319,9350,9396,9434,9456,9527,9530,9564,9591,9657,9691,9716,9764,9780,9846,9889,9893,9974,10000,10005,10097,10153,10161,10162,10263,10306,10370,10387,10417,10479,10491,10492,10519,10539,10617,10623,10630,10644,10656,10683,10687,10768,10784,10790,10794,10843,10865,10886,10909,10975,11035,11051,11076,11088,11099,11122,11142,11163,11225,11267,11268,11273,11302,11314,11375,11402,11417,11434,11443,11498,11505,11531,11535,11686,11690,11720,11722,11770,11782,11802,11838,11853,11885,11887,11935,11940,11941,11973,11982,11996,12024,12060,12063,12103,12117,12130,12168,12206,12246,12254,12274,12333,12357,12424,12443,12476,12559,12571,12610,12619,12621,12678,12706,12712,12727,12745,12763,12780,12789,12805,12810,12828,12829,12830,12841,12867,12891,12910,12930,12952,12962,12975,13083,13119,13128,13138,13142,13149,13159,13160,13185,13217,13233,13234,13245,13275,13306,13311,13312,13319,13330,13412,13425,13426,13431,13436,13437,13445,13449,13452,13472,13508,13511,13520,13521,13595,13609,13626,13678,13682,13737,13772,13811,13842,13857,13893,13905,13910,13921,13930,13960,14003,14051,14089,14151,14167,14183,14196,14224,14271,14315,14400,14446,14504,14522,14639,14642,14656,14685,14687,14699,14716,14717,14725,14740,14755,14759,14767,14795,14867,14935,14970,14972,15010,15012,15028,15075,15088,15185,15196,15203,15236,15309,15312,15313,15327,15367,15404,15428,15456,15474,15479,15480,15481,15484,15492,15522,15552,15556,15566,15589,15668,15710,15733,15758,15761,15781,15801,15818,15825,15833,15871,15904,15908,15910,15940,15964,15983,15986,16006,16010,16020,16101,16147,16174,16225,16242,16276,16278,16299,16317,16368,16376,16383,16393,16423,16442,16444,16487,16488,16519,16540,16569,16573,16596,16627,16630,16633,16692,16708,16752,16805,16806,16809,16825,16843,16856,16863,16883,16886,16947,17037,17038,17191,17231,17235,17266,17283,17285,17335,17348,17399],"9":[0,2,62,67,88,117,136,149,171,216,227,246,258,275,277,283,292,300,315,329,335,347,364,367,446,467,493,502,535,558,580,582,612,625,657,691,706,707,714,734,791,835,868,875,925,942,945,1046,1133,1160,1235,1332,1418,1428,1446,1472,1477,1478,1482,1569,1598,1610,1615,1648,1669,1689,1774,1840,1859,1900,1914,1921,1945,1982,1983,1991,2023,2115,2121,2123,2175,2196,2239,2248,2285,2292,2326,2337,2351,2372,2373,2374,2381,2453,2463,2484,2541,2565,2571,2590,2607,2611,2615,2654,2754,2757,2763,2788,2825,2890,2949,2978,2995,3035,3054,3060,3080,3083,3117,3141,3147,3150,3155,3173,3240,3244,3262,3268,3283,3303,3339,3355,3477,3524,3527,3535,3596,3619,3646,3651,3713,3726,3763,3794,3801,3815,3837,3859,3869,3898,3906,3948,3949,3976,3985,4111,4151,4258,4281,4283,4302,4368,4394,4414,4438,4440,4479,4510,4519,4538,4583,4628,4632,4646,4660,4742,4746,4756,4801,4969,4979,4989,4990,4996,5001,5097,5113,5120,5125,5174,5181,5210,5215,5229,5255,5259,5282,5326,5336,5345,5356,5366,5387,5393,5405,5442,5455,5464,5518,5544,5571,5603,5649,5657,5713,5722,5758,5831,5842,5858,5925,6027,6029,6037,6044,6141,6150,6167,6197,6219,6237,6250,6265,6316,6330,6340,6348,6389,6391,6416,6449,6450,6504,6530,6538,6579,6583,6594,6600,6614,6679,6689,6713,6756,6785,6789,6806,6882,6902,6945,6950,7013,7014,7023,7050,7059,7065,7088,7090,7181,7192,7220,7257,7305,7308,7329,7333,7346,7348,7360,7363,7462,7473,7486,7540,7578,7628,7644,7673,7679,7753,7764,7777,7786,7848,7905,7946,7951,7969,7983,8058,8126,8142,8182,8185,8235,8425,8438,8487,8597,8706,8729,8766,8773,8776,8779,8816,8820,8830,8917,8941,9006,9063,9070,9130,9156,9178,9203,9211,9280,9331,9360,9375,9379,9466,9468,9479,9525,9529,9545,9596,9631,9654,9660,9664,9687,9710,9714,9781,9807,9809,9842,9844,9856,9885,9932,10021,10028,10101,10150,10179,10202,10229,10238,10246,10366,10371,10389,10398,10405,10421,10428,10447,10456,10462,10471,10538,10556,10560,10566,10571,10574,10578,10592,10602,10620,10651,10704,10732,10764,10809,10839,10864,10872,10874,10909,10931,10988,10993,10996,11046,11148,11183,11204,11210,11213,11225,11231,11238,11250,11288,11308,11309,11344,11379,11393,11475,11524,11544,11553,11569,11598,11609,11622,11634,11645,11651,11656,11698,11706,11772,11773,11798,11799,11809,11854,11876,11912,11923,11957,12012,12016,12054,12095,12128,12148,12167,12173,12187,12214,12227,12234,12238,12241,12245,12267,12294,12322,12365,12393,12401,12424,12501,12502,12525,12527,12604,12623,12627,12628,12680,12691,12756,12765,12778,12785,12819,12839,12859,12898,12917,12926,12938,12951,12969,12985,13019,13033,13058,13060,13086,13115,13123,13162,13212,13215,13219,13279,13353,13400,13407,13419,13437,13468,13476,13482,13518,13540,13546,13593,13603,13611,13616,13627,13671,13714,13739,13752,13779,13792,13801,13822,13844,13849,13852,13931,13938,13960,13986,14027,14046,14049,14050,14068,14069,14112,14142,14238,14244,14261,14269,14276,14289,14331,14359,14360,14394,14411,14445,14521,14527,14554,14584,14602,14627,14663,14685,14712,14728,14734,14748,14755,14787,14797,14799,14808,14812,14842,14860,14861,14870,14882,14886,14887,14895,14907,14949,14950,14970,15008,15016,15033,15038,15069,15083,15084,15097,15133,15178,15249,15270,15272,15277,15296,15307,15308,15309,15341,15351,15442,15460,15467,15497,15500,15517,15547,15552,15554,15580,15599,15608,15618,15641,15684,15694,15702,15724,15736,15761,15768,15789,15851,15887,15911,15948,15949,15969,15998,16030,16035,16043,16060,16103,16146,16213,16279,16286,16309,16424,16438,16453,16484,16509,16513,16555,16579,16601,16619,16621,16624,16637,16668,16688,16752,16878,16888,16910,16953,17007,17024,17087,17113,17117,17123,17125,17132,17142,17173,17177,17192,17213,17263,17304,17362,17386],"10":[20,50,52,87,91,160,190,198,241,242,263,276,287,297,320,361,373,393,398,419,442,446,450,471,504,519,529,531,562,577,598,647,666,682,700,701,735,757,806,813,842,882,886,890,929,942,964,982,984,1053,1054,1073,1093,1100,1108,1125,1161,1170,1176,1197,1198,1255,1278,1292,1294,1300,1302,1304,1310,1344,1345,1352,1393,1477,1566,1578,1606,1610,1643,1668,1682,1684,1705,1734,1750,1753,1765,1766,1769,1771,1783,1795,1799,1800,1858,1881,1885,1886,1907,1959,2017,2057,2063,2086,2089,2157,2211,2222,2246,2262,2278,2337,2368,2382,2407,2429,2454,2455,2474,2489,2498,2540,2541,2554,2586,2641,2662,2667,2704,2725,2749,2752,2780,2798,2802,2836,2872,2874,2907,2947,2971,2974,2981,2982,3042,3072,3182,3235,3246,3283,3311,3337,3350,3366,3401,3454,3519,3531,3533,3565,3603,3656,3664,3671,3681,3685,3719,3795,3803,3805,3842,3909,3916,3938,3942,3949,3974,3986,4006,4020,4051,4090,4169,4176,4183,4188,4241,4318,4320,4330,4364,4370,4432,4443,4473,4485,4505,4526,4543,4550,4587,4593,4604,4623,4632,4661,4671,4692,4716,4760,4796,4834,4836,4849,4852,4865,4952,4969,5080,5121,5182,5191,5211,5219,5245,5293,5322,5324,5328,5330,5389,5409,5418,5452,5457,5466,5484,5502,5505,5520,5523,5533,5561,5568,5589,5617,5655,5662,5667,5694,5740,5755,5757,5764,5771,5775,5803,5825,5832,5867,5884,5889,5899,5974,5982,5983,6017,6021,6028,6068,6072,6074,6117,6120,6211,6215,6225,6245,6247,6317,6350,6353,6423,6451,6469,6491,6540,6564,6571,6623,6641,6642,6670,6692,6697,6719,6726,6746,6768,6808,6899,6928,6940,7089,7099,7112,7160,7185,7216,7244,7248,7271,7296,7338,7392,7436,7464,7512,7531,7609,7670,7676,7691,7711,7749,7787,7828,7829,7881,7896,7906,8001,8024,8059,8091,8121,8143,8182,8216,8259,8275,8281,8318,8404,8431,8447,8454,8468,8477,8484,8536,8558,8559,8573,8620,8676,8683,8708,8729,8772,8780,8785,8793,8819,8820,8828,8846,8850,8882,8907,8995,9056,9095,9113,9138,9154,9169,9174,9231,9244,9269,9279,9281,9311,9328,9347,9359,9413,9424,9469,9477,9487,9507,9561,9608,9630,9636,9653,9692,9714,9739,9765,9849,9857,9907,9909,9957,9963,10002,10003,10053,10177,10224,10256,10273,10312,10343,10348,10359,10370,10419,10438,10456,10468,10469,10476,10489,10516,10538,10562,10563,10576,10584,10606,10614,10688,10689,10690,10773,10814,10830,10859,10861,10946,10959,10991,10995,11038,11044,11045,11064,11082,11091,11116,11132,11134,11143,11163,11227,11236,11237,11241,11260,11264,11279,11281,11285,11327,11339,11398,11405,11412,11425,11525,11556,11568,11571,11574,11627,11651,11653,11672,11687,11711,11764,11796,11814,11857,11908,12059,12079,12088,12093,12094,12097,12104,12112,12121,12122,12125,12161,12205,12248,12277,12280,12298,12317,12318,12324,12329,12340,12362,12380,12387,12427,12439,12468,12481,12567,12569,12601,12649,12713,12741,12748,12768,12839,12852,12873,12935,12951,12994,13003,13031,13048,13066,13068,13092,13093,13094,13118,13155,13186,13232,13233,13238,13297,13315,13380,13405,13417,13456,13463,13495,13507,13513,13546,13555,13569,13579,13597,13606,13635,13647,13662,13723,13732,13849,13935,13945,13955,13970,13976,14034,14055,14057,14134,14156,14174,14182,14255,14259,14273,14317,14321,14358,14366,14387,14392,14393,14436,14459,14471,14480,14487,14541,14555,14566,14574,14617,14669,14691,14756,14769,14806,14820,14878,14881,14884,14894,14927,14938,14945,14964,14966,14968,14989,15012,15093,15096,15113,15140,15141,15167,15171,15202,15239,15250,15252,15260,15275,15279,15294,15313,15357,15385,15399,15402,15423,15475,15492,15508,15574,15605,15616,15641,15642,15646,15659,15676,15682,15687,15722,15732,15756,15757,15799,15809,15846,15892,15918,15941,15990,16071,16085,16090,16092,16094,16113,16119,16138,16140,16154,16155,16199,16234,16250,16259,16270,16281,16357,16358,16399,16402,16411,16458,16515,16542,16604,16630,16671,16676,16677,16678,16686,16725,16748,16752,16782,16820,16834,16887,16935,16983,16989,16993,16996,17027,17036,17048,17049,17050,17051,17064,17084,17090,17151,17173,17184,17194,17228,17242,17257,17345,17354,17367,17371],"11":[25,32,67,110,140,146,149,199,206,218,223,233,313,351,365,376,411,423,462,507,561,574,583,613,619,647,666,673,678,680,686,695,731,757,761,788,810,811,814,841,916,933,961,976,1001,1005,1059,1098,1153,1162,1176,1193,1225,1242,1269,1274,1310,1331,1350,1439,1510,1531,1541,1542,1555,1587,1651,1655,1665,1680,1683,1713,1715,1735,1740,1742,1743,1753,1771,1822,1862,1871,1877,1976,1985,1987,1990,1995,2027,2029,2067,2088,2116,2132,2153,2155,2213,2223,2232,2291,2294,2302,2341,2345,2450,2491,2497,2501,2519,2523,2537,2570,2583,2598,2616,2630,2675,2679,2689,2712,2723,2801,2867,2869,2893,2903,2907,2927,2968,2982,3053,3057,3065,3066,3101,3114,3120,3131,3139,3206,3240,3245,3291,3295,3341,3343,3378,3402,3450,3486,3492,3535,3538,3543,3549,3550,3562,3579,3581,3609,3654,3655,3681,3697,3713,3727,3734,3753,3802,3825,3829,3845,3853,3854,3892,3909,3919,3966,3981,4005,4009,4027,4039,4065,4075,4108,4164,4202,4213,4242,4295,4324,4335,4358,4378,4405,4432,4444,4469,4498,4506,4565,4580,4620,4652,4658,4676,4683,4801,4805,4823,4828,4922,4925,5023,5027,5063,5094,5116,5190,5239,5243,5247,5288,5332,5351,5384,5385,5402,5413,5421,5423,5506,5535,5568,5631,5648,5676,5704,5709,5711,5716,5746,5779,5833,5882,5894,5907,5911,5955,6002,6025,6036,6067,6068,6070,6116,6124,6133,6151,6169,6208,6300,6324,6330,6345,6358,6367,6387,6423,6427,6467,6585,6588,6602,6628,6661,6719,6787,6803,6805,6807,6830,6834,6857,6868,6896,6908,6937,6979,6995,7000,7032,7040,7072,7077,7081,7083,7100,7182,7200,7210,7270,7278,7305,7308,7329,7342,7346,7374,7387,7410,7432,7468,7615,7668,7669,7673,7687,7711,7722,7751,7760,7761,7786,7797,7828,7856,7869,7942,7962,7987,8005,8032,8039,8050,8095,8101,8104,8162,8166,8169,8214,8303,8332,8374,8428,8450,8484,8495,8513,8525,8538,8543,8544,8562,8568,8580,8628,8665,8699,8719,8741,8817,8901,8939,8952,9027,9048,9061,9065,9103,9135,9136,9140,9160,9172,9197,9245,9308,9323,9329,9360,9371,9409,9414,9432,9486,9503,9540,9545,9552,9558,9585,9598,9695,9728,9731,9775,9837,9847,9929,9977,10094,10127,10134,10160,10193,10222,10287,10300,10358,10379,10394,10438,10461,10470,10555,10565,10584,10612,10613,10661,10663,10700,10734,10774,10838,10846,10892,10914,10920,10925,10930,10942,10943,10977,11008,11009,11028,11032,11040,11053,11086,11141,11151,11240,11248,11264,11278,11289,11323,11331,11341,11359,11371,11398,11407,11477,11507,11561,11641,11656,11668,11692,11701,11736,11750,11765,11779,11782,11789,11825,11882,11908,11946,11947,11958,11993,12003,12007,12030,12035,12049,12054,12057,12085,12100,12123,12139,12143,12147,12200,12203,12206,12234,12237,12264,12272,12288,12334,12341,12354,12380,12421,12437,12452,12469,12551,12582,12583,12604,12623,12652,12656,12657,12684,12691,12703,12706,12713,12739,12741,12749,12752,12757,12790,12904,12910,12935,12986,12995,13005,13013,13028,13029,13036,13039,13041,13043,13094,13107,13111,13165,13211,13217,13227,13234,13248,13263,13278,13330,13339,13362,13364,13367,13402,13431,13568,13570,13573,13586,13594,13625,13658,13740,13769,13799,13804,13809,13848,13879,13885,13903,13929,13943,13945,13953,13956,13969,13971,13980,14003,14017,14028,14030,14031,14069,14070,14080,14081,14116,14166,14167,14231,14243,14250,14340,14348,14350,14354,14373,14378,14402,14413,14416,14421,14427,14443,14499,14502,14518,14519,14550,14583,14619,14621,14643,14648,14658,14674,14714,14775,14786,14803,14845,14867,14875,14903,14919,14931,14956,14990,15016,15033,15145,15187,15227,15230,15238,15246,15321,15350,15358,15360,15366,15400,15405,15409,15412,15413,15431,15445,15448,15457,15459,15494,15564,15616,15683,15727,15742,15776,15788,15825,15854,15869,15877,15885,15926,15928,16018,16051,16057,16069,16078,16108,16196,16205,16235,16262,16321,16325,16335,16353,16355,16375,16381,16403,16483,16507,16511,16539,16557,16593,16602,16603,16612,16626,16665,16677,16708,16718,16773,16882,16892,16969,16980,17026,17042,17054,17057,17086,17089,17105,17133,17138,17156,17183,17185,17229,17263,17285,17313,17336,17347,17362,17366,17368],"12":[44,56,81,95,115,155,157,192,293,320,361,376,392,408,413,416,426,435,439,446,457,479,500,508,525,548,678,685,698,710,728,743,746,750,790,852,872,884,896,897,905,925,942,975,998,1006,1051,1052,1064,1105,1116,1140,1149,1175,1209,1219,1257,1261,1276,1292,1299,1342,1358,1367,1378,1395,1404,1449,1453,1460,1485,1506,1514,1556,1605,1636,1639,1647,1651,1675,1702,1708,1716,1727,1754,1758,1769,1778,1782,1790,1792,1843,1851,1930,1949,1990,2010,2017,2032,2082,2100,2102,2113,2116,2126,2155,2179,2206,2215,2244,2273,2281,2288,2312,2314,2338,2345,2376,2395,2441,2461,2463,2474,2538,2603,2607,2656,2679,2690,2693,2696,2732,2736,2765,2767,2784,2805,2844,2850,2857,2866,2873,2933,2941,2970,3016,3029,3039,3057,3067,3069,3106,3109,3115,3122,3173,3207,3218,3233,3260,3282,3286,3317,3362,3390,3494,3514,3578,3604,3619,3636,3655,3657,3671,3696,3705,3707,3715,3720,3739,3762,3770,3778,3840,3847,3855,3865,3873,3887,3897,3904,3922,3925,3965,3990,4025,4026,4028,4036,4039,4060,4076,4095,4104,4111,4123,4125,4132,4145,4160,4184,4196,4201,4225,4231,4253,4277,4307,4312,4374,4380,4414,4440,4446,4455,4459,4487,4541,4575,4606,4610,4644,4652,4658,4727,4742,4752,4764,4782,4787,4801,4820,4821,4841,4844,4845,4892,4897,4906,4927,4944,4969,4976,4984,4990,5002,5015,5065,5131,5139,5172,5204,5221,5223,5305,5311,5333,5336,5346,5363,5366,5435,5454,5470,5481,5490,5504,5507,5531,5532,5538,5608,5631,5636,5677,5678,5697,5705,5726,5750,5771,5791,5867,5879,5890,5912,5922,5923,5939,5942,5943,5974,5976,6018,6028,6045,6075,6085,6132,6133,6139,6148,6189,6197,6232,6234,6238,6241,6245,6254,6259,6261,6281,6283,6297,6302,6326,6335,6347,6349,6358,6375,6404,6420,6448,6457,6463,6486,6488,6492,6524,6540,6562,6570,6600,6607,6615,6632,6704,6707,6719,6724,6788,6808,6833,6844,6850,6874,6879,6885,6893,6919,6951,6959,6972,6982,7002,7007,7033,7063,7089,7090,7129,7154,7163,7207,7262,7269,7275,7288,7293,7309,7390,7392,7406,7409,7420,7437,7452,7464,7467,7473,7524,7547,7569,7581,7614,7643,7678,7691,7692,7719,7724,7766,7774,7775,7818,7838,7847,7855,7856,7871,7886,7900,7909,7911,7920,7921,7927,7954,7981,8000,8070,8090,8092,8108,8148,8150,8171,8179,8195,8220,8262,8298,8344,8348,8378,8393,8451,8463,8467,8479,8502,8510,8519,8557,8566,8597,8604,8629,8639,8675,8676,8679,8730,8739,8751,8782,8793,8822,8823,8832,8850,8860,8871,8882,8886,8888,8904,8968,8993,9040,9051,9084,9119,9121,9130,9150,9160,9166,9174,9212,9213,9254,9258,9263,9281,9298,9304,9311,9323,9326,9334,9339,9359,9370,9408,9443,9481,9489,9495,9512,9518,9556,9580,9625,9649,9654,9662,9700,9709,9714,9720,9725,9735,9749,9750,9815,9828,9843,9888,9966,9977,10006,10013,10031,10105,10144,10168,10184,10202,10211,10267,10280,10287,10304,10306,10315,10327,10344,10375,10398,10413,10431,10455,10483,10525,10546,10549,10608,10695,10700,10740,10757,10766,10798,10852,10853,10862,10905,10910,10920,10933,10968,10973,10976,10989,11032,11033,11040,11111,11116,11121,11129,11136,11138,11148,11158,11172,11191,11209,11219,11226,11265,11289,11297,11307,11380,11430,11435,11437,11469,11481,11483,11493,11520,11533,11613,11617,11633,11644,11649,11663,11682,11684,11700,11749,11764,11780,11794,11804,11815,11834,11851,11952,11989,11993,12001,12023,12042,12046,12060,12079,12090,12102,12138,12223,12231,12239,12248,12266,12267,12270,12298,12323,12326,12341,12396,12483,12486,12499,12514,12530,12544,12546,12588,12606,12634,12636,12648,12653,12665,12670,12691,12701,12712,12722,12733,12770,12773,12796,12806,12823,12832,12852,12857,12861,12888,12892,12907,12939,12946,12948,12949,12973,12985,12986,12997,13034,13061,13065,13073,13075,13095,13115,13119,13120,13122,13152,13159,13185,13200,13217,13236,13239,13274,13310,13319,13335,13336,13346,13352,13363,13367,13411,13435,13479,13503,13515,13598,13604,13607,13686,13777,13813,13825,13851,13896,13901,13909,13910,13933,13934,13952,13995,14005,14010,14022,14027,14061,14063,14095,14104,14105,14109,14164,14218,14230,14257,14263,14272,14308,14314,14316,14323,14342,14373,14411,14462,14486,14511,14532,14533,14560,14600,14629,14662,14667,14675,14687,14745,14762,14772,14781,14793,14809,14812,14816,14819,14833,14841,14846,14885,14891,14912,14918,14930,14936,14952,14969,15031,15043,15064,15092,15108,15127,15133,15162,15181,15184,15200,15206,15232,15243,15289,15326,15352,15390,15414,15423,15426,15453,15578,15580,15682,15698,15744,15768,15781,15815,15816,15827,15833,15878,15880,15902,15913,15925,15937,15970,15976,15995,16022,16032,16033,16089,16092,16101,16129,16162,16194,16215,16247,16259,16260,16324,16346,16352,16376,16383,16400,16421,16432,16438,16481,16494,16525,16526,16539,16580,16597,16606,16653,16656,16679,16698,16701,16711,16720,16738,16747,16779,16819,16834,16884,16907,16911,16927,16931,16932,16991,16994,17004,17008,17026,17053,17078,17145,17156,17161,17168,17253,17281,17286,17310,17317,17329,17334,17344,17351,17387,17395,17402],"13":[9,29,49,91,102,134,175,225,229,262,273,323,328,330,331,341,355,372,463,477,478,492,500,511,514,523,556,576,595,618,619,628,657,662,691,694,722,726,771,774,777,790,796,801,814,821,826,885,906,922,925,1008,1042,1043,1079,1091,1094,1097,1102,1129,1152,1180,1194,1205,1212,1221,1231,1265,1267,1283,1290,1296,1313,1321,1323,1347,1357,1378,1389,1405,1424,1426,1468,1470,1486,1489,1563,1595,1603,1612,1613,1640,1643,1653,1690,1700,1729,1793,1804,1827,1841,1853,1908,1977,1985,2005,2006,2010,2039,2073,2081,2083,2092,2098,2138,2144,2156,2178,2193,2203,2204,2234,2237,2263,2268,2282,2293,2312,2322,2328,2399,2415,2464,2472,2473,2511,2518,2534,2555,2567,2573,2649,2712,2716,2734,2737,2738,2749,2770,2776,2789,2791,2809,2849,2854,2893,2923,2933,2951,2956,2957,2971,2973,2992,3020,3049,3057,3069,3077,3078,3091,3102,3112,3114,3116,3171,3188,3201,3301,3313,3325,3326,3352,3397,3417,3427,3473,3529,3536,3579,3589,3600,3605,3630,3650,3651,3675,3687,3693,3695,3699,3700,3706,3729,3748,3749,3750,3764,3779,3791,3808,3837,3862,3884,3897,3898,3904,3918,3930,3934,3940,3950,3966,3982,3983,4002,4006,4015,4026,4034,4046,4060,4071,4072,4089,4093,4095,4119,4140,4149,4164,4179,4185,4192,4199,4223,4226,4228,4231,4262,4267,4280,4318,4319,4338,4346,4373,4374,4407,4483,4494,4504,4522,4540,4598,4665,4679,4682,4693,4711,4718,4730,4747,4762,4770,4774,4776,4779,4782,4794,4795,4806,4821,4825,4868,4870,4872,4916,4940,4957,5002,5012,5028,5088,5114,5200,5249,5256,5301,5330,5359,5387,5393,5394,5424,5433,5438,5441,5448,5449,5452,5483,5514,5548,5605,5606,5614,5619,5637,5640,5681,5691,5702,5724,5739,5744,5750,5755,5756,5769,5774,5790,5831,5905,5926,5930,5937,5992,5997,6015,6032,6054,6058,6060,6080,6091,6101,6102,6126,6128,6141,6157,6161,6177,6205,6234,6256,6272,6280,6281,6286,6314,6334,6342,6378,6381,6419,6438,6522,6637,6650,6668,6691,6706,6747,6750,6765,6772,6780,6786,6856,6860,6864,6883,6895,6913,6918,6965,6978,6981,6988,7050,7094,7101,7168,7177,7201,7222,7272,7273,7284,7297,7314,7367,7486,7509,7602,7605,7626,7631,7653,7668,7678,7692,7721,7736,7752,7763,7777,7795,7820,7860,7877,7880,7884,7888,7891,7892,7898,7906,7909,7914,7925,7960,7985,8012,8020,8043,8068,8099,8115,8138,8153,8172,8181,8214,8291,8362,8408,8409,8430,8462,8563,8576,8583,8598,8600,8601,8614,8638,8641,8645,8654,8666,8681,8690,8751,8761,8787,8859,8920,8925,8998,9005,9012,9013,9015,9016,9035,9040,9056,9066,9072,9096,9102,9103,9106,9121,9142,9200,9210,9241,9243,9274,9280,9326,9345,9368,9391,9435,9450,9456,9460,9464,9471,9544,9556,9558,9580,9583,9584,9593,9608,9628,9647,9655,9664,9687,9693,9699,9735,9759,9794,9823,9829,9844,9848,9864,9897,9919,9926,9934,9945,9986,10099,10130,10169,10176,10181,10219,10272,10275,10292,10320,10328,10414,10419,10440,10453,10463,10465,10468,10483,10492,10524,10526,10529,10530,10542,10562,10567,10593,10602,10634,10637,10644,10648,10656,10660,10676,10680,10703,10717,10744,10751,10752,10788,10803,10826,10836,10840,10856,10880,10898,10904,10911,10929,10936,10948,10956,10978,10986,11008,11035,11113,11140,11173,11215,11218,11227,11228,11245,11255,11323,11330,11336,11348,11357,11430,11431,11444,11453,11472,11481,11488,11501,11506,11522,11532,11544,11549,11553,11579,11618,11674,11693,11737,11756,11771,11775,11777,11789,11820,11877,11883,11890,11952,11992,11993,11994,12002,12007,12030,12050,12100,12117,12118,12143,12186,12188,12196,12212,12222,12232,12238,12288,12293,12304,12305,12341,12368,12372,12412,12415,12456,12475,12531,12562,12576,12595,12601,12609,12615,12653,12665,12689,12755,12776,12781,12788,12792,12816,12825,12830,12859,12887,12921,12954,12991,13018,13028,13035,13085,13088,13093,13141,13161,13174,13176,13189,13199,13201,13238,13252,13266,13270,13279,13292,13340,13355,13383,13397,13405,13410,13420,13427,13459,13477,13518,13532,13552,13557,13568,13573,13625,13657,13670,13714,13814,13821,13827,13840,13852,13877,13881,13922,13953,13960,13999,14017,14018,14026,14029,14046,14060,14113,14127,14152,14180,14201,14217,14223,14246,14268,14271,14286,14291,14309,14310,14331,14340,14360,14371,14373,14374,14379,14401,14442,14461,14471,14483,14500,14508,14514,14517,14518,14535,14541,14562,14577,14592,14601,14612,14625,14629,14632,14642,14649,14680,14682,14684,14687,14692,14709,14732,14742,14777,14782,14783,14822,14823,14825,14852,14858,14895,14904,14909,14911,14921,14965,14978,15012,15024,15061,15067,15094,15120,15128,15141,15158,15178,15209,15256,15282,15331,15352,15369,15372,15376,15390,15399,15420,15434,15435,15442,15458,15524,15534,15538,15574,15577,15612,15616,15643,15655,15703,15709,15740,15759,15760,15782,15794,15822,15825,15827,15835,15837,15839,15861,15869,15879,15902,15904,15929,15961,15968,15990,15995,16017,16031,16061,16072,16073,16079,16082,16084,16085,16135,16142,16183,16205,16213,16216,16232,16237,16238,16247,16251,16262,16266,16290,16308,16330,16347,16355,16374,16375,16389,16426,16439,16454,16473,16498,16529,16569,16595,16598,16601,16636,16652,16658,16682,16695,16711,16722,16793,16815,16833,16858,16860,16872,16892,16953,16973,16978,16981,17014,17026,17046,17057,17068,17073,17080,17103,17117,17129,17132,17159,17202,17205,17206,17230,17249,17266,17268,17359,17360,17369,17381],"14":[1,8,37,38,86,97,142,149,166,169,172,178,200,202,216,281,282,298,314,333,369,386,406,409,458,459,475,479,504,506,507,526,533,544,607,612,616,647,657,684,698,701,706,717,764,775,802,834,850,872,877,888,897,932,937,938,941,949,961,1006,1022,1045,1049,1063,1064,1067,1077,1094,1122,1128,1154,1157,1199,1241,1283,1290,1349,1353,1377,1395,1431,1442,1509,1534,1536,1539,1546,1552,1562,1568,1579,1603,1614,1615,1639,1684,1693,1696,1716,1739,1767,1783,1787,1792,1806,1813,1825,1836,1839,1841,1851,1872,1873,1890,1925,1931,1941,1964,1973,1976,1984,1988,2104,2114,2137,2142,2156,2160,2168,2175,2210,2250,2303,2329,2332,2351,2356,2363,2368,2381,2389,2448,2500,2515,2523,2599,2618,2629,2643,2652,2675,2676,2697,2714,2722,2731,2773,2792,2802,2810,2834,2854,2871,2875,2903,2945,2958,2990,3035,3074,3079,3085,3091,3099,3117,3144,3166,3175,3197,3206,3219,3231,3267,3286,3296,3299,3313,3325,3431,3437,3470,3474,3481,3487,3491,3501,3507,3514,3569,3595,3613,3652,3660,3690,3707,3720,3755,3762,3786,3818,3838,3851,3862,3872,3885,3900,3944,3965,3984,3986,4030,4069,4072,4085,4097,4101,4115,4174,4187,4195,4212,4223,4224,4233,4254,4271,4288,4308,4334,4362,4387,4390,4392,4394,4406,4411,4418,4445,4447,4479,4481,4516,4520,4524,4587,4592,4665,4666,4699,4734,4744,4756,4829,4880,4886,4897,4933,4940,4948,4972,4977,4978,5002,5003,5031,5071,5076,5082,5093,5099,5148,5155,5163,5170,5196,5202,5233,5249,5252,5264,5301,5305,5316,5319,5321,5325,5328,5349,5369,5379,5388,5420,5432,5438,5456,5465,5475,5483,5505,5507,5514,5524,5531,5543,5571,5592,5593,5596,5612,5617,5640,5650,5654,5668,5692,5714,5767,5805,5847,5850,5949,5972,5987,5996,6066,6078,6136,6147,6160,6173,6179,6184,6209,6210,6247,6259,6282,6289,6297,6301,6309,6321,6323,6334,6337,6352,6355,6358,6368,6380,6386,6396,6402,6438,6447,6547,6548,6551,6557,6573,6582,6643,6649,6686,6689,6701,6721,6735,6740,6760,6782,6784,6786,6790,6834,6855,6895,6901,6926,6927,6928,6948,6953,6964,6998,7047,7057,7067,7085,7087,7099,7184,7186,7206,7277,7283,7285,7300,7304,7325,7328,7332,7336,7395,7433,7435,7452,7453,7463,7470,7480,7490,7529,7544,7561,7567,7575,7596,7612,7650,7673,7693,7694,7703,7711,7731,7758,7768,7808,7827,7862,7880,7887,7892,7906,7957,7976,7982,8055,8066,8079,8140,8152,8154,8163,8177,8181,8190,8193,8204,8223,8234,8250,8273,8302,8318,8340,8361,8421,8433,8465,8478,8509,8515,8559,8575,8581,8599,8615,8617,8652,8697,8742,8759,8823,8824,8880,8907,8913,8981,8996,9022,9050,9062,9065,9099,9146,9153,9161,9177,9184,9189,9251,9286,9311,9338,9360,9375,9382,9392,9439,9444,9496,9517,9537,9550,9561,9562,9579,9649,9674,9685,9689,9708,9721,9722,9734,9752,9757,9785,9786,9793,9795,9797,9807,9841,9848,9860,9863,9868,9902,9912,9917,9922,10020,10045,10074,10099,10109,10121,10167,10186,10188,10198,10240,10250,10280,10294,10308,10362,10375,10404,10421,10452,10469,10483,10487,10488,10510,10511,10590,10593,10603,10618,10622,10629,10640,10655,10675,10676,10689,10690,10709,10722,10734,10781,10799,10855,10857,10869,10872,10890,10897,10902,10906,10932,10945,10952,10982,10988,10992,10996,11016,11081,11086,11104,11123,11124,11127,11143,11162,11167,11209,11238,11283,11343,11349,11350,11381,11396,11401,11403,11407,11415,11418,11426,11464,11478,11502,11504,11547,11550,11583,11610,11613,11635,11639,11654,11682,11736,11739,11755,11765,11828,11849,11850,11930,11957,11963,11976,11982,11985,12002,12022,12023,12041,12042,12052,12063,12082,12104,12153,12161,12186,12191,12192,12202,12207,12210,12310,12314,12315,12336,12373,12383,12391,12392,12409,12418,12428,12448,12463,12529,12601,12613,12629,12632,12633,12638,12646,12661,12673,12683,12691,12703,12750,12755,12770,12774,12778,12785,12786,12793,12809,12826,12827,12890,12895,12903,12964,12966,12972,12997,12998,13013,13036,13069,13082,13088,13107,13116,13118,13207,13218,13245,13258,13267,13308,13309,13323,13331,13362,13399,13411,13413,13419,13421,13449,13475,13490,13499,13505,13518,13551,13594,13598,13607,13627,13634,13666,13668,13681,13705,13713,13717,13728,13735,13738,13772,13776,13820,13832,13833,13836,13849,13850,13866,13879,13904,13922,13934,13949,13998,14003,14028,14043,14072,14078,14091,14105,14113,14131,14165,14205,14221,14234,14240,14278,14280,14283,14285,14305,14318,14322,14339,14374,14382,14398,14402,14439,14487,14507,14521,14533,14554,14557,14571,14582,14586,14634,14650,14657,14692,14693,14704,14706,14713,14717,14728,14732,14744,14757,14779,14788,14794,14806,14829,14868,14902,14914,14921,14928,14939,14947,14968,14987,14988,14991,14992,14999,15001,15018,15020,15062,15064,15091,15101,15114,15132,15141,15191,15196,15197,15227,15230,15232,15237,15258,15266,15269,15272,15281,15289,15303,15354,15365,15370,15384,15388,15401,15402,15410,15425,15439,15451,15457,15555,15578,15605,15607,15620,15622,15627,15639,15684,15687,15712,15724,15759,15800,15801,15807,15842,15867,15892,15905,15919,15931,15947,15949,16021,16028,16037,16043,16084,16096,16097,16123,16134,16161,16181,16191,16204,16238,16239,16272,16415,16420,16433,16437,16512,16541,16548,16555,16565,16581,16590,16603,16610,16637,16639,16656,16662,16667,16680,16704,16706,16724,16765,16772,16778,16801,16825,16841,16868,16877,16878,16936,16940,16964,16991,16992,17065,17097,17130,17131,17143,17151,17166,17169,17170,17174,17178,17205,17230,17246,17288,17315,17318,17320,17325,17345,17383,17384],"15":[3,23,42,66,99,105,106,121,143,162,192,197,206,207,213,223,227,233,241,261,297,320,333,346,372,386,390,424,441,450,492,496,502,513,514,529,548,576,605,614,625,639,657,687,697,699,717,718,733,760,762,789,791,792,801,834,840,866,869,920,951,961,971,987,988,998,1072,1075,1088,1095,1100,1121,1125,1126,1132,1138,1156,1160,1168,1197,1212,1220,1240,1281,1336,1348,1358,1408,1420,1424,1493,1512,1516,1517,1533,1538,1558,1582,1633,1640,1645,1678,1680,1701,1731,1790,1827,1902,1921,1937,1941,1950,1955,1956,1958,1961,1998,2000,2003,2030,2031,2045,2047,2049,2074,2084,2106,2108,2111,2116,2130,2173,2174,2205,2211,2213,2221,2231,2238,2242,2251,2257,2260,2261,2298,2358,2450,2464,2502,2512,2513,2536,2551,2556,2578,2580,2601,2626,2636,2670,2706,2724,2737,2738,2742,2769,2801,2808,2815,2822,2829,2849,2858,2859,2878,2886,2927,2942,2950,2960,2965,2966,2980,2984,3016,3025,3082,3083,3086,3129,3152,3172,3175,3179,3180,3197,3211,3231,3235,3293,3297,3329,3331,3342,3402,3420,3530,3538,3569,3572,3597,3621,3627,3656,3664,3689,3691,3705,3706,3707,3757,3788,3800,3815,3818,3838,3843,3848,3859,3861,3865,3869,3877,3879,3896,3910,3912,3935,3942,3964,3971,3975,3978,3987,4008,4010,4019,4034,4043,4069,4085,4148,4158,4169,4174,4176,4214,4240,4246,4268,4282,4306,4327,4359,4387,4393,4398,4406,4456,4457,4478,4485,4486,4502,4503,4509,4520,4523,4524,4591,4592,4606,4661,4664,4678,4686,4687,4690,4709,4721,4750,4870,4884,4899,4914,4947,5001,5014,5072,5088,5102,5105,5110,5132,5135,5136,5156,5161,5174,5182,5225,5229,5230,5242,5243,5247,5261,5266,5292,5295,5319,5327,5343,5360,5416,5426,5457,5531,5549,5572,5615,5658,5667,5670,5685,5690,5692,5697,5716,5724,5733,5738,5789,5861,5870,5913,5914,5927,5932,5949,5956,6017,6057,6084,6089,6105,6143,6155,6260,6272,6275,6280,6284,6295,6335,6341,6350,6359,6380,6396,6416,6446,6451,6489,6508,6530,6542,6549,6587,6613,6619,6651,6652,6657,6676,6696,6701,6716,6719,6753,6785,6786,6834,6847,6848,6852,6855,6859,6881,6887,6891,6935,6968,6972,6973,6997,7049,7061,7090,7096,7133,7134,7142,7165,7185,7188,7190,7206,7239,7260,7276,7284,7366,7367,7378,7383,7411,7413,7428,7429,7439,7450,7474,7480,7481,7484,7494,7513,7515,7546,7560,7566,7574,7576,7591,7592,7604,7610,7616,7620,7637,7640,7656,7657,7665,7689,7711,7718,7727,7788,7796,7821,7824,7861,7870,7877,7882,7903,7940,7943,7972,7978,7982,7984,8001,8013,8033,8075,8081,8110,8111,8138,8148,8152,8222,8230,8232,8245,8278,8293,8301,8308,8315,8331,8344,8349,8424,8427,8466,8482,8499,8512,8547,8552,8575,8598,8609,8662,8695,8702,8719,8729,8744,8751,8754,8766,8826,8845,8856,8872,8887,8891,8908,8912,8914,8917,8927,8940,8941,8949,8950,8963,8994,9022,9032,9057,9099,9150,9157,9166,9213,9228,9229,9301,9303,9324,9325,9327,9339,9345,9358,9359,9360,9383,9385,9391,9397,9432,9437,9442,9452,9453,9457,9526,9547,9549,9554,9558,9590,9632,9633,9634,9640,9708,9721,9726,9729,9738,9753,9762,9783,9792,9817,9819,9830,9846,9856,9862,9894,9896,9917,9944,9953,9972,10051,10053,10093,10125,10126,10151,10181,10235,10237,10302,10304,10347,10357,10366,10368,10394,10418,10431,10440,10484,10487,10561,10582,10597,10651,10658,10665,10675,10713,10722,10732,10739,10757,10774,10787,10841,10849,10860,10884,10899,10917,10918,10936,10938,10948,10955,11002,11011,11068,11075,11076,11105,11125,11144,11161,11162,11183,11210,11244,11246,11247,11248,11288,11317,11324,11343,11351,11354,11367,11390,11395,11415,11448,11449,11473,11512,11534,11562,11582,11590,11624,11660,11666,11677,11699,11713,11742,11758,11787,11798,11810,11829,11833,11865,11872,11897,11906,11932,11936,11939,11944,11946,11956,11962,11977,11981,12008,12010,12016,12042,12043,12080,12107,12116,12143,12154,12166,12167,12175,12185,12237,12255,12260,12297,12318,12323,12331,12370,12398,12450,12474,12502,12508,12509,12535,12547,12564,12590,12608,12628,12640,12653,12669,12681,12715,12733,12769,12777,12779,12784,12797,12854,12870,12874,12897,12909,12910,12913,12918,12938,12962,12980,12998,13037,13047,13049,13061,13073,13094,13102,13183,13204,13229,13237,13276,13303,13328,13341,13355,13409,13440,13470,13529,13545,13546,13558,13565,13598,13670,13679,13710,13737,13770,13842,13854,13870,13874,13877,13888,13896,13900,13909,13924,13925,13941,13945,13956,13979,13980,14005,14018,14019,14024,14035,14038,14043,14051,14067,14082,14113,14127,14141,14183,14192,14211,14222,14228,14242,14243,14253,14272,14308,14346,14348,14371,14381,14393,14411,14425,14430,14432,14458,14461,14482,14500,14511,14523,14528,14529,14540,14550,14649,14665,14672,14680,14692,14699,14726,14730,14735,14741,14777,14800,14813,14817,14856,14864,14883,14887,14929,14934,14942,14959,14970,15024,15063,15070,15074,15080,15094,15114,15120,15153,15155,15164,15184,15204,15206,15208,15248,15254,15272,15282,15348,15356,15395,15396,15398,15456,15464,15471,15483,15512,15527,15547,15557,15579,15654,15670,15688,15711,15716,15741,15749,15752,15753,15781,15829,15872,15900,15909,15912,15934,15952,15978,15980,16001,16044,16061,16091,16144,16158,16159,16161,16165,16225,16247,16257,16280,16290,16332,16333,16383,16444,16445,16457,16499,16504,16587,16603,16610,16616,16617,16633,16661,16788,16790,16801,16811,16826,16861,16871,16896,16901,16908,16919,16943,16944,16947,16965,16967,16972,16975,17020,17029,17031,17058,17059,17063,17071,17090,17116,17190,17191,17218,17222,17224,17245,17253,17255,17287,17293,17299,17306,17334,17348,17362,17366,17369,17392,17393],"16":[8,27,40,54,88,100,135,138,155,170,187,194,212,238,249,251,293,304,332,341,359,396,399,411,415,427,468,486,490,497,501,536,558,585,598,656,670,712,723,741,777,792,797,804,809,821,867,886,892,905,906,961,974,978,995,1009,1057,1076,1106,1115,1174,1200,1211,1251,1322,1323,1361,1363,1364,1367,1373,1382,1392,1413,1436,1474,1527,1530,1534,1565,1571,1601,1612,1618,1623,1628,1629,1631,1686,1690,1693,1724,1737,1752,1780,1799,1820,1871,1897,1917,1951,1982,2065,2081,2113,2126,2172,2180,2211,2228,2235,2244,2246,2258,2414,2444,2467,2483,2486,2490,2504,2510,2511,2519,2533,2544,2617,2649,2654,2687,2709,2770,2778,2783,2802,2803,2841,2848,2894,2926,2932,2954,2987,2998,3060,3075,3089,3124,3142,3146,3171,3178,3189,3220,3222,3232,3257,3276,3278,3296,3304,3322,3334,3344,3355,3381,3385,3394,3476,3485,3509,3526,3631,3651,3669,3675,3682,3734,3742,3771,3803,3834,3844,3862,3886,3937,3965,3968,3984,4014,4015,4029,4056,4058,4071,4072,4075,4082,4088,4098,4104,4127,4135,4151,4169,4189,4215,4232,4245,4262,4276,4288,4301,4318,4350,4356,4379,4435,4467,4495,4538,4552,4572,4583,4585,4610,4714,4764,4794,4856,4868,4907,4938,4967,4970,4984,4991,5000,5033,5071,5073,5097,5126,5128,5158,5173,5181,5194,5221,5225,5259,5266,5275,5286,5289,5315,5327,5339,5416,5435,5443,5462,5479,5505,5511,5567,5594,5616,5620,5628,5631,5651,5665,5681,5733,5736,5751,5754,5793,5827,5865,5929,5930,5946,6047,6086,6087,6093,6108,6119,6140,6151,6174,6224,6260,6270,6291,6300,6306,6381,6410,6413,6433,6439,6443,6497,6516,6518,6542,6588,6629,6638,6656,6662,6696,6704,6713,6739,6782,6797,6807,6822,6838,6847,6887,6917,6936,6958,6960,6961,7019,7027,7033,7039,7040,7068,7087,7098,7102,7123,7166,7217,7229,7237,7269,7275,7294,7320,7353,7355,7399,7420,7423,7429,7452,7474,7488,7489,7495,7514,7539,7549,7580,7582,7594,7637,7653,7654,7676,7684,7715,7745,7760,7786,7805,7815,7831,7850,7857,7870,7873,7899,7901,7919,7991,8040,8070,8074,8085,8091,8111,8137,8153,8160,8163,8227,8230,8254,8258,8291,8332,8361,8374,8420,8430,8436,8474,8528,8533,8535,8549,8568,8572,8595,8597,8603,8609,8615,8636,8678,8683,8692,8694,8701,8703,8757,8800,8817,8892,8918,8925,8956,8973,9004,9014,9018,9031,9038,9065,9150,9156,9171,9230,9233,9306,9355,9359,9408,9441,9456,9486,9487,9508,9516,9536,9538,9553,9575,9581,9585,9603,9614,9644,9658,9727,9735,9736,9798,9806,9823,9824,9847,9853,9869,9889,9890,9905,9913,9967,10032,10040,10070,10105,10109,10115,10134,10158,10193,10201,10227,10316,10318,10347,10364,10384,10422,10426,10436,10453,10459,10475,10484,10489,10502,10512,10519,10532,10535,10556,10562,10581,10606,10638,10678,10716,10732,10738,10749,10810,10816,10835,10838,10858,10899,10956,10964,10993,10998,11003,11018,11019,11046,11084,11093,11183,11196,11202,11205,11243,11248,11252,11263,11284,11330,11339,11354,11385,11404,11439,11458,11471,11512,11542,11556,11586,11599,11605,11608,11633,11668,11713,11717,11729,11742,11782,11785,11815,11823,11845,11873,11886,11893,11902,11912,11983,11991,11999,12000,12002,12033,12047,12064,12069,12092,12101,12104,12117,12126,12134,12147,12155,12157,12166,12167,12200,12228,12232,12243,12251,12253,12268,12270,12309,12336,12360,12368,12473,12479,12486,12509,12516,12527,12554,12574,12594,12631,12656,12666,12718,12741,12780,12786,12828,12858,12917,12948,12964,12968,12972,12995,13012,13047,13064,13065,13143,13160,13194,13200,13210,13224,13241,13273,13295,13346,13382,13392,13415,13432,13455,13465,13494,13497,13545,13577,13610,13649,13676,13680,13706,13719,13741,13762,13788,13794,13808,13829,13837,13853,13857,13882,13895,13907,13994,13995,13996,14006,14027,14065,14071,14073,14076,14100,14107,14117,14150,14177,14223,14252,14274,14286,14293,14296,14298,14320,14401,14427,14434,14446,14551,14553,14602,14623,14632,14644,14692,14729,14739,14761,14772,14784,14801,14809,14836,14838,14840,14877,14941,14946,14954,14967,14973,14987,14997,15033,15037,15064,15071,15087,15089,15134,15136,15226,15277,15295,15337,15351,15401,15413,15418,15458,15492,15505,15540,15551,15561,15600,15608,15703,15739,15744,15757,15779,15782,15789,15792,15804,15820,15824,15847,15848,15860,15895,15898,15919,15950,15980,15985,16006,16022,16057,16077,16105,16109,16127,16160,16228,16233,16250,16274,16287,16299,16300,16305,16314,16318,16401,16415,16472,16475,16478,16481,16487,16491,16504,16507,16544,16558,16566,16574,16615,16620,16629,16649,16671,16712,16719,16726,16751,16755,16756,16766,16775,16825,16850,16896,16901,16904,16964,17005,17065,17083,17105,17106,17114,17123,17183,17189,17228,17240,17255,17257,17277,17331,17334,17336,17399],"17":[28,36,55,65,88,108,115,166,197,220,238,239,267,289,316,366,376,430,456,477,509,523,529,532,553,562,578,617,620,662,666,716,809,842,843,845,885,889,902,992,1046,1068,1116,1128,1147,1165,1227,1228,1238,1239,1332,1338,1346,1348,1377,1386,1455,1485,1487,1499,1533,1544,1562,1597,1654,1679,1697,1720,1756,1780,1788,1793,1827,1834,1843,1873,1878,1890,1899,1907,1921,1948,1962,1997,2003,2014,2030,2049,2050,2055,2083,2113,2131,2134,2153,2184,2192,2208,2209,2216,2221,2280,2296,2304,2332,2334,2389,2408,2419,2433,2471,2507,2512,2539,2541,2554,2618,2634,2652,2685,2726,2746,2780,2782,2802,2834,2843,2865,2876,2900,2921,2936,2938,2989,2994,3008,3016,3026,3053,3054,3100,3149,3160,3163,3195,3212,3291,3293,3320,3321,3328,3329,3343,3345,3364,3372,3374,3407,3443,3475,3536,3538,3540,3588,3597,3607,3676,3707,3715,3719,3722,3733,3746,3795,3811,3816,3824,3835,3871,3887,3891,3900,3901,3927,3928,3933,3943,3956,4048,4067,4092,4113,4141,4143,4149,4154,4161,4164,4184,4230,4232,4234,4235,4242,4268,4285,4300,4306,4328,4332,4360,4367,4415,4416,4417,4418,4423,4449,4466,4498,4511,4519,4583,4591,4608,4611,4615,4662,4668,4686,4688,4691,4697,4733,4750,4783,4814,4834,4883,4898,4907,4920,4931,4935,4938,4957,4972,4998,5029,5046,5071,5098,5123,5129,5135,5151,5193,5220,5235,5276,5304,5340,5344,5353,5360,5381,5395,5400,5425,5431,5442,5494,5520,5551,5582,5600,5602,5618,5622,5630,5634,5646,5648,5693,5700,5728,5775,5805,5808,5832,5884,5886,5898,5907,5918,5929,5930,5958,5965,5980,6005,6009,6094,6105,6115,6147,6174,6203,6216,6228,6232,6237,6243,6247,6270,6280,6309,6310,6330,6353,6360,6363,6371,6376,6402,6429,6490,6535,6548,6554,6566,6574,6601,6607,6613,6621,6676,6677,6683,6686,6699,6739,6782,6796,6800,6814,6825,6858,6860,6897,6921,6927,6946,7072,7077,7114,7124,7126,7146,7150,7160,7166,7168,7192,7208,7214,7215,7248,7277,7293,7333,7344,7391,7392,7444,7456,7458,7477,7489,7558,7559,7575,7585,7589,7599,7614,7617,7631,7636,7659,7684,7697,7770,7774,7796,7807,7815,7848,7851,7860,7864,7865,7875,7877,7907,7912,7925,7930,8021,8050,8070,8086,8090,8130,8160,8182,8211,8248,8254,8256,8259,8281,8293,8309,8357,8384,8392,8423,8452,8467,8482,8516,8531,8595,8605,8625,8685,8692,8702,8703,8733,8773,8780,8824,8859,8861,8867,8894,8912,8928,8938,8977,9004,9012,9025,9045,9057,9064,9074,9081,9084,9119,9130,9165,9169,9194,9242,9257,9263,9267,9270,9281,9312,9314,9325,9343,9345,9351,9373,9376,9377,9405,9435,9446,9455,9491,9513,9516,9535,9536,9577,9589,9673,9680,9691,9720,9753,9765,9815,9817,9845,9877,9901,9928,9944,9978,10001,10009,10047,10088,10094,10108,10141,10168,10174,10204,10285,10287,10311,10320,10332,10355,10404,10418,10430,10454,10478,10481,10513,10556,10560,10571,10573,10593,10600,10608,10615,10620,10631,10647,10665,10709,10711,10714,10746,10789,10813,10820,10832,10866,10878,10891,10898,10906,10943,10970,10984,11008,11014,11038,11043,11058,11072,11079,11122,11124,11129,11162,11181,11182,11185,11214,11222,11254,11279,11297,11324,11341,11356,11361,11381,11385,11400,11403,11420,11432,11440,11444,11447,11461,11473,11474,11501,11502,11503,11515,11554,11566,11582,11599,11601,11642,11670,11672,11684,11685,11701,11733,11738,11741,11764,11767,11772,11775,11798,11803,11828,11871,11890,11941,11945,12002,12026,12059,12084,12101,12174,12222,12258,12259,12273,12275,12277,12280,12296,12308,12322,12326,12330,12334,12340,12358,12359,12407,12414,12416,12445,12449,12476,12485,12501,12520,12523,12524,12525,12539,12551,12560,12583,12593,12596,12619,12621,12634,12656,12709,12710,12725,12747,12794,12798,12840,12854,12861,12863,12866,12923,12955,12962,13017,13018,13033,13034,13054,13073,13082,13093,13101,13149,13153,13168,13172,13177,13178,13225,13233,13234,13239,13251,13266,13305,13316,13326,13368,13395,13405,13421,13437,13442,13497,13515,13517,13555,13565,13581,13596,13618,13626,13629,13648,13677,13709,13724,13729,13742,13743,13749,13786,13794,13810,13819,13855,13864,13876,13938,13952,13960,14010,14039,14079,14101,14104,14108,14130,14177,14191,14205,14209,14227,14240,14262,14270,14277,14300,14315,14319,14325,14339,14342,14371,14399,14405,14428,14443,14445,14459,14465,14479,14505,14516,14522,14525,14544,14563,14590,14606,14618,14633,14647,14650,14651,14654,14664,14666,14673,14678,14716,14720,14721,14724,14764,14773,14784,14786,14791,14802,14806,14828,14896,14935,15017,15028,15034,15039,15048,15101,15103,15112,15146,15218,15223,15232,15233,15259,15288,15300,15316,15317,15320,15324,15325,15346,15397,15439,15504,15532,15560,15592,15595,15598,15624,15635,15643,15655,15662,15705,15751,15752,15759,15766,15863,15869,15949,15977,15982,15992,16063,16081,16127,16189,16204,16215,16216,16251,16253,16271,16277,16300,16304,16313,16328,16359,16365,16377,16398,16406,16507,16528,16537,16570,16574,16582,16588,16594,16606,16614,16625,16661,16666,16671,16677,16694,16710,16712,16790,16800,16803,16806,16817,16825,16835,16846,16848,16856,16870,16920,16923,16926,16937,16951,16969,17012,17027,17048,17049,17065,17126,17130,17152,17160,17191,17212,17242,17256,17284,17306,17347,17367,17389],"18":[5,10,22,32,36,91,122,159,216,307,311,335,388,442,446,546,547,554,560,561,616,627,646,688,718,739,742,745,748,757,759,803,811,816,828,840,855,856,864,923,940,946,955,994,1008,1016,1020,1050,1061,1066,1099,1138,1163,1211,1221,1255,1270,1293,1297,1334,1350,1368,1405,1409,1414,1494,1499,1539,1575,1581,1637,1645,1647,1674,1693,1732,1758,1806,1827,1833,1869,1870,1909,1931,1994,2025,2135,2139,2173,2179,2199,2234,2264,2273,2276,2293,2308,2328,2457,2473,2479,2481,2521,2522,2523,2525,2535,2552,2564,2577,2583,2617,2687,2729,2735,2743,2757,2764,2767,2781,2785,2810,2866,2884,2895,2916,2985,3000,3006,3024,3032,3051,3064,3089,3123,3191,3205,3280,3289,3306,3318,3330,3341,3368,3403,3430,3450,3466,3473,3485,3504,3548,3559,3562,3573,3580,3582,3584,3654,3661,3674,3703,3721,3740,3754,3755,3821,3833,3924,3926,3932,3941,3973,3983,4004,4016,4041,4056,4094,4096,4204,4238,4248,4260,4345,4361,4363,4455,4497,4498,4534,4535,4536,4538,4549,4570,4581,4590,4624,4633,4670,4684,4713,4717,4721,4751,4753,4760,4775,4793,4800,4808,4811,4843,4871,4918,4947,4951,4975,4977,5009,5052,5123,5143,5154,5199,5203,5266,5353,5358,5400,5436,5477,5504,5508,5525,5528,5541,5604,5613,5636,5644,5661,5668,5678,5737,5740,5748,5754,5769,5806,5809,5849,5888,5927,5929,5943,5952,5962,5980,6001,6028,6045,6066,6085,6166,6185,6189,6204,6210,6275,6287,6334,6346,6483,6509,6523,6535,6571,6661,6665,6676,6809,6818,6822,6840,6862,6888,6951,6953,6975,6987,7035,7051,7059,7087,7107,7144,7173,7205,7247,7340,7377,7399,7427,7432,7467,7468,7523,7594,7608,7653,7661,7680,7711,7771,7773,7825,7844,7855,7859,7900,7920,7960,7978,8051,8093,8101,8120,8265,8266,8290,8327,8335,8365,8378,8392,8422,8447,8453,8519,8522,8527,8534,8581,8588,8615,8626,8639,8642,8646,8664,8693,8702,8736,8758,8764,8777,8779,8787,8789,8802,8807,8811,8840,8946,8949,9010,9020,9049,9053,9069,9076,9081,9092,9133,9170,9198,9199,9206,9226,9254,9382,9400,9417,9428,9451,9458,9477,9493,9495,9515,9524,9526,9553,9571,9574,9618,9625,9654,9682,9719,9761,9773,9851,9856,9859,9869,9880,9887,9959,9979,10178,10195,10197,10213,10222,10225,10227,10248,10259,10276,10333,10336,10350,10385,10533,10619,10623,10642,10655,10658,10664,10738,10761,10780,10830,10831,10865,10876,10885,10892,10937,10985,10991,10997,11005,11031,11032,11041,11042,11044,11062,11167,11206,11208,11237,11252,11260,11262,11323,11423,11424,11495,11545,11547,11587,11592,11598,11601,11636,11646,11655,11750,11875,11886,11901,11911,11972,11978,12034,12041,12064,12081,12161,12181,12196,12200,12205,12274,12279,12303,12304,12327,12357,12390,12428,12436,12470,12479,12574,12589,12600,12658,12673,12742,12783,12796,12801,12811,12820,12855,12879,12882,12887,12904,13033,13050,13059,13086,13206,13214,13231,13269,13270,13309,13314,13341,13350,13404,13407,13412,13420,13482,13487,13493,13511,13512,13528,13563,13576,13640,13671,13679,13736,13764,13769,13775,13776,13786,13789,13838,13854,13922,13950,13956,13989,14040,14042,14072,14135,14141,14149,14168,14189,14190,14218,14226,14335,14371,14406,14442,14444,14460,14479,14549,14557,14565,14587,14620,14696,14702,14768,14814,14872,14900,14974,14988,14998,15000,15029,15051,15085,15104,15109,15125,15142,15156,15177,15192,15193,15281,15288,15303,15314,15323,15329,15345,15411,15442,15450,15464,15476,15562,15564,15572,15686,15727,15744,15751,15758,15822,15858,15877,15883,15915,15968,15988,15991,15998,16012,16033,16048,16052,16094,16131,16140,16142,16143,16196,16221,16230,16263,16321,16358,16374,16376,16395,16415,16427,16445,16461,16465,16485,16560,16601,16621,16622,16639,16653,16673,16677,16697,16722,16743,16745,16841,16853,16860,16868,16899,16906,16965,16968,17008,17046,17063,17081,17083,17131,17150,17152,17174,17234,17236,17264,17343,17374],"19":[13,87,102,173,232,274,343,379,393,398,431,503,567,694,737,770,911,935,941,945,1014,1040,1043,1114,1119,1130,1180,1231,1276,1309,1318,1367,1368,1376,1407,1446,1449,1480,1508,1525,1581,1589,1614,1637,1691,1697,1736,1766,1817,1866,1874,1913,1971,1991,2029,2031,2064,2114,2148,2155,2174,2213,2229,2252,2291,2471,2523,2525,2574,2707,2829,2936,2954,3012,3032,3158,3199,3273,3282,3293,3326,3346,3408,3492,3517,3595,3628,3647,3678,3728,3779,3905,3919,3944,3974,3977,3978,3991,4077,4081,4117,4121,4202,4228,4293,4321,4369,4378,4433,4434,4454,4514,4576,4580,4622,4687,4768,4785,4808,4909,4945,5003,5019,5124,5159,5232,5237,5248,5266,5281,5292,5301,5355,5495,5506,5528,5564,5642,5645,5700,5702,5708,5738,5787,5793,5797,5802,5834,5920,5943,6002,6004,6039,6040,6045,6205,6211,6213,6219,6280,6331,6344,6351,6353,6355,6421,6431,6438,6439,6459,6503,6526,6537,6624,6630,6648,6651,6687,6697,6776,6802,6863,6883,6939,7042,7125,7181,7204,7213,7234,7236,7263,7353,7374,7397,7408,7414,7489,7496,7507,7533,7615,7675,7770,7927,7933,7964,7994,8003,8131,8156,8204,8212,8217,8220,8247,8270,8342,8346,8369,8509,8513,8526,8529,8530,8563,8620,8662,8690,8708,8728,8746,8794,8821,8831,8874,8883,8885,8896,8907,8942,8949,8955,9049,9109,9114,9195,9293,9380,9391,9463,9524,9541,9573,9701,9794,9888,9921,10001,10031,10032,10066,10093,10100,10110,10170,10176,10182,10183,10193,10259,10296,10328,10343,10367,10414,10444,10475,10519,10520,10533,10586,10597,10608,10615,10639,10653,10655,10668,10690,10716,10753,10764,10766,10835,10857,10962,10963,10975,11021,11091,11098,11117,11148,11170,11197,11324,11358,11361,11363,11376,11448,11481,11508,11522,11557,11585,11636,11654,11664,11737,11805,11807,11821,11860,11891,11896,11940,11948,12039,12049,12076,12103,12114,12117,12143,12151,12188,12198,12221,12269,12294,12388,12398,12521,12525,12556,12609,12696,12724,12771,12954,13074,13097,13111,13117,13194,13198,13222,13223,13274,13280,13311,13417,13581,13630,13639,13697,13711,13735,13879,13960,14050,14088,14124,14145,14160,14178,14179,14236,14253,14256,14257,14269,14275,14288,14419,14426,14439,14509,14520,14602,14623,14644,14684,14742,14774,14878,14881,14891,14912,15043,15081,15132,15156,15189,15263,15303,15382,15419,15458,15505,15584,15613,15642,15647,15726,15770,15785,15797,15817,15820,15878,15943,15969,16010,16021,16103,16260,16269,16273,16283,16296,16321,16329,16394,16395,16425,16440,16461,16474,16511,16548,16552,16590,16604,16647,16776,16808,16827,16853,16877,16889,16893,16979,16989,17037,17046,17073,17126,17155,17182,17210,17257,17286,17290,17298,17321,17383,17404],"20":[30,47,219,246,313,321,381,476,478,531,578,599,676,718,726,747,750,786,824,859,916,983,1009,1086,1123,1124,1132,1148,1205,1309,1316,1327,1413,1481,1523,1592,1747,1769,1803,1811,1823,1829,1864,1867,1870,1992,2005,2151,2200,2221,2225,2340,2395,2405,2577,2600,2624,2639,2646,2665,2668,2683,2706,2711,2795,2797,2948,3039,3067,3135,3137,3159,3191,3195,3262,3283,3298,3331,3362,3370,3412,3429,3494,3498,3565,3667,3704,3730,3768,3774,3821,3878,3936,4016,4019,4025,4107,4109,4182,4200,4205,4225,4259,4313,4337,4358,4382,4386,4423,4431,4544,4581,4590,4607,4657,4676,4697,4724,4764,4819,4912,4917,4924,4931,4947,4950,4999,5127,5280,5291,5365,5414,5445,5454,5524,5536,5585,5629,5635,5667,5722,5736,5767,5790,5864,5908,5931,5986,5996,6018,6044,6048,6110,6173,6185,6210,6248,6301,6313,6370,6378,6392,6410,6446,6474,6561,6621,6646,6743,6828,6838,6854,6910,6932,6984,6988,7011,7080,7100,7121,7131,7177,7208,7259,7365,7414,7429,7461,7487,7527,7582,7619,7620,7655,7746,7750,7816,7845,7848,7862,7888,7929,7935,8034,8111,8114,8220,8236,8280,8287,8292,8311,8388,8491,8565,8663,8669,8696,8900,9084,9088,9120,9242,9266,9357,9380,9404,9422,9564,9601,9603,9613,9662,9707,9779,9801,9818,9828,9885,9966,9981,9983,10079,10111,10132,10137,10141,10190,10227,10229,10252,10253,10262,10308,10323,10375,10431,10448,10455,10483,10502,10517,10547,10548,10557,10570,10577,10646,10704,10705,10707,10709,10727,10867,10882,10898,10913,10953,10985,10987,11098,11120,11149,11156,11161,11223,11297,11313,11337,11351,11375,11394,11458,11499,11512,11518,11565,11594,11596,11628,11635,11650,11670,11681,11707,11783,11943,11978,11985,12117,12216,12310,12391,12444,12491,12522,12534,12538,12594,12659,12701,12840,12956,13022,13026,13077,13154,13197,13234,13274,13338,13429,13477,13488,13494,13538,13543,13546,13563,13664,13715,13823,13832,13848,13896,13962,14044,14065,14157,14314,14324,14398,14475,14485,14575,14599,14616,14627,14758,14879,14888,14900,14917,14920,15077,15097,15148,15149,15176,15197,15249,15288,15294,15315,15413,15424,15452,15510,15521,15597,15618,15652,15676,15703,15733,15862,15872,15878,15887,15909,15913,15992,15999,16037,16085,16142,16230,16249,16288,16322,16348,16366,16370,16395,16402,16408,16413,16597,16599,16600,16762,16837,16933,16953,17010,17014,17031,17078,17080,17134,17249,17367],"21":[17,24,40,44,47,51,69,120,182,284,304,342,377,392,456,502,505,564,567,591,592,604,624,625,647,663,669,705,716,753,762,791,801,820,856,860,864,866,889,897,933,944,950,983,993,1059,1116,1124,1152,1163,1197,1199,1239,1257,1274,1303,1375,1410,1448,1464,1478,1490,1491,1557,1572,1589,1600,1607,1613,1650,1681,1721,1772,1774,1784,1809,1818,1839,1841,1867,1869,1875,1884,1953,1956,1966,2000,2014,2090,2100,2107,2145,2158,2159,2170,2172,2174,2179,2193,2198,2209,2227,2235,2243,2261,2279,2284,2325,2361,2364,2380,2392,2444,2480,2492,2511,2551,2556,2591,2616,2619,2630,2679,2680,2690,2709,2736,2738,2755,2781,2785,2797,2801,2812,2839,2939,2969,2971,2984,3003,3004,3011,3049,3050,3062,3091,3122,3159,3170,3194,3201,3245,3293,3312,3360,3378,3431,3440,3457,3468,3470,3486,3489,3498,3506,3509,3537,3549,3560,3573,3600,3614,3624,3631,3632,3649,3670,3684,3705,3722,3723,3728,3747,3753,3766,3778,3782,3798,3804,3876,3922,3964,4038,4044,4062,4071,4086,4119,4123,4135,4143,4150,4189,4208,4230,4256,4292,4294,4298,4395,4407,4414,4417,4467,4489,4490,4497,4500,4519,4541,4552,4558,4581,4599,4629,4668,4671,4701,4772,4784,4787,4791,4804,4811,4842,4866,4933,4942,4944,4950,4955,4960,4967,5002,5018,5098,5110,5180,5202,5217,5223,5225,5251,5252,5258,5298,5325,5328,5368,5421,5432,5450,5460,5464,5468,5479,5480,5484,5510,5512,5519,5521,5530,5546,5570,5644,5661,5667,5672,5680,5727,5731,5735,5815,5834,5842,5852,5860,5880,5884,5894,5896,5931,5954,5997,6022,6031,6070,6072,6121,6159,6169,6204,6213,6222,6232,6233,6237,6311,6331,6387,6409,6434,6441,6455,6464,6468,6488,6507,6742,6812,6837,6848,6851,6862,6890,6943,6978,6986,6997,7024,7082,7124,7142,7158,7207,7235,7237,7258,7259,7267,7308,7316,7323,7331,7339,7349,7399,7436,7478,7501,7506,7544,7577,7586,7612,7614,7615,7658,7667,7670,7681,7692,7701,7715,7736,7829,7833,7837,7850,7872,7905,7907,7914,7935,8070,8071,8075,8084,8115,8143,8160,8170,8186,8219,8228,8292,8310,8409,8437,8476,8481,8491,8506,8541,8547,8555,8564,8592,8752,8759,8775,8799,8814,8828,8835,8854,8859,8872,8916,8929,8983,9019,9024,9039,9043,9047,9099,9124,9127,9137,9140,9163,9174,9177,9191,9195,9196,9200,9262,9268,9306,9355,9388,9396,9405,9415,9419,9426,9432,9434,9436,9444,9525,9563,9572,9653,9667,9686,9736,9738,9755,9825,9852,9990,9993,10007,10027,10055,10094,10100,10101,10137,10161,10163,10168,10202,10237,10248,10255,10292,10309,10388,10403,10409,10457,10519,10535,10550,10557,10697,10703,10734,10745,10753,10760,10761,10790,10871,10891,10896,10924,10936,11020,11025,11063,11133,11142,11159,11183,11189,11199,11228,11259,11325,11329,11345,11366,11444,11476,11479,11482,11510,11547,11576,11583,11640,11666,11683,11711,11719,11726,11745,11763,11778,11784,11795,11813,11823,11824,11842,11878,11922,11923,11942,11950,11962,11975,11978,11986,12009,12054,12083,12105,12141,12190,12222,12260,12271,12281,12342,12358,12377,12432,12438,12446,12455,12511,12518,12541,12556,12570,12589,12604,12655,12666,12667,12673,12680,12723,12734,12738,12769,12770,12786,12794,12800,12883,12967,12974,12988,12998,12999,13034,13075,13078,13112,13121,13133,13171,13178,13188,13241,13248,13351,13402,13420,13457,13481,13503,13512,13522,13648,13741,13743,13781,13784,13816,13820,13844,13886,13900,13920,13932,13936,13947,14007,14012,14026,14043,14059,14066,14082,14087,14120,14141,14185,14199,14206,14233,14246,14267,14320,14331,14334,14359,14374,14417,14425,14430,14437,14446,14458,14467,14476,14493,14508,14520,14553,14559,14580,14582,14600,14631,14641,14642,14649,14678,14728,14743,14757,14759,14791,14822,14835,14874,14962,14965,14966,14977,14982,14992,15039,15046,15054,15112,15120,15139,15144,15170,15186,15253,15279,15307,15332,15342,15346,15361,15375,15381,15395,15405,15457,15459,15464,15478,15481,15570,15604,15634,15637,15657,15709,15759,15763,15775,15795,15841,15852,15861,15871,15875,15882,15894,15911,15937,15946,15949,15959,15975,16004,16014,16028,16130,16141,16147,16224,16232,16258,16305,16323,16394,16609,16641,16661,16663,16683,16691,16729,16759,16780,16795,16815,16820,16823,16832,16836,16872,16915,16952,16966,17001,17051,17054,17073,17088,17155,17169,17194,17222,17238,17275,17309,17321,17331,17347,17375,17379],"22":[13,29,56,114,156,159,164,208,304,327,411,431,440,442,465,469,496,547,550,625,626,629,631,673,700,712,714,742,766,770,784,810,844,880,947,970,1019,1038,1049,1053,1123,1186,1208,1239,1249,1262,1263,1315,1327,1329,1352,1360,1378,1383,1395,1488,1570,1624,1630,1646,1656,1723,1772,1793,1795,1806,1878,1918,1926,1960,2015,2029,2065,2071,2073,2109,2119,2144,2167,2193,2209,2254,2260,2263,2280,2318,2336,2467,2495,2505,2536,2570,2623,2748,2762,2799,2800,2801,2804,2844,2857,2872,2880,2917,2946,2994,3013,3014,3038,3051,3098,3157,3204,3207,3216,3223,3254,3283,3321,3380,3389,3418,3420,3423,3438,3466,3489,3496,3504,3551,3554,3580,3607,3630,3637,3660,3666,3690,3705,3752,3758,3778,3784,3840,3841,3843,3883,3887,3908,3922,3984,3986,4015,4048,4073,4076,4081,4132,4139,4145,4181,4203,4235,4278,4298,4309,4402,4421,4447,4448,4488,4507,4513,4514,4540,4565,4570,4598,4716,4759,4765,4775,4805,4827,4845,4883,4902,4967,5059,5077,5142,5167,5180,5183,5193,5197,5201,5225,5235,5248,5265,5273,5305,5307,5343,5393,5448,5468,5490,5504,5547,5561,5574,5586,5627,5635,5694,5699,5728,5764,5780,5785,5796,5805,5818,5841,5849,5869,5877,5896,5908,5937,5961,5987,6038,6042,6052,6057,6082,6127,6131,6243,6271,6273,6274,6301,6342,6380,6388,6419,6449,6456,6504,6519,6522,6533,6544,6550,6557,6561,6569,6570,6580,6630,6635,6643,6654,6660,6664,6674,6682,6685,6694,6734,6770,6772,6775,6791,6810,6843,6877,6917,6944,6986,7015,7020,7035,7041,7044,7051,7056,7078,7130,7148,7149,7188,7236,7278,7291,7300,7310,7319,7361,7363,7364,7377,7396,7410,7421,7460,7463,7468,7481,7520,7569,7605,7607,7611,7679,7699,7717,7755,7771,7804,7809,7812,7816,7841,7850,7882,7896,7940,7958,7995,8040,8045,8063,8142,8175,8187,8188,8225,8226,8230,8263,8335,8342,8352,8354,8358,8388,8441,8467,8494,8590,8593,8602,8604,8607,8617,8646,8658,8670,8721,8733,8735,8752,8759,8769,8789,8828,8846,8850,8872,8880,8952,8959,8978,9004,9022,9027,9100,9105,9118,9135,9136,9138,9148,9161,9163,9171,9198,9209,9228,9287,9307,9327,9338,9349,9352,9366,9389,9473,9575,9605,9729,9766,9776,9810,9814,9875,9890,9897,9904,9932,9943,9955,9989,9993,10013,10039,10043,10052,10069,10075,10106,10131,10165,10167,10173,10186,10211,10255,10257,10279,10307,10320,10324,10343,10360,10411,10446,10569,10643,10655,10671,10715,10746,10762,10775,10823,10847,10935,10940,10959,10987,11019,11095,11099,11109,11138,11139,11150,11153,11165,11191,11200,11236,11238,11268,11295,11340,11343,11359,11376,11393,11404,11411,11512,11521,11523,11535,11604,11730,11741,11744,11747,11761,11776,11777,11793,11797,11818,11824,11839,11850,11859,11873,11909,11983,11985,12006,12059,12072,12083,12090,12110,12145,12181,12187,12249,12256,12269,12273,12306,12353,12370,12402,12417,12491,12499,12501,12522,12524,12590,12625,12647,12655,12665,12671,12692,12749,12751,12771,12796,12799,12829,12846,12872,12874,12878,12916,12939,13031,13038,13109,13168,13169,13230,13257,13268,13289,13332,13461,13527,13528,13656,13664,13687,13713,13733,13744,13772,13823,13840,13859,13897,13921,13924,13951,13974,13984,13994,13997,14007,14011,14026,14032,14039,14054,14083,14111,14117,14118,14160,14169,14175,14178,14234,14243,14258,14265,14283,14298,14321,14341,14348,14390,14414,14421,14426,14458,14473,14491,14507,14578,14591,14601,14647,14722,14744,14781,14782,14788,14844,14854,14867,14872,14895,14900,14911,14927,14963,14970,14973,14984,15042,15049,15056,15097,15105,15172,15237,15252,15254,15262,15288,15293,15424,15462,15494,15508,15526,15540,15712,15738,15755,15776,15793,15832,15836,15846,15891,15951,15963,15974,15999,16007,16017,16029,16071,16085,16153,16202,16206,16214,16215,16216,16217,16228,16235,16241,16254,16267,16295,16310,16354,16395,16400,16499,16517,16518,16572,16624,16663,16686,16703,16705,16720,16735,16738,16767,16809,16824,16847,16856,16891,16894,16929,16964,17075,17094,17125,17126,17134,17171,17255,17268,17283,17290,17318,17319,17338,17393],"23":[11,231,358,411,452,507,642,671,681,722,772,802,804,828,855,890,1040,1163,1234,1235,1339,1357,1395,1426,1430,1467,1486,1489,1534,1540,1550,1664,1767,1768,1836,1842,1853,2009,2023,2108,2208,2281,2390,2399,2539,2559,2589,2596,2643,2741,2768,2802,2913,2933,2988,3021,3177,3226,3407,3441,3538,3546,3565,3643,3791,3869,3969,3993,4029,4051,4063,4074,4176,4293,4330,4336,4348,4397,4453,4619,4637,4657,4729,4742,4822,4836,4957,5093,5123,5194,5207,5279,5384,5429,5441,5443,5445,5601,5609,5679,5716,5892,6032,6048,6072,6086,6118,6131,6153,6175,6350,6394,6495,6503,6603,6766,6787,6851,6875,6879,6903,6938,6968,6991,7070,7088,7122,7212,7307,7378,7403,7513,7515,7519,7534,7597,7679,7754,7774,7792,7830,7902,7911,8306,8386,8549,8600,8717,8814,8921,8938,9122,9140,9168,9226,9262,9280,9308,9444,9572,9585,9618,9788,9929,10040,10082,10085,10136,10209,10223,10252,10265,10372,10530,10545,10597,10688,10713,10724,10742,10772,10776,10839,10875,10916,10934,11063,11137,11138,11160,11234,11302,11319,11401,11432,11464,11514,11549,11610,11650,11666,11672,11692,11775,11793,11856,11912,12070,12201,12327,12388,12475,12520,12525,12526,12605,12615,12726,12886,12970,13133,13255,13329,13480,13638,13717,13764,13766,13790,13960,14052,14061,14081,14094,14273,14282,14326,14345,14432,14436,14611,14652,14655,14681,14686,14718,14758,14761,14788,14860,14897,14908,14935,14973,15073,15149,15199,15214,15398,15428,15451,15465,15528,15595,15606,15626,15637,15656,15665,15675,15744,15762,15908,15916,15961,15984,16109,16112,16138,16320,16397,16473,16481,16524,16538,16544,16590,16594,16623,16790,16813,16831,16856,16942,16956,16986,17012,17038,17103,17116,17147,17195,17205,17247,17308,17337,17399],"24":[56,57,81,84,163,187,197,214,215,232,293,297,299,344,417,438,516,524,545,591,598,616,662,669,698,775,785,795,866,878,900,950,994,1017,1027,1081,1105,1127,1129,1150,1155,1162,1163,1263,1324,1371,1384,1388,1407,1419,1436,1483,1496,1532,1558,1563,1565,1576,1602,1604,1624,1632,1710,1857,1938,1993,2143,2148,2178,2214,2236,2257,2306,2321,2326,2621,2629,2699,2709,2762,2981,2990,3019,3071,3268,3315,3391,3452,3521,3539,3582,3659,3677,3686,3690,3722,3727,3781,3812,3816,3916,3958,3980,3993,3997,4017,4110,4233,4249,4280,4298,4307,4455,4497,4501,4529,4549,4626,4711,4744,4780,4788,4797,4868,4911,4951,4976,5005,5143,5226,5367,5459,5474,5488,5503,5514,5594,5598,5727,5754,5762,5785,5834,5941,6025,6055,6080,6089,6133,6176,6205,6214,6305,6306,6341,6410,6419,6440,6461,6493,6665,6670,6732,6838,6844,6890,6979,7028,7040,7137,7180,7197,7235,7293,7308,7312,7367,7446,7491,7501,7539,7544,7696,7771,7891,7989,8071,8090,8106,8144,8237,8274,8298,8333,8381,8404,8444,8454,8475,8512,8536,8583,8587,8608,8633,8636,8651,8686,8698,8728,8733,8803,8812,8830,8876,8968,8971,9017,9062,9115,9119,9133,9165,9236,9294,9326,9391,9414,9486,9638,9646,9649,9664,9767,9818,9861,9948,9953,10030,10150,10165,10169,10221,10241,10315,10430,10591,10675,10765,10821,10828,10878,10969,11036,11045,11091,11148,11222,11323,11396,11423,11433,11468,11490,11502,11505,11546,11609,11688,11723,11751,11816,11878,11947,11965,11983,11986,11994,12053,12081,12116,12117,12155,12168,12253,12268,12275,12303,12329,12356,12372,12373,12403,12407,12506,12519,12696,12734,12737,12761,12765,12766,12781,12809,12824,12868,12901,12943,12963,13035,13042,13054,13057,13082,13095,13111,13155,13242,13321,13419,13435,13609,13661,13669,13680,13688,13700,13744,13806,13809,13925,13974,13998,14020,14036,14040,14085,14087,14141,14166,14172,14196,14252,14299,14308,14408,14504,14637,14684,14688,14749,14791,14871,14903,15021,15045,15077,15134,15231,15232,15233,15327,15363,15388,15393,15439,15453,15494,15505,15559,15661,15696,15724,15743,15783,15830,15856,15989,16027,16052,16288,16481,16527,16553,16573,16642,16751,16809,16855,16867,16898,16903,16941,16955,17007,17052,17072,17079,17142,17157,17178,17195,17209,17285,17306,17319],"25":[3,7,11,22,64,76,77,85,100,169,185,201,231,302,330,512,522,538,564,580,581,592,595,644,650,684,695,710,758,762,766,779,782,797,807,823,824,836,889,904,941,945,988,996,1010,1019,1174,1185,1191,1202,1204,1231,1232,1256,1346,1372,1406,1440,1453,1499,1506,1517,1614,1697,1759,1813,1862,1879,1914,1920,1938,1976,1993,1997,2093,2174,2194,2261,2310,2327,2383,2400,2475,2496,2517,2534,2593,2685,2729,2797,2824,2849,2870,2898,2915,2918,2922,2940,2952,2974,2984,3003,3029,3242,3245,3289,3300,3304,3321,3331,3362,3368,3421,3422,3427,3452,3495,3501,3503,3506,3534,3541,3562,3579,3655,3704,3710,3713,3760,3886,3897,3918,3920,3979,3987,3993,4053,4086,4114,4160,4165,4181,4202,4206,4241,4296,4301,4367,4371,4395,4409,4457,4524,4564,4591,4594,4647,4706,4715,4736,4790,4794,4878,4931,4937,4962,5019,5056,5100,5110,5155,5176,5236,5244,5250,5260,5332,5434,5448,5464,5484,5488,5494,5502,5523,5541,5553,5561,5590,5595,5627,5641,5645,5697,5724,5743,5749,5847,5878,5905,5914,5943,6034,6081,6097,6109,6141,6145,6172,6180,6209,6240,6315,6344,6351,6359,6392,6399,6464,6518,6582,6598,6647,6756,6766,6817,6821,6843,6859,6877,6919,6927,6954,6990,7115,7119,7142,7150,7162,7178,7197,7218,7256,7279,7290,7319,7335,7356,7391,7449,7451,7466,7504,7528,7573,7579,7589,7594,7604,7639,7653,7700,7759,7871,7882,7933,7934,7943,7966,7997,8014,8031,8056,8078,8110,8162,8208,8244,8278,8409,8459,8464,8512,8522,8538,8585,8619,8634,8647,8681,8740,8746,8783,8831,8877,8879,8918,8936,8939,9013,9056,9066,9068,9071,9089,9104,9110,9113,9132,9138,9216,9227,9235,9238,9288,9309,9422,9426,9456,9468,9472,9571,9579,9581,9606,9633,9636,9639,9697,9708,9729,9756,9779,9824,9827,9852,9858,9944,9957,10003,10007,10055,10061,10108,10169,10204,10223,10334,10374,10380,10383,10398,10406,10409,10441,10471,10488,10499,10503,10515,10516,10570,10578,10639,10648,10670,10719,10734,10799,10828,10844,10872,10896,10900,10902,10958,11004,11027,11055,11061,11095,11099,11105,11115,11132,11155,11170,11171,11215,11232,11236,11261,11398,11399,11450,11452,11457,11519,11528,11535,11543,11578,11595,11639,11642,11716,11733,11739,11753,11819,11863,11867,11930,12014,12019,12057,12065,12173,12200,12208,12230,12232,12282,12290,12350,12379,12389,12397,12430,12482,12483,12505,12536,12576,12589,12604,12646,12660,12754,12761,12786,12869,12880,12940,13026,13063,13074,13101,13144,13192,13309,13319,13441,13453,13471,13496,13503,13527,13532,13559,13600,13606,13637,13653,13687,13688,13693,13698,13700,13746,13766,13847,13873,13909,13918,13919,13982,13999,14015,14051,14094,14118,14148,14159,14163,14212,14218,14257,14323,14350,14354,14366,14376,14411,14447,14450,14454,14464,14477,14483,14507,14546,14579,14588,14594,14738,14778,14808,14812,14814,14902,14908,14983,14998,15070,15078,15169,15250,15275,15298,15337,15399,15406,15460,15551,15568,15571,15612,15634,15650,15712,15731,15753,15762,15818,15826,15834,15858,15888,15897,15907,15908,15915,15917,16022,16034,16132,16138,16150,16208,16276,16285,16313,16347,16357,16396,16417,16475,16500,16514,16537,16608,16686,16703,16726,16730,16742,16784,16785,16840,16843,16914,16916,16943,16980,16982,17000,17063,17078,17079,17087,17123,17137,17206,17226,17297,17300,17301,17305,17332,17349,17367,17390,17396],"26":[2,17,66,94,100,109,170,177,184,223,234,241,266,354,381,398,406,440,446,491,500,527,541,555,584,614,620,636,670,690,712,759,764,803,874,877,980,994,1026,1104,1143,1158,1162,1179,1188,1239,1307,1324,1357,1437,1465,1479,1500,1543,1553,1554,1568,1640,1670,1711,1726,1732,1775,1777,1798,1862,1904,1912,1920,1962,1975,2003,2020,2035,2045,2054,2070,2074,2079,2112,2183,2225,2361,2373,2392,2407,2507,2533,2617,2618,2621,2642,2684,2693,2696,2733,2736,2755,2765,2770,2779,2842,2899,2920,2921,2945,2958,2983,2999,3021,3031,3045,3087,3139,3158,3181,3197,3202,3228,3230,3265,3287,3307,3329,3353,3386,3393,3396,3404,3406,3416,3423,3444,3452,3463,3472,3492,3506,3509,3537,3542,3586,3721,3744,3789,3794,3833,3893,3904,3939,3993,4027,4078,4126,4141,4173,4178,4181,4217,4236,4302,4306,4341,4343,4350,4371,4434,4437,4452,4455,4531,4537,4553,4609,4621,4623,4647,4698,4704,4706,4728,4771,4799,4851,4857,4878,4905,4926,4931,4993,5005,5006,5013,5031,5038,5073,5098,5110,5136,5220,5264,5398,5405,5508,5554,5608,5643,5663,5689,5699,5700,5714,5736,5744,5758,5800,5822,5823,5829,5839,5841,5866,5869,5880,5905,5909,5924,5927,5933,5974,5977,5984,6021,6055,6064,6078,6106,6108,6124,6130,6143,6164,6166,6184,6188,6190,6196,6235,6252,6254,6288,6314,6370,6386,6409,6433,6509,6513,6522,6530,6539,6574,6575,6583,6585,6590,6631,6640,6645,6653,6667,6730,6735,6775,6799,6809,6874,6877,6950,6953,6992,7027,7043,7053,7060,7079,7084,7110,7142,7144,7146,7164,7239,7271,7360,7382,7440,7443,7475,7536,7540,7546,7612,7621,7622,7637,7643,7670,7705,7718,7770,7787,7824,7831,7842,7872,7893,7927,7958,7976,7980,8008,8012,8015,8052,8067,8139,8148,8161,8179,8194,8197,8205,8218,8252,8299,8320,8325,8379,8386,8457,8472,8508,8528,8589,8683,8753,8757,8773,8775,8783,8827,8832,8884,8889,8905,8934,8950,8976,9057,9059,9085,9114,9115,9147,9154,9159,9196,9222,9240,9254,9292,9300,9305,9326,9350,9355,9365,9386,9400,9465,9482,9553,9558,9579,9631,9640,9650,9661,9664,9670,9692,9704,9734,9742,9782,9796,9855,9869,9952,9966,9991,10028,10034,10045,10049,10051,10100,10110,10121,10135,10145,10152,10161,10183,10185,10211,10225,10230,10257,10262,10282,10284,10293,10304,10316,10352,10366,10385,10417,10448,10497,10498,10499,10513,10518,10525,10552,10556,10588,10598,10644,10645,10689,10731,10736,10766,10796,10849,10880,10883,10885,10894,10916,10947,10969,10973,10974,10987,10999,11014,11019,11039,11051,11095,11150,11158,11160,11212,11218,11232,11239,11246,11258,11259,11314,11358,11361,11414,11418,11428,11437,11498,11526,11556,11564,11579,11628,11638,11644,11661,11670,11777,11796,11821,11824,11825,11840,11842,11891,11897,11910,11933,11946,11988,12024,12057,12065,12074,12131,12180,12234,12301,12344,12363,12390,12417,12419,12438,12449,12466,12476,12501,12509,12541,12557,12561,12574,12615,12618,12646,12660,12700,12722,12738,12760,12816,12826,12877,12910,12917,12938,12957,12979,12999,13008,13014,13037,13042,13068,13070,13082,13104,13141,13152,13161,13220,13233,13263,13277,13351,13360,13394,13409,13414,13419,13434,13442,13446,13450,13465,13508,13530,13531,13556,13557,13562,13583,13585,13597,13608,13613,13651,13690,13702,13706,13725,13740,13751,13760,13802,13805,13807,13839,13848,13922,13954,13960,13982,13989,14060,14069,14083,14109,14160,14163,14184,14194,14206,14208,14256,14262,14267,14287,14329,14367,14382,14413,14425,14428,14429,14467,14506,14513,14539,14541,14570,14590,14646,14660,14703,14704,14717,14742,14755,14809,14849,14867,14891,14934,14963,15000,15022,15056,15061,15079,15086,15109,15121,15129,15138,15183,15199,15209,15242,15258,15265,15311,15379,15393,15394,15424,15457,15470,15490,15535,15542,15583,15601,15622,15634,15655,15661,15665,15701,15722,15739,15776,15822,15833,15848,15881,15887,15890,15894,15909,15913,15916,15917,16016,16040,16070,16104,16147,16153,16179,16192,16222,16224,16239,16386,16430,16432,16453,16458,16461,16487,16499,16517,16644,16675,16735,16768,16776,16821,16845,16851,16871,16875,16883,16957,16964,17000,17010,17017,17089,17140,17155,17207,17225,17239,17240,17246,17287,17289,17302,17329,17346,17355],"27":[29,45,60,82,94,96,104,109,120,171,176,190,196,197,212,243,277,279,308,312,344,425,438,439,482,511,537,555,568,595,638,644,646,649,703,709,723,736,749,787,827,835,849,854,865,872,873,878,948,949,976,1033,1052,1076,1088,1157,1163,1238,1248,1285,1323,1340,1370,1378,1386,1387,1410,1441,1477,1570,1583,1611,1624,1627,1656,1685,1699,1721,1765,1776,1809,1827,1836,1842,1861,1867,1881,1887,1897,1898,1906,1938,1978,1984,2020,2028,2038,2042,2052,2065,2091,2097,2106,2139,2163,2181,2183,2185,2196,2205,2211,2237,2249,2269,2321,2322,2323,2336,2348,2390,2412,2413,2419,2424,2445,2454,2456,2478,2479,2483,2493,2511,2556,2565,2596,2598,2611,2619,2630,2636,2648,2698,2706,2728,2763,2788,2835,2840,2881,2900,2912,2913,2963,2989,3004,3042,3075,3084,3118,3154,3173,3183,3245,3281,3303,3322,3327,3345,3357,3364,3377,3379,3391,3392,3394,3410,3419,3421,3450,3452,3464,3469,3492,3500,3514,3543,3551,3557,3582,3596,3606,3622,3631,3653,3694,3723,3750,3783,3803,3851,3863,3864,3882,3885,3918,3919,3923,3934,3961,3990,4053,4073,4080,4090,4121,4161,4175,4231,4247,4248,4252,4256,4287,4292,4300,4305,4331,4336,4349,4358,4378,4425,4454,4475,4490,4495,4496,4508,4509,4518,4525,4550,4556,4558,4598,4602,4605,4618,4635,4643,4664,4666,4671,4677,4692,4701,4708,4710,4713,4745,4763,4783,4826,4829,4846,4847,4873,4880,4884,4887,4901,4916,4917,4919,4927,4968,4982,5014,5018,5040,5045,5128,5132,5135,5177,5196,5209,5217,5219,5246,5248,5265,5275,5287,5335,5342,5347,5372,5390,5400,5403,5424,5456,5459,5472,5485,5496,5518,5543,5553,5566,5633,5673,5701,5710,5712,5741,5751,5791,5810,5811,5815,5869,5879,5889,5935,5962,5986,5988,6008,6015,6018,6023,6026,6033,6038,6101,6115,6183,6233,6240,6249,6254,6263,6279,6305,6306,6345,6351,6392,6410,6479,6497,6513,6515,6547,6548,6555,6565,6584,6605,6612,6650,6687,6695,6706,6716,6793,6799,6811,6838,6845,6861,6875,6879,6893,6922,6932,6943,6956,6972,7012,7021,7034,7048,7119,7141,7172,7225,7237,7238,7250,7254,7260,7272,7318,7349,7353,7355,7368,7369,7386,7407,7409,7410,7421,7440,7446,7474,7489,7515,7516,7564,7570,7718,7732,7740,7745,7814,7820,7822,7859,7893,7917,7923,7925,7950,7961,7969,7976,7980,8040,8050,8097,8117,8123,8184,8210,8214,8234,8247,8256,8261,8292,8295,8320,8335,8368,8387,8408,8441,8512,8525,8550,8592,8598,8614,8658,8675,8696,8718,8744,8761,8768,8790,8794,8796,8799,8813,8834,8844,8863,8891,8930,8958,8980,8984,9023,9070,9072,9086,9113,9122,9143,9151,9161,9225,9226,9238,9265,9309,9318,9319,9367,9394,9399,9438,9530,9564,9618,9631,9646,9657,9658,9693,9694,9749,9824,9837,9889,9906,9925,9930,9953,9972,9981,10049,10050,10107,10121,10163,10175,10207,10234,10237,10319,10345,10351,10361,10381,10387,10390,10397,10398,10411,10447,10450,10452,10472,10524,10533,10538,10545,10563,10569,10571,10626,10639,10668,10678,10704,10783,10801,10815,10842,10852,10917,10938,10951,10953,11010,11014,11032,11095,11106,11116,11150,11219,11289,11300,11324,11413,11426,11432,11445,11457,11475,11484,11485,11486,11492,11497,11510,11513,11556,11559,11570,11587,11603,11617,11669,11786,11818,11880,11902,11920,11923,11940,11954,11975,12031,12050,12060,12077,12113,12120,12141,12181,12204,12214,12216,12220,12342,12343,12367,12369,12391,12394,12411,12470,12485,12507,12514,12551,12579,12588,12590,12600,12632,12646,12649,12691,12704,12707,12718,12730,12788,12801,12878,12942,12947,12955,12960,12974,13027,13040,13056,13074,13093,13112,13121,13220,13222,13225,13268,13276,13279,13310,13328,13331,13399,13420,13428,13441,13465,13513,13534,13573,13604,13641,13656,13691,13731,13736,13763,13805,13811,13815,13818,13831,13847,13866,13927,13991,14017,14028,14036,14053,14056,14129,14154,14163,14164,14173,14186,14196,14226,14239,14246,14261,14267,14291,14324,14361,14371,14414,14421,14441,14498,14500,14560,14578,14579,14584,14605,14607,14610,14633,14647,14685,14697,14796,14829,14852,14856,14889,14977,14986,15013,15031,15035,15055,15076,15164,15184,15204,15224,15232,15265,15269,15277,15303,15332,15346,15372,15415,15445,15451,15479,15515,15517,15519,15584,15590,15618,15689,15717,15747,15778,15802,15806,15808,15846,15848,15872,15881,15886,15915,15917,15950,15971,15987,16018,16028,16033,16035,16037,16094,16109,16140,16191,16193,16202,16223,16228,16264,16288,16291,16292,16331,16343,16374,16378,16402,16428,16438,16463,16477,16480,16489,16505,16516,16525,16529,16536,16540,16604,16619,16640,16659,16663,16686,16688,16696,16722,16767,16792,16796,16844,16881,16918,16952,16955,16965,16984,17002,17009,17040,17052,17068,17081,17093,17116,17137,17164,17185,17189,17190,17247,17259,17269,17323,17350,17353,17358,17360,17372,17374,17396,17398],"28":[2,41,45,53,88,122,127,144,157,165,183,194,222,279,293,304,312,318,340,346,347,353,354,357,389,483,486,496,572,605,613,620,659,680,740,743,751,775,783,795,853,875,926,945,993,1008,1013,1068,1071,1099,1166,1193,1208,1230,1234,1328,1339,1347,1350,1376,1407,1441,1454,1467,1497,1530,1550,1566,1623,1636,1643,1655,1669,1671,1673,1677,1683,1703,1722,1727,1738,1739,1741,1760,1765,1771,1782,1792,1797,1806,1868,1948,1967,1976,2049,2064,2071,2073,2112,2133,2212,2218,2229,2256,2272,2305,2313,2344,2398,2402,2406,2408,2416,2484,2540,2583,2600,2622,2660,2690,2697,2716,2744,2753,2758,2780,2819,2831,2837,2840,2884,2890,2900,2906,2915,2921,2962,2992,2997,3021,3043,3084,3106,3115,3136,3193,3196,3206,3217,3222,3224,3225,3227,3288,3300,3329,3342,3372,3417,3438,3500,3506,3541,3542,3548,3556,3571,3598,3631,3646,3685,3706,3727,3728,3752,3764,3770,3802,3847,3862,3864,3870,3874,3890,3904,3921,3936,3944,3961,3963,3979,3986,4046,4047,4062,4079,4108,4113,4117,4138,4157,4160,4162,4213,4230,4273,4287,4288,4290,4320,4321,4346,4362,4393,4394,4405,4442,4486,4500,4507,4512,4570,4571,4579,4586,4593,4604,4618,4632,4645,4683,4695,4718,4720,4780,4782,4786,4790,4797,4806,4817,4821,4849,4858,4860,4872,4910,4926,4970,4973,4983,5002,5006,5012,5059,5073,5111,5161,5164,5171,5177,5180,5193,5199,5200,5235,5244,5245,5306,5328,5340,5399,5417,5426,5435,5463,5494,5496,5498,5513,5515,5524,5535,5544,5545,5607,5623,5691,5695,5708,5717,5822,5839,5857,5864,5880,5891,5917,5954,5966,5967,5979,5995,6009,6019,6043,6049,6051,6078,6092,6102,6116,6139,6194,6211,6228,6234,6246,6277,6297,6334,6366,6373,6410,6433,6434,6450,6461,6481,6482,6498,6502,6543,6550,6583,6613,6642,6726,6734,6744,6770,6804,6850,6875,6878,6882,6886,6899,6906,6933,6937,6979,6981,6994,7003,7011,7052,7091,7095,7129,7130,7132,7143,7145,7152,7189,7190,7191,7192,7208,7210,7219,7229,7232,7240,7304,7329,7340,7345,7395,7420,7425,7428,7435,7454,7473,7476,7514,7520,7522,7532,7567,7572,7585,7586,7619,7630,7631,7654,7703,7735,7737,7740,7743,7777,7785,7796,7842,7844,7848,7859,7871,7879,7885,7904,7922,7930,7942,7965,7986,8008,8014,8021,8024,8036,8055,8063,8099,8127,8141,8175,8176,8204,8223,8268,8272,8304,8332,8359,8392,8400,8408,8409,8443,8470,8494,8500,8511,8517,8530,8589,8596,8614,8629,8704,8706,8718,8722,8724,8738,8739,8785,8794,8815,8817,8832,8840,8846,8848,8859,8903,8912,8918,8934,8951,9001,9041,9078,9086,9104,9144,9145,9155,9172,9179,9187,9236,9283,9316,9332,9360,9372,9390,9404,9456,9460,9491,9495,9518,9527,9540,9548,9613,9623,9651,9661,9674,9736,9745,9765,9789,9823,9829,9840,9850,9868,9890,9903,9905,9913,9943,9946,9956,9969,9980,9984,9989,9993,9998,10024,10028,10036,10077,10082,10086,10104,10108,10109,10241,10247,10285,10286,10298,10334,10339,10375,10423,10455,10484,10507,10523,10532,10567,10622,10632,10639,10649,10716,10752,10802,10811,10824,10854,10857,10877,10896,10903,10905,10911,10926,10932,10951,10956,10976,10997,11022,11029,11045,11046,11072,11098,11117,11121,11139,11151,11160,11188,11202,11212,11214,11250,11307,11341,11362,11365,11367,11371,11376,11392,11398,11441,11451,11462,11470,11481,11483,11525,11560,11566,11580,11613,11643,11649,11668,11700,11728,11749,11750,11753,11790,11793,11802,11811,11818,11824,11842,11883,11913,11926,11940,11945,11983,11984,12013,12050,12075,12089,12108,12135,12138,12174,12191,12215,12217,12246,12250,12266,12271,12305,12326,12389,12437,12442,12503,12513,12520,12521,12522,12534,12552,12568,12572,12608,12617,12639,12640,12675,12681,12695,12703,12739,12759,12792,12806,12830,12836,12848,12869,12879,12888,12990,13026,13037,13085,13102,13124,13133,13145,13152,13153,13177,13182,13225,13246,13263,13269,13328,13331,13334,13352,13370,13384,13402,13411,13454,13458,13477,13482,13505,13535,13553,13556,13582,13602,13627,13662,13716,13727,13747,13762,13786,13799,13807,13808,13816,13817,13834,13837,13851,13853,13882,13890,13905,13948,13953,13961,13969,14017,14019,14028,14041,14060,14065,14089,14123,14131,14148,14199,14215,14225,14230,14237,14257,14266,14279,14295,14308,14428,14468,14477,14493,14509,14526,14547,14588,14600,14614,14616,14633,14717,14721,14726,14728,14734,14747,14761,14777,14806,14807,14811,14879,14880,14886,14909,14925,14930,14972,15031,15054,15056,15080,15145,15149,15177,15195,15207,15212,15219,15234,15243,15278,15280,15289,15294,15304,15314,15316,15321,15336,15445,15449,15458,15459,15482,15561,15571,15588,15600,15618,15621,15643,15650,15658,15683,15686,15701,15706,15740,15763,15764,15792,15795,15841,15847,15868,15869,15875,15879,15893,15900,15905,15953,15970,15994,16013,16032,16033,16056,16085,16088,16090,16094,16099,16106,16115,16123,16130,16134,16143,16144,16187,16293,16329,16357,16364,16377,16427,16437,16446,16473,16489,16528,16549,16554,16565,16575,16615,16707,16779,16785,16789,16793,16800,16809,16846,16853,16886,16907,16935,16980,16991,17050,17069,17084,17091,17095,17108,17113,17135,17142,17148,17155,17168,17174,17198,17235,17248,17261,17263,17272,17283,17314,17330,17358,17390],"29":[7,49,128,132,207,210,212,233,266,270,286,288,294,318,321,354,378,433,434,445,455,462,484,512,523,545,576,581,620,631,643,712,724,742,750,773,801,818,828,847,850,855,870,880,893,900,909,914,944,946,960,972,994,995,1008,1014,1034,1041,1045,1048,1062,1064,1073,1081,1109,1114,1129,1135,1140,1186,1202,1208,1218,1234,1250,1259,1282,1324,1352,1368,1398,1422,1461,1514,1520,1528,1532,1533,1581,1611,1612,1630,1691,1704,1727,1784,1798,1865,1891,1923,1937,1958,1972,1990,2006,2091,2117,2150,2168,2169,2174,2180,2184,2191,2226,2229,2235,2241,2246,2250,2271,2276,2279,2286,2290,2300,2313,2320,2385,2397,2411,2412,2413,2432,2440,2455,2463,2470,2473,2476,2477,2520,2554,2575,2579,2581,2594,2621,2623,2633,2651,2665,2672,2684,2698,2710,2712,2722,2739,2759,2791,2829,2874,2886,2930,2985,3018,3021,3036,3069,3102,3144,3152,3179,3188,3206,3207,3237,3318,3357,3360,3364,3366,3383,3402,3420,3424,3428,3464,3517,3523,3553,3558,3565,3589,3590,3630,3652,3653,3677,3702,3743,3760,3779,3780,3785,3814,3824,3837,3873,3880,3903,3908,3940,4010,4047,4057,4100,4122,4135,4154,4173,4176,4189,4257,4267,4283,4307,4315,4334,4344,4376,4386,4398,4505,4520,4534,4535,4551,4564,4575,4582,4592,4603,4626,4638,4654,4662,4697,4710,4722,4781,4782,4793,4831,4855,4856,4876,4881,4921,4948,4953,4955,5010,5014,5015,5017,5025,5042,5057,5070,5120,5142,5146,5164,5166,5190,5206,5221,5237,5238,5244,5259,5263,5270,5308,5314,5326,5334,5340,5358,5360,5365,5370,5387,5438,5445,5485,5548,5578,5588,5597,5599,5601,5610,5630,5631,5636,5644,5659,5660,5670,5676,5711,5715,5740,5741,5746,5817,5835,5859,5868,5883,5909,5913,5921,5940,5955,5963,5981,5988,5994,6037,6040,6063,6066,6096,6098,6099,6120,6122,6139,6173,6201,6222,6228,6255,6256,6278,6289,6293,6298,6326,6357,6362,6403,6418,6419,6426,6427,6445,6491,6502,6513,6517,6526,6530,6537,6557,6568,6577,6587,6596,6608,6626,6627,6671,6747,6783,6795,6813,6829,6836,6876,6920,6928,6979,6982,6993,6995,7013,7015,7023,7034,7058,7069,7109,7113,7147,7150,7157,7229,7243,7288,7294,7339,7340,7342,7350,7354,7367,7393,7414,7430,7448,7525,7582,7589,7619,7620,7627,7630,7650,7694,7700,7701,7745,7750,7760,7836,7839,7862,7867,7871,7887,7914,7935,7988,8048,8056,8063,8089,8138,8154,8158,8161,8205,8216,8217,8231,8250,8299,8331,8336,8343,8349,8381,8410,8413,8427,8432,8442,8451,8458,8464,8488,8535,8536,8543,8566,8577,8585,8591,8602,8641,8685,8708,8721,8722,8733,8760,8763,8774,8816,8847,8878,8889,8914,8915,8919,8957,8970,8977,8981,9001,9006,9018,9051,9122,9129,9132,9173,9191,9209,9228,9258,9284,9296,9303,9334,9338,9340,9373,9396,9448,9449,9479,9490,9499,9500,9507,9532,9577,9583,9590,9609,9621,9691,9716,9727,9734,9783,9793,9821,9832,9844,9860,9864,9880,9890,9893,9896,9920,9928,9972,9990,10004,10033,10035,10036,10038,10042,10072,10082,10113,10140,10160,10161,10163,10168,10176,10183,10204,10217,10220,10250,10274,10281,10298,10318,10329,10340,10348,10369,10377,10411,10493,10527,10552,10558,10571,10574,10601,10607,10667,10675,10686,10700,10701,10704,10717,10729,10732,10736,10762,10774,10780,10836,10839,10843,10887,10889,10895,10914,10924,10935,10976,10978,10999,11015,11043,11048,11073,11102,11106,11128,11132,11157,11158,11190,11211,11215,11236,11255,11303,11314,11359,11364,11367,11374,11420,11427,11471,11478,11496,11521,11538,11554,11556,11567,11581,11586,11617,11619,11638,11674,11680,11702,11710,11712,11716,11718,11759,11770,11778,11799,11811,11822,11839,11896,11911,11926,11928,11931,11984,12015,12056,12076,12077,12086,12109,12110,12119,12132,12134,12137,12144,12153,12160,12169,12179,12180,12181,12192,12195,12207,12208,12216,12257,12296,12314,12320,12330,12332,12333,12337,12371,12378,12418,12425,12443,12471,12486,12494,12510,12576,12584,12586,12613,12619,12627,12678,12693,12696,12746,12761,12763,12809,12843,12858,12861,12886,12900,12920,12940,12956,12959,12965,12975,12985,12988,12991,13023,13100,13139,13141,13153,13174,13183,13189,13193,13201,13218,13242,13247,13255,13289,13296,13299,13352,13354,13426,13430,13439,13455,13464,13466,13479,13486,13522,13528,13536,13538,13555,13586,13612,13615,13616,13621,13655,13753,13754,13769,13784,13795,13805,13823,13838,13853,13888,13900,13909,13910,13927,13936,13950,13954,13957,13996,14000,14010,14017,14049,14053,14055,14126,14127,14162,14172,14183,14211,14274,14316,14345,14346,14386,14389,14404,14408,14412,14423,14437,14494,14510,14511,14531,14534,14558,14561,14564,14577,14580,14606,14614,14619,14650,14666,14679,14683,14700,14718,14731,14736,14751,14755,14775,14786,14821,14836,14886,14904,14908,14935,14955,15010,15019,15022,15041,15050,15092,15093,15121,15145,15150,15154,15171,15185,15217,15235,15236,15238,15245,15326,15339,15366,15396,15413,15448,15450,15451,15503,15523,15525,15531,15564,15571,15602,15613,15638,15694,15700,15728,15732,15736,15743,15768,15789,15824,15825,15827,15860,15877,15882,15894,15898,15906,15918,15928,15955,15961,15969,15973,15988,15989,15995,16018,16069,16071,16079,16093,16148,16160,16216,16234,16238,16244,16259,16274,16301,16329,16349,16350,16354,16367,16453,16490,16501,16512,16542,16545,16584,16585,16630,16645,16652,16656,16657,16676,16756,16761,16780,16827,16832,16849,16893,16925,16940,16957,16958,16962,16983,16985,17028,17039,17090,17091,17136,17159,17169,17194,17199,17242,17260,17274,17337,17361,17364,17365,17385,17389],"30":[7,27,33,46,49,107,108,109,126,147,172,181,192,193,210,211,246,267,274,286,313,315,344,369,376,401,404,407,422,424,449,454,482,544,546,574,578,610,622,625,632,647,663,689,697,740,767,774,790,791,873,883,888,905,912,921,928,973,1019,1021,1070,1097,1113,1116,1128,1129,1172,1181,1193,1199,1215,1218,1235,1246,1349,1360,1384,1395,1408,1414,1427,1470,1535,1545,1555,1639,1642,1651,1664,1670,1697,1698,1710,1719,1722,1726,1735,1743,1752,1763,1766,1779,1786,1804,1810,1814,1819,1834,1887,1894,1908,1927,1945,1959,1965,1966,1968,1986,2033,2059,2092,2096,2101,2145,2162,2165,2172,2192,2195,2213,2215,2219,2245,2265,2278,2292,2310,2350,2376,2379,2447,2458,2462,2474,2489,2490,2504,2517,2533,2577,2579,2592,2637,2644,2655,2678,2695,2698,2716,2723,2739,2747,2753,2754,2759,2760,2788,2789,2798,2817,2823,2832,2896,2904,2927,2939,2940,2946,2956,2973,2982,2984,2988,3028,3030,3045,3052,3057,3074,3100,3109,3110,3144,3152,3156,3195,3217,3219,3231,3241,3253,3274,3307,3338,3341,3351,3362,3377,3389,3412,3420,3427,3447,3465,3476,3503,3523,3524,3575,3581,3584,3589,3594,3631,3658,3690,3698,3706,3764,3766,3796,3802,3873,3893,3925,3926,3930,3947,4072,4083,4093,4130,4132,4136,4152,4161,4189,4198,4234,4269,4287,4306,4309,4313,4322,4361,4371,4405,4413,4475,4493,4513,4536,4552,4584,4652,4659,4666,4670,4673,4675,4680,4681,4684,4685,4710,4713,4715,4719,4729,4769,4777,4784,4797,4802,4815,4817,4829,4832,4835,4866,4907,4937,4958,4968,4999,5025,5053,5055,5073,5074,5077,5081,5108,5116,5159,5194,5226,5232,5235,5236,5245,5281,5283,5296,5301,5302,5333,5341,5363,5371,5382,5427,5452,5476,5483,5506,5512,5513,5519,5563,5578,5627,5639,5689,5691,5697,5698,5720,5733,5807,5809,5819,5830,5840,5916,5936,5954,5962,6000,6001,6008,6016,6020,6031,6036,6038,6041,6050,6053,6059,6062,6084,6093,6096,6105,6106,6142,6143,6172,6199,6241,6257,6263,6287,6295,6308,6324,6340,6341,6345,6371,6378,6413,6457,6465,6467,6514,6522,6523,6541,6543,6577,6607,6639,6651,6671,6674,6680,6709,6711,6741,6748,6770,6784,6830,6885,6898,6909,6930,6941,6991,7008,7009,7019,7042,7054,7058,7067,7071,7075,7090,7096,7098,7114,7135,7137,7147,7174,7179,7199,7208,7250,7260,7282,7303,7316,7323,7327,7330,7332,7348,7367,7375,7382,7399,7414,7461,7475,7481,7493,7547,7554,7648,7675,7688,7691,7693,7706,7724,7763,7815,7818,7907,7942,7958,7993,8047,8072,8087,8100,8187,8192,8222,8243,8248,8254,8255,8265,8324,8326,8336,8364,8368,8371,8383,8388,8398,8405,8432,8438,8473,8479,8488,8530,8581,8598,8619,8624,8629,8668,8681,8707,8721,8723,8731,8747,8750,8764,8775,8785,8799,8805,8847,8865,8961,8968,8995,9006,9013,9018,9026,9082,9084,9097,9108,9133,9155,9177,9226,9268,9276,9296,9309,9335,9337,9352,9371,9379,9381,9382,9396,9401,9406,9411,9428,9441,9449,9477,9528,9541,9547,9567,9576,9577,9588,9593,9604,9619,9692,9707,9734,9743,9759,9775,9780,9786,9788,9798,9800,9842,9897,9899,9913,9916,9947,9949,9986,9989,9998,10004,10045,10054,10083,10094,10118,10147,10167,10172,10182,10207,10212,10237,10243,10267,10270,10331,10336,10419,10421,10432,10439,10479,10504,10505,10526,10528,10545,10550,10553,10629,10645,10675,10711,10728,10739,10781,10788,10789,10809,10835,10849,10880,10890,10968,10994,10996,11062,11108,11109,11122,11131,11176,11189,11194,11210,11230,11237,11252,11283,11296,11300,11310,11321,11349,11429,11435,11437,11448,11451,11465,11483,11497,11517,11580,11640,11646,11658,11669,11679,11687,11690,11702,11703,11733,11750,11787,11820,11830,11839,11846,11848,11849,11872,11879,11896,11928,11936,11950,11953,11979,12001,12006,12010,12013,12033,12038,12054,12102,12141,12154,12155,12157,12170,12204,12208,12223,12244,12281,12297,12304,12329,12392,12399,12421,12426,12443,12449,12453,12476,12486,12546,12596,12639,12661,12676,12678,12679,12702,12708,12730,12759,12807,12812,12941,12965,12975,12987,12991,12996,13008,13032,13048,13064,13087,13117,13119,13154,13180,13187,13206,13299,13372,13392,13397,13457,13494,13498,13507,13515,13525,13527,13585,13665,13666,13701,13745,13746,13758,13764,13773,13788,13789,13792,13825,13837,13854,13869,13878,13880,13933,13952,13962,14006,14040,14062,14068,14089,14094,14175,14187,14228,14234,14250,14253,14257,14268,14292,14299,14305,14330,14368,14370,14374,14376,14381,14388,14395,14442,14452,14468,14580,14588,14603,14625,14647,14650,14651,14661,14666,14693,14697,14721,14728,14733,14779,14827,14835,14838,14850,14863,14865,14872,14900,14905,14924,14992,14997,15004,15013,15073,15148,15185,15204,15218,15236,15269,15324,15344,15346,15373,15381,15400,15424,15457,15506,15532,15548,15605,15607,15612,15613,15619,15624,15636,15666,15667,15678,15679,15700,15733,15752,15779,15825,15832,15840,15847,15875,15882,15890,15891,15896,15903,15920,15928,16025,16043,16053,16071,16075,16080,16096,16111,16116,16124,16126,16127,16146,16156,16162,16167,16169,16187,16230,16234,16247,16254,16257,16264,16289,16310,16322,16346,16372,16376,16386,16401,16411,16414,16423,16428,16456,16467,16480,16506,16518,16522,16544,16557,16577,16627,16634,16645,16647,16648,16657,16672,16719,16730,16746,16747,16762,16764,16766,16771,16800,16802,16807,16813,16815,16826,16849,16862,16863,16865,16875,16899,16982,16983,16997,17006,17008,17013,17024,17056,17075,17097,17101,17109,17145,17165,17185,17186,17219,17252,17280,17282,17308,17312,17348,17373,17383,17388,17389,17390,17397],"31":[1,3,20,27,30,37,49,59,60,68,88,93,100,115,125,141,142,145,178,182,194,243,244,304,312,321,322,325,326,344,358,368,404,406,446,447,450,465,473,497,501,515,530,537,553,563,564,566,579,591,649,661,666,680,687,693,714,753,767,808,833,834,868,876,886,935,956,973,983,985,991,1010,1026,1031,1034,1053,1059,1060,1103,1110,1151,1177,1245,1258,1261,1265,1289,1337,1352,1367,1375,1386,1390,1399,1402,1405,1409,1417,1459,1465,1512,1549,1553,1582,1607,1612,1618,1627,1637,1647,1651,1674,1678,1683,1692,1695,1699,1705,1713,1719,1734,1741,1742,1743,1756,1773,1778,1799,1807,1820,1839,1841,1876,1879,1882,1887,1901,1916,1922,1984,2034,2049,2058,2110,2127,2143,2149,2169,2172,2188,2253,2266,2274,2290,2299,2309,2341,2356,2363,2390,2393,2397,2421,2454,2456,2479,2502,2515,2516,2535,2538,2565,2582,2584,2598,2601,2616,2638,2640,2671,2675,2696,2713,2723,2734,2777,2802,2812,2830,2871,2876,2883,2902,2903,2920,2923,2952,2954,2983,2991,3008,3084,3103,3134,3147,3152,3165,3206,3220,3223,3255,3289,3304,3332,3341,3374,3402,3500,3517,3527,3539,3555,3560,3561,3587,3602,3614,3621,3641,3642,3663,3685,3693,3714,3744,3761,3772,3779,3788,3790,3819,3824,3868,3890,3906,3912,3920,3929,3943,3987,3998,4012,4031,4038,4052,4115,4123,4148,4164,4234,4262,4268,4304,4308,4319,4327,4328,4342,4378,4397,4402,4414,4427,4433,4514,4533,4568,4589,4595,4604,4612,4668,4675,4677,4693,4703,4704,4717,4725,4746,4765,4779,4785,4802,4840,4860,4871,4873,4894,4895,4917,4922,4932,4936,4939,4949,4964,5002,5011,5018,5027,5031,5032,5033,5041,5046,5108,5131,5132,5148,5167,5181,5222,5227,5243,5245,5250,5254,5257,5272,5292,5310,5326,5328,5329,5333,5335,5348,5351,5360,5419,5421,5458,5467,5475,5529,5563,5571,5580,5623,5651,5653,5654,5658,5674,5678,5681,5703,5708,5735,5755,5766,5770,5775,5788,5815,5906,5912,5955,5979,6013,6028,6031,6033,6044,6100,6144,6157,6184,6186,6197,6207,6213,6229,6238,6251,6260,6266,6277,6316,6359,6371,6439,6445,6503,6504,6541,6547,6548,6554,6568,6575,6577,6583,6595,6644,6694,6695,6783,6788,6793,6803,6806,6819,6846,6850,6861,6863,6908,6914,6915,6918,6920,6923,6939,6970,6976,6981,6984,6988,6990,7009,7046,7054,7064,7100,7114,7124,7128,7130,7159,7171,7195,7205,7213,7255,7258,7264,7284,7290,7300,7311,7329,7338,7342,7348,7397,7402,7409,7413,7421,7437,7445,7466,7468,7475,7482,7487,7498,7504,7506,7549,7566,7569,7583,7601,7622,7623,7633,7664,7740,7760,7830,7836,7854,7885,7895,7897,7936,7938,7954,7961,7981,7987,7998,8013,8014,8074,8075,8076,8115,8124,8128,8179,8225,8234,8249,8259,8272,8273,8285,8287,8317,8347,8386,8464,8486,8492,8495,8502,8504,8514,8522,8523,8559,8565,8574,8582,8586,8591,8600,8615,8617,8655,8656,8680,8709,8757,8766,8833,8859,8873,8876,8949,8979,8988,9004,9044,9163,9175,9197,9241,9247,9262,9280,9321,9330,9337,9339,9340,9348,9404,9446,9465,9467,9471,9482,9483,9485,9524,9527,9545,9563,9576,9608,9616,9620,9628,9639,9650,9663,9676,9783,9784,9787,9796,9803,9879,9894,9900,9908,9922,9924,9933,9957,9958,9960,9985,10035,10063,10102,10118,10120,10133,10134,10135,10150,10164,10169,10177,10194,10210,10227,10234,10266,10291,10334,10357,10369,10387,10423,10441,10465,10509,10512,10526,10555,10574,10575,10594,10607,10618,10626,10676,10732,10738,10758,10795,10796,10804,10822,10861,10863,10889,10919,10928,10929,10958,10964,10981,11002,11018,11028,11030,11056,11059,11062,11069,11079,11083,11112,11119,11162,11192,11214,11237,11311,11338,11344,11367,11369,11392,11438,11442,11456,11468,11482,11519,11561,11576,11590,11602,11636,11637,11655,11684,11687,11745,11756,11772,11811,11820,11842,11867,11871,11923,11937,11975,11979,11990,12060,12065,12068,12074,12091,12102,12128,12135,12162,12188,12189,12208,12229,12258,12269,12273,12283,12343,12431,12457,12463,12490,12508,12522,12584,12599,12672,12675,12716,12730,12737,12742,12764,12769,12778,12818,12830,12862,12873,12901,12910,12950,13009,13030,13068,13085,13140,13165,13177,13179,13186,13206,13227,13255,13263,13292,13298,13300,13329,13355,13362,13398,13436,13437,13439,13454,13468,13482,13499,13503,13513,13516,13533,13534,13540,13554,13563,13569,13593,13622,13625,13633,13693,13695,13728,13733,13735,13760,13766,13787,13818,13824,13832,13836,13857,13872,13886,13896,13901,13908,13916,13957,14016,14017,14025,14041,14080,14084,14116,14118,14126,14135,14163,14166,14167,14196,14206,14209,14213,14214,14231,14232,14241,14248,14254,14272,14279,14296,14305,14343,14349,14357,14364,14374,14390,14392,14402,14410,14415,14423,14444,14452,14457,14513,14525,14532,14544,14605,14609,14613,14620,14637,14642,14652,14654,14672,14693,14708,14727,14728,14732,14738,14759,14764,14772,14780,14788,14793,14831,14833,14840,14867,14881,14913,14925,14938,14939,14949,14955,14956,14967,14973,14977,14994,14996,15001,15037,15041,15045,15063,15068,15070,15075,15077,15105,15110,15113,15190,15191,15202,15205,15230,15263,15272,15313,15317,15343,15358,15371,15401,15408,15483,15507,15509,15546,15556,15557,15564,15597,15612,15621,15623,15639,15663,15675,15701,15708,15727,15737,15742,15757,15775,15820,15840,15843,15877,15908,15911,15928,15951,16000,16016,16039,16064,16082,16095,16097,16112,16140,16147,16160,16176,16180,16184,16191,16197,16206,16230,16237,16245,16293,16318,16363,16373,16378,16391,16392,16398,16405,16444,16470,16478,16483,16587,16627,16637,16648,16663,16670,16673,16685,16723,16726,16728,16750,16754,16761,16776,16788,16793,16805,16813,16817,16845,16856,16871,16911,16916,16966,16988,16997,17004,17018,17037,17041,17058,17078,17095,17108,17118,17151,17152,17156,17177,17203,17222,17230,17232,17233,17265,17274,17276,17296,17301,17307,17320,17321,17326,17357,17363],"32":[0,41,85,142,157,159,174,199,216,222,235,255,272,332,336,340,356,377,395,398,399,426,449,471,491,497,504,507,509,525,554,579,584,596,607,648,664,683,698,702,756,759,761,768,803,804,817,820,855,919,959,1020,1021,1044,1061,1067,1085,1114,1133,1136,1140,1149,1191,1226,1229,1315,1332,1360,1410,1411,1445,1450,1484,1521,1531,1578,1583,1588,1611,1647,1682,1689,1692,1697,1747,1766,1838,1852,1854,1893,1898,1901,1913,1916,1930,1934,1957,1996,1997,2017,2020,2023,2024,2034,2077,2091,2169,2191,2216,2259,2273,2276,2304,2329,2344,2354,2362,2385,2386,2402,2406,2415,2451,2466,2494,2582,2586,2589,2597,2607,2618,2629,2631,2635,2650,2673,2701,2707,2711,2713,2717,2724,2728,2730,2735,2758,2783,2803,2806,2841,2852,2877,2883,2889,2891,2896,2917,2929,2937,3057,3058,3084,3104,3111,3119,3124,3136,3189,3218,3222,3269,3280,3285,3287,3320,3336,3349,3355,3358,3403,3415,3462,3550,3558,3560,3608,3625,3645,3670,3748,3762,3770,3801,3832,3855,3857,3858,3864,3901,3910,3911,3931,3950,3962,3978,3986,4032,4051,4053,4078,4110,4151,4166,4185,4195,4196,4239,4271,4286,4355,4358,4375,4392,4414,4439,4444,4448,4475,4549,4563,4566,4567,4578,4583,4606,4646,4649,4652,4665,4668,4674,4678,4685,4728,4729,4748,4769,4773,4775,4782,4795,4878,4880,4885,4955,4957,4974,4985,4996,5019,5029,5049,5055,5056,5081,5083,5143,5196,5207,5210,5273,5277,5312,5323,5334,5458,5463,5498,5508,5511,5523,5533,5561,5576,5605,5608,5645,5650,5680,5692,5696,5709,5723,5728,5752,5759,5788,5803,5831,5891,5892,5893,5894,5898,5910,5937,5952,5997,6019,6035,6071,6073,6074,6096,6126,6143,6168,6171,6181,6207,6219,6233,6238,6279,6280,6285,6319,6321,6343,6363,6449,6459,6478,6487,6495,6531,6553,6574,6579,6608,6612,6622,6665,6723,6727,6760,6769,6826,6851,6858,6903,6914,6932,6985,6988,7013,7020,7023,7027,7067,7072,7130,7146,7158,7159,7162,7191,7204,7210,7281,7307,7364,7367,7385,7395,7399,7415,7427,7448,7449,7485,7502,7510,7514,7541,7544,7555,7563,7577,7609,7626,7636,7641,7646,7650,7685,7693,7699,7719,7729,7746,7754,7761,7795,7802,7847,7860,7875,7879,7905,7920,7929,7944,7956,8028,8048,8052,8057,8074,8097,8110,8135,8154,8185,8206,8226,8242,8252,8253,8267,8292,8293,8301,8330,8341,8347,8422,8429,8447,8456,8484,8498,8522,8524,8546,8591,8625,8640,8654,8664,8698,8705,8715,8716,8761,8814,8832,8842,8933,8960,8963,8981,8997,8998,9002,9016,9024,9033,9038,9055,9059,9066,9075,9077,9086,9096,9127,9130,9146,9183,9188,9191,9232,9248,9257,9262,9281,9365,9395,9398,9407,9410,9432,9433,9456,9466,9468,9481,9493,9497,9516,9519,9525,9535,9562,9587,9600,9604,9613,9615,9624,9641,9686,9739,9755,9757,9761,9763,9785,9792,9815,9881,9900,9919,9924,9930,9971,10028,10047,10086,10088,10126,10134,10135,10139,10141,10142,10148,10149,10188,10221,10244,10257,10275,10311,10318,10337,10348,10370,10374,10387,10407,10419,10441,10443,10451,10531,10542,10554,10557,10559,10566,10573,10610,10635,10677,10698,10718,10737,10748,10785,10805,10809,10838,10839,10845,10848,10856,10858,10961,10964,10984,11068,11078,11105,11109,11122,11139,11142,11160,11169,11180,11187,11193,11226,11227,11245,11251,11258,11264,11272,11282,11318,11356,11359,11401,11422,11426,11431,11439,11467,11478,11491,11495,11503,11527,11533,11549,11564,11655,11688,11705,11723,11724,11744,11753,11776,11791,11805,11806,11829,11838,11846,11889,11899,11947,11996,12008,12013,12051,12061,12063,12085,12109,12132,12144,12146,12162,12163,12167,12168,12173,12188,12201,12249,12300,12314,12318,12320,12355,12358,12364,12375,12376,12385,12412,12418,12427,12455,12457,12484,12502,12505,12526,12547,12549,12553,12567,12601,12611,12624,12625,12631,12658,12674,12676,12698,12701,12704,12724,12749,12755,12792,12817,12864,12892,12893,12898,12925,12949,12964,12965,12987,12992,13008,13011,13025,13058,13061,13079,13086,13087,13176,13184,13185,13186,13195,13202,13260,13278,13288,13293,13295,13302,13369,13385,13391,13394,13442,13470,13471,13474,13492,13512,13515,13533,13538,13550,13565,13571,13604,13655,13694,13700,13703,13762,13764,13772,13829,13834,13871,13872,13889,13892,13893,13935,13944,13982,13985,14123,14125,14160,14175,14194,14206,14315,14329,14332,14373,14410,14426,14460,14475,14476,14484,14487,14512,14581,14686,14689,14702,14703,14704,14722,14748,14787,14801,14808,14842,14863,14864,14876,14877,14905,14910,14948,14954,14977,14979,14982,14984,14990,14991,15008,15009,15013,15019,15039,15056,15060,15148,15149,15152,15153,15156,15168,15188,15240,15252,15305,15309,15337,15372,15384,15416,15422,15434,15447,15454,15457,15464,15472,15488,15492,15522,15564,15567,15593,15601,15610,15618,15628,15650,15660,15674,15678,15725,15741,15763,15794,15798,15802,15843,15868,15907,15923,15950,15959,15960,15992,16041,16054,16106,16112,16126,16131,16140,16204,16220,16237,16268,16301,16315,16325,16340,16346,16362,16376,16382,16383,16442,16444,16475,16482,16492,16500,16502,16536,16541,16542,16610,16611,16629,16639,16681,16707,16724,16729,16769,16780,16788,16796,16842,16856,16875,16877,16879,16886,16888,16889,16972,17022,17043,17074,17086,17105,17114,17136,17138,17166,17191,17193,17221,17233,17279,17316,17325,17347,17378,17383,17392,17399],"33":[46,65,67,71,74,89,90,99,117,144,150,154,190,200,214,247,277,283,284,338,361,371,406,425,451,467,468,477,480,494,522,552,568,582,609,637,641,642,647,657,686,691,783,793,856,887,893,901,934,985,989,995,1041,1046,1058,1064,1089,1117,1118,1134,1140,1194,1196,1223,1264,1312,1325,1402,1413,1427,1428,1448,1459,1480,1484,1503,1521,1523,1551,1556,1559,1588,1604,1618,1623,1628,1647,1652,1753,1780,1810,1875,1910,1926,1954,1971,1996,2014,2017,2023,2037,2047,2059,2065,2069,2098,2189,2195,2227,2254,2277,2321,2368,2416,2439,2465,2509,2515,2528,2537,2557,2562,2590,2612,2616,2624,2639,2641,2680,2707,2740,2791,2797,2805,2807,2824,2870,2881,2901,2920,2926,2956,2961,2963,2965,2969,2980,2994,2997,3010,3069,3115,3116,3146,3196,3204,3213,3215,3279,3288,3298,3336,3339,3347,3352,3359,3365,3392,3397,3407,3471,3497,3498,3510,3534,3570,3577,3595,3611,3615,3616,3620,3622,3627,3639,3660,3671,3713,3728,3782,3800,3837,3880,3896,3914,3917,3923,3966,3981,4009,4010,4012,4026,4031,4033,4045,4047,4070,4095,4115,4131,4139,4141,4154,4183,4253,4259,4285,4288,4332,4342,4348,4355,4356,4365,4378,4427,4432,4453,4475,4499,4509,4554,4555,4581,4600,4610,4624,4654,4664,4705,4707,4726,4745,4754,4792,4803,4805,4807,4817,4823,4829,4865,4876,4877,4881,4882,4891,4955,5013,5023,5043,5045,5047,5055,5064,5114,5140,5142,5160,5182,5190,5209,5220,5238,5240,5242,5245,5254,5272,5286,5287,5314,5325,5360,5363,5392,5395,5432,5460,5493,5528,5590,5601,5647,5690,5706,5716,5720,5734,5738,5759,5767,5803,5872,5911,5942,5985,6011,6053,6058,6105,6125,6158,6177,6181,6187,6193,6197,6205,6209,6219,6227,6241,6261,6279,6284,6293,6316,6321,6332,6334,6336,6357,6363,6369,6406,6425,6432,6467,6481,6506,6507,6515,6527,6594,6607,6648,6669,6687,6726,6731,6732,6777,6779,6780,6787,6800,6818,6821,6822,6865,6871,6875,6902,6941,6944,6960,6981,6987,6993,6998,7028,7039,7044,7054,7121,7122,7123,7130,7173,7175,7177,7182,7210,7225,7263,7317,7334,7344,7348,7354,7392,7413,7422,7454,7455,7478,7495,7523,7561,7566,7576,7596,7627,7628,7635,7671,7680,7705,7711,7723,7729,7736,7764,7803,7806,7814,7819,7828,7835,7841,7869,7870,7931,7941,7975,7999,8029,8041,8046,8048,8105,8118,8151,8218,8233,8288,8292,8298,8331,8343,8363,8377,8383,8385,8404,8438,8442,8450,8460,8509,8546,8577,8583,8591,8618,8630,8650,8681,8683,8689,8690,8695,8707,8716,8727,8742,8745,8748,8765,8796,8863,8879,8906,8907,8927,8932,8947,8951,8965,8969,8979,8992,8993,9032,9048,9050,9061,9063,9066,9071,9082,9111,9176,9177,9220,9228,9235,9250,9282,9284,9289,9290,9301,9323,9335,9341,9347,9364,9426,9438,9448,9475,9491,9496,9513,9534,9550,9617,9636,9645,9650,9651,9659,9665,9681,9697,9711,9721,9743,9762,9767,9769,9780,9855,9871,9873,9874,9916,9918,9946,9955,9956,9980,10012,10026,10033,10044,10054,10074,10082,10094,10116,10134,10140,10148,10164,10177,10210,10219,10306,10315,10341,10360,10361,10385,10395,10397,10418,10425,10442,10444,10445,10487,10491,10559,10579,10608,10623,10674,10721,10732,10739,10761,10819,10837,10855,10863,10911,10978,10985,11008,11016,11040,11054,11060,11073,11078,11091,11109,11122,11123,11146,11179,11188,11207,11220,11228,11232,11233,11236,11237,11266,11294,11313,11330,11333,11336,11363,11371,11388,11397,11410,11479,11486,11502,11526,11529,11539,11558,11560,11567,11581,11629,11657,11663,11692,11705,11707,11730,11744,11751,11792,11795,11807,11810,11816,11829,11842,11848,11869,11911,11938,11945,11951,11961,11965,11982,12006,12028,12055,12078,12132,12143,12152,12157,12166,12185,12189,12192,12215,12222,12233,12234,12245,12298,12300,12309,12310,12326,12332,12333,12348,12350,12378,12389,12470,12496,12523,12546,12551,12580,12592,12598,12628,12644,12646,12652,12679,12690,12697,12707,12739,12774,12779,12788,12795,12798,12801,12826,12839,12859,12878,12879,12893,12906,12934,12944,12953,12970,12973,13029,13076,13103,13107,13108,13126,13131,13153,13167,13181,13183,13190,13201,13223,13284,13314,13324,13330,13353,13356,13371,13381,13388,13421,13429,13457,13481,13490,13514,13521,13546,13553,13590,13595,13612,13614,13663,13668,13671,13672,13726,13762,13765,13802,13863,13879,13899,13916,13945,13972,13985,14010,14023,14068,14073,14080,14124,14127,14144,14147,14158,14189,14195,14220,14225,14235,14278,14291,14296,14298,14309,14320,14342,14346,14352,14384,14391,14396,14408,14422,14428,14429,14432,14452,14477,14518,14528,14537,14543,14565,14587,14591,14613,14662,14669,14671,14686,14690,14691,14700,14720,14726,14729,14731,14745,14772,14775,14816,14852,14858,14893,14900,14928,14931,14934,14941,14944,14957,14966,14976,14980,14984,14986,14987,14992,14994,15007,15009,15019,15073,15077,15110,15148,15191,15192,15194,15228,15262,15269,15294,15331,15337,15339,15342,15350,15384,15418,15447,15501,15510,15523,15524,15536,15539,15543,15546,15568,15584,15616,15617,15676,15698,15707,15726,15747,15750,15769,15772,15818,15841,15855,15919,15934,15942,15943,15945,16000,16034,16035,16040,16052,16117,16121,16154,16211,16226,16236,16240,16243,16273,16278,16285,16309,16314,16325,16365,16380,16389,16422,16440,16447,16451,16459,16482,16508,16511,16519,16540,16545,16548,16557,16561,16592,16594,16631,16638,16651,16690,16694,16697,16708,16739,16773,16831,16837,16840,16866,16894,16897,16924,16935,16940,16989,16992,17006,17008,17012,17071,17105,17115,17153,17164,17187,17268,17282,17286,17308,17325,17326,17327,17329,17336,17348,17366,17383],"34":[12,22,42,53,64,70,77,87,92,96,112,120,135,170,226,244,253,283,295,320,335,380,389,421,441,457,464,470,475,524,548,551,575,588,627,636,664,710,776,789,800,801,805,806,807,883,906,965,977,1000,1038,1076,1101,1125,1164,1200,1233,1249,1250,1258,1289,1305,1326,1336,1370,1380,1394,1404,1433,1503,1506,1552,1575,1595,1599,1606,1654,1736,1747,1755,1775,1830,1856,1869,1888,1898,1909,1928,1939,1951,1990,1994,2015,2020,2021,2037,2067,2083,2098,2117,2127,2178,2218,2255,2260,2273,2277,2334,2341,2350,2378,2394,2432,2439,2443,2462,2470,2523,2545,2569,2622,2626,2629,2630,2638,2657,2661,2691,2707,2715,2747,2755,2756,2788,2807,2860,2926,2932,2954,2971,2988,3014,3042,3043,3061,3062,3070,3072,3129,3214,3283,3321,3325,3328,3358,3369,3372,3382,3410,3423,3429,3466,3471,3476,3479,3504,3515,3524,3545,3546,3548,3556,3604,3611,3620,3629,3668,3683,3701,3747,3753,3766,3831,3839,3857,3858,3931,3937,3958,3962,3994,3995,4006,4044,4057,4062,4086,4138,4142,4163,4228,4342,4403,4497,4504,4516,4573,4592,4598,4601,4603,4610,4645,4669,4680,4681,4685,4698,4782,4783,4787,4807,4834,4849,4904,4905,4927,4934,5031,5034,5052,5058,5072,5073,5092,5098,5127,5138,5146,5149,5196,5236,5280,5287,5327,5341,5348,5368,5375,5392,5396,5418,5441,5447,5448,5449,5487,5502,5503,5546,5579,5581,5585,5599,5636,5641,5653,5678,5772,5779,5790,5809,5821,5841,5864,5870,5913,5915,5919,5949,5950,5951,5976,5984,5985,5988,6006,6033,6065,6082,6096,6112,6114,6139,6163,6203,6216,6264,6266,6287,6299,6302,6326,6327,6345,6360,6394,6400,6406,6425,6427,6439,6456,6462,6472,6479,6499,6506,6509,6515,6519,6523,6564,6622,6630,6632,6650,6656,6721,6722,6755,6771,6836,6858,6905,6920,6943,6948,6954,6979,7023,7047,7056,7088,7219,7243,7267,7306,7348,7349,7358,7399,7442,7462,7484,7491,7502,7513,7528,7531,7534,7596,7620,7625,7642,7651,7685,7722,7738,7817,7820,7827,7866,7940,7971,8021,8043,8046,8047,8072,8138,8143,8150,8152,8154,8162,8165,8194,8209,8224,8230,8235,8267,8368,8376,8390,8401,8440,8454,8458,8465,8469,8556,8576,8580,8583,8585,8588,8605,8609,8616,8628,8652,8706,8712,8793,8798,8828,8876,8905,8939,8940,8977,8991,9019,9022,9062,9068,9081,9083,9111,9112,9137,9151,9158,9167,9184,9191,9192,9196,9211,9217,9222,9234,9246,9312,9320,9358,9368,9379,9396,9403,9409,9458,9480,9483,9497,9514,9545,9563,9593,9616,9627,9641,9659,9669,9675,9692,9704,9747,9782,9794,9796,9801,9833,9852,9855,9865,9945,9961,9974,9983,9991,10017,10035,10078,10083,10086,10113,10118,10126,10132,10146,10152,10209,10247,10255,10263,10284,10311,10316,10348,10366,10400,10409,10419,10455,10532,10535,10536,10550,10552,10560,10573,10581,10602,10640,10646,10657,10686,10687,10720,10725,10742,10744,10786,10811,10848,10849,10906,10908,10921,10926,10930,11016,11022,11024,11045,11052,11062,11087,11096,11132,11154,11156,11162,11165,11168,11193,11237,11262,11280,11307,11369,11373,11423,11426,11441,11543,11566,11615,11625,11644,11668,11685,11708,11788,11825,11834,11900,11966,11999,12025,12034,12036,12065,12126,12128,12144,12177,12183,12185,12194,12214,12220,12263,12310,12330,12355,12378,12404,12463,12490,12494,12517,12519,12544,12593,12613,12618,12624,12641,12655,12719,12755,12764,12785,12798,12808,12829,12840,12844,12846,12858,12874,12895,12985,13008,13031,13043,13048,13052,13059,13070,13089,13111,13120,13136,13140,13200,13208,13221,13233,13261,13264,13278,13279,13295,13319,13320,13326,13335,13358,13415,13431,13445,13453,13496,13498,13499,13535,13548,13556,13573,13577,13597,13600,13615,13677,13703,13715,13719,13769,13773,13792,13823,13835,13860,13868,13887,13921,13922,13991,14015,14055,14062,14073,14085,14096,14102,14106,14119,14141,14219,14236,14252,14266,14279,14282,14340,14361,14367,14378,14395,14470,14516,14520,14525,14529,14586,14590,14607,14609,14634,14660,14663,14664,14678,14699,14707,14725,14730,14763,14768,14829,14842,14862,14873,14902,14910,14942,14957,14963,14974,15008,15022,15035,15042,15073,15141,15147,15216,15235,15236,15270,15297,15326,15366,15368,15383,15391,15402,15405,15408,15419,15448,15462,15475,15485,15489,15494,15498,15522,15547,15560,15574,15638,15644,15655,15659,15675,15683,15701,15740,15741,15751,15836,15853,15858,15885,15937,15940,15943,15953,15959,15978,16003,16014,16019,16043,16059,16090,16140,16142,16165,16198,16240,16243,16276,16320,16406,16468,16487,16524,16543,16569,16595,16612,16630,16641,16654,16675,16707,16727,16733,16739,16786,16800,16830,16859,16865,16883,16884,16885,16887,16893,16898,16921,17005,17073,17077,17079,17110,17132,17215,17231,17258,17260,17266,17272,17366,17375,17387,17390,17403],"35":[9,29,36,54,93,96,106,133,167,194,215,232,267,271,277,292,298,310,328,333,349,363,410,435,469,547,549,591,662,671,766,796,808,834,849,857,865,866,882,951,973,999,1062,1102,1141,1185,1227,1273,1290,1308,1363,1385,1472,1479,1522,1524,1589,1592,1658,1671,1703,1753,1890,1914,1963,2110,2131,2140,2149,2193,2246,2271,2303,2327,2421,2503,2551,2552,2558,2595,2626,2630,2642,2704,2771,2809,2812,2820,2843,2863,2960,2961,3006,3010,3041,3072,3078,3079,3085,3089,3135,3271,3308,3320,3440,3458,3477,3567,3574,3604,3645,3656,3663,3664,3698,3703,3753,3777,3829,3867,3892,3912,3932,3976,4035,4060,4099,4119,4150,4187,4200,4220,4269,4271,4285,4344,4389,4458,4551,4570,4614,4660,4677,4690,4701,4734,4772,4818,4820,4867,4923,4996,4998,5021,5096,5126,5225,5241,5258,5265,5315,5338,5381,5418,5483,5504,5583,5610,5619,5643,5668,5679,5702,5747,5755,5784,5836,5868,5901,5984,6012,6013,6028,6039,6052,6115,6138,6238,6240,6247,6258,6296,6364,6484,6508,6512,6522,6538,6555,6571,6575,6602,6609,6614,6624,6629,6704,6738,6764,6767,6772,6816,6857,6872,6875,6881,6884,6926,6927,6933,6935,6939,7028,7089,7188,7206,7286,7347,7428,7441,7473,7537,7557,7569,7571,7611,7621,7687,7699,7865,7881,7910,7912,7922,7931,7976,7980,7999,8049,8062,8095,8234,8244,8258,8272,8376,8393,8438,8463,8610,8656,8672,8718,8795,8798,8894,8909,8965,9088,9182,9226,9277,9285,9390,9395,9397,9401,9407,9410,9454,9478,9500,9580,9595,9619,9654,9659,9689,9696,9711,9743,9789,9832,9871,9934,9942,9980,10071,10074,10096,10153,10160,10197,10257,10283,10302,10329,10370,10383,10417,10429,10452,10454,10535,10542,10550,10580,10600,10704,10713,10716,10722,10767,10799,10804,10813,10828,10839,10873,10893,10983,11010,11023,11046,11073,11107,11141,11150,11164,11173,11195,11236,11283,11341,11437,11444,11446,11454,11479,11551,11672,11682,11788,11789,11824,11840,11851,11877,11959,11961,11983,12006,12056,12084,12141,12248,12325,12350,12396,12604,12607,12613,12644,12647,12701,12709,12722,12734,12773,12831,12853,12872,12947,12983,12994,13023,13030,13084,13145,13150,13267,13280,13287,13294,13295,13309,13353,13402,13414,13461,13491,13497,13541,13549,13556,13570,13610,13647,13650,13671,13717,13723,13796,13817,13864,13869,13872,13922,13939,13942,13962,13979,14018,14091,14112,14118,14168,14170,14177,14214,14297,14302,14411,14412,14554,14585,14597,14629,14649,14664,14692,14723,14783,14838,14945,14982,15037,15098,15134,15155,15205,15216,15306,15323,15334,15361,15447,15547,15613,15672,15711,15739,15740,15769,15824,15855,15899,15934,15962,16020,16027,16041,16134,16143,16156,16168,16192,16213,16240,16247,16284,16330,16352,16422,16424,16432,16434,16509,16512,16534,16548,16572,16707,16715,16790,16811,16851,16878,16925,16934,16982,16998,17024,17062,17063,17230,17239,17246,17302,17315,17401],"36":[24,73,91,105,116,121,150,156,195,217,228,240,241,260,281,308,320,347,444,461,490,499,548,583,585,617,715,849,866,872,939,943,946,980,1044,1045,1251,1266,1294,1300,1308,1366,1375,1378,1386,1510,1514,1552,1605,1649,1656,1668,1669,1688,1698,1735,1770,1948,1954,2006,2030,2060,2063,2125,2170,2198,2243,2266,2304,2318,2393,2417,2426,2433,2463,2465,2467,2486,2504,2520,2556,2626,2629,2642,2657,2661,2739,2750,2754,2779,2808,2825,2869,2886,2891,2940,2947,2949,2981,3025,3071,3073,3083,3101,3123,3145,3147,3173,3182,3189,3196,3207,3268,3375,3387,3473,3514,3534,3556,3560,3587,3589,3618,3631,3654,3683,3800,3834,3835,3852,3861,3904,3918,3973,4025,4042,4050,4083,4106,4126,4165,4258,4304,4358,4371,4373,4402,4403,4417,4553,4565,4697,4702,4706,4806,4824,4841,4886,4937,4946,4956,4965,5064,5068,5132,5158,5167,5195,5299,5319,5324,5445,5467,5490,5509,5536,5579,5622,5660,5686,5705,5745,5811,5812,5822,5829,5853,5864,5912,5989,6026,6032,6068,6077,6106,6122,6130,6150,6158,6176,6206,6214,6236,6301,6326,6332,6408,6412,6440,6507,6551,6554,6581,6612,6653,6667,6669,6713,6731,6735,6743,6783,6817,6829,6885,6914,6917,6928,6951,6988,7002,7052,7063,7071,7132,7152,7155,7180,7207,7217,7250,7255,7258,7291,7308,7362,7372,7390,7403,7422,7453,7463,7465,7480,7494,7582,7598,7607,7618,7638,7730,7757,7798,7881,7886,7956,7961,7993,7996,8030,8051,8086,8089,8188,8201,8231,8245,8256,8266,8296,8299,8308,8313,8324,8333,8335,8380,8384,8385,8419,8461,8502,8514,8607,8613,8645,8786,8792,8861,8973,9026,9034,9072,9076,9149,9177,9254,9266,9301,9325,9405,9412,9421,9432,9462,9471,9513,9534,9539,9570,9576,9593,9603,9650,9657,9669,9703,9704,9743,9753,9759,9802,9835,9837,9885,9922,9965,9986,10015,10069,10144,10158,10204,10286,10314,10326,10356,10367,10374,10395,10406,10407,10441,10460,10483,10484,10531,10537,10603,10618,10702,10719,10725,10734,10741,10758,10818,10828,10915,10920,10958,11204,11205,11249,11252,11294,11323,11330,11331,11346,11352,11369,11450,11504,11589,11638,11647,11685,11737,11799,11823,11852,11902,12035,12036,12039,12083,12102,12129,12130,12137,12161,12193,12221,12226,12241,12242,12276,12285,12348,12369,12381,12386,12387,12402,12410,12418,12431,12464,12474,12483,12536,12585,12603,12619,12635,12638,12640,12664,12687,12692,12711,12713,12739,12748,12783,12844,12871,12899,12905,12917,12927,13003,13138,13151,13165,13182,13188,13251,13259,13260,13316,13457,13465,13536,13540,13541,13553,13556,13563,13580,13581,13583,13590,13595,13627,13629,13652,13666,13743,13898,13942,13963,13980,13990,13999,14000,14016,14022,14027,14055,14100,14122,14148,14150,14158,14179,14190,14191,14209,14222,14231,14236,14240,14251,14266,14283,14285,14294,14319,14357,14368,14392,14396,14473,14586,14606,14616,14617,14702,14731,14751,14788,14805,14894,14932,14938,14997,14998,15041,15052,15107,15113,15126,15131,15136,15162,15166,15186,15203,15209,15235,15241,15248,15254,15367,15373,15384,15392,15417,15463,15519,15529,15578,15587,15623,15682,15699,15777,15805,15839,15862,15901,15908,15910,15921,15942,15967,16087,16112,16126,16160,16191,16217,16266,16321,16328,16347,16398,16417,16439,16470,16515,16534,16578,16607,16622,16630,16634,16637,16643,16645,16653,16668,16670,16675,16769,16789,16797,16899,16923,16988,16993,17003,17014,17024,17062,17093,17155,17196,17223,17323,17376],"37":[32,38,43,47,61,69,74,95,106,114,122,177,179,227,229,232,286,300,315,344,357,370,372,390,412,434,497,512,532,537,571,572,577,578,610,614,642,651,663,680,692,717,719,720,725,762,812,823,834,845,875,890,916,948,974,984,989,994,1000,1020,1023,1035,1050,1062,1089,1104,1108,1120,1130,1145,1149,1164,1174,1177,1198,1201,1244,1248,1250,1330,1360,1398,1407,1420,1437,1447,1460,1467,1472,1517,1519,1523,1533,1535,1543,1565,1572,1584,1591,1643,1645,1668,1736,1748,1750,1777,1798,1807,1809,1837,1845,1857,1869,1892,1902,1903,1953,1954,1970,2019,2052,2071,2105,2171,2177,2191,2212,2218,2221,2231,2258,2284,2298,2417,2443,2448,2452,2454,2456,2469,2478,2501,2504,2514,2525,2558,2568,2577,2588,2604,2619,2638,2641,2645,2651,2655,2661,2667,2700,2730,2758,2759,2770,2776,2781,2821,2866,2894,2934,2949,2963,2983,3044,3059,3086,3116,3118,3131,3141,3183,3190,3191,3211,3280,3343,3347,3357,3377,3424,3461,3497,3501,3514,3517,3519,3521,3539,3542,3555,3558,3562,3590,3595,3623,3628,3634,3716,3742,3751,3773,3779,3799,3807,3821,3879,3882,3891,3894,3903,3907,3928,3975,3987,4029,4043,4049,4103,4125,4171,4195,4219,4330,4381,4441,4446,4472,4483,4498,4557,4614,4628,4632,4644,4655,4656,4660,4673,4716,4738,4749,4770,4791,4807,4809,4853,4867,4882,4884,4945,4955,4980,5010,5039,5043,5054,5071,5132,5150,5198,5209,5298,5306,5318,5321,5324,5333,5351,5379,5425,5431,5462,5468,5501,5545,5558,5564,5614,5623,5663,5664,5673,5677,5678,5683,5737,5743,5746,5754,5762,5793,5820,5825,5830,5866,5885,5888,5956,6031,6036,6040,6042,6046,6047,6064,6143,6161,6185,6220,6226,6256,6259,6285,6301,6306,6330,6357,6372,6378,6411,6429,6430,6463,6465,6486,6518,6535,6548,6563,6569,6587,6590,6594,6601,6632,6648,6664,6675,6717,6725,6727,6730,6738,6750,6757,6791,6814,6816,6823,6841,6843,6844,6879,6880,6889,6921,6924,6991,6994,6995,7001,7021,7032,7095,7120,7132,7165,7171,7173,7203,7208,7210,7229,7274,7288,7303,7311,7325,7333,7397,7453,7462,7465,7477,7524,7551,7566,7574,7583,7596,7621,7682,7701,7752,7778,7798,7847,7871,7890,7910,7923,7934,7936,7981,7990,7997,8042,8051,8072,8101,8106,8108,8127,8164,8191,8206,8209,8212,8242,8260,8265,8290,8298,8353,8362,8388,8412,8445,8447,8461,8474,8523,8535,8540,8542,8558,8586,8590,8629,8690,8710,8721,8726,8793,8806,8866,8871,8889,8892,8968,8982,8989,9000,9023,9028,9052,9134,9138,9139,9166,9181,9184,9220,9228,9241,9256,9257,9270,9287,9305,9320,9333,9351,9364,9402,9411,9449,9453,9455,9457,9477,9505,9569,9600,9621,9624,9645,9667,9706,9711,9722,9741,9765,9773,9779,9780,9783,9818,9831,9836,9846,9866,9893,9927,9947,9998,9999,10001,10021,10035,10055,10057,10081,10114,10133,10155,10156,10166,10168,10226,10231,10235,10278,10306,10343,10374,10408,10428,10449,10453,10470,10479,10483,10490,10501,10528,10541,10548,10550,10554,10580,10588,10615,10640,10697,10707,10730,10740,10781,10838,10854,10893,10913,10981,11013,11015,11022,11038,11042,11047,11076,11078,11128,11138,11150,11158,11182,11208,11213,11256,11272,11302,11309,11346,11371,11390,11409,11424,11445,11451,11477,11479,11480,11490,11510,11534,11537,11544,11606,11622,11625,11701,11702,11743,11745,11752,11784,11802,11831,11860,11861,11869,11911,11926,11944,11960,11965,11986,11987,12014,12031,12041,12056,12059,12073,12171,12194,12215,12277,12315,12328,12366,12393,12411,12454,12465,12488,12494,12504,12546,12687,12700,12717,12721,12763,12792,12798,12803,12831,12845,12983,13027,13047,13050,13052,13066,13085,13089,13100,13113,13115,13117,13120,13129,13134,13139,13146,13178,13184,13223,13254,13285,13286,13287,13308,13317,13321,13342,13356,13365,13406,13426,13433,13441,13460,13475,13505,13540,13541,13545,13580,13581,13587,13612,13638,13647,13692,13694,13704,13730,13767,13774,13796,13832,13840,13865,13870,13876,13885,13909,13940,13964,13988,14000,14026,14126,14131,14138,14144,14176,14194,14197,14222,14257,14282,14287,14312,14378,14407,14423,14437,14448,14453,14460,14464,14475,14508,14532,14554,14560,14561,14584,14618,14694,14756,14775,14817,14849,14856,14882,14909,14917,15001,15048,15065,15070,15086,15125,15179,15217,15269,15296,15329,15338,15348,15400,15405,15419,15448,15455,15491,15493,15501,15502,15531,15553,15559,15601,15608,15611,15640,15699,15731,15739,15740,15766,15781,15800,15820,15843,15940,15985,16014,16035,16040,16052,16071,16084,16092,16133,16146,16154,16157,16172,16173,16177,16213,16225,16293,16316,16337,16376,16391,16431,16444,16447,16449,16471,16502,16518,16520,16537,16540,16544,16547,16568,16573,16574,16592,16611,16621,16632,16641,16650,16658,16690,16721,16745,16776,16794,16812,16824,16839,16844,16885,16886,16905,16928,16958,17005,17060,17096,17097,17237,17238,17240,17289,17311,17392],"38":[1,9,20,46,79,81,94,109,120,151,218,257,286,292,317,350,409,416,491,591,628,641,647,652,668,671,678,728,740,783,809,852,865,868,903,904,910,959,973,1043,1070,1087,1100,1104,1131,1167,1169,1175,1190,1195,1216,1221,1253,1262,1265,1340,1368,1370,1381,1484,1516,1535,1544,1555,1556,1580,1602,1640,1659,1669,1701,1715,1725,1748,1765,1779,1789,1795,1855,1929,1961,1962,1974,1992,2010,2017,2076,2134,2143,2153,2167,2179,2241,2267,2284,2294,2405,2414,2424,2439,2468,2470,2553,2582,2589,2620,2642,2649,2690,2694,2723,2735,2779,2849,2854,2865,2878,2896,2909,2910,2935,2938,2940,2947,2952,2966,2973,2988,2995,3006,3031,3034,3037,3040,3066,3098,3140,3170,3175,3183,3193,3216,3247,3289,3301,3304,3315,3327,3340,3344,3375,3403,3480,3485,3513,3606,3615,3637,3644,3672,3709,3716,3728,3774,3815,3827,3851,3861,3925,3969,4012,4088,4114,4117,4118,4126,4133,4264,4293,4320,4326,4361,4432,4470,4471,4520,4528,4529,4548,4577,4593,4635,4656,4660,4688,4691,4752,4759,4778,4807,4814,4816,4818,4819,4837,4862,4887,4893,4921,4940,4958,4995,5014,5017,5032,5037,5041,5046,5054,5059,5064,5073,5119,5134,5150,5188,5190,5202,5228,5237,5241,5256,5274,5311,5312,5365,5376,5411,5414,5436,5443,5467,5482,5517,5545,5563,5572,5575,5578,5594,5595,5598,5606,5618,5662,5715,5737,5753,5790,5825,5861,5902,5941,5953,5968,5983,6060,6070,6112,6150,6245,6256,6273,6279,6293,6311,6339,6359,6379,6404,6507,6552,6589,6590,6594,6596,6605,6624,6625,6631,6635,6674,6684,6718,6734,6735,6736,6758,6781,6790,6808,6826,6849,6850,6899,6908,6927,6990,7000,7049,7096,7103,7111,7134,7195,7225,7227,7228,7235,7247,7273,7284,7300,7312,7329,7334,7346,7362,7365,7408,7417,7449,7515,7532,7544,7557,7566,7573,7580,7586,7599,7623,7633,7672,7699,7710,7717,7747,7773,7776,7780,7785,7796,7819,7863,7884,7886,7915,7958,7980,7989,7998,8001,8024,8039,8091,8147,8162,8208,8252,8269,8304,8315,8330,8364,8421,8495,8497,8504,8539,8556,8557,8661,8671,8678,8688,8689,8690,8698,8754,8773,8794,8796,8806,8820,8825,8842,8848,8863,8904,8922,8972,9035,9041,9062,9097,9110,9113,9135,9137,9161,9219,9255,9257,9271,9322,9336,9363,9410,9484,9490,9492,9498,9502,9544,9545,9556,9572,9590,9610,9615,9667,9697,9805,9827,9845,9904,9917,9919,9938,9955,9972,9980,10003,10048,10081,10085,10093,10101,10112,10127,10128,10159,10160,10169,10198,10204,10244,10278,10366,10388,10417,10425,10438,10469,10485,10490,10499,10508,10554,10572,10574,10601,10630,10640,10670,10685,10692,10712,10728,10736,10759,10765,10784,10812,10815,10836,10841,10844,10851,10854,10856,10870,10880,10884,10935,10941,10946,10947,10961,10975,10987,11014,11041,11052,11075,11081,11099,11125,11127,11129,11161,11174,11185,11196,11257,11288,11304,11316,11352,11372,11381,11382,11408,11515,11520,11556,11557,11567,11576,11585,11597,11629,11657,11665,11688,11689,11698,11756,11786,11799,11807,11829,11867,11935,11943,11964,11981,11992,12023,12098,12103,12112,12127,12147,12156,12167,12171,12199,12209,12211,12212,12233,12244,12265,12282,12304,12358,12373,12412,12425,12430,12434,12443,12450,12454,12459,12498,12541,12548,12573,12578,12594,12600,12605,12616,12657,12666,12683,12734,12750,12797,12848,12852,12884,12916,13006,13065,13078,13087,13100,13101,13174,13186,13256,13275,13298,13315,13333,13369,13387,13448,13493,13512,13526,13527,13538,13545,13580,13586,13601,13639,13654,13730,13738,13744,13745,13788,13829,13850,13869,13895,13903,13904,13917,13934,14045,14054,14085,14096,14111,14130,14210,14218,14230,14287,14292,14293,14294,14320,14326,14336,14344,14348,14362,14386,14397,14399,14407,14420,14445,14471,14478,14483,14498,14514,14516,14537,14539,14575,14599,14603,14604,14631,14639,14644,14660,14685,14695,14773,14784,14833,14845,14871,14873,14874,14881,14889,14891,14902,14914,14955,14962,14963,14976,14986,15011,15015,15046,15056,15064,15087,15094,15095,15131,15246,15264,15271,15304,15315,15329,15352,15383,15397,15406,15407,15424,15432,15443,15449,15456,15469,15485,15506,15536,15539,15541,15562,15581,15584,15597,15624,15680,15728,15729,15737,15760,15811,15842,15859,15871,15883,15898,15945,15949,15974,16005,16032,16043,16054,16064,16091,16122,16164,16169,16180,16245,16272,16300,16328,16334,16337,16397,16406,16418,16485,16589,16625,16634,16640,16645,16651,16656,16683,16690,16710,16719,16720,16729,16745,16790,16841,16870,16892,16926,16975,16990,17003,17036,17043,17049,17060,17096,17106,17137,17139,17155,17186,17245,17257,17269,17296,17327,17342,17351,17353,17360,17368,17401],"39":[154,223,243,247,255,261,298,299,384,390,406,471,475,496,498,556,632,634,687,711,761,783,884,920,949,955,1029,1078,1082,1100,1114,1155,1207,1226,1231,1233,1244,1252,1269,1301,1308,1398,1557,1618,1731,1734,1740,1769,1819,1846,1863,1868,1891,1993,2006,2111,2147,2186,2224,2261,2266,2273,2306,2329,2343,2383,2396,2479,2491,2494,2547,2602,2622,2632,2701,2732,2753,2761,2802,2912,2952,3005,3077,3079,3088,3120,3148,3180,3209,3236,3267,3283,3287,3370,3398,3430,3439,3476,3536,3598,3611,3612,3662,3694,3697,3776,3850,3858,3859,3866,3946,3957,4014,4020,4127,4129,4183,4203,4215,4254,4305,4333,4365,4448,4465,4466,4474,4495,4523,4566,4599,4631,4717,4802,4804,4852,4909,4920,4925,4929,4962,5090,5116,5121,5137,5142,5237,5280,5300,5307,5318,5325,5330,5357,5394,5468,5483,5503,5507,5547,5593,5638,5746,5784,5795,5818,5824,5862,5869,5903,5911,5934,5958,5997,6112,6180,6209,6217,6234,6253,6339,6350,6381,6402,6418,6451,6460,6498,6576,6627,6683,6773,6801,6802,6816,6921,6947,6985,7021,7044,7094,7109,7286,7290,7297,7349,7354,7361,7401,7425,7445,7536,7551,7559,7590,7623,7659,7694,7710,7727,7733,7849,7893,7981,8270,8285,8335,8339,8358,8390,8427,8453,8489,8494,8514,8571,8611,8710,8803,8823,8850,8910,8912,8938,8949,8994,9007,9014,9055,9110,9119,9147,9156,9185,9198,9219,9222,9289,9294,9323,9442,9464,9522,9594,9599,9611,9629,9644,9657,9667,9696,9769,9804,9805,9820,9888,9903,9916,9999,10136,10153,10165,10168,10226,10240,10246,10291,10293,10319,10366,10385,10421,10448,10460,10487,10575,10578,10633,10662,10684,10758,10761,10770,10825,10962,10968,11024,11127,11130,11164,11279,11284,11299,11301,11330,11442,11450,11469,11545,11619,11623,11633,11641,11651,11653,11726,11741,11758,11812,11857,11879,11891,11902,11949,11961,11982,11987,11993,11997,12005,12055,12078,12112,12114,12170,12194,12243,12286,12320,12408,12462,12513,12584,12598,12603,12654,12678,12692,12698,12740,12817,12832,12839,12936,12944,12978,12989,12998,13021,13122,13163,13176,13198,13221,13300,13307,13430,13464,13491,13520,13529,13553,13607,13626,13654,13669,13677,13688,13726,13753,13757,13777,13811,13832,13858,13926,13939,13958,14000,14095,14111,14168,14196,14242,14269,14286,14318,14324,14340,14370,14380,14400,14417,14440,14467,14509,14518,14536,14540,14543,14553,14578,14581,14596,14609,14620,14682,14683,14717,14740,14805,14850,14870,14901,14907,14932,14941,14981,14998,15000,15012,15112,15114,15162,15227,15340,15394,15413,15493,15495,15496,15520,15521,15622,15648,15666,15672,15729,15768,15773,15811,15900,15938,15956,16024,16045,16077,16090,16094,16097,16100,16157,16207,16277,16278,16331,16347,16446,16481,16482,16502,16532,16551,16603,16622,16664,16667,16711,16717,16775,16808,16846,16868,16884,16989,17109,17244,17277,17295,17304,17315,17350,17396],"40":[36,80,121,128,132,142,146,151,281,287,342,416,423,455,518,526,541,631,651,673,690,692,775,827,880,978,985,1011,1061,1097,1120,1133,1178,1240,1264,1330,1385,1465,1547,1587,1605,1623,1654,1687,1761,1798,1820,1897,1901,1928,1977,1980,2004,2088,2092,2114,2163,2164,2172,2201,2212,2243,2268,2324,2335,2343,2351,2433,2452,2458,2492,2523,2556,2578,2594,2629,2634,2666,2712,2808,2926,2969,2992,3017,3060,3062,3066,3089,3109,3210,3213,3225,3246,3292,3348,3352,3366,3376,3450,3481,3554,3571,3576,3619,3631,3725,3729,3733,3735,3764,3788,3811,3846,3852,3858,3973,4004,4015,4059,4184,4186,4200,4206,4207,4243,4262,4287,4294,4314,4345,4382,4383,4387,4401,4423,4432,4445,4479,4483,4536,4539,4597,4664,4675,4691,4720,4734,4828,4838,4841,4843,4852,4896,4973,4984,5000,5001,5005,5040,5057,5086,5101,5132,5189,5196,5210,5261,5284,5290,5322,5331,5355,5363,5405,5473,5474,5528,5565,5567,5598,5627,5661,5678,5683,5737,5738,5847,5909,5911,5984,6098,6314,6321,6347,6370,6455,6581,6585,6598,6610,6620,6698,6736,6739,6762,6791,6794,6828,6868,6881,6908,6961,6971,6982,7006,7065,7098,7146,7252,7282,7390,7423,7426,7429,7450,7457,7460,7475,7496,7530,7551,7587,7609,7625,7628,7745,7751,7762,7847,7876,7887,7917,7924,7956,7977,8026,8089,8130,8153,8155,8156,8169,8204,8217,8241,8261,8284,8285,8286,8319,8338,8343,8347,8374,8377,8391,8430,8457,8462,8464,8519,8524,8544,8573,8588,8609,8650,8651,8676,8692,8722,8808,8959,8972,8989,9037,9050,9056,9059,9079,9094,9130,9167,9201,9242,9256,9274,9309,9323,9389,9399,9435,9437,9445,9473,9490,9531,9561,9571,9660,9681,9691,9728,9756,9762,9786,9795,9813,9844,9848,9860,9874,9890,9922,9936,9943,10030,10040,10047,10107,10124,10130,10149,10213,10230,10257,10279,10285,10292,10294,10300,10364,10391,10402,10420,10422,10444,10458,10545,10568,10582,10631,10646,10759,10765,10813,10842,10860,10987,11003,11058,11069,11083,11089,11182,11219,11272,11282,11346,11376,11389,11524,11569,11661,11696,11710,11713,11750,11773,11812,11831,11914,11924,11932,11980,12044,12062,12117,12180,12181,12213,12250,12284,12291,12321,12364,12365,12418,12460,12481,12536,12537,12592,12635,12636,12751,12764,12789,12820,12883,12893,12895,12908,12918,12929,12985,13078,13080,13158,13172,13265,13310,13323,13327,13356,13387,13422,13426,13443,13454,13495,13532,13536,13550,13557,13570,13574,13612,13624,13627,13628,13691,13722,13750,13768,13855,13878,13894,14005,14024,14034,14111,14118,14138,14182,14203,14273,14280,14288,14298,14304,14321,14344,14380,14403,14420,14441,14451,14532,14536,14558,14564,14614,14660,14693,14706,14768,14769,14811,14856,14872,14899,14933,14947,14960,15000,15034,15057,15065,15068,15070,15113,15191,15237,15270,15298,15350,15354,15388,15445,15484,15584,15612,15614,15659,15715,15779,15793,15803,15820,15826,15835,15886,15887,15962,16045,16046,16104,16135,16162,16164,16221,16289,16292,16335,16337,16342,16376,16397,16447,16449,16456,16503,16510,16578,16595,16597,16641,16671,16712,16721,16726,16730,16765,16798,16812,16813,16916,16920,17016,17128,17155,17165,17189,17262,17291,17305,17335],"41":[21,57,66,91,120,131,165,169,199,223,264,285,286,328,350,358,434,437,475,480,512,520,525,533,600,611,656,749,772,786,796,799,803,838,841,842,848,855,858,908,919,941,961,992,1000,1033,1048,1053,1069,1104,1109,1118,1140,1145,1168,1195,1226,1260,1261,1312,1318,1329,1365,1369,1405,1408,1418,1464,1495,1505,1510,1551,1556,1576,1648,1661,1686,1692,1742,1766,1770,1858,1883,1887,1911,1915,2023,2030,2036,2050,2069,2070,2089,2147,2164,2167,2222,2241,2248,2279,2317,2326,2348,2388,2397,2435,2451,2509,2515,2648,2672,2683,2729,2730,2746,2749,2753,2781,2791,2799,2800,2803,2811,2851,2864,2948,2975,3009,3011,3019,3038,3043,3089,3113,3129,3155,3178,3185,3248,3256,3264,3305,3315,3327,3330,3334,3389,3418,3425,3427,3437,3466,3468,3492,3541,3544,3546,3616,3647,3666,3676,3697,3713,3779,3800,3805,3811,3823,3832,3842,3866,3912,3923,3928,3963,3993,4035,4091,4099,4118,4148,4156,4206,4245,4250,4254,4266,4292,4296,4379,4381,4435,4486,4499,4503,4511,4517,4548,4638,4688,4700,4763,4770,4787,4794,4811,4817,4824,4843,4907,4934,4943,4964,4976,4980,5021,5049,5069,5114,5161,5173,5179,5204,5237,5260,5333,5339,5365,5371,5377,5387,5404,5422,5423,5443,5447,5511,5548,5580,5583,5607,5635,5648,5655,5682,5718,5778,5838,5845,5865,5924,5928,5942,5951,5960,5964,5972,5985,6030,6047,6061,6072,6076,6093,6112,6140,6144,6177,6178,6195,6198,6227,6228,6231,6239,6250,6251,6260,6279,6305,6306,6356,6382,6445,6539,6557,6558,6563,6566,6625,6653,6707,6768,6824,6857,6887,6899,6909,6929,6937,6991,7053,7072,7121,7180,7181,7201,7206,7210,7238,7267,7303,7308,7311,7325,7336,7417,7511,7538,7544,7558,7600,7617,7620,7627,7633,7637,7674,7714,7733,7739,7754,7787,7792,7849,7861,7876,7914,7949,7967,8022,8068,8075,8092,8124,8127,8174,8187,8197,8201,8226,8248,8275,8278,8329,8339,8350,8387,8415,8497,8506,8516,8518,8547,8560,8566,8575,8576,8577,8645,8681,8733,8741,8757,8762,8763,8788,8856,8859,8911,8915,8928,8935,9006,9013,9014,9028,9039,9065,9081,9097,9105,9118,9120,9134,9139,9151,9190,9218,9235,9277,9310,9339,9358,9371,9381,9449,9460,9462,9511,9590,9629,9653,9716,9728,9733,9807,9812,9838,9840,9867,9876,9879,9927,9954,9983,9987,10003,10010,10011,10018,10046,10081,10102,10135,10140,10155,10204,10215,10224,10229,10340,10346,10365,10405,10440,10450,10467,10484,10512,10516,10527,10565,10566,10617,10658,10671,10692,10763,10766,10772,10818,10820,10832,10935,10940,10951,10958,10961,11011,11022,11037,11060,11075,11080,11091,11119,11123,11143,11161,11167,11201,11265,11303,11317,11327,11356,11453,11464,11475,11533,11561,11565,11567,11575,11586,11587,11609,11611,11615,11619,11638,11649,11709,11733,11774,11795,11801,11806,11811,11815,11824,11889,11892,11908,11920,11961,11963,11966,12047,12156,12171,12191,12252,12263,12273,12276,12284,12286,12311,12313,12319,12339,12343,12344,12345,12386,12407,12432,12444,12461,12497,12549,12553,12562,12623,12679,12710,12775,12779,12831,12875,12881,12887,12903,12923,12925,12956,12967,13001,13015,13043,13155,13174,13247,13293,13300,13324,13356,13365,13376,13410,13440,13447,13482,13491,13516,13522,13525,13605,13610,13658,13660,13670,13698,13702,13717,13738,13745,13798,13822,13830,13837,13848,13867,13888,13889,13907,13916,13922,13943,13960,13992,14051,14066,14088,14092,14179,14230,14247,14250,14252,14253,14276,14299,14302,14334,14338,14365,14384,14397,14399,14405,14413,14414,14484,14516,14523,14539,14582,14586,14593,14605,14609,14666,14678,14683,14711,14748,14749,14821,14825,14837,14843,14860,14879,14886,14939,14992,15056,15082,15085,15090,15162,15163,15167,15188,15195,15208,15216,15220,15221,15226,15231,15270,15292,15320,15343,15345,15352,15360,15382,15391,15398,15413,15417,15422,15443,15448,15465,15476,15491,15499,15524,15538,15601,15631,15633,15645,15666,15688,15703,15758,15772,15777,15780,15784,15846,15877,15924,15926,15951,15980,16005,16011,16028,16035,16045,16068,16070,16107,16109,16153,16166,16230,16255,16287,16313,16380,16385,16392,16409,16416,16423,16446,16480,16492,16500,16523,16553,16562,16566,16592,16626,16633,16656,16661,16697,16728,16732,16733,16748,16801,16803,16830,16849,16851,16866,16884,16905,16913,16929,16962,17014,17015,17025,17026,17049,17050,17086,17089,17146,17184,17202,17226,17276,17295,17301,17312,17315,17316,17326,17330,17385,17389,17397],"42":[14,42,53,77,79,95,101,113,124,161,186,195,198,255,278,282,310,318,329,330,337,367,374,417,426,441,465,469,477,478,493,500,512,564,579,592,601,634,635,636,672,709,716,736,749,750,752,795,802,817,827,829,888,896,947,1008,1038,1040,1043,1065,1074,1083,1114,1139,1159,1191,1200,1202,1258,1328,1354,1377,1382,1397,1427,1438,1448,1453,1478,1487,1510,1516,1523,1530,1552,1558,1585,1613,1622,1643,1663,1684,1702,1735,1742,1755,1759,1762,1765,1807,1815,1823,1832,1867,1877,1891,1933,1946,1976,1986,1989,1991,1993,1994,2008,2074,2080,2084,2104,2128,2158,2179,2183,2187,2192,2195,2199,2213,2215,2225,2273,2295,2310,2312,2318,2319,2351,2382,2412,2415,2420,2427,2436,2457,2464,2472,2529,2538,2578,2589,2627,2636,2641,2642,2669,2674,2712,2745,2788,2852,2853,2882,2904,2909,2937,2983,2999,3016,3052,3063,3090,3158,3169,3189,3255,3295,3327,3346,3351,3362,3386,3404,3410,3431,3436,3437,3451,3453,3485,3499,3511,3515,3522,3543,3571,3610,3617,3677,3685,3762,3854,3860,3873,3889,3898,3974,3981,3999,4024,4038,4067,4074,4119,4143,4147,4167,4179,4196,4197,4225,4234,4241,4271,4273,4274,4304,4341,4368,4397,4401,4428,4457,4465,4479,4482,4508,4516,4534,4574,4582,4583,4584,4598,4608,4614,4619,4629,4642,4643,4672,4687,4691,4701,4715,4771,4776,4811,4825,4826,4833,4861,4868,4886,4902,4927,4929,4934,4951,4954,4960,4962,4979,4981,4987,5026,5050,5062,5068,5084,5087,5094,5132,5139,5161,5162,5213,5215,5228,5232,5240,5270,5278,5300,5307,5310,5357,5369,5379,5386,5405,5407,5462,5520,5525,5530,5539,5573,5576,5579,5583,5615,5664,5670,5689,5709,5731,5735,5748,5768,5782,5785,5794,5816,5870,5874,5890,5901,5912,5925,5941,5961,5976,5999,6018,6052,6090,6115,6117,6162,6211,6243,6268,6305,6322,6330,6344,6361,6367,6373,6374,6383,6389,6424,6430,6435,6507,6527,6543,6558,6623,6761,6782,6783,6824,6843,6854,6891,6935,6999,7004,7008,7082,7087,7098,7152,7187,7194,7226,7262,7264,7270,7274,7311,7315,7369,7375,7395,7401,7418,7456,7471,7482,7489,7496,7498,7500,7570,7573,7608,7645,7651,7675,7705,7706,7782,7845,7846,7862,7869,7875,7892,7908,7910,7936,7938,7941,7974,7979,7980,7991,8010,8033,8053,8079,8117,8122,8129,8143,8146,8160,8170,8176,8196,8251,8326,8364,8379,8380,8389,8401,8415,8433,8453,8466,8473,8508,8540,8585,8617,8620,8631,8635,8647,8661,8693,8725,8750,8761,8771,8799,8877,8878,8923,8940,8993,9069,9085,9087,9094,9130,9132,9138,9146,9174,9180,9186,9196,9206,9216,9218,9237,9277,9279,9295,9304,9305,9332,9337,9396,9444,9466,9482,9511,9575,9581,9611,9618,9619,9656,9679,9687,9691,9725,9743,9744,9775,9777,9812,9831,9878,9888,9929,9937,9941,9944,9949,9955,9958,9988,9998,10020,10037,10074,10104,10143,10151,10154,10163,10184,10190,10194,10224,10240,10255,10271,10289,10299,10305,10313,10327,10342,10353,10378,10382,10400,10434,10480,10517,10533,10543,10568,10596,10601,10611,10621,10623,10624,10660,10710,10723,10731,10767,10775,10786,10787,10810,10831,10843,10858,10866,10897,10913,10915,10920,10925,10935,10939,10962,10999,11009,11017,11024,11049,11055,11082,11083,11099,11107,11120,11143,11169,11173,11209,11217,11260,11301,11344,11395,11442,11447,11454,11458,11465,11481,11491,11529,11530,11580,11589,11612,11617,11619,11629,11635,11638,11640,11645,11679,11686,11691,11698,11700,11703,11714,11756,11784,11797,11841,11887,11898,11951,11999,12008,12033,12059,12078,12082,12119,12125,12143,12152,12272,12279,12304,12316,12321,12333,12363,12394,12402,12405,12416,12430,12443,12455,12459,12462,12468,12482,12486,12514,12542,12559,12573,12606,12608,12619,12621,12627,12639,12648,12684,12716,12729,12778,12787,12805,12820,12831,12852,12855,12856,12857,12900,12903,12922,12927,12971,12976,12992,13015,13024,13038,13081,13085,13111,13140,13149,13150,13152,13156,13158,13197,13206,13212,13232,13240,13242,13245,13254,13284,13296,13301,13319,13361,13376,13391,13424,13426,13450,13451,13457,13474,13476,13489,13512,13522,13523,13543,13546,13555,13567,13583,13610,13612,13623,13630,13633,13662,13726,13755,13759,13767,13775,13781,13794,13800,13805,13817,13829,13844,13846,13859,13861,13889,13893,13904,13942,13964,13965,13971,13981,14023,14032,14039,14079,14156,14161,14202,14228,14236,14260,14272,14346,14391,14395,14413,14426,14430,14460,14466,14478,14503,14514,14525,14530,14586,14591,14622,14626,14676,14698,14706,14709,14714,14744,14761,14763,14784,14790,14872,14882,14883,14933,14949,15011,15014,15032,15067,15088,15107,15143,15192,15197,15221,15304,15362,15390,15477,15489,15545,15546,15558,15561,15585,15587,15588,15632,15655,15711,15736,15738,15745,15760,15765,15809,15813,15839,15873,15874,15891,15908,15927,15950,15958,15967,15983,15993,16004,16058,16065,16083,16087,16129,16164,16165,16171,16194,16215,16246,16266,16299,16313,16361,16365,16367,16384,16391,16406,16442,16460,16468,16469,16470,16477,16507,16557,16608,16622,16643,16645,16654,16680,16696,16700,16766,16777,16778,16811,16835,16846,16881,16906,17008,17009,17014,17015,17028,17051,17062,17072,17104,17111,17116,17135,17145,17194,17209,17229,17230,17252,17257,17270,17278,17285,17299,17315,17317,17342,17363],"43":[57,76,116,134,201,249,255,261,264,282,341,405,490,503,517,529,535,537,562,572,597,598,619,647,659,670,680,686,756,766,767,776,788,791,819,832,839,855,867,900,911,941,951,980,1017,1046,1053,1055,1056,1059,1082,1094,1095,1099,1124,1136,1149,1175,1220,1225,1254,1259,1272,1308,1309,1310,1321,1332,1341,1379,1387,1421,1430,1441,1461,1512,1516,1521,1522,1534,1547,1569,1571,1640,1647,1652,1683,1693,1694,1695,1703,1706,1772,1794,1807,1832,1837,1852,1863,1890,1897,1900,1934,2007,2036,2067,2082,2090,2104,2107,2127,2138,2151,2163,2205,2210,2301,2372,2388,2392,2415,2445,2471,2507,2524,2526,2527,2534,2540,2541,2565,2602,2608,2611,2635,2636,2640,2653,2667,2668,2679,2680,2684,2703,2802,2815,2824,2837,2847,2861,2864,2882,2893,2894,2901,2909,2935,2944,2954,2974,2987,3025,3062,3072,3080,3128,3134,3150,3177,3186,3188,3201,3227,3253,3254,3268,3297,3299,3325,3337,3340,3368,3371,3380,3393,3414,3454,3457,3510,3517,3524,3527,3531,3539,3541,3554,3561,3563,3572,3588,3610,3618,3624,3625,3638,3641,3663,3666,3687,3695,3719,3748,3791,3806,3815,3825,3858,3902,3941,3966,3982,4037,4044,4053,4057,4098,4105,4151,4198,4226,4230,4251,4259,4284,4298,4302,4306,4366,4374,4396,4398,4456,4462,4472,4473,4510,4514,4548,4578,4595,4600,4613,4631,4645,4650,4656,4693,4732,4756,4759,4765,4775,4781,4798,4807,4836,4847,4853,4859,4904,4925,4964,4973,5013,5015,5080,5180,5189,5196,5206,5249,5254,5272,5278,5281,5355,5358,5370,5393,5420,5439,5450,5475,5508,5531,5532,5545,5555,5563,5566,5623,5659,5677,5687,5695,5714,5721,5725,5740,5772,5781,5811,5815,5829,5839,5849,5865,5879,5901,5910,5951,5954,5963,5964,5966,6019,6038,6049,6063,6076,6084,6126,6202,6294,6302,6324,6332,6370,6380,6406,6443,6479,6512,6528,6538,6545,6620,6639,6642,6644,6653,6697,6779,6783,6795,6836,6850,6864,6886,6928,6944,6945,6973,6977,6985,6986,6995,6997,6999,7001,7006,7011,7048,7053,7058,7067,7101,7122,7126,7156,7192,7210,7245,7255,7256,7262,7277,7279,7312,7318,7336,7348,7363,7403,7440,7451,7453,7511,7513,7516,7554,7560,7566,7587,7592,7622,7628,7660,7661,7686,7729,7739,7740,7795,7797,7813,7831,7833,7872,7873,7885,7899,7908,7931,7964,7976,7986,8004,8094,8095,8158,8206,8227,8237,8254,8256,8286,8325,8341,8370,8388,8442,8448,8476,8478,8479,8526,8529,8545,8587,8606,8608,8618,8647,8676,8682,8685,8687,8725,8764,8770,8791,8803,8837,8855,8857,8879,8888,8893,8904,8907,8939,8976,8987,8988,9007,9038,9044,9046,9055,9099,9113,9129,9131,9134,9139,9170,9192,9206,9211,9212,9227,9239,9257,9296,9305,9358,9383,9410,9423,9458,9498,9506,9517,9554,9555,9579,9584,9598,9610,9621,9634,9656,9661,9665,9668,9686,9696,9702,9703,9717,9719,9722,9728,9732,9759,9778,9860,9869,9871,9885,9898,9919,9929,9934,9953,10006,10012,10018,10026,10030,10037,10056,10092,10096,10127,10129,10179,10212,10219,10229,10231,10297,10323,10325,10327,10329,10343,10354,10380,10389,10394,10405,10417,10437,10441,10442,10445,10457,10468,10531,10539,10546,10549,10565,10578,10624,10648,10657,10660,10672,10697,10701,10710,10724,10782,10812,10814,10815,10844,10852,10859,10870,10891,10918,10921,10968,10969,10997,11014,11023,11047,11062,11082,11091,11155,11167,11170,11187,11259,11260,11275,11287,11294,11322,11323,11332,11347,11383,11388,11396,11420,11433,11434,11440,11448,11456,11472,11487,11568,11575,11581,11585,11595,11597,11600,11602,11619,11641,11655,11687,11688,11694,11712,11721,11727,11764,11769,11782,11834,11840,11842,11848,11866,11871,11886,11912,11942,12008,12014,12041,12047,12063,12082,12133,12151,12170,12175,12187,12190,12222,12250,12253,12298,12322,12337,12356,12373,12375,12398,12408,12430,12477,12495,12498,12538,12544,12553,12594,12601,12605,12608,12617,12660,12671,12697,12703,12704,12715,12722,12742,12746,12785,12796,12806,12816,12821,12853,12868,12871,12883,12893,12897,12916,12917,12944,12977,13005,13019,13043,13056,13057,13066,13083,13137,13141,13142,13146,13149,13154,13158,13169,13174,13175,13189,13214,13219,13257,13274,13306,13308,13324,13378,13381,13383,13405,13419,13438,13464,13465,13489,13496,13553,13564,13571,13586,13594,13606,13636,13638,13651,13660,13677,13680,13681,13693,13701,13713,13719,13720,13754,13756,13771,13779,13802,13804,13821,13828,13829,13848,13873,13881,13900,13925,13926,13927,13967,13972,13988,13999,14014,14016,14029,14037,14041,14050,14074,14083,14106,14154,14225,14258,14267,14276,14314,14355,14368,14373,14378,14389,14430,14517,14542,14546,14557,14604,14663,14673,14680,14692,14706,14718,14720,14748,14764,14768,14782,14787,14790,14835,14851,14874,14897,14898,14908,14918,14937,14957,14990,14999,15029,15054,15085,15110,15172,15175,15180,15194,15211,15272,15276,15319,15325,15338,15348,15352,15367,15379,15392,15429,15446,15455,15460,15488,15510,15536,15543,15573,15578,15580,15588,15610,15707,15711,15718,15727,15743,15750,15757,15780,15808,15818,15832,15836,15856,15883,15900,15917,15926,15966,15968,15974,16020,16108,16127,16134,16165,16167,16174,16185,16197,16198,16199,16219,16251,16263,16308,16326,16334,16384,16404,16441,16445,16462,16503,16505,16515,16581,16603,16611,16624,16632,16662,16664,16712,16729,16755,16771,16803,16805,16838,16856,16860,16903,16914,16924,16932,16935,16936,16942,16972,16995,17001,17049,17065,17095,17134,17150,17159,17173,17178,17198,17221,17240,17252,17273,17287,17291,17309,17320,17329,17356,17371,17379],"44":[0,4,12,23,36,41,43,56,61,65,87,142,146,150,151,184,185,202,204,279,289,302,313,347,360,365,376,466,469,474,544,547,559,580,594,629,642,652,655,681,686,714,739,748,792,799,803,827,852,863,896,903,910,916,974,985,1070,1077,1097,1103,1109,1171,1176,1190,1201,1207,1216,1226,1230,1231,1239,1258,1301,1309,1326,1366,1427,1432,1436,1448,1488,1507,1514,1529,1548,1556,1614,1656,1660,1682,1694,1698,1704,1710,1712,1715,1747,1750,1759,1800,1836,1850,1852,1855,1864,1865,1872,1882,1905,1907,1925,1954,1970,1973,1974,1992,1995,2058,2067,2074,2078,2079,2091,2092,2109,2129,2131,2180,2188,2195,2210,2247,2254,2275,2283,2307,2326,2332,2343,2353,2360,2399,2414,2423,2425,2429,2435,2465,2475,2530,2540,2559,2564,2594,2600,2626,2630,2631,2633,2670,2677,2685,2687,2688,2689,2690,2707,2722,2746,2753,2767,2814,2851,2885,2895,2896,2899,2915,2950,2964,2974,2979,2990,3039,3050,3053,3064,3068,3069,3080,3084,3089,3116,3121,3123,3135,3162,3184,3193,3224,3243,3253,3284,3286,3300,3340,3349,3360,3375,3381,3405,3419,3438,3442,3468,3503,3515,3521,3539,3583,3633,3649,3659,3719,3723,3725,3734,3791,3807,3809,3835,3862,3866,3888,3890,3924,3961,4005,4050,4092,4096,4124,4139,4160,4171,4205,4215,4218,4239,4277,4283,4313,4314,4317,4360,4361,4382,4453,4459,4474,4476,4492,4503,4508,4518,4521,4573,4585,4588,4590,4597,4618,4637,4703,4736,4775,4780,4792,4834,4836,4884,4888,4900,4901,4930,4953,4975,4989,5004,5017,5030,5031,5062,5067,5084,5098,5106,5107,5154,5253,5293,5329,5339,5347,5360,5365,5368,5375,5387,5390,5396,5403,5418,5421,5460,5490,5497,5523,5534,5538,5539,5541,5608,5623,5645,5667,5673,5675,5676,5700,5720,5723,5726,5727,5729,5735,5745,5752,5773,5788,5799,5814,5856,5860,5867,5889,5907,5919,5931,5948,5950,5955,5960,5973,6022,6045,6061,6090,6114,6127,6147,6155,6160,6165,6190,6192,6223,6274,6301,6304,6328,6329,6368,6410,6422,6423,6424,6426,6443,6470,6475,6479,6487,6490,6502,6506,6525,6526,6532,6550,6566,6573,6575,6599,6603,6639,6659,6681,6686,6688,6700,6702,6739,6753,6757,6774,6787,6788,6795,6807,6819,6823,6838,6870,6875,6895,6908,6916,6922,6946,6974,7013,7025,7028,7034,7059,7086,7092,7109,7149,7177,7180,7187,7189,7198,7202,7216,7235,7258,7275,7278,7300,7302,7308,7343,7378,7379,7389,7396,7402,7429,7445,7465,7486,7507,7536,7543,7567,7568,7569,7588,7594,7607,7614,7619,7637,7644,7654,7677,7690,7700,7703,7721,7724,7779,7814,7824,7842,7876,7891,7903,7960,7981,7990,7996,8012,8024,8029,8073,8136,8159,8166,8183,8207,8224,8234,8247,8271,8281,8300,8303,8334,8379,8385,8400,8442,8444,8473,8486,8487,8490,8512,8520,8542,8548,8597,8607,8611,8622,8642,8703,8712,8717,8720,8753,8762,8768,8778,8779,8799,8806,8828,8854,8894,8905,8907,8996,9012,9023,9025,9028,9034,9092,9102,9118,9131,9184,9209,9215,9254,9259,9341,9352,9354,9368,9428,9432,9478,9479,9487,9527,9542,9545,9559,9577,9596,9616,9636,9641,9647,9691,9724,9740,9742,9747,9775,9778,9792,9908,9916,9955,9971,9995,10005,10031,10035,10038,10057,10086,10123,10131,10141,10148,10158,10171,10183,10213,10217,10235,10248,10267,10280,10284,10294,10297,10334,10344,10368,10414,10416,10440,10458,10473,10508,10529,10545,10648,10649,10660,10677,10694,10710,10727,10729,10739,10750,10836,10840,10843,10896,10915,10942,10959,10971,10981,10995,11002,11038,11079,11121,11126,11135,11186,11246,11262,11264,11314,11323,11345,11358,11390,11416,11417,11421,11440,11456,11464,11472,11479,11498,11510,11523,11537,11540,11576,11599,11608,11630,11641,11647,11655,11700,11706,11719,11736,11743,11760,11788,11813,11823,11843,11848,11888,11896,11918,11925,11938,11940,11943,11950,11980,12011,12012,12042,12050,12081,12088,12136,12143,12155,12158,12163,12177,12215,12232,12274,12321,12335,12342,12344,12353,12363,12374,12380,12392,12395,12450,12459,12468,12519,12534,12539,12540,12560,12618,12625,12643,12673,12678,12735,12736,12738,12754,12796,12830,12864,12875,12882,12894,12926,12965,12984,13019,13022,13028,13029,13041,13122,13128,13148,13165,13175,13180,13197,13199,13216,13270,13283,13291,13313,13324,13327,13334,13342,13386,13392,13426,13428,13447,13453,13462,13482,13489,13515,13547,13557,13570,13572,13592,13629,13630,13649,13664,13680,13722,13749,13766,13768,13782,13791,13793,13796,13842,13844,13927,13935,13940,13943,13954,13961,13963,13975,13983,13993,14024,14025,14040,14046,14049,14088,14094,14118,14122,14137,14155,14184,14221,14242,14257,14273,14314,14317,14335,14339,14346,14354,14372,14380,14385,14394,14400,14402,14438,14455,14461,14464,14474,14508,14511,14523,14524,14534,14542,14584,14593,14636,14660,14692,14693,14702,14729,14789,14794,14814,14824,14829,14873,14881,14884,14917,14920,14930,14939,14946,14951,14960,15011,15025,15028,15036,15037,15044,15095,15141,15146,15156,15168,15184,15212,15237,15240,15247,15250,15255,15277,15282,15293,15302,15306,15329,15333,15348,15400,15412,15418,15420,15426,15430,15441,15469,15495,15513,15517,15520,15530,15550,15564,15575,15593,15620,15634,15671,15679,15698,15704,15706,15707,15713,15717,15747,15759,15763,15778,15780,15791,15822,15832,15835,15840,15885,15905,15911,15912,15925,15934,15943,15948,15952,16012,16028,16042,16049,16073,16081,16107,16121,16152,16160,16166,16168,16180,16182,16237,16285,16304,16334,16335,16376,16386,16388,16408,16412,16448,16485,16493,16502,16510,16531,16554,16560,16585,16604,16605,16649,16673,16752,16770,16773,16798,16832,16856,16865,16888,17022,17027,17028,17037,17039,17056,17061,17074,17089,17096,17137,17153,17161,17171,17178,17180,17210,17234,17239,17242,17278,17281,17298,17306,17309,17328,17335,17343,17367,17386,17396],"45":[0,22,34,77,93,100,113,117,131,139,163,219,230,263,300,301,336,338,342,350,375,384,423,431,438,439,441,445,446,461,475,483,496,540,568,595,600,630,680,700,706,720,732,737,788,810,832,839,841,842,854,865,875,960,964,975,979,993,997,1010,1024,1054,1085,1087,1090,1107,1112,1155,1161,1170,1173,1239,1274,1300,1310,1313,1324,1325,1352,1370,1371,1395,1397,1406,1417,1430,1462,1464,1475,1491,1503,1504,1518,1532,1544,1579,1611,1619,1633,1642,1652,1673,1716,1731,1753,1756,1776,1792,1822,1827,1858,1863,1866,1881,1899,1937,1941,1982,1985,1994,2035,2038,2051,2066,2074,2089,2107,2108,2153,2205,2241,2268,2282,2303,2304,2331,2333,2378,2395,2410,2421,2430,2462,2466,2481,2497,2514,2523,2544,2571,2575,2583,2594,2607,2619,2621,2627,2629,2636,2639,2647,2658,2675,2686,2691,2704,2710,2774,2787,2793,2834,2836,2843,2859,2865,2895,2916,2932,2938,2950,2970,2974,2979,3019,3037,3053,3055,3059,3081,3087,3107,3122,3124,3139,3149,3159,3213,3222,3230,3231,3238,3240,3261,3275,3280,3282,3288,3303,3327,3329,3339,3340,3352,3361,3371,3377,3389,3408,3422,3427,3475,3479,3480,3490,3527,3562,3564,3574,3604,3612,3628,3659,3667,3699,3712,3727,3750,3760,3763,3768,3783,3786,3798,3803,3806,3813,3842,3845,3855,3879,3910,3926,3952,3964,3976,3981,4020,4031,4045,4048,4066,4133,4137,4160,4169,4200,4214,4215,4227,4228,4234,4236,4245,4274,4280,4310,4375,4391,4401,4435,4436,4448,4484,4516,4530,4595,4608,4631,4742,4752,4793,4794,4802,4817,4819,4846,4865,4866,4876,4920,4923,4933,4951,4953,4998,5002,5010,5051,5077,5085,5159,5160,5168,5174,5192,5203,5215,5229,5237,5275,5288,5323,5324,5344,5358,5368,5371,5393,5402,5452,5477,5499,5500,5505,5512,5517,5520,5530,5572,5591,5646,5656,5662,5683,5709,5717,5719,5767,5828,5834,5874,5878,5891,5904,5914,5924,5968,5970,5974,6024,6027,6031,6040,6042,6049,6050,6053,6059,6070,6092,6096,6102,6111,6113,6145,6158,6160,6186,6195,6221,6226,6236,6257,6266,6269,6300,6319,6323,6348,6363,6378,6383,6396,6397,6401,6402,6472,6487,6546,6550,6563,6591,6617,6642,6647,6666,6739,6746,6826,6834,6836,6841,6859,6895,6904,6907,6908,6918,6928,6958,6964,6972,6980,6988,7001,7025,7045,7062,7064,7113,7146,7155,7164,7170,7175,7181,7192,7199,7255,7258,7260,7263,7267,7273,7330,7347,7352,7363,7412,7424,7425,7444,7471,7472,7475,7509,7537,7587,7600,7603,7616,7619,7629,7669,7672,7678,7684,7685,7697,7699,7718,7730,7739,7757,7758,7772,7804,7807,7845,7846,7881,7897,7907,7933,7957,7972,8005,8013,8015,8019,8020,8030,8073,8074,8080,8081,8106,8127,8145,8171,8189,8216,8232,8245,8257,8263,8277,8297,8299,8336,8386,8406,8415,8502,8515,8537,8545,8555,8559,8560,8562,8565,8582,8585,8587,8589,8623,8628,8644,8651,8711,8721,8727,8728,8733,8748,8765,8767,8775,8788,8795,8797,8800,8848,8874,8892,8911,8935,8981,8986,9090,9097,9110,9155,9180,9181,9183,9215,9241,9242,9272,9320,9325,9347,9370,9391,9400,9430,9467,9469,9478,9483,9520,9548,9562,9568,9587,9598,9614,9619,9622,9647,9671,9674,9684,9699,9704,9718,9732,9751,9765,9782,9812,9832,9844,9856,9861,9905,9908,9926,9932,9949,9953,9955,9957,10011,10028,10049,10051,10060,10090,10091,10103,10109,10124,10140,10149,10175,10178,10202,10224,10252,10263,10269,10283,10301,10303,10386,10388,10402,10434,10453,10468,10476,10495,10502,10531,10536,10549,10560,10583,10590,10616,10640,10641,10645,10658,10677,10687,10690,10694,10756,10771,10778,10783,10799,10804,10806,10841,10872,10912,10929,10947,10987,10989,10997,11018,11047,11050,11083,11084,11110,11131,11134,11141,11157,11164,11183,11189,11190,11195,11235,11236,11238,11242,11249,11251,11252,11265,11272,11279,11329,11343,11386,11404,11449,11464,11477,11482,11501,11507,11515,11529,11550,11552,11574,11575,11600,11623,11638,11642,11668,11689,11705,11709,11712,11714,11717,11774,11782,11798,11808,11845,11866,11874,11884,11928,11938,11961,11981,11992,12012,12021,12045,12056,12077,12143,12162,12166,12190,12195,12202,12250,12279,12283,12293,12318,12319,12341,12430,12435,12438,12442,12461,12487,12507,12510,12526,12572,12581,12582,12587,12599,12614,12634,12646,12657,12662,12667,12678,12682,12695,12700,12702,12703,12708,12715,12825,12866,12890,12894,12906,12951,12976,13024,13026,13030,13086,13103,13120,13131,13133,13156,13179,13184,13208,13212,13231,13240,13241,13261,13262,13284,13290,13301,13314,13372,13413,13414,13422,13424,13456,13472,13511,13512,13524,13531,13535,13545,13549,13585,13599,13602,13608,13612,13613,13614,13617,13626,13648,13655,13667,13671,13676,13776,13807,13849,13901,13903,13906,13923,13930,13952,13996,14010,14038,14051,14090,14094,14110,14111,14119,14135,14151,14199,14200,14205,14223,14238,14249,14278,14292,14298,14303,14310,14321,14332,14337,14369,14374,14376,14379,14380,14390,14396,14404,14427,14459,14475,14480,14485,14502,14553,14558,14561,14572,14599,14664,14694,14698,14720,14727,14743,14757,14769,14785,14808,14821,14825,14830,14848,14852,14856,14865,14871,14883,14884,14897,14952,14961,15002,15009,15020,15021,15039,15045,15053,15072,15073,15079,15082,15111,15143,15154,15157,15160,15190,15203,15204,15205,15211,15255,15284,15337,15347,15356,15369,15382,15389,15392,15394,15401,15406,15457,15462,15465,15469,15476,15523,15559,15564,15565,15570,15663,15666,15668,15686,15707,15716,15724,15788,15789,15808,15818,15825,15859,15869,15891,15940,15945,15954,15974,15977,15978,16000,16016,16019,16025,16059,16091,16114,16128,16183,16202,16203,16205,16245,16265,16292,16315,16322,16339,16345,16347,16371,16393,16400,16406,16422,16432,16433,16452,16465,16495,16496,16504,16526,16539,16563,16566,16624,16654,16664,16678,16686,16729,16744,16747,16749,16751,16766,16778,16786,16817,16830,16901,16904,16984,16986,17005,17010,17024,17028,17039,17056,17063,17076,17078,17120,17134,17135,17158,17170,17179,17194,17281,17284,17307,17330,17351,17369,17371,17380,17406],"46":[9,10,38,41,46,65,67,72,86,93,169,191,192,210,356,370,404,436,471,487,494,524,535,567,582,594,608,622,637,639,666,671,675,677,695,696,719,759,761,774,804,836,866,879,893,898,901,905,956,958,969,999,1003,1014,1021,1057,1059,1065,1067,1076,1083,1087,1092,1095,1101,1113,1125,1158,1175,1210,1216,1222,1247,1262,1266,1277,1307,1310,1344,1346,1352,1356,1364,1378,1406,1421,1488,1496,1502,1513,1541,1546,1593,1597,1600,1605,1610,1633,1640,1656,1658,1662,1705,1718,1735,1742,1747,1753,1808,1823,1824,1830,1855,1863,1871,1934,1951,1953,1962,1995,1998,2021,2058,2080,2092,2100,2122,2133,2148,2175,2198,2232,2243,2248,2254,2260,2267,2271,2280,2295,2298,2347,2348,2354,2356,2369,2383,2384,2399,2400,2403,2406,2422,2423,2429,2438,2441,2495,2513,2546,2564,2571,2652,2657,2666,2758,2772,2813,2818,2830,2834,2854,2858,2871,2929,2940,2958,2963,3070,3105,3118,3120,3122,3126,3136,3209,3221,3238,3244,3250,3251,3261,3262,3265,3278,3320,3363,3367,3380,3386,3394,3431,3453,3460,3543,3598,3615,3621,3649,3655,3659,3689,3742,3753,3767,3782,3786,3792,3796,3829,3832,3846,3856,3869,3922,3951,3963,3972,3973,3994,4003,4031,4038,4061,4099,4101,4104,4183,4203,4229,4243,4271,4296,4309,4326,4358,4360,4363,4372,4390,4391,4423,4431,4439,4450,4451,4498,4519,4527,4532,4534,4543,4560,4562,4579,4588,4595,4620,4634,4642,4646,4653,4660,4671,4677,4681,4709,4748,4766,4802,4813,4828,4834,4836,4859,4872,4882,4898,5014,5039,5043,5044,5046,5065,5087,5088,5090,5122,5152,5169,5182,5200,5213,5248,5249,5267,5278,5297,5301,5315,5337,5338,5353,5371,5378,5392,5426,5437,5467,5490,5495,5509,5545,5560,5563,5574,5598,5631,5632,5658,5670,5675,5681,5683,5691,5700,5715,5721,5734,5759,5766,5770,5787,5815,5837,5845,5868,5885,5891,5893,5895,5907,5940,5955,5970,5975,5982,5991,6023,6030,6036,6037,6053,6066,6072,6079,6086,6088,6103,6108,6143,6150,6153,6196,6197,6203,6217,6254,6265,6268,6288,6305,6336,6338,6345,6390,6455,6458,6461,6484,6502,6529,6541,6542,6551,6566,6572,6580,6631,6632,6646,6656,6657,6659,6685,6700,6713,6734,6799,6800,6810,6811,6828,6840,6852,6870,6886,6893,6897,6926,6947,6948,6951,6953,6982,6989,7003,7026,7032,7039,7042,7050,7112,7123,7130,7193,7208,7216,7217,7233,7239,7249,7259,7329,7343,7344,7407,7475,7495,7511,7545,7548,7579,7609,7616,7652,7666,7673,7675,7689,7717,7724,7741,7770,7785,7793,7805,7826,7869,7880,7893,7913,7927,7934,7953,7968,7983,7984,7995,8095,8096,8098,8104,8127,8168,8170,8195,8215,8218,8263,8265,8271,8291,8295,8307,8326,8353,8358,8359,8362,8382,8389,8392,8393,8399,8404,8417,8458,8479,8503,8532,8562,8564,8615,8639,8648,8666,8676,8678,8682,8683,8725,8767,8785,8791,8807,8848,8876,8880,8893,8902,8904,8913,8948,8966,8996,9006,9008,9013,9018,9032,9037,9061,9087,9094,9108,9134,9147,9154,9155,9157,9179,9202,9232,9246,9264,9279,9303,9312,9334,9353,9359,9363,9379,9414,9422,9440,9454,9459,9480,9498,9503,9505,9511,9553,9582,9589,9635,9647,9667,9680,9690,9700,9706,9726,9739,9775,9778,9799,9820,9822,9834,9862,9889,9899,9902,9926,9936,9947,9949,9969,9978,10018,10019,10024,10028,10051,10062,10068,10092,10100,10105,10118,10143,10154,10161,10165,10177,10193,10195,10207,10223,10227,10237,10244,10252,10256,10259,10268,10272,10292,10302,10363,10388,10392,10394,10396,10402,10404,10507,10512,10554,10593,10635,10664,10686,10720,10724,10730,10741,10747,10779,10788,10814,10848,10885,10915,10918,10920,10932,10944,10948,10950,10966,11009,11016,11029,11051,11098,11204,11205,11217,11222,11223,11274,11288,11290,11299,11311,11338,11358,11359,11399,11403,11425,11426,11430,11448,11467,11476,11479,11519,11525,11535,11540,11621,11635,11638,11640,11665,11676,11680,11686,11689,11693,11711,11723,11733,11741,11754,11772,11780,11792,11815,11820,11863,11891,11940,11946,11964,11965,11976,11977,11979,11995,12001,12010,12070,12077,12080,12098,12131,12133,12139,12144,12190,12201,12231,12240,12245,12247,12263,12316,12330,12355,12403,12409,12419,12459,12462,12464,12517,12549,12565,12566,12567,12569,12613,12626,12634,12641,12672,12681,12699,12705,12723,12732,12760,12791,12842,12856,12866,12872,12882,12887,12899,12903,12904,12941,12942,12952,12971,12973,12977,12992,13026,13035,13038,13039,13042,13070,13073,13081,13084,13101,13104,13121,13148,13183,13184,13222,13259,13265,13282,13287,13291,13301,13314,13324,13326,13330,13359,13371,13416,13423,13464,13475,13493,13500,13547,13548,13613,13626,13652,13667,13674,13693,13710,13774,13775,13777,13809,13838,13849,13866,13868,13870,13885,13886,13908,13937,13944,13975,13985,13999,14005,14012,14018,14027,14053,14061,14076,14123,14139,14143,14155,14176,14196,14200,14215,14226,14232,14240,14243,14249,14252,14260,14270,14301,14302,14315,14353,14362,14376,14393,14421,14427,14447,14456,14457,14477,14490,14494,14516,14527,14528,14531,14537,14547,14548,14565,14577,14578,14593,14621,14659,14660,14665,14679,14688,14697,14721,14758,14761,14788,14816,14833,14843,14888,14917,14926,14947,14950,14971,15009,15010,15013,15014,15029,15071,15075,15104,15111,15115,15128,15131,15139,15150,15157,15159,15164,15213,15214,15295,15299,15304,15314,15337,15363,15370,15377,15380,15397,15448,15476,15488,15492,15540,15559,15575,15591,15616,15620,15641,15696,15713,15732,15733,15736,15746,15778,15830,15882,15896,15905,15911,15920,15930,15931,15962,16000,16017,16027,16066,16069,16100,16102,16115,16128,16130,16169,16189,16192,16207,16209,16235,16244,16245,16292,16294,16302,16359,16363,16381,16389,16398,16405,16412,16416,16423,16492,16508,16527,16534,16561,16588,16607,16609,16649,16650,16658,16668,16679,16691,16705,16747,16753,16769,16777,16778,16790,16804,16829,16866,16902,16917,16940,16958,16965,16970,16987,16995,17025,17037,17071,17078,17092,17110,17139,17179,17183,17223,17238,17259,17271,17276,17301,17310,17319,17361,17389],"47":[18,56,83,100,122,126,142,152,155,175,187,216,229,245,248,277,320,340,341,342,414,415,428,429,481,515,528,529,576,607,634,636,637,684,692,703,716,727,734,744,790,793,806,815,826,843,867,869,884,903,924,946,947,976,1014,1020,1027,1033,1055,1060,1063,1069,1089,1092,1103,1122,1123,1138,1140,1142,1147,1184,1198,1200,1203,1229,1232,1266,1308,1315,1343,1374,1390,1417,1419,1425,1427,1509,1520,1550,1558,1563,1578,1582,1588,1602,1634,1653,1661,1679,1695,1707,1727,1739,1740,1743,1747,1758,1798,1808,1851,1856,1862,1866,1872,1883,1897,1911,1944,1982,2015,2032,2065,2086,2101,2105,2113,2126,2152,2155,2180,2186,2219,2233,2235,2245,2287,2373,2381,2391,2393,2446,2469,2478,2489,2500,2512,2515,2540,2564,2574,2592,2596,2609,2661,2663,2686,2701,2725,2730,2734,2759,2771,2792,2806,2851,2855,2885,2887,2904,2906,2911,2921,2960,2964,2972,2975,2991,2992,2999,3004,3010,3044,3064,3071,3091,3108,3129,3130,3137,3138,3139,3155,3162,3172,3180,3209,3248,3255,3258,3259,3267,3279,3340,3345,3379,3424,3449,3471,3483,3489,3515,3518,3522,3528,3532,3543,3547,3557,3582,3605,3606,3666,3690,3710,3717,3725,3743,3781,3796,3806,3834,3845,3863,3875,3890,3894,3909,3941,3949,3968,4016,4020,4027,4051,4056,4072,4097,4099,4107,4113,4116,4121,4142,4159,4171,4194,4212,4247,4252,4270,4282,4288,4293,4298,4316,4354,4368,4382,4400,4401,4420,4426,4429,4461,4496,4562,4563,4569,4586,4605,4612,4616,4648,4666,4668,4692,4695,4701,4710,4730,4745,4753,4758,4804,4818,4822,4878,4911,4918,4923,4924,4936,4937,4944,4975,4978,4988,5001,5009,5083,5089,5091,5113,5131,5134,5159,5199,5214,5219,5224,5235,5236,5241,5250,5263,5273,5299,5305,5349,5395,5396,5421,5422,5427,5438,5489,5494,5505,5506,5527,5542,5547,5572,5579,5593,5601,5607,5608,5613,5633,5641,5648,5657,5661,5670,5671,5703,5747,5771,5787,5788,5839,5844,5886,5890,5958,5962,5974,5979,5984,5996,6011,6012,6016,6021,6097,6098,6105,6115,6127,6130,6139,6174,6183,6217,6218,6221,6239,6265,6266,6305,6336,6371,6383,6406,6420,6457,6465,6470,6491,6500,6520,6541,6574,6584,6585,6599,6637,6660,6674,6685,6686,6725,6728,6738,6743,6763,6768,6784,6797,6804,6807,6812,6819,6837,6847,6852,6855,6866,6868,6914,6932,6940,6966,6969,6972,6980,6982,7021,7029,7032,7040,7046,7073,7085,7096,7120,7137,7148,7151,7160,7173,7176,7210,7225,7281,7285,7310,7353,7360,7371,7387,7390,7394,7401,7415,7418,7437,7470,7485,7503,7506,7518,7522,7579,7597,7608,7639,7642,7670,7680,7716,7722,7731,7735,7747,7753,7772,7794,7839,7879,7905,7911,7918,7930,7940,7944,7955,7976,7993,8047,8053,8074,8111,8150,8189,8190,8205,8214,8221,8253,8280,8294,8296,8306,8307,8332,8340,8346,8384,8406,8413,8432,8443,8461,8480,8500,8505,8532,8544,8563,8568,8569,8572,8585,8602,8616,8636,8650,8652,8656,8667,8669,8675,8709,8748,8749,8765,8803,8804,8805,8812,8819,8829,8840,8850,8871,8875,8897,8911,8918,8933,8954,8994,9013,9027,9035,9060,9064,9072,9074,9093,9115,9124,9146,9153,9166,9172,9177,9188,9193,9201,9206,9236,9237,9247,9256,9270,9320,9323,9347,9350,9353,9364,9402,9412,9448,9456,9488,9499,9552,9562,9593,9608,9611,9618,9623,9628,9645,9707,9708,9716,9728,9753,9804,9820,9842,9946,9953,9981,9993,9998,10013,10029,10046,10049,10057,10089,10095,10108,10110,10119,10129,10149,10152,10186,10190,10197,10199,10208,10233,10261,10274,10303,10331,10376,10384,10391,10440,10441,10446,10478,10500,10504,10514,10520,10557,10569,10580,10599,10614,10620,10633,10640,10644,10660,10693,10704,10763,10770,10783,10786,10802,10821,10831,10846,10872,10876,10897,10916,10931,10945,11000,11004,11025,11033,11041,11043,11076,11128,11131,11135,11138,11148,11167,11190,11195,11203,11212,11215,11225,11230,11235,11250,11251,11266,11267,11291,11293,11298,11299,11338,11342,11343,11356,11378,11380,11384,11415,11427,11432,11470,11482,11507,11531,11569,11589,11633,11641,11674,11677,11683,11699,11742,11749,11765,11776,11791,11846,11857,11896,11905,11911,11920,11924,11942,11958,11964,11965,11983,11985,11994,12003,12009,12013,12052,12065,12107,12127,12142,12171,12180,12224,12228,12253,12263,12265,12277,12282,12285,12291,12316,12327,12350,12353,12358,12370,12373,12385,12438,12461,12479,12487,12492,12496,12499,12500,12505,12511,12516,12530,12538,12544,12563,12572,12604,12615,12626,12635,12637,12687,12712,12715,12721,12764,12770,12784,12797,12809,12823,12830,12835,12837,12877,12924,12926,12937,12947,12949,12955,12970,12977,12980,12986,12990,12992,13005,13012,13023,13037,13054,13154,13173,13185,13197,13207,13216,13218,13220,13225,13229,13234,13235,13260,13289,13301,13309,13317,13318,13345,13348,13388,13393,13411,13435,13440,13459,13464,13468,13529,13537,13538,13540,13548,13572,13631,13635,13649,13676,13709,13728,13769,13779,13780,13786,13794,13815,13844,13854,13879,13908,13909,13937,13941,13946,13952,13975,14017,14027,14044,14047,14082,14084,14153,14159,14184,14213,14229,14233,14260,14268,14301,14315,14329,14332,14348,14353,14361,14362,14378,14392,14403,14413,14430,14446,14475,14484,14545,14582,14584,14597,14600,14603,14605,14606,14628,14630,14654,14656,14667,14671,14688,14704,14753,14766,14778,14779,14824,14830,14835,14844,14905,14923,14971,14972,14975,15002,15013,15017,15047,15082,15111,15115,15128,15130,15131,15135,15158,15163,15180,15187,15214,15286,15296,15298,15299,15301,15306,15317,15378,15392,15411,15458,15538,15546,15557,15559,15564,15571,15592,15593,15610,15629,15637,15644,15655,15690,15704,15729,15747,15808,15856,15865,15873,15897,15917,15918,15960,15972,15976,15982,15986,15988,16004,16018,16020,16021,16062,16064,16065,16067,16075,16077,16082,16099,16100,16114,16115,16143,16159,16167,16194,16205,16221,16283,16287,16310,16345,16392,16404,16408,16440,16463,16472,16498,16500,16503,16506,16545,16554,16570,16624,16647,16650,16651,16698,16701,16740,16760,16762,16784,16800,16829,16845,16854,16862,16874,16887,16893,16896,16899,16952,16971,17006,17014,17022,17078,17084,17093,17114,17117,17130,17138,17165,17176,17183,17194,17210,17229,17243,17245,17248,17252,17255,17273,17283,17302,17318,17319,17326,17334,17346,17348,17351,17353,17373,17374],"48":[16,28,33,84,134,145,159,160,206,247,269,294,309,355,359,361,393,406,422,431,443,466,491,524,588,615,629,651,657,677,719,731,743,750,774,775,781,796,821,826,859,871,904,919,934,962,991,1001,1007,1043,1046,1059,1070,1098,1140,1153,1157,1174,1212,1214,1225,1230,1241,1279,1285,1287,1331,1367,1387,1407,1449,1459,1471,1502,1588,1602,1610,1638,1647,1650,1659,1673,1684,1685,1688,1702,1706,1728,1737,1749,1789,1807,1829,1936,1937,1946,1965,1991,1992,1993,2001,2011,2028,2035,2038,2042,2050,2058,2069,2070,2088,2107,2122,2143,2149,2207,2225,2233,2253,2254,2255,2299,2300,2301,2320,2325,2326,2338,2341,2345,2367,2375,2383,2388,2407,2414,2445,2451,2474,2481,2482,2483,2491,2509,2536,2565,2570,2575,2578,2597,2634,2658,2670,2673,2684,2689,2705,2732,2735,2754,2758,2766,2778,2785,2799,2806,2815,2821,2866,2869,2882,2893,2906,2926,2934,2947,2950,2978,2985,2987,2992,3011,3028,3042,3061,3065,3067,3104,3105,3112,3131,3136,3150,3160,3174,3212,3217,3237,3255,3310,3312,3316,3319,3331,3334,3347,3350,3363,3403,3436,3446,3465,3469,3483,3500,3538,3546,3560,3566,3578,3597,3609,3613,3614,3676,3680,3681,3683,3686,3722,3723,3742,3766,3768,3776,3789,3802,3818,3847,3875,3878,3891,3892,3937,3998,4000,4003,4021,4029,4034,4042,4081,4089,4101,4103,4118,4124,4133,4169,4197,4243,4256,4259,4261,4302,4305,4327,4333,4366,4433,4437,4455,4460,4461,4462,4536,4543,4551,4560,4588,4593,4598,4618,4637,4649,4653,4654,4682,4690,4710,4719,4783,4794,4818,4819,4835,4846,4848,4856,4860,4864,4875,4898,4930,4965,4998,5009,5116,5117,5146,5149,5157,5160,5175,5212,5217,5223,5227,5233,5282,5349,5367,5368,5391,5398,5408,5427,5429,5442,5447,5450,5456,5470,5540,5544,5563,5568,5569,5638,5660,5675,5681,5692,5697,5701,5717,5722,5751,5763,5768,5795,5813,5857,5866,5915,5919,5921,5998,6037,6074,6082,6092,6107,6150,6162,6180,6221,6222,6246,6258,6263,6274,6287,6299,6312,6347,6354,6372,6377,6387,6411,6432,6524,6535,6560,6563,6567,6576,6638,6675,6755,6772,6796,6805,6820,6833,6882,6891,6905,6953,6983,6987,6993,6996,7018,7063,7071,7087,7089,7104,7118,7138,7140,7156,7181,7208,7224,7255,7316,7327,7331,7334,7349,7361,7391,7408,7429,7430,7441,7451,7471,7479,7483,7485,7506,7530,7588,7606,7626,7631,7660,7666,7679,7680,7689,7706,7710,7720,7727,7729,7731,7734,7739,7762,7776,7789,7808,7825,7850,7866,7902,7914,7923,7927,7968,7994,8008,8012,8018,8036,8037,8038,8040,8053,8056,8102,8110,8131,8159,8162,8188,8202,8210,8222,8227,8241,8248,8253,8259,8262,8265,8288,8293,8298,8301,8317,8322,8324,8326,8341,8346,8354,8375,8436,8442,8448,8471,8523,8537,8560,8566,8571,8579,8590,8610,8611,8631,8674,8676,8714,8735,8737,8745,8769,8778,8780,8788,8809,8816,8875,8879,8890,8927,8973,9006,9013,9025,9027,9042,9052,9056,9066,9068,9079,9119,9123,9171,9182,9195,9214,9229,9232,9233,9234,9275,9289,9304,9366,9379,9387,9409,9411,9448,9452,9455,9464,9479,9485,9486,9503,9517,9518,9521,9529,9534,9549,9556,9559,9560,9584,9599,9619,9638,9639,9713,9720,9723,9725,9732,9752,9755,9772,9783,9792,9866,9867,9879,9923,9929,9930,9943,9960,9968,9986,10024,10026,10063,10069,10084,10091,10092,10099,10113,10164,10170,10176,10179,10205,10209,10269,10279,10293,10315,10355,10362,10392,10403,10423,10425,10439,10454,10504,10561,10569,10604,10638,10654,10686,10692,10710,10717,10720,10751,10762,10795,10801,10815,10827,10834,10850,10855,10860,10866,10870,10904,10951,10959,10960,10969,10970,10975,10978,10994,10997,11002,11023,11049,11050,11054,11062,11066,11069,11087,11088,11107,11114,11135,11136,11165,11171,11176,11210,11259,11274,11295,11311,11333,11335,11337,11346,11367,11375,11377,11385,11391,11393,11424,11438,11453,11455,11505,11539,11586,11606,11629,11659,11675,11704,11709,11718,11740,11756,11758,11843,11853,11862,11880,11891,11906,11986,12014,12047,12055,12073,12078,12084,12093,12138,12140,12154,12175,12194,12202,12220,12240,12243,12276,12281,12284,12310,12312,12322,12327,12336,12339,12354,12355,12376,12393,12398,12447,12457,12460,12477,12493,12506,12515,12531,12555,12580,12604,12634,12636,12644,12652,12654,12665,12672,12718,12743,12764,12765,12766,12788,12816,12832,12872,12887,12895,12910,12916,12935,12950,12967,12978,12981,12989,13006,13009,13035,13045,13062,13069,13095,13131,13149,13160,13161,13185,13207,13211,13225,13228,13260,13275,13321,13349,13380,13439,13455,13460,13466,13473,13483,13484,13502,13518,13532,13536,13541,13551,13573,13618,13628,13633,13643,13646,13649,13653,13688,13732,13752,13765,13768,13789,13790,13812,13816,13820,13824,13833,13845,13853,13892,13918,13941,13948,13978,14044,14046,14050,14117,14129,14141,14158,14203,14213,14215,14233,14250,14256,14262,14372,14379,14382,14387,14417,14422,14425,14427,14460,14473,14482,14493,14519,14523,14539,14542,14549,14561,14598,14599,14612,14629,14643,14649,14650,14654,14659,14703,14739,14743,14749,14794,14800,14825,14838,14856,14858,14873,14882,14896,14913,14918,14920,14921,14947,14949,14952,14965,14987,14992,15026,15030,15065,15068,15071,15094,15101,15139,15170,15177,15188,15197,15209,15220,15233,15245,15250,15256,15257,15271,15318,15338,15348,15352,15358,15359,15360,15426,15429,15472,15483,15487,15490,15501,15511,15515,15526,15530,15539,15544,15549,15566,15582,15590,15632,15640,15672,15693,15696,15746,15752,15759,15779,15832,15862,15870,15876,15906,15910,15918,15961,15966,15968,15973,15980,16006,16010,16035,16038,16047,16086,16126,16130,16166,16182,16197,16202,16209,16212,16264,16272,16277,16329,16348,16355,16358,16359,16399,16425,16441,16443,16448,16474,16477,16537,16556,16591,16595,16603,16620,16631,16644,16695,16696,16707,16711,16713,16718,16733,16768,16776,16779,16787,16795,16817,16836,16854,16855,16867,16872,16881,16882,16884,16921,16924,16927,16928,16936,16954,16959,16976,16977,17018,17022,17033,17040,17071,17084,17091,17093,17121,17127,17129,17160,17161,17169,17173,17179,17183,17188,17208,17262,17276,17277,17284,17295,17303,17321,17339],"49":[3,50,142,149,163,188,199,205,209,231,236,250,307,308,344,361,368,377,381,383,420,446,462,474,490,553,554,563,565,576,595,599,618,660,670,672,695,696,699,725,730,749,751,755,796,824,839,851,880,965,968,981,988,1000,1008,1011,1023,1028,1041,1042,1048,1065,1074,1081,1095,1100,1128,1147,1165,1168,1175,1184,1195,1201,1214,1217,1220,1233,1234,1237,1247,1251,1258,1261,1344,1346,1360,1368,1389,1394,1430,1446,1453,1455,1472,1496,1525,1556,1559,1578,1622,1696,1705,1720,1724,1732,1734,1746,1747,1765,1776,1777,1810,1811,1817,1827,1836,1874,1877,1899,1906,1910,1928,1949,1960,1965,1970,1978,1998,2006,2015,2019,2037,2039,2045,2052,2055,2063,2064,2094,2096,2107,2136,2165,2170,2173,2178,2180,2217,2239,2244,2262,2271,2312,2364,2402,2418,2445,2459,2473,2509,2529,2550,2576,2578,2582,2598,2605,2638,2663,2666,2678,2698,2714,2762,2791,2807,2811,2815,2831,2846,2882,2896,2900,2920,2930,2934,2963,2972,2974,2980,2990,2994,2995,3023,3043,3053,3065,3080,3117,3122,3147,3156,3164,3191,3199,3208,3229,3236,3245,3254,3340,3352,3353,3364,3417,3449,3453,3468,3470,3477,3497,3498,3509,3514,3515,3550,3551,3564,3571,3614,3668,3670,3688,3699,3703,3708,3714,3718,3749,3757,3758,3759,3785,3827,3828,3832,3841,3852,3939,3949,3952,3954,4022,4033,4043,4055,4082,4090,4096,4124,4185,4219,4227,4229,4237,4247,4276,4285,4291,4301,4316,4319,4354,4358,4369,4370,4379,4411,4419,4425,4431,4441,4460,4482,4496,4513,4518,4550,4586,4592,4621,4623,4636,4637,4649,4650,4656,4663,4673,4692,4712,4741,4751,4754,4786,4816,4861,4866,4884,4893,4894,4922,4925,4935,4958,4973,4985,4986,4993,4998,5029,5032,5036,5046,5052,5055,5065,5067,5087,5143,5151,5166,5169,5176,5177,5187,5190,5215,5222,5224,5235,5238,5261,5273,5286,5303,5304,5369,5424,5431,5466,5473,5488,5503,5531,5548,5550,5559,5560,5581,5606,5630,5661,5701,5714,5745,5768,5770,5793,5807,5812,5823,5846,5850,5853,5857,5860,5882,5917,5933,5940,5945,5953,5961,5967,5992,6019,6054,6056,6061,6073,6077,6081,6085,6096,6104,6110,6125,6140,6154,6156,6168,6183,6219,6232,6235,6242,6249,6250,6251,6257,6274,6283,6288,6310,6339,6351,6376,6467,6494,6498,6565,6584,6596,6603,6608,6613,6623,6625,6633,6662,6677,6718,6729,6771,6801,6811,6880,6881,6893,6907,6932,6937,6972,6979,7002,7013,7022,7023,7045,7062,7079,7096,7097,7106,7111,7115,7119,7137,7172,7178,7217,7224,7250,7280,7311,7335,7357,7360,7368,7384,7386,7399,7403,7422,7463,7473,7474,7479,7482,7483,7485,7517,7533,7546,7552,7588,7613,7626,7649,7691,7695,7734,7743,7756,7763,7781,7808,7848,7874,7886,7907,7908,7921,7941,7978,7993,8008,8023,8071,8097,8109,8122,8140,8152,8158,8162,8163,8171,8178,8199,8203,8213,8217,8218,8231,8246,8264,8286,8290,8309,8362,8367,8374,8377,8383,8426,8436,8449,8459,8485,8487,8494,8499,8544,8562,8579,8600,8624,8648,8655,8671,8690,8708,8742,8758,8771,8786,8803,8810,8823,8825,8883,8891,8913,8917,8930,8942,8946,8957,8961,8970,8990,8998,9004,9046,9060,9066,9133,9155,9184,9254,9272,9295,9304,9307,9348,9349,9374,9377,9388,9403,9424,9436,9451,9475,9491,9496,9500,9522,9551,9557,9580,9583,9587,9615,9617,9640,9659,9664,9672,9673,9688,9695,9702,9714,9726,9731,9734,9760,9773,9774,9775,9780,9791,9814,9829,9848,9855,9890,9895,9898,9903,9914,9919,9925,9941,9974,9985,9994,9999,10003,10011,10021,10028,10047,10082,10103,10115,10128,10143,10174,10177,10183,10194,10219,10233,10235,10244,10261,10265,10267,10280,10283,10287,10291,10297,10327,10342,10348,10369,10370,10381,10383,10421,10427,10429,10437,10449,10496,10513,10536,10566,10567,10597,10603,10613,10626,10661,10710,10721,10732,10742,10761,10770,10790,10791,10793,10811,10843,10861,10864,10880,10888,10907,10928,10933,10935,10954,10962,10989,10995,11018,11019,11058,11084,11086,11098,11103,11112,11194,11230,11250,11257,11259,11262,11263,11279,11292,11293,11314,11349,11371,11397,11413,11419,11437,11441,11457,11540,11544,11559,11574,11586,11598,11615,11627,11648,11652,11680,11721,11738,11748,11750,11753,11760,11769,11813,11818,11830,11837,11895,11911,11917,11919,11952,11960,11981,11984,11994,11995,11996,12004,12047,12050,12075,12089,12103,12110,12115,12137,12148,12150,12168,12169,12176,12198,12211,12221,12242,12308,12312,12328,12357,12407,12418,12424,12426,12429,12441,12461,12467,12480,12498,12507,12557,12568,12584,12598,12627,12638,12657,12672,12709,12733,12735,12736,12775,12776,12817,12821,12823,12841,12872,12904,12909,12930,12934,12950,12954,12963,12968,12970,12995,13030,13044,13052,13055,13066,13074,13075,13094,13096,13111,13116,13132,13151,13195,13198,13241,13242,13282,13293,13304,13327,13337,13384,13396,13403,13440,13465,13483,13562,13570,13581,13601,13609,13620,13632,13641,13642,13649,13653,13664,13697,13717,13747,13764,13770,13780,13801,13807,13815,13818,13820,13828,13859,13871,13911,13915,13939,13940,13954,13972,14001,14014,14019,14025,14046,14063,14087,14093,14102,14106,14107,14123,14156,14164,14187,14201,14265,14277,14296,14306,14322,14342,14349,14367,14386,14388,14396,14399,14411,14413,14414,14423,14441,14464,14506,14527,14550,14555,14560,14561,14562,14570,14600,14616,14659,14661,14699,14703,14747,14751,14761,14793,14803,14820,14891,14892,14913,14914,14918,14932,14946,14978,14996,15010,15011,15031,15047,15059,15063,15069,15080,15116,15125,15142,15160,15221,15230,15277,15283,15294,15315,15396,15401,15404,15415,15421,15426,15447,15470,15526,15547,15579,15601,15611,15634,15655,15670,15678,15679,15693,15698,15707,15708,15738,15763,15777,15803,15829,15843,15888,15899,15901,15909,15922,15924,15948,15952,15984,16014,16033,16037,16043,16057,16060,16063,16086,16088,16093,16103,16208,16216,16259,16261,16265,16266,16274,16294,16332,16364,16384,16399,16420,16456,16514,16524,16527,16542,16548,16575,16581,16582,16592,16615,16634,16650,16674,16680,16689,16719,16734,16783,16785,16792,16807,16810,16841,16906,16918,16949,16950,16952,16958,16991,17007,17010,17013,17039,17065,17111,17121,17132,17187,17197,17213,17219,17222,17271,17317,17352],"50":[42,49,57,85,128,149,227,248,255,282,320,371,384,385,397,416,438,466,496,497,503,504,529,546,583,585,586,592,598,602,605,610,614,640,651,661,669,741,747,755,805,819,824,831,863,904,925,941,942,945,948,950,965,966,971,1002,1003,1060,1085,1093,1104,1107,1124,1150,1178,1183,1189,1198,1200,1214,1220,1237,1248,1258,1275,1283,1337,1379,1470,1520,1525,1534,1556,1619,1645,1671,1675,1677,1678,1700,1703,1740,1769,1770,1780,1789,1814,1815,1821,1823,1833,1869,1929,1989,1991,2013,2024,2026,2055,2069,2088,2159,2212,2246,2256,2277,2289,2305,2327,2347,2366,2374,2383,2391,2429,2450,2455,2459,2507,2512,2532,2536,2549,2553,2565,2566,2568,2573,2590,2606,2653,2703,2707,2727,2732,2738,2776,2783,2814,2843,2851,2864,2869,2870,2880,2892,2898,2908,2912,2928,2944,2969,2976,3001,3018,3024,3031,3038,3065,3100,3117,3118,3120,3121,3181,3191,3193,3212,3240,3259,3261,3263,3274,3295,3299,3307,3314,3375,3407,3426,3433,3477,3495,3496,3512,3520,3526,3594,3606,3625,3672,3692,3712,3748,3758,3773,3782,3783,3786,3809,3830,3846,3883,3926,3946,3960,3966,3979,3981,4019,4069,4077,4084,4091,4104,4150,4167,4184,4189,4197,4230,4270,4271,4275,4281,4283,4299,4321,4359,4390,4391,4421,4438,4530,4539,4552,4601,4626,4639,4667,4675,4676,4683,4737,4750,4763,4784,4794,4837,4842,4854,4882,4886,4894,4906,4934,4937,4939,4946,4947,4970,4989,5001,5018,5021,5031,5051,5063,5100,5103,5112,5162,5203,5210,5228,5246,5274,5288,5305,5308,5323,5328,5349,5409,5430,5448,5454,5459,5460,5463,5474,5556,5578,5634,5637,5701,5721,5732,5739,5753,5791,5806,5822,5827,5849,5854,5879,5880,5891,5899,5903,5961,6016,6023,6041,6048,6127,6137,6139,6164,6227,6258,6290,6296,6301,6353,6354,6394,6399,6418,6445,6447,6454,6458,6468,6486,6495,6556,6588,6624,6638,6639,6653,6670,6683,6711,6751,6760,6777,6805,6825,6847,6867,6884,6890,6893,6923,6928,6938,6968,6969,7013,7026,7027,7052,7059,7078,7086,7124,7128,7147,7168,7277,7285,7312,7344,7350,7357,7376,7377,7379,7380,7395,7414,7448,7458,7505,7523,7554,7561,7568,7596,7629,7662,7682,7715,7729,7743,7770,7784,7786,7791,7794,7796,7803,7814,7830,7842,7871,7887,7931,7957,7967,7998,8019,8030,8046,8047,8067,8101,8108,8157,8165,8198,8207,8230,8265,8271,8282,8291,8297,8317,8328,8349,8354,8373,8382,8476,8517,8523,8542,8544,8560,8569,8594,8628,8641,8643,8670,8684,8688,8707,8716,8725,8727,8781,8820,8824,8844,8845,8852,8873,8874,8879,8885,8888,8910,8923,8943,9017,9036,9046,9065,9083,9085,9109,9111,9115,9155,9179,9184,9216,9235,9276,9285,9288,9390,9415,9488,9489,9494,9497,9502,9550,9557,9571,9599,9605,9630,9639,9649,9706,9713,9740,9757,9811,9847,9848,9854,9859,9893,9949,9958,9998,10019,10023,10082,10114,10175,10176,10201,10221,10228,10240,10245,10258,10262,10323,10337,10359,10376,10381,10385,10390,10401,10415,10420,10422,10424,10440,10444,10455,10524,10526,10557,10561,10571,10574,10579,10628,10636,10700,10704,10711,10718,10735,10750,10775,10822,10887,10890,10905,10942,10952,10966,10974,10980,10981,11029,11047,11054,11076,11103,11127,11174,11186,11203,11208,11212,11241,11256,11265,11271,11277,11307,11335,11358,11375,11380,11390,11396,11465,11502,11517,11522,11530,11542,11556,11592,11594,11623,11649,11657,11680,11691,11699,11710,11740,11764,11778,11803,11842,11845,11853,11856,11857,11878,11911,11928,11951,11957,11962,11974,12010,12039,12048,12084,12107,12114,12121,12135,12189,12256,12266,12299,12308,12327,12343,12351,12357,12365,12368,12369,12378,12395,12409,12454,12479,12485,12494,12510,12521,12537,12547,12560,12567,12607,12637,12676,12692,12716,12777,12782,12807,12811,12818,12825,12827,12842,12857,12865,12892,12919,12926,12967,12997,13026,13040,13044,13047,13072,13109,13120,13121,13136,13152,13159,13164,13172,13187,13204,13205,13210,13220,13224,13225,13271,13274,13280,13284,13285,13287,13292,13302,13357,13361,13378,13398,13408,13413,13424,13427,13474,13487,13493,13537,13544,13552,13560,13561,13572,13609,13627,13675,13696,13701,13709,13736,13792,13797,13815,13836,13910,13920,13921,13948,14017,14044,14083,14096,14108,14140,14156,14157,14158,14174,14180,14201,14233,14255,14316,14317,14318,14319,14341,14365,14403,14421,14473,14517,14518,14528,14534,14549,14562,14569,14599,14604,14670,14706,14718,14723,14727,14740,14754,14784,14835,14926,14936,14957,14979,15009,15013,15022,15081,15099,15101,15102,15139,15143,15151,15157,15168,15173,15203,15225,15267,15310,15312,15314,15316,15387,15404,15426,15446,15492,15520,15524,15533,15548,15576,15593,15597,15608,15614,15643,15657,15673,15685,15691,15708,15718,15725,15734,15785,15786,15807,15841,15842,15866,15919,15935,15952,15957,15960,15986,16027,16043,16049,16050,16056,16083,16090,16091,16139,16157,16165,16166,16167,16171,16180,16186,16189,16191,16234,16237,16271,16277,16290,16322,16326,16389,16392,16401,16528,16545,16568,16583,16590,16594,16599,16626,16631,16663,16664,16667,16677,16679,16720,16721,16737,16766,16771,16781,16786,16790,16837,16843,16855,16862,16881,16936,16940,16971,16990,17019,17030,17105,17113,17115,17124,17125,17170,17201,17263,17265,17269,17278,17325,17346,17355,17396,17407],"51":[38,42,65,91,161,176,284,345,371,389,419,424,439,443,488,509,539,621,628,658,690,693,697,699,760,771,816,861,872,917,924,926,940,962,965,972,976,988,1003,1008,1020,1132,1160,1173,1178,1209,1215,1274,1280,1331,1334,1356,1372,1392,1431,1464,1477,1485,1518,1519,1525,1571,1599,1610,1628,1638,1713,1727,1743,1753,1838,1872,1910,1917,1930,1948,2001,2049,2073,2096,2113,2116,2144,2165,2252,2295,2310,2356,2369,2383,2405,2434,2487,2502,2509,2526,2556,2568,2577,2596,2623,2633,2691,2711,2719,2722,2733,2744,2811,2820,2899,2957,2971,3001,3020,3026,3060,3066,3072,3194,3291,3318,3369,3412,3436,3450,3467,3500,3505,3581,3601,3605,3625,3636,3763,3824,3830,3851,3905,3915,3918,3921,3947,3970,3972,3998,4092,4123,4149,4170,4179,4181,4224,4232,4236,4240,4331,4341,4419,4438,4449,4457,4466,4551,4586,4589,4631,4645,4668,4674,4684,4697,4714,4720,4741,4786,4797,4802,4819,4839,4885,4899,4916,4957,4970,5033,5055,5071,5074,5132,5136,5152,5177,5246,5268,5273,5302,5330,5348,5435,5450,5478,5495,5645,5694,5697,5702,5715,5722,5730,5746,5757,5770,5802,5810,5875,5877,5919,5920,5950,5953,5966,5991,6013,6024,6054,6056,6075,6078,6116,6118,6131,6146,6148,6156,6171,6185,6228,6259,6318,6330,6336,6376,6407,6424,6455,6459,6483,6503,6517,6538,6629,6676,6699,6707,6734,6737,6746,6769,6773,6811,6833,6867,6872,6936,6950,6959,6985,6987,7006,7045,7050,7052,7089,7119,7185,7191,7253,7272,7275,7291,7341,7345,7370,7399,7403,7411,7433,7511,7515,7653,7661,7697,7777,7783,7789,7795,7801,7810,7830,7864,7901,7925,7927,7935,7970,7972,7973,7983,7984,8007,8022,8038,8041,8049,8050,8065,8099,8155,8170,8171,8172,8248,8262,8340,8344,8367,8385,8395,8397,8466,8468,8479,8480,8484,8521,8564,8597,8699,8704,8714,8733,8737,8747,8784,8788,8792,8850,8871,8919,8929,8938,8961,8985,9007,9060,9090,9141,9232,9275,9290,9306,9379,9418,9425,9439,9456,9459,9535,9538,9582,9609,9682,9702,9772,9779,9855,9863,9935,10019,10054,10063,10064,10099,10107,10113,10156,10166,10188,10216,10259,10271,10298,10315,10334,10337,10392,10399,10452,10469,10483,10499,10526,10552,10585,10608,10653,10706,10708,10712,10728,10776,10793,10838,10845,10993,10999,11079,11144,11145,11159,11173,11247,11250,11295,11308,11347,11432,11502,11503,11504,11518,11529,11530,11562,11589,11634,11679,11719,11739,11771,11853,11859,11867,11875,11900,11924,11950,11958,12005,12008,12031,12062,12078,12079,12113,12128,12156,12176,12195,12219,12224,12253,12279,12290,12306,12324,12372,12418,12422,12424,12453,12564,12707,12708,12732,12805,12852,12876,12890,12902,12910,12919,12940,12951,12970,13001,13029,13031,13033,13088,13116,13128,13138,13241,13260,13273,13301,13344,13366,13371,13407,13420,13449,13462,13472,13512,13513,13524,13597,13621,13673,13712,13725,13772,13906,13912,13916,13932,13976,13994,14000,14012,14025,14045,14079,14143,14200,14262,14268,14289,14294,14295,14319,14326,14395,14401,14420,14432,14433,14474,14539,14565,14629,14646,14680,14681,14703,14775,14827,14856,14864,14866,14902,14926,14972,14976,15001,15039,15071,15086,15147,15171,15210,15211,15257,15265,15276,15304,15310,15333,15423,15474,15476,15506,15512,15680,15697,15742,15773,15812,15839,15847,15877,15882,15893,15894,15986,16013,16026,16052,16107,16156,16169,16180,16195,16251,16299,16403,16405,16432,16465,16476,16502,16517,16605,16662,16701,16738,16823,16831,16846,16866,16919,16925,16948,16949,16965,17037,17039,17119,17145,17146,17216,17246,17275,17288,17330,17379,17396],"52":[70,78,81,89,113,148,162,187,256,294,360,378,405,425,459,467,472,497,514,530,561,663,700,736,763,797,843,860,883,946,947,950,978,1052,1070,1102,1178,1210,1304,1399,1421,1450,1455,1495,1517,1530,1572,1578,1602,1623,1638,1689,1703,1720,1721,1757,1780,1801,1803,1826,1876,1882,1891,1919,1953,1965,2026,2071,2073,2078,2089,2098,2180,2211,2238,2241,2243,2283,2311,2338,2374,2454,2464,2498,2503,2505,2517,2572,2575,2627,2629,2677,2785,2809,2840,2856,2870,2890,2900,2938,3010,3035,3051,3065,3068,3110,3139,3142,3149,3210,3227,3297,3324,3376,3398,3409,3421,3433,3442,3449,3517,3566,3618,3659,3691,3693,3778,3785,3794,3836,3838,3854,3987,3994,3999,4000,4026,4033,4050,4054,4072,4090,4158,4222,4294,4329,4339,4368,4378,4398,4488,4520,4540,4600,4620,4634,4643,4675,4679,4683,4708,4751,4768,4772,4782,4824,4870,4872,4889,4893,4923,4997,5013,5039,5137,5176,5244,5249,5306,5351,5369,5400,5419,5451,5474,5481,5490,5509,5599,5702,5746,5759,5787,5796,5836,5843,5869,5922,5929,5952,5960,5994,6002,6049,6058,6095,6099,6124,6129,6156,6181,6187,6266,6323,6351,6356,6381,6386,6394,6399,6425,6450,6455,6566,6717,6722,6724,6744,6758,6802,6810,6818,6854,6858,6883,6896,6943,6945,6959,6979,7005,7052,7060,7068,7173,7273,7309,7321,7338,7362,7365,7404,7422,7426,7452,7500,7517,7540,7577,7584,7612,7651,7657,7701,7735,7777,7800,7820,7833,7834,7845,7875,7902,7918,7951,7963,8007,8056,8063,8069,8071,8085,8128,8191,8194,8215,8217,8240,8275,8288,8303,8312,8419,8506,8524,8541,8611,8635,8652,8657,8673,8714,8727,8729,8794,8820,8824,8856,8926,8960,8966,8982,8992,8998,9008,9068,9082,9138,9149,9150,9178,9251,9258,9280,9297,9304,9306,9313,9316,9344,9353,9374,9387,9430,9450,9461,9470,9490,9518,9522,9568,9598,9629,9676,9679,9682,9731,9749,9751,9856,9873,9893,9913,9918,9928,9933,9977,10041,10053,10077,10084,10216,10232,10242,10252,10289,10367,10385,10391,10452,10470,10476,10514,10515,10539,10559,10572,10707,10720,10727,10767,10786,10794,10896,10928,10963,10964,10970,10999,11023,11115,11129,11155,11163,11172,11179,11189,11226,11263,11273,11315,11348,11354,11374,11382,11400,11435,11452,11482,11491,11510,11518,11520,11530,11533,11542,11575,11638,11650,11654,11655,11691,11718,11743,11753,11759,11777,11786,11787,11930,11953,11976,11985,12034,12077,12112,12122,12148,12151,12167,12188,12249,12266,12272,12303,12306,12313,12354,12396,12397,12424,12435,12445,12483,12576,12596,12671,12745,12747,12779,12793,12812,12844,12857,12900,12983,12989,12992,12999,13036,13056,13086,13112,13129,13187,13198,13208,13215,13218,13261,13319,13327,13336,13351,13384,13416,13427,13465,13484,13510,13549,13556,13590,13631,13738,13749,13848,13925,13943,13944,14027,14058,14074,14080,14106,14140,14142,14221,14226,14234,14248,14274,14286,14342,14344,14401,14421,14445,14479,14486,14516,14589,14638,14640,14663,14710,14714,14748,14763,14833,14846,14902,14922,14941,14952,14974,14994,15009,15022,15068,15081,15113,15129,15203,15236,15238,15244,15246,15251,15297,15312,15332,15349,15447,15473,15504,15555,15565,15591,15594,15604,15606,15647,15674,15686,15696,15700,15712,15737,15773,15781,15806,15809,15811,15826,15839,15840,15847,15871,15881,15954,16042,16066,16086,16102,16117,16171,16183,16230,16250,16312,16316,16357,16420,16452,16519,16543,16629,16637,16652,16669,16693,16774,16815,16879,16974,16996,17112,17114,17243,17263,17289,17295,17296,17345],"53":[1,29,38,67,85,90,104,130,135,152,180,199,235,310,417,421,424,475,530,533,537,544,573,574,596,618,629,636,653,668,689,706,707,725,728,745,750,781,789,810,812,845,905,907,964,973,991,1028,1043,1066,1075,1084,1097,1123,1131,1132,1133,1148,1177,1183,1188,1200,1203,1214,1220,1247,1263,1277,1316,1323,1352,1360,1390,1426,1430,1437,1463,1467,1476,1529,1558,1598,1620,1624,1625,1630,1643,1676,1684,1689,1743,1761,1827,1839,1855,1900,1949,1955,1966,1975,1986,1992,2053,2057,2061,2089,2113,2123,2130,2135,2143,2144,2156,2173,2180,2183,2195,2256,2268,2281,2297,2303,2308,2349,2409,2443,2445,2463,2464,2474,2494,2502,2507,2509,2529,2530,2543,2553,2591,2592,2598,2605,2657,2668,2672,2683,2688,2733,2768,2769,2785,2797,2822,2852,2870,2884,2927,2940,2961,2966,2974,2987,2992,2993,3008,3010,3013,3043,3067,3131,3148,3178,3198,3207,3209,3257,3290,3291,3309,3319,3368,3413,3417,3529,3530,3540,3541,3562,3569,3607,3616,3661,3694,3696,3697,3699,3700,3704,3709,3717,3724,3751,3782,3783,3793,3795,3811,3816,3827,3834,3850,3864,3910,3916,3934,3945,3968,3975,4036,4075,4126,4138,4142,4163,4169,4184,4186,4220,4227,4252,4269,4281,4282,4303,4329,4355,4362,4405,4418,4419,4441,4478,4485,4518,4523,4533,4539,4556,4564,4568,4576,4580,4604,4609,4613,4619,4623,4653,4654,4661,4670,4679,4750,4757,4787,4810,4837,4857,4926,4934,4941,4950,4953,4960,4995,4997,5030,5043,5067,5078,5097,5098,5110,5126,5140,5143,5178,5210,5272,5294,5337,5351,5353,5379,5384,5387,5406,5407,5408,5412,5420,5478,5485,5496,5505,5510,5548,5598,5620,5633,5722,5765,5767,5807,5811,5828,5847,5851,5872,5894,5917,5957,5981,6003,6007,6038,6094,6110,6112,6122,6142,6154,6191,6214,6221,6259,6265,6278,6283,6327,6351,6369,6371,6403,6436,6449,6451,6457,6461,6487,6498,6502,6532,6555,6562,6582,6621,6646,6658,6700,6770,6799,6858,6861,6885,6888,6916,6935,7004,7032,7039,7055,7061,7072,7075,7079,7089,7116,7131,7140,7142,7151,7193,7206,7222,7241,7253,7269,7291,7350,7403,7405,7424,7452,7457,7480,7487,7490,7491,7518,7538,7543,7618,7667,7695,7747,7761,7770,7786,7809,7814,7839,7871,7884,7902,7907,7914,7925,7950,7964,7998,8009,8019,8074,8099,8106,8114,8140,8145,8147,8150,8153,8254,8276,8287,8288,8292,8303,8320,8323,8335,8339,8343,8354,8380,8391,8404,8426,8437,8457,8466,8472,8558,8566,8571,8573,8592,8596,8623,8663,8697,8699,8739,8740,8745,8787,8790,8791,8838,8847,8877,8881,8940,8984,8987,9000,9011,9027,9051,9078,9081,9085,9101,9158,9176,9182,9190,9206,9223,9271,9295,9299,9311,9314,9319,9320,9341,9367,9395,9411,9432,9472,9477,9484,9490,9512,9519,9546,9550,9557,9569,9599,9601,9612,9628,9643,9671,9679,9715,9722,9745,9754,9775,9783,9800,9848,9851,9885,9894,9909,9920,9939,9948,9959,9971,10006,10015,10069,10119,10161,10176,10209,10273,10289,10322,10330,10335,10360,10388,10421,10525,10535,10561,10580,10590,10594,10615,10633,10639,10661,10666,10683,10696,10699,10709,10720,10742,10777,10778,10831,10846,10891,10914,10938,10960,10965,10972,10976,11106,11117,11121,11133,11156,11202,11208,11223,11296,11304,11311,11314,11317,11336,11358,11398,11458,11461,11524,11537,11546,11559,11595,11596,11603,11633,11657,11663,11708,11760,11761,11793,11798,11820,11862,11865,11867,11881,11900,11905,11907,11916,11931,11960,11978,12023,12045,12116,12122,12125,12139,12146,12160,12201,12244,12245,12340,12345,12360,12378,12424,12445,12448,12466,12509,12516,12520,12529,12538,12545,12547,12548,12637,12700,12710,12717,12730,12748,12763,12785,12792,12812,12814,12847,12861,12883,12897,12910,12949,12958,12959,12976,12993,13003,13034,13072,13104,13105,13142,13143,13175,13197,13206,13219,13250,13252,13254,13287,13300,13305,13329,13356,13424,13480,13504,13512,13522,13523,13566,13576,13579,13580,13599,13600,13640,13684,13703,13707,13750,13777,13781,13787,13805,13844,13914,13917,13918,13929,13941,13949,13995,13997,14005,14012,14063,14091,14111,14113,14126,14127,14130,14160,14196,14205,14227,14281,14283,14310,14314,14317,14349,14387,14388,14408,14417,14419,14440,14441,14458,14475,14534,14562,14591,14602,14618,14693,14772,14799,14823,14888,14897,14901,14909,14922,14950,14954,14965,14972,14975,15022,15040,15080,15084,15089,15130,15165,15182,15204,15206,15208,15222,15248,15254,15292,15295,15323,15328,15356,15367,15369,15370,15393,15412,15423,15425,15429,15447,15531,15536,15559,15563,15591,15602,15606,15610,15615,15637,15650,15653,15664,15682,15710,15716,15734,15759,15801,15834,15873,15874,15875,15953,15977,16012,16015,16018,16022,16027,16032,16035,16044,16064,16069,16085,16091,16189,16193,16208,16231,16273,16274,16281,16284,16308,16372,16379,16383,16392,16411,16412,16425,16433,16450,16509,16511,16513,16524,16557,16585,16586,16621,16626,16631,16691,16705,16715,16741,16775,16779,16812,16813,16831,16834,16869,16900,16951,16960,16963,16974,16979,17003,17050,17057,17060,17068,17075,17097,17105,17127,17132,17135,17170,17176,17197,17202,17236,17252,17256,17264,17276,17318,17325,17376,17378,17397,17402],"54":[18,22,23,27,40,140,158,171,192,217,222,232,259,265,324,342,350,354,375,433,440,458,475,494,541,580,583,599,644,645,649,652,692,701,720,754,757,769,773,785,789,802,811,827,885,890,893,907,910,922,966,970,987,1006,1012,1034,1065,1075,1099,1109,1124,1130,1158,1178,1239,1284,1335,1460,1502,1508,1544,1591,1617,1624,1630,1631,1634,1637,1696,1713,1723,1765,1794,1821,1838,1867,1872,1878,1903,1904,1998,2025,2039,2079,2114,2124,2147,2154,2174,2205,2267,2299,2319,2334,2339,2362,2406,2433,2434,2546,2549,2551,2562,2594,2601,2628,2644,2680,2681,2719,2745,2768,2796,2806,2809,2818,2843,2887,2888,2902,2925,2934,2941,2949,2968,2975,2999,3066,3075,3080,3104,3127,3158,3183,3189,3207,3209,3224,3235,3255,3270,3294,3308,3313,3315,3336,3340,3341,3369,3412,3413,3452,3507,3524,3538,3607,3632,3643,3648,3677,3695,3700,3704,3748,3749,3785,3822,3848,3877,3879,3880,3926,3927,3941,4011,4043,4048,4067,4090,4094,4101,4104,4113,4122,4140,4160,4175,4222,4300,4313,4358,4384,4390,4391,4416,4444,4493,4499,4551,4553,4598,4622,4641,4644,4670,4675,4688,4790,4817,4868,4876,4925,4943,4950,4968,5012,5015,5033,5047,5050,5089,5098,5128,5139,5180,5263,5279,5284,5325,5327,5331,5348,5366,5372,5406,5416,5456,5486,5488,5491,5542,5548,5577,5591,5599,5630,5649,5662,5667,5695,5703,5708,5716,5791,5800,5807,5813,5833,5848,5853,5892,5899,5938,5951,5969,5983,6007,6055,6063,6096,6111,6118,6168,6169,6204,6216,6228,6241,6246,6267,6295,6310,6321,6322,6376,6380,6388,6392,6401,6406,6422,6492,6497,6527,6560,6569,6588,6617,6623,6656,6699,6714,6738,6758,6787,6810,6827,6839,6853,6861,6868,6870,6927,6984,6991,7015,7019,7028,7032,7035,7050,7069,7079,7117,7124,7169,7194,7197,7210,7220,7224,7236,7271,7284,7290,7318,7322,7330,7335,7337,7381,7393,7399,7415,7427,7451,7472,7473,7512,7570,7580,7635,7639,7657,7678,7684,7712,7727,7746,7767,7773,7774,7778,7787,7801,7849,7851,7854,7855,7856,7878,7880,7908,7924,7940,7943,7959,7970,7998,8031,8053,8057,8083,8094,8103,8120,8147,8163,8165,8168,8191,8242,8247,8287,8311,8317,8324,8331,8369,8448,8457,8460,8486,8487,8489,8675,8695,8699,8717,8762,8767,8776,8799,8801,8803,8867,8869,8886,8976,8980,8994,9022,9026,9037,9071,9105,9118,9169,9214,9225,9229,9234,9242,9255,9287,9294,9356,9365,9400,9408,9411,9446,9483,9525,9527,9537,9542,9554,9615,9642,9676,9702,9717,9741,9745,9806,9828,9833,9852,9889,9905,9931,9972,10000,10033,10049,10068,10070,10089,10132,10152,10175,10181,10188,10205,10249,10257,10262,10266,10268,10278,10282,10303,10318,10337,10390,10399,10404,10422,10454,10484,10507,10513,10524,10534,10538,10544,10554,10632,10647,10654,10699,10714,10723,10804,10806,10814,10818,10851,10857,10868,10883,10887,10897,10912,10913,10940,10958,10961,10988,11003,11011,11050,11057,11061,11076,11108,11116,11263,11301,11306,11315,11325,11363,11403,11426,11447,11535,11540,11545,11571,11573,11592,11606,11617,11628,11630,11634,11643,11699,11729,11766,11779,11783,11825,11865,11869,11879,11898,11910,11914,11915,11917,11921,11922,11925,11932,11946,11958,11967,12032,12044,12046,12078,12093,12137,12140,12166,12167,12212,12224,12231,12234,12259,12281,12384,12401,12406,12419,12429,12443,12449,12450,12481,12508,12536,12544,12567,12590,12644,12655,12740,12774,12778,12801,12832,12846,12855,12865,12901,12917,12938,12940,12954,12989,12990,13034,13040,13095,13102,13117,13126,13156,13161,13176,13190,13195,13221,13231,13279,13286,13293,13336,13339,13353,13370,13377,13379,13381,13415,13423,13426,13453,13469,13475,13492,13517,13629,13651,13660,13677,13695,13704,13733,13756,13770,13772,13777,13778,13784,13823,13891,13905,13938,13974,13979,13983,14015,14048,14079,14088,14101,14103,14107,14109,14124,14156,14203,14222,14223,14226,14249,14277,14288,14320,14342,14376,14378,14383,14402,14409,14430,14449,14475,14508,14540,14547,14554,14562,14615,14624,14638,14642,14651,14684,14712,14716,14718,14782,14790,14796,14858,14882,14901,14943,15010,15064,15075,15089,15096,15105,15110,15124,15150,15177,15179,15193,15210,15242,15259,15271,15274,15284,15341,15345,15347,15358,15360,15372,15433,15466,15473,15497,15510,15524,15569,15587,15588,15615,15618,15632,15641,15643,15650,15699,15708,15711,15722,15731,15738,15741,15766,15768,15796,15801,15820,15851,15853,15876,15877,15882,15889,15897,15927,15941,15986,15995,15998,16007,16047,16061,16064,16073,16074,16076,16100,16104,16139,16186,16198,16201,16208,16230,16267,16308,16311,16355,16357,16365,16376,16378,16383,16423,16443,16448,16462,16468,16476,16477,16478,16510,16561,16590,16617,16634,16636,16681,16686,16689,16705,16717,16721,16747,16759,16765,16788,16854,16859,16888,16895,16901,16919,16941,16948,16981,16996,17019,17025,17026,17041,17050,17055,17096,17111,17142,17170,17172,17189,17197,17258,17273,17279,17322,17324,17380,17396,17399],"55":[20,40,56,93,110,166,176,178,239,267,311,338,344,363,401,431,450,486,496,506,563,580,589,664,675,681,692,705,709,746,760,788,984,995,1031,1038,1082,1089,1110,1164,1186,1211,1273,1276,1303,1320,1349,1398,1459,1501,1534,1618,1625,1640,1699,1722,1727,1768,1806,1821,1854,1857,1886,1911,1957,1960,1968,2000,2024,2078,2092,2132,2168,2206,2303,2327,2366,2406,2424,2461,2466,2493,2506,2513,2514,2575,2624,2675,2688,2693,2727,2775,2778,2780,2799,2914,2960,2963,3003,3021,3022,3039,3075,3101,3128,3133,3140,3146,3153,3160,3163,3189,3200,3333,3360,3370,3401,3426,3441,3443,3505,3572,3599,3623,3630,3631,3667,3711,3740,3806,3819,3857,3901,3921,3927,3938,3944,3958,3965,4027,4068,4073,4127,4273,4292,4354,4421,4431,4447,4449,4475,4477,4478,4488,4498,4526,4527,4553,4563,4580,4583,4591,4615,4654,4705,4708,4731,4776,4799,4930,4933,4940,4950,4984,4987,5028,5033,5058,5064,5065,5093,5095,5168,5207,5208,5212,5240,5320,5341,5372,5393,5439,5441,5453,5474,5487,5635,5650,5658,5749,5765,5783,5815,5824,5843,5873,5894,5974,5992,5994,6041,6052,6078,6089,6090,6108,6134,6136,6138,6201,6227,6293,6296,6300,6328,6331,6377,6414,6461,6559,6573,6628,6659,6780,6817,6853,6874,6980,7021,7066,7113,7118,7142,7166,7180,7202,7211,7219,7225,7231,7256,7259,7274,7305,7337,7348,7355,7365,7378,7384,7389,7396,7414,7426,7470,7504,7551,7574,7575,7624,7644,7667,7691,7703,7763,7793,7808,7865,7867,7875,7877,7895,7934,7944,7985,8039,8081,8083,8112,8117,8127,8147,8148,8154,8183,8186,8231,8253,8291,8295,8312,8314,8331,8334,8343,8425,8426,8428,8498,8629,8670,8679,8747,8758,8781,8794,8824,8829,8844,8849,8885,8886,8917,8987,8992,8998,9005,9017,9035,9052,9078,9124,9161,9236,9242,9253,9284,9296,9305,9333,9346,9364,9366,9404,9410,9412,9413,9477,9487,9495,9509,9514,9520,9616,9617,9629,9701,9726,9754,9758,9763,9785,9840,9848,9881,9899,9953,9988,10096,10107,10121,10125,10131,10166,10186,10214,10234,10261,10270,10290,10296,10340,10421,10451,10510,10532,10544,10547,10552,10694,10754,10762,10769,10777,10802,10862,10892,10901,10914,10916,11003,11004,11009,11020,11025,11084,11093,11130,11144,11204,11278,11289,11314,11343,11367,11380,11383,11388,11436,11471,11480,11492,11532,11544,11572,11645,11648,11714,11735,11762,11784,11801,11863,11866,11904,11905,11939,11959,11998,12022,12060,12070,12087,12181,12210,12239,12299,12318,12357,12454,12471,12476,12511,12519,12543,12545,12548,12555,12675,12712,12727,12734,12787,12802,12814,12882,12897,12904,12934,12961,12973,13019,13031,13033,13076,13153,13175,13196,13205,13230,13241,13246,13293,13358,13438,13462,13489,13545,13557,13629,13631,13676,13684,13704,13714,13726,13737,13752,13794,13831,13896,13899,13965,13988,14129,14175,14183,14207,14209,14217,14290,14302,14324,14345,14350,14378,14388,14392,14416,14423,14425,14445,14482,14484,14486,14511,14595,14632,14639,14668,14677,14702,14740,14756,14817,14825,14836,14839,14872,14877,14912,14949,14984,15003,15024,15063,15067,15096,15108,15125,15149,15169,15189,15224,15276,15288,15289,15290,15297,15324,15330,15343,15395,15431,15505,15507,15508,15532,15585,15675,15739,15791,15792,15803,15812,15816,15832,15855,15888,15919,15934,15935,15954,15998,16000,16039,16050,16053,16095,16106,16160,16164,16220,16236,16251,16273,16335,16339,16348,16355,16357,16360,16367,16388,16400,16411,16537,16643,16649,16654,16657,16717,16743,16745,16797,16800,16909,16931,16938,16950,16991,17066,17103,17104,17116,17150,17187,17266,17287,17292,17300,17338,17343,17377,17381,17390,17394,17400],"56":[7,10,30,31,58,72,127,153,158,164,171,172,223,225,233,236,270,326,330,335,339,348,382,388,407,429,474,520,530,535,550,571,607,632,641,644,661,662,664,674,691,711,713,752,754,768,810,854,864,872,901,914,921,922,932,949,984,994,999,1001,1016,1032,1033,1048,1065,1070,1115,1183,1203,1263,1268,1279,1286,1300,1317,1327,1349,1371,1381,1412,1445,1448,1463,1476,1493,1517,1541,1590,1654,1680,1701,1704,1744,1767,1773,1774,1785,1794,1796,1814,1846,1868,1876,1887,1902,1923,1925,1932,1944,1950,1964,1974,1995,2003,2008,2029,2038,2049,2061,2066,2085,2092,2130,2163,2176,2185,2209,2221,2227,2233,2261,2275,2319,2341,2354,2355,2356,2378,2439,2443,2444,2473,2484,2489,2491,2548,2630,2652,2664,2687,2705,2713,2757,2784,2796,2806,2808,2847,2861,2864,2890,2898,2902,2964,2976,2984,2988,2996,3009,3039,3049,3078,3096,3108,3115,3137,3140,3148,3155,3216,3239,3275,3297,3301,3329,3332,3353,3355,3362,3390,3403,3448,3451,3477,3494,3524,3528,3540,3566,3654,3666,3671,3678,3692,3735,3748,3764,3785,3799,3856,3862,3926,3960,3985,3991,4007,4016,4017,4038,4063,4064,4074,4096,4115,4139,4160,4169,4216,4240,4242,4257,4272,4276,4286,4291,4300,4349,4351,4356,4357,4386,4388,4391,4399,4401,4432,4492,4494,4500,4516,4527,4533,4535,4565,4575,4582,4678,4710,4733,4761,4763,4798,4799,4809,4816,4839,4840,4845,4865,4894,4897,4919,4926,4934,4982,5029,5039,5102,5119,5120,5176,5199,5240,5244,5248,5251,5287,5288,5291,5295,5325,5433,5506,5508,5521,5548,5561,5570,5571,5577,5608,5637,5648,5652,5667,5669,5673,5754,5824,5836,5842,5869,5871,5889,5892,5911,5926,5935,5978,5996,5998,6004,6026,6032,6035,6048,6134,6205,6230,6262,6288,6290,6312,6320,6339,6388,6398,6432,6476,6489,6543,6597,6599,6605,6606,6665,6676,6697,6706,6709,6719,6755,6786,6798,6808,6811,6817,6828,6843,6946,6961,7004,7066,7076,7093,7095,7102,7128,7205,7213,7224,7240,7246,7257,7276,7285,7287,7339,7344,7354,7376,7392,7398,7401,7413,7433,7457,7461,7464,7478,7503,7532,7546,7567,7583,7593,7605,7615,7625,7633,7651,7674,7680,7684,7708,7735,7738,7753,7782,7830,7842,7843,7854,7855,7891,7900,7904,7921,7931,7934,7947,7959,7965,7976,7987,7991,7994,8055,8059,8074,8136,8173,8178,8206,8207,8220,8223,8236,8242,8255,8264,8275,8281,8318,8320,8329,8330,8336,8352,8372,8390,8396,8404,8416,8424,8434,8461,8495,8525,8531,8568,8605,8609,8612,8621,8629,8690,8714,8792,8801,8830,8849,8860,8877,8878,8933,8973,8984,9003,9011,9012,9019,9024,9027,9028,9055,9062,9107,9124,9134,9152,9169,9179,9185,9217,9227,9232,9241,9244,9248,9254,9269,9271,9277,9279,9285,9287,9302,9305,9335,9345,9363,9377,9386,9388,9430,9437,9446,9463,9467,9535,9558,9601,9612,9616,9631,9636,9683,9690,9708,9730,9735,9765,9782,9813,9841,9859,9874,9881,9905,9912,9941,9951,9998,10032,10037,10058,10082,10089,10139,10147,10167,10174,10187,10195,10202,10208,10213,10217,10223,10253,10255,10265,10266,10278,10286,10327,10346,10424,10437,10440,10441,10446,10510,10520,10549,10570,10620,10625,10626,10629,10652,10662,10688,10701,10721,10722,10741,10773,10793,10822,10836,10843,10853,10858,10868,10885,10901,10941,10959,10991,10993,11029,11063,11087,11103,11133,11141,11174,11218,11228,11262,11263,11275,11277,11299,11302,11312,11318,11319,11327,11399,11420,11421,11424,11470,11474,11483,11519,11538,11543,11605,11627,11635,11650,11703,11711,11723,11767,11768,11771,11783,11805,11837,11841,11876,11890,11918,11944,11965,12037,12062,12126,12140,12164,12168,12170,12192,12258,12264,12297,12322,12338,12349,12369,12404,12470,12482,12492,12541,12580,12609,12688,12698,12722,12730,12736,12759,12764,12767,12776,12784,12808,12814,12836,12848,12853,12856,12859,12884,12903,12964,12999,13098,13135,13187,13198,13233,13269,13275,13309,13320,13322,13323,13325,13366,13389,13392,13394,13405,13410,13443,13455,13491,13497,13569,13613,13666,13670,13680,13711,13714,13722,13724,13801,13832,13859,13861,13875,13888,13898,13931,13945,13953,13958,13964,13975,13981,14045,14087,14107,14125,14165,14181,14185,14190,14193,14204,14208,14305,14306,14355,14365,14385,14387,14420,14421,14440,14451,14472,14473,14477,14496,14532,14542,14633,14639,14667,14672,14678,14685,14695,14723,14777,14795,14827,14858,14866,14873,14878,14888,14905,14913,14916,14939,14964,15033,15053,15059,15090,15092,15094,15195,15275,15279,15288,15292,15350,15357,15377,15420,15431,15433,15461,15489,15538,15577,15579,15593,15612,15638,15651,15683,15710,15718,15731,15764,15813,15832,15852,15853,15884,15919,15945,15952,15972,15990,15994,16007,16019,16070,16088,16089,16093,16106,16114,16137,16230,16243,16254,16262,16265,16270,16297,16313,16348,16378,16386,16416,16425,16433,16462,16466,16507,16515,16580,16668,16689,16692,16695,16696,16753,16776,16791,16829,16831,16906,16932,16984,17003,17010,17016,17018,17042,17044,17053,17061,17080,17097,17102,17106,17129,17140,17143,17180,17191,17233,17235,17266,17280,17301,17337,17368,17406],"57":[11,72,98,103,118,124,129,176,210,233,240,257,258,307,370,416,427,433,438,440,441,458,498,514,531,566,607,659,695,730,743,755,771,812,827,931,963,965,1000,1007,1059,1081,1176,1215,1230,1274,1292,1304,1307,1323,1361,1384,1438,1474,1515,1528,1539,1544,1569,1571,1586,1618,1646,1661,1688,1746,1754,1756,1802,1820,1842,1876,1887,1890,1901,1920,1927,1929,1932,1936,1941,1949,1958,1959,2088,2168,2184,2197,2213,2254,2272,2307,2327,2338,2360,2374,2417,2445,2478,2542,2554,2660,2661,2723,2740,2743,2759,2762,2784,2815,2836,2871,2895,2904,2917,2932,3006,3028,3051,3097,3103,3109,3137,3185,3188,3226,3241,3266,3276,3284,3327,3376,3377,3402,3408,3427,3461,3462,3466,3480,3502,3522,3548,3575,3601,3605,3628,3693,3697,3699,3708,3725,3732,3741,3812,3816,3874,3879,3880,3915,3929,3962,3970,3987,4013,4021,4039,4063,4103,4121,4133,4160,4165,4167,4206,4217,4222,4223,4225,4303,4311,4339,4403,4413,4446,4449,4467,4490,4500,4520,4570,4577,4587,4603,4628,4632,4653,4666,4687,4724,4771,4773,4785,4882,4974,4994,5154,5181,5189,5200,5201,5217,5219,5221,5225,5234,5253,5269,5284,5299,5307,5314,5333,5358,5405,5481,5518,5526,5554,5583,5584,5592,5598,5604,5622,5668,5705,5711,5725,5839,5850,5903,5918,5922,5923,5981,5984,5997,6017,6019,6022,6046,6103,6123,6149,6173,6195,6219,6231,6241,6277,6278,6288,6316,6326,6339,6357,6359,6396,6435,6446,6519,6579,6606,6636,6656,6685,6707,6738,6759,6762,6839,6854,6858,6874,6960,6986,6996,7060,7120,7139,7197,7200,7204,7237,7280,7335,7347,7349,7372,7381,7388,7406,7415,7522,7526,7554,7563,7570,7582,7675,7734,7750,7758,7763,7765,7778,7807,7830,7860,7967,7981,7989,7996,8019,8021,8048,8082,8087,8095,8101,8111,8126,8133,8143,8188,8210,8275,8302,8303,8399,8402,8414,8424,8468,8485,8506,8520,8556,8611,8615,8651,8673,8695,8697,8720,8726,8748,8752,8757,8775,8795,8844,8990,9011,9017,9020,9038,9044,9074,9138,9139,9145,9151,9176,9178,9190,9200,9223,9233,9263,9270,9271,9308,9313,9339,9397,9441,9493,9531,9585,9591,9628,9629,9700,9707,9784,9807,9850,9868,9882,9884,9886,9899,9914,9944,9950,9966,10042,10141,10195,10217,10229,10230,10257,10270,10273,10278,10298,10334,10340,10351,10363,10374,10394,10403,10411,10446,10496,10515,10518,10560,10588,10624,10638,10647,10659,10664,10710,10718,10730,10735,10796,10808,10825,10837,10846,10853,10890,10962,11052,11062,11083,11107,11121,11155,11158,11160,11161,11179,11195,11198,11200,11209,11229,11294,11333,11399,11419,11426,11451,11472,11524,11538,11615,11616,11689,11712,11720,11737,11745,11758,11761,11767,11821,11896,11929,11962,11996,12005,12020,12089,12116,12124,12133,12138,12154,12210,12238,12245,12266,12351,12356,12358,12376,12389,12444,12450,12475,12577,12641,12646,12648,12649,12653,12681,12693,12709,12717,12722,12736,12750,12752,12767,12778,12836,12847,12873,12884,12928,12965,12997,13011,13019,13022,13034,13079,13089,13134,13145,13168,13212,13255,13307,13339,13341,13350,13357,13394,13424,13430,13521,13628,13694,13696,13706,13749,13773,13814,13833,13879,13887,13926,13944,13946,13991,14015,14018,14048,14049,14080,14098,14099,14106,14120,14228,14255,14276,14293,14329,14333,14337,14392,14402,14434,14441,14448,14469,14470,14479,14481,14493,14508,14583,14596,14672,14748,14758,14761,14853,14861,14870,14884,14895,14925,14934,14939,14950,15017,15056,15066,15071,15088,15095,15107,15135,15175,15178,15219,15235,15246,15308,15309,15329,15386,15423,15432,15439,15440,15451,15456,15496,15554,15590,15675,15710,15714,15719,15731,15733,15791,15812,15818,15821,15848,15851,15857,15896,15901,15956,15977,15991,16051,16062,16078,16099,16167,16184,16188,16202,16280,16290,16307,16327,16329,16338,16351,16363,16373,16389,16415,16438,16459,16473,16551,16590,16596,16640,16642,16655,16667,16677,16703,16725,16727,16767,16773,16775,16791,16803,16814,16828,16944,16949,16951,16954,16964,16965,16999,17005,17032,17048,17062,17065,17119,17129,17136,17139,17147,17155,17171,17229,17254,17283,17287,17296,17357],"58":[3,28,79,116,134,146,159,166,196,217,236,272,317,322,327,425,429,464,516,572,691,704,707,717,724,797,813,819,829,835,839,845,850,861,862,896,898,904,906,923,931,1013,1018,1026,1112,1113,1125,1128,1133,1192,1215,1235,1246,1257,1281,1284,1319,1336,1348,1372,1395,1397,1398,1400,1406,1410,1426,1428,1431,1450,1458,1478,1480,1504,1532,1579,1585,1641,1658,1698,1807,1830,1849,1879,1935,1990,2001,2005,2006,2058,2084,2131,2135,2140,2170,2195,2199,2214,2219,2233,2344,2350,2362,2372,2381,2466,2491,2495,2515,2593,2595,2603,2631,2675,2683,2687,2701,2726,2741,2748,2775,2795,2796,2917,2924,2979,2987,3029,3056,3066,3082,3113,3180,3232,3243,3252,3283,3304,3313,3335,3356,3358,3388,3402,3413,3427,3432,3438,3460,3489,3500,3554,3594,3598,3618,3625,3637,3640,3641,3658,3668,3683,3743,3763,3769,3796,3837,3911,3988,3990,3994,4030,4038,4039,4046,4049,4115,4147,4150,4156,4163,4188,4226,4229,4251,4287,4313,4337,4511,4517,4521,4550,4562,4584,4586,4606,4608,4622,4646,4658,4666,4728,4746,4749,4765,4787,4788,4809,4857,4910,4915,4922,4924,4940,4944,4996,5015,5018,5022,5030,5043,5109,5117,5128,5134,5229,5286,5325,5347,5354,5364,5372,5381,5388,5389,5408,5431,5442,5476,5504,5555,5601,5632,5645,5649,5681,5696,5708,5714,5720,5744,5749,5751,5785,5819,5827,5873,5917,5919,5921,5940,5952,5966,5972,5984,6007,6021,6039,6091,6133,6173,6196,6199,6205,6213,6217,6231,6269,6283,6304,6307,6313,6350,6373,6381,6382,6384,6399,6409,6416,6418,6428,6444,6448,6473,6516,6530,6535,6542,6544,6548,6594,6596,6629,6632,6642,6704,6717,6732,6748,6756,6769,6823,6859,6893,6905,6909,6947,6951,6982,7067,7081,7084,7092,7093,7137,7146,7163,7186,7218,7229,7245,7267,7278,7321,7322,7370,7383,7417,7423,7505,7534,7556,7569,7575,7589,7610,7652,7667,7683,7693,7714,7718,7729,7750,7851,7877,7884,7921,7947,7948,7962,8002,8045,8055,8076,8117,8130,8142,8146,8148,8151,8253,8260,8268,8272,8300,8359,8426,8488,8498,8526,8575,8578,8591,8597,8623,8634,8645,8659,8686,8710,8720,8724,8732,8767,8794,8801,8819,8877,8883,8913,8934,8949,8952,8985,8992,9045,9097,9107,9201,9212,9223,9226,9228,9242,9246,9251,9259,9281,9323,9342,9347,9386,9416,9440,9442,9443,9455,9477,9484,9497,9501,9503,9504,9525,9528,9542,9569,9574,9577,9589,9619,9637,9638,9651,9690,9705,9804,9816,9834,9875,9890,9914,9940,9957,10094,10119,10168,10177,10179,10226,10237,10278,10301,10307,10347,10367,10372,10373,10390,10432,10436,10456,10457,10483,10485,10501,10514,10536,10640,10642,10680,10696,10727,10744,10749,10789,10797,10872,10897,10900,10901,10948,10996,11070,11092,11095,11102,11111,11149,11157,11210,11216,11257,11288,11290,11292,11300,11307,11322,11324,11330,11357,11391,11408,11414,11431,11453,11474,11479,11492,11493,11494,11521,11522,11528,11539,11560,11599,11639,11658,11663,11682,11711,11725,11733,11740,11763,11778,11784,11816,11829,11834,11841,11850,11882,11889,11893,11896,11912,11922,11951,11955,11960,11971,11977,11984,11998,12017,12029,12062,12069,12106,12116,12120,12132,12149,12198,12213,12246,12313,12422,12459,12548,12553,12567,12660,12661,12670,12677,12683,12708,12717,12761,12844,12859,12864,12872,12885,12893,12894,12903,12910,12913,12924,12942,12962,12967,12975,13008,13077,13107,13112,13121,13135,13152,13161,13178,13199,13222,13272,13281,13299,13365,13372,13377,13384,13399,13443,13468,13479,13505,13525,13606,13641,13649,13675,13676,13701,13729,13738,13760,13773,13808,13834,13868,13932,13935,13937,13946,13960,13993,13999,14021,14071,14073,14076,14201,14204,14225,14239,14259,14283,14328,14388,14391,14429,14500,14501,14506,14523,14539,14556,14601,14643,14662,14670,14739,14741,14750,14790,14791,14837,14869,14874,14912,14915,14945,14965,14991,15009,15016,15042,15068,15117,15126,15133,15142,15144,15149,15189,15201,15217,15235,15253,15276,15291,15316,15327,15427,15433,15453,15457,15470,15476,15511,15537,15549,15593,15626,15635,15655,15656,15701,15733,15741,15747,15757,15777,15778,15785,15822,15831,15848,15898,15916,15939,15975,16003,16015,16032,16057,16059,16088,16091,16093,16131,16152,16160,16281,16299,16312,16323,16334,16345,16360,16431,16445,16458,16496,16500,16505,16524,16529,16537,16539,16545,16585,16607,16611,16662,16674,16678,16706,16749,16756,16773,16778,16786,16801,16806,16820,16822,16877,16878,16916,16919,16973,16981,17014,17036,17045,17047,17082,17085,17107,17232,17237,17295,17330,17373,17385,17396],"59":[5,62,86,93,115,154,188,224,263,264,274,303,329,360,401,459,487,527,539,550,567,575,590,623,629,637,639,681,692,728,770,772,795,802,820,823,839,907,916,921,949,1003,1055,1078,1094,1099,1117,1127,1233,1242,1248,1254,1302,1349,1354,1358,1372,1421,1427,1463,1478,1480,1486,1489,1554,1598,1608,1635,1637,1651,1663,1687,1695,1701,1736,1828,1831,1845,1846,1858,1882,1903,1945,1967,2031,2057,2061,2069,2070,2079,2159,2172,2189,2191,2213,2231,2244,2266,2271,2293,2345,2366,2388,2397,2433,2453,2470,2483,2491,2532,2541,2567,2627,2633,2644,2645,2658,2693,2703,2729,2736,2738,2762,2764,2767,2783,2791,2816,2827,2835,2843,2846,2851,2855,2861,2862,2905,2932,2934,2986,2988,3009,3037,3049,3073,3088,3112,3148,3154,3161,3187,3196,3204,3213,3244,3289,3290,3347,3359,3395,3442,3446,3449,3452,3459,3471,3476,3496,3503,3504,3507,3539,3587,3618,3627,3637,3733,3790,3806,3824,3892,3925,3930,3969,3982,3997,4011,4029,4048,4159,4191,4198,4201,4202,4235,4240,4259,4262,4320,4345,4440,4466,4479,4492,4519,4538,4545,4551,4582,4599,4637,4641,4669,4672,4688,4703,4708,4716,4738,4755,4758,4779,4784,4801,4806,4817,4881,4882,4893,4894,4904,4910,4942,4965,4970,4983,4990,4991,4995,5013,5037,5061,5119,5124,5150,5173,5207,5283,5290,5295,5331,5333,5337,5402,5440,5450,5522,5545,5546,5573,5576,5621,5625,5644,5655,5689,5740,5755,5764,5778,5791,5796,5844,5871,5882,5928,5936,5940,5951,5952,5991,5992,6007,6011,6017,6036,6060,6061,6076,6096,6109,6184,6275,6305,6306,6314,6316,6346,6382,6384,6386,6390,6394,6396,6410,6422,6429,6431,6533,6604,6608,6612,6651,6652,6669,6738,6745,6750,6751,6767,6772,6777,6825,6833,6856,6881,6899,6951,6987,7014,7028,7042,7052,7074,7118,7120,7138,7158,7161,7235,7248,7258,7307,7471,7504,7525,7583,7621,7663,7671,7702,7703,7709,7714,7719,7742,7771,7777,7789,7816,7839,7857,7865,7888,7912,7926,7953,7989,7995,8001,8017,8090,8101,8107,8110,8119,8134,8152,8154,8159,8171,8234,8238,8247,8261,8266,8280,8295,8337,8383,8386,8405,8436,8454,8457,8458,8488,8505,8516,8528,8545,8572,8642,8660,8676,8691,8696,8707,8714,8740,8741,8784,8792,8793,8811,8889,8899,8921,8925,8944,8952,8961,8993,9040,9060,9084,9086,9105,9111,9131,9199,9221,9232,9257,9276,9315,9343,9366,9429,9444,9565,9578,9607,9633,9641,9654,9710,9739,9778,9788,9800,9840,9847,9848,9874,9879,9896,9898,9922,9931,9937,10027,10033,10035,10042,10047,10085,10155,10169,10173,10175,10186,10190,10207,10208,10235,10282,10316,10362,10388,10392,10483,10486,10488,10515,10544,10563,10567,10574,10657,10665,10669,10670,10672,10673,10719,10775,10791,10825,10855,10860,10864,10871,10876,10903,10949,10978,10994,11016,11041,11090,11112,11121,11150,11157,11160,11162,11166,11176,11211,11228,11248,11249,11260,11303,11307,11347,11352,11419,11452,11459,11500,11501,11507,11509,11516,11535,11593,11607,11615,11641,11644,11662,11671,11681,11692,11697,11709,11720,11742,11743,11777,11795,11797,11835,11839,11861,11862,11891,11912,11923,11924,11941,11945,11947,11977,11992,12017,12023,12037,12040,12072,12108,12136,12215,12218,12221,12235,12252,12272,12278,12281,12284,12353,12390,12399,12408,12412,12419,12440,12449,12483,12498,12513,12521,12533,12542,12567,12576,12580,12594,12605,12648,12654,12680,12689,12739,12748,12818,12833,12841,12883,12886,12895,12935,12952,12964,12978,12988,13025,13039,13048,13051,13070,13111,13146,13201,13203,13205,13252,13273,13298,13308,13313,13347,13360,13404,13430,13457,13460,13469,13470,13507,13570,13599,13609,13621,13626,13653,13663,13665,13694,13726,13743,13795,13815,13857,13870,13878,13884,13899,13905,13918,13946,14012,14020,14046,14067,14074,14096,14107,14121,14127,14140,14197,14218,14227,14267,14314,14328,14355,14375,14417,14439,14490,14535,14583,14619,14624,14631,14680,14697,14703,14715,14754,14770,14784,14811,14846,14848,14928,14936,14937,14953,14960,14997,15042,15051,15059,15062,15091,15111,15119,15124,15177,15183,15227,15248,15257,15258,15274,15282,15340,15350,15355,15369,15399,15403,15408,15524,15525,15657,15669,15670,15675,15696,15723,15733,15760,15777,15788,15802,15821,15835,15879,15914,15939,15953,15981,16125,16136,16157,16194,16199,16203,16211,16264,16276,16280,16290,16294,16303,16323,16338,16350,16382,16401,16499,16520,16534,16571,16609,16615,16642,16648,16649,16679,16698,16702,16709,16717,16742,16762,16782,16788,16809,16817,16847,16849,16853,16859,16869,16906,16914,16935,16989,17010,17013,17016,17079,17112,17137,17139,17140,17156,17184,17212,17219,17231,17234,17249,17257,17266,17268,17279,17316,17327],"60":[8,11,13,35,47,48,81,86,108,116,150,171,191,200,208,221,240,244,259,288,301,313,316,327,329,340,351,365,396,410,418,425,435,439,453,456,457,482,484,491,492,512,515,532,567,590,613,618,647,649,654,683,744,768,771,802,806,821,895,927,932,959,976,1043,1069,1071,1083,1085,1112,1118,1126,1218,1231,1249,1299,1301,1316,1337,1345,1405,1410,1423,1527,1528,1534,1569,1572,1603,1634,1645,1689,1743,1767,1771,1805,1806,1810,1815,1857,1860,1864,1910,1931,2015,2031,2039,2041,2060,2064,2066,2085,2124,2155,2161,2168,2203,2218,2219,2265,2289,2307,2316,2336,2358,2382,2391,2407,2409,2435,2441,2444,2460,2479,2526,2533,2658,2662,2667,2744,2769,2775,2786,2795,2804,2858,2870,2883,2912,2949,2974,2989,2990,3039,3057,3090,3097,3124,3125,3131,3140,3146,3159,3179,3210,3226,3242,3274,3306,3308,3315,3356,3361,3369,3371,3486,3490,3501,3504,3525,3527,3591,3593,3614,3639,3643,3671,3712,3715,3723,3725,3762,3800,3821,3830,3873,3877,3891,3906,3919,3933,3964,3986,3990,4021,4029,4063,4105,4110,4150,4154,4179,4191,4198,4199,4204,4217,4274,4275,4286,4293,4295,4307,4311,4322,4341,4356,4363,4381,4388,4452,4461,4479,4489,4519,4551,4571,4605,4613,4616,4639,4645,4662,4673,4682,4686,4692,4711,4741,4759,4761,4762,4769,4780,4788,4791,4798,4810,4815,4825,4830,4894,4910,4970,4972,4988,4997,5011,5048,5050,5080,5084,5085,5095,5121,5140,5146,5166,5174,5192,5193,5204,5215,5216,5240,5251,5334,5353,5385,5415,5422,5432,5434,5480,5495,5516,5526,5538,5566,5577,5590,5609,5613,5617,5619,5650,5666,5685,5724,5762,5774,5787,5822,5824,5825,5834,5851,5861,5919,5936,5958,5964,5972,5983,6011,6028,6074,6080,6093,6100,6108,6118,6132,6146,6147,6169,6199,6223,6229,6263,6266,6275,6283,6293,6296,6298,6326,6370,6374,6394,6421,6426,6441,6443,6457,6458,6497,6511,6518,6520,6534,6606,6628,6680,6685,6689,6693,6711,6720,6732,6733,6745,6747,6790,6807,6827,6828,6857,6868,6908,6963,6968,6988,6994,6999,7015,7076,7102,7106,7110,7125,7146,7158,7181,7195,7207,7234,7248,7307,7316,7323,7327,7354,7358,7392,7394,7397,7424,7431,7459,7495,7516,7538,7549,7568,7589,7594,7611,7631,7709,7730,7768,7800,7857,7940,7958,7980,8009,8030,8055,8067,8076,8104,8142,8162,8233,8253,8302,8314,8324,8352,8371,8377,8396,8417,8429,8446,8451,8489,8515,8526,8554,8563,8574,8594,8612,8623,8652,8678,8741,8776,8820,8833,8870,8887,8940,8967,8968,8971,9044,9045,9048,9089,9093,9097,9142,9145,9173,9189,9190,9198,9201,9218,9255,9262,9310,9327,9347,9357,9358,9382,9389,9438,9460,9471,9488,9504,9533,9542,9585,9594,9600,9604,9640,9655,9685,9695,9749,9773,9803,9814,9854,9877,9880,9928,9929,9930,9964,9985,9996,9997,10003,10028,10032,10042,10102,10107,10130,10133,10141,10188,10246,10267,10278,10283,10310,10364,10385,10422,10424,10463,10473,10475,10482,10495,10534,10544,10577,10579,10601,10602,10628,10630,10646,10685,10691,10694,10701,10732,10747,10755,10771,10785,10800,10815,10873,10897,10900,10904,10930,10974,11005,11008,11020,11033,11044,11068,11077,11091,11101,11105,11113,11172,11180,11182,11190,11204,11208,11217,11228,11259,11282,11290,11318,11339,11379,11447,11478,11524,11536,11546,11550,11554,11562,11572,11595,11611,11612,11613,11664,11733,11751,11771,11776,11803,11806,11813,11828,11849,11852,11858,11862,11890,11911,11914,11926,11974,11976,11984,12001,12037,12072,12109,12116,12119,12130,12134,12137,12142,12153,12173,12175,12182,12194,12224,12226,12312,12319,12328,12336,12338,12363,12381,12382,12397,12427,12434,12446,12467,12477,12508,12531,12541,12619,12663,12701,12721,12722,12726,12761,12766,12770,12789,12799,12821,12840,12843,12846,12896,12948,12994,12998,13017,13039,13042,13043,13086,13100,13108,13145,13150,13154,13166,13188,13231,13235,13240,13264,13273,13300,13314,13340,13365,13395,13400,13405,13407,13424,13433,13439,13454,13490,13491,13511,13531,13532,13539,13554,13555,13584,13605,13618,13627,13628,13642,13664,13668,13686,13736,13739,13759,13809,13831,13846,13881,13906,13936,13947,14014,14024,14082,14127,14135,14138,14154,14189,14199,14202,14204,14220,14226,14253,14273,14277,14295,14383,14416,14462,14471,14472,14497,14503,14544,14556,14558,14611,14630,14717,14729,14741,14748,14780,14794,14795,14863,14963,14972,15019,15038,15085,15093,15095,15096,15104,15143,15177,15242,15256,15267,15271,15297,15305,15339,15385,15394,15468,15470,15490,15503,15504,15507,15544,15586,15591,15595,15600,15615,15622,15644,15660,15672,15688,15695,15699,15707,15721,15726,15736,15747,15758,15775,15803,15812,15843,15886,15892,15900,15926,15930,15936,15948,15955,15959,15966,16005,16030,16042,16065,16097,16113,16123,16128,16130,16143,16158,16164,16174,16198,16212,16238,16311,16318,16348,16361,16371,16390,16395,16397,16406,16413,16420,16436,16444,16450,16461,16520,16537,16559,16596,16603,16630,16631,16643,16654,16657,16664,16686,16697,16752,16753,16768,16778,16784,16789,16855,16875,16876,16887,16894,16929,16994,17022,17023,17043,17059,17073,17103,17113,17139,17159,17194,17225,17246,17256,17277,17291,17293,17331,17347,17383,17407],"61":[38,44,110,120,162,163,197,276,312,321,329,334,338,352,363,420,424,430,433,473,497,506,510,519,522,525,533,534,546,561,566,581,591,595,602,659,665,747,750,783,785,800,805,822,830,854,862,873,875,894,896,930,931,936,976,987,1006,1044,1070,1073,1114,1141,1179,1180,1191,1203,1217,1250,1297,1324,1343,1383,1404,1432,1441,1446,1463,1486,1487,1520,1523,1539,1541,1557,1559,1565,1602,1608,1625,1636,1654,1672,1737,1744,1765,1768,1801,1813,1837,1872,1887,1899,1910,1959,1960,1967,1984,2006,2007,2034,2064,2074,2099,2102,2119,2124,2151,2189,2190,2215,2265,2276,2286,2324,2328,2336,2339,2349,2361,2385,2402,2415,2495,2510,2520,2533,2551,2576,2584,2586,2632,2657,2668,2678,2712,2719,2729,2739,2779,2780,2817,2821,2839,2844,2855,2897,2909,2932,2962,3011,3026,3045,3054,3070,3101,3117,3156,3167,3171,3176,3186,3231,3240,3302,3324,3391,3403,3404,3410,3425,3442,3498,3522,3525,3580,3587,3636,3666,3678,3695,3749,3767,3786,3802,3849,3961,4005,4028,4035,4049,4061,4066,4081,4093,4094,4100,4107,4150,4166,4176,4206,4254,4256,4385,4397,4404,4462,4494,4505,4517,4523,4532,4542,4559,4562,4581,4595,4605,4620,4631,4649,4674,4717,4732,4735,4751,4757,4785,4824,4829,4863,4887,4917,4921,4925,4932,4943,5003,5012,5020,5022,5028,5053,5057,5058,5064,5067,5069,5098,5138,5184,5212,5224,5254,5261,5263,5272,5301,5309,5311,5320,5330,5333,5335,5363,5376,5398,5476,5481,5511,5516,5558,5562,5628,5636,5698,5732,5752,5783,5797,5837,5849,5854,5917,5932,5934,5950,5963,5972,5976,6006,6061,6064,6091,6104,6116,6121,6122,6130,6137,6175,6189,6195,6208,6233,6279,6295,6310,6315,6324,6376,6398,6448,6492,6498,6506,6542,6546,6557,6559,6569,6617,6618,6649,6654,6662,6697,6698,6727,6745,6750,6781,6785,6791,6794,6798,6822,6834,6839,6900,6903,6921,6937,6939,6953,6960,7009,7011,7018,7058,7064,7083,7128,7165,7172,7185,7194,7199,7218,7230,7249,7261,7263,7373,7417,7426,7441,7454,7463,7475,7482,7496,7518,7549,7561,7587,7597,7602,7603,7606,7608,7615,7670,7752,7767,7773,7875,7892,7904,7909,7927,7979,7994,8005,8035,8043,8045,8050,8105,8134,8135,8157,8162,8194,8199,8201,8203,8205,8206,8238,8252,8315,8318,8355,8358,8361,8401,8418,8438,8491,8505,8519,8532,8557,8562,8598,8624,8642,8654,8722,8830,8852,8862,8867,8886,8909,8920,8926,8939,8944,8969,8989,8998,9046,9076,9103,9123,9142,9164,9232,9263,9306,9357,9367,9375,9394,9453,9457,9504,9513,9514,9534,9540,9558,9587,9621,9630,9667,9752,9784,9792,9813,9817,9849,9873,9895,9897,9898,9899,9901,9904,9910,9913,9940,9944,9968,9981,10002,10006,10011,10025,10059,10070,10078,10107,10127,10150,10153,10226,10229,10266,10267,10276,10300,10304,10311,10328,10354,10361,10371,10412,10422,10440,10473,10479,10492,10500,10502,10516,10517,10555,10574,10625,10632,10654,10660,10662,10673,10707,10710,10741,10751,10783,10816,10831,10836,10852,10888,10904,10928,10946,10984,11041,11043,11083,11125,11147,11159,11188,11206,11227,11254,11266,11273,11279,11299,11318,11324,11357,11373,11378,11393,11446,11451,11487,11493,11560,11576,11594,11603,11614,11618,11626,11627,11635,11641,11646,11653,11661,11693,11722,11734,11752,11764,11776,11778,11790,11810,11845,11846,11862,11883,11912,11995,12035,12049,12072,12076,12086,12128,12140,12147,12160,12194,12223,12278,12301,12317,12326,12328,12329,12330,12350,12362,12364,12381,12407,12553,12578,12590,12616,12645,12648,12656,12678,12691,12720,12736,12739,12740,12748,12752,12755,12765,12778,12780,12809,12836,12872,12880,12883,12895,12900,12912,12937,12940,12993,13021,13032,13040,13050,13109,13125,13153,13156,13169,13185,13212,13221,13226,13241,13252,13324,13365,13380,13387,13411,13438,13448,13488,13493,13564,13593,13602,13610,13624,13719,13722,13727,13729,13768,13769,13833,13844,13853,13867,13868,13873,13896,13911,13927,13933,13936,13954,13987,13988,13995,13999,14057,14084,14085,14088,14100,14124,14128,14133,14155,14169,14183,14204,14211,14216,14235,14257,14259,14291,14313,14337,14362,14384,14392,14448,14451,14507,14533,14558,14570,14582,14610,14648,14664,14687,14699,14714,14739,14741,14770,14831,14854,14911,14916,14932,14949,14970,14986,15009,15035,15039,15051,15060,15096,15099,15100,15119,15130,15132,15133,15135,15202,15231,15292,15301,15327,15337,15416,15417,15458,15463,15476,15477,15481,15530,15616,15632,15635,15655,15665,15695,15704,15711,15722,15733,15756,15819,15825,15841,15847,15865,15868,15882,15884,15943,15945,15987,16007,16029,16036,16051,16128,16140,16197,16201,16212,16247,16286,16294,16299,16302,16324,16348,16363,16377,16399,16408,16419,16467,16487,16489,16495,16511,16517,16528,16548,16550,16567,16576,16591,16596,16615,16675,16690,16732,16747,16749,16791,16792,16797,16809,16813,16852,16857,16860,16871,16881,16886,16895,16920,16929,16935,16960,16963,16970,17038,17041,17042,17044,17048,17089,17122,17141,17156,17172,17190,17202,17238,17244,17248,17251,17268,17275,17303,17324,17325,17336,17389],"62":[9,33,69,70,93,116,136,181,199,210,215,238,239,263,321,328,333,363,386,429,431,444,452,492,526,546,562,584,612,613,629,631,633,655,660,694,757,795,828,874,879,903,917,924,945,976,995,1011,1031,1033,1035,1053,1087,1093,1102,1124,1137,1141,1149,1177,1191,1209,1220,1224,1277,1286,1305,1313,1321,1366,1447,1482,1520,1546,1566,1614,1620,1622,1641,1679,1740,1745,1769,1782,1799,1825,1844,1851,1875,1915,1923,1928,1934,1935,1936,1939,1977,1989,2008,2051,2052,2060,2070,2084,2102,2117,2127,2136,2140,2217,2222,2285,2288,2301,2306,2337,2371,2425,2430,2432,2476,2493,2515,2519,2520,2528,2529,2541,2549,2556,2584,2617,2649,2657,2659,2686,2733,2741,2766,2777,2780,2800,2803,2809,2833,2838,2918,2925,2929,2937,2938,2943,2949,2966,2974,2983,2992,3064,3071,3104,3120,3150,3156,3183,3199,3203,3217,3258,3267,3281,3306,3313,3345,3351,3395,3400,3448,3501,3510,3532,3547,3559,3572,3579,3597,3605,3642,3644,3648,3653,3697,3746,3749,3764,3767,3781,3782,3842,3895,3903,3912,3926,3944,3948,3970,3971,4070,4163,4180,4186,4207,4301,4317,4339,4362,4371,4420,4421,4433,4436,4455,4478,4491,4535,4544,4561,4603,4606,4634,4656,4666,4668,4769,4797,4816,4827,4846,4851,4867,4870,4871,4873,4927,4982,5001,5018,5023,5032,5045,5052,5059,5097,5105,5131,5133,5163,5165,5184,5212,5217,5218,5226,5243,5265,5278,5287,5317,5321,5390,5394,5414,5432,5446,5459,5494,5508,5539,5545,5581,5582,5605,5616,5619,5635,5666,5670,5680,5709,5739,5780,5790,5792,5799,5822,5831,5839,5857,5866,5876,5878,5891,5895,5925,5939,5968,5975,5977,5986,6024,6046,6095,6098,6099,6117,6133,6153,6187,6229,6291,6308,6312,6337,6354,6356,6361,6364,6376,6395,6398,6410,6419,6424,6425,6446,6450,6462,6477,6485,6508,6520,6544,6553,6588,6593,6608,6622,6644,6722,6743,6757,6848,6858,6925,6932,6946,6950,6981,6997,7013,7031,7033,7052,7069,7103,7119,7122,7138,7189,7202,7239,7246,7267,7280,7323,7326,7328,7410,7414,7440,7445,7455,7458,7470,7496,7504,7511,7525,7533,7545,7549,7591,7597,7611,7660,7665,7708,7728,7746,7750,7756,7777,7860,7891,7927,7943,7949,7970,7991,8049,8070,8082,8114,8133,8155,8158,8173,8190,8293,8310,8311,8320,8346,8360,8361,8366,8369,8431,8438,8469,8481,8507,8535,8542,8568,8587,8603,8606,8744,8748,8749,8771,8828,8832,8855,8872,8891,8895,8900,8909,8917,8939,8940,8946,8997,9001,9058,9064,9080,9107,9121,9122,9166,9176,9181,9207,9213,9225,9234,9239,9262,9265,9275,9319,9323,9324,9328,9333,9351,9357,9415,9431,9434,9435,9438,9440,9453,9461,9492,9501,9506,9540,9547,9621,9637,9639,9643,9664,9670,9697,9736,9758,9775,9787,9843,9845,9868,9909,9912,9926,9940,9947,9963,9970,10028,10031,10063,10081,10090,10092,10104,10127,10138,10151,10155,10161,10172,10173,10178,10194,10231,10288,10290,10378,10412,10429,10433,10440,10476,10490,10518,10521,10532,10541,10560,10593,10626,10639,10669,10674,10676,10681,10683,10708,10734,10809,10846,10855,10870,10885,10920,10937,10997,11007,11019,11023,11043,11081,11107,11113,11152,11163,11168,11189,11207,11236,11254,11276,11294,11301,11316,11321,11352,11366,11370,11371,11388,11411,11435,11455,11529,11532,11575,11578,11643,11662,11685,11706,11720,11721,11778,11792,11794,11813,11814,11826,11846,11860,11898,11928,11932,11954,11964,11965,11969,11975,12004,12008,12015,12024,12035,12039,12081,12097,12114,12134,12215,12223,12257,12264,12276,12288,12289,12294,12296,12310,12320,12321,12335,12341,12356,12386,12396,12458,12484,12486,12492,12512,12517,12524,12540,12565,12568,12593,12615,12642,12649,12663,12682,12690,12697,12710,12727,12731,12733,12738,12747,12775,12804,12812,12867,12876,12890,12929,12946,13015,13035,13105,13131,13157,13207,13214,13260,13301,13313,13317,13355,13362,13387,13436,13440,13446,13466,13474,13520,13561,13573,13578,13598,13717,13728,13774,13793,13837,13850,13861,13867,13879,13929,13953,13959,13974,13995,13997,14033,14037,14046,14047,14230,14233,14242,14271,14297,14303,14315,14355,14382,14396,14453,14475,14509,14538,14596,14653,14679,14683,14699,14709,14724,14734,14764,14826,14875,14879,14895,14915,14953,14955,14966,14999,15014,15024,15035,15050,15105,15136,15160,15192,15199,15209,15218,15226,15236,15301,15302,15338,15352,15357,15388,15396,15462,15481,15508,15532,15575,15604,15606,15608,15613,15648,15664,15675,15708,15722,15750,15769,15809,15813,15818,15831,15853,15857,15861,15865,15891,16054,16098,16108,16113,16115,16129,16147,16211,16228,16242,16244,16285,16298,16307,16339,16345,16414,16434,16437,16508,16514,16538,16547,16567,16577,16596,16615,16631,16656,16664,16671,16723,16752,16788,16818,16822,16832,16878,16888,16897,16913,16960,16991,16994,17036,17039,17049,17060,17067,17086,17091,17104,17119,17160,17164,17171,17214,17222,17224,17250,17280,17288,17345,17356,17363,17401],"63":[52,71,74,102,112,139,145,231,287,341,416,452,475,510,527,575,607,639,731,808,811,862,880,893,897,1028,1117,1130,1135,1145,1177,1185,1249,1329,1344,1348,1385,1439,1480,1516,1558,1564,1591,1600,1605,1616,1659,1723,1768,1777,1800,1802,1825,1853,1854,1885,1953,1965,1978,2042,2107,2123,2171,2181,2206,2261,2355,2471,2521,2545,2623,2690,2692,2730,2782,3039,3090,3103,3122,3135,3175,3183,3246,3297,3305,3372,3379,3396,3435,3497,3573,3656,3700,3735,3763,3824,3860,3932,3947,4002,4004,4087,4105,4132,4156,4256,4260,4263,4326,4401,4486,4493,4591,4640,4687,4695,4710,4738,4744,4778,4838,4845,4873,4881,4909,4926,4992,5027,5104,5119,5129,5235,5270,5272,5290,5364,5369,5382,5424,5437,5535,5546,5582,5637,5644,5699,5702,5703,5710,5739,5788,5827,5828,5829,5867,5891,5906,5916,5920,5942,6031,6095,6107,6143,6160,6167,6191,6229,6231,6237,6254,6264,6400,6499,6538,6596,6683,6723,6739,6751,6773,6819,7050,7140,7220,7255,7320,7340,7350,7401,7412,7464,7484,7490,7631,7643,7645,7674,7733,7761,7833,7856,7885,8042,8065,8103,8125,8159,8168,8233,8234,8265,8328,8376,8436,8486,8533,8574,8583,8589,8619,8646,8656,8679,8713,8790,8797,8832,8900,8913,9006,9040,9047,9059,9081,9121,9174,9203,9247,9248,9254,9258,9261,9271,9329,9370,9419,9481,9486,9500,9578,9670,9693,9698,9707,9724,9777,9778,9821,9915,9919,9949,10003,10018,10098,10121,10207,10233,10258,10292,10321,10328,10350,10402,10407,10482,10489,10496,10509,10567,10646,10649,10654,10741,10785,10793,10819,10980,11107,11144,11157,11201,11299,11304,11339,11351,11441,11454,11459,11467,11480,11546,11555,11557,11637,11638,11643,11675,11713,11717,11718,11744,11904,11935,11958,12001,12029,12066,12074,12076,12083,12106,12119,12199,12239,12251,12281,12337,12357,12515,12543,12593,12596,12597,12598,12600,12612,12711,12801,12853,12911,13098,13102,13113,13129,13235,13301,13336,13371,13378,13390,13450,13463,13527,13560,13569,13646,13834,13933,13951,13973,14031,14066,14108,14223,14241,14291,14315,14320,14333,14341,14397,14534,14541,14554,14611,14644,14755,14796,14821,14822,14825,14928,14947,14973,14976,14985,14988,15020,15072,15085,15127,15320,15329,15334,15355,15362,15392,15405,15443,15467,15471,15515,15549,15580,15589,15599,15645,15659,15671,15676,15687,15701,15703,15704,15805,15810,15824,15825,15834,15847,15859,15867,15875,15903,15975,15994,16010,16032,16073,16096,16195,16307,16326,16335,16397,16409,16413,16447,16493,16530,16566,16597,16618,16623,16641,16664,16699,16821,16866,16886,17014,17160,17169,17195,17255,17263,17312,17323,17381]}}

==> anc/reproduce/sets/twin_topic_ecology.json <==
{"name":"random twin of ecology","kind":"topic","group":"ecology","twin_of":"ecology","n_neurons":44865,"layers":{"0":[72,76,84,90,91,151,153,173,179,257,260,322,337,419,421,475,497,528,538,554,578,718,771,777,788,802,865,975,1020,1034,1051,1132,1149,1151,1166,1178,1204,1232,1274,1311,1340,1395,1488,1501,1504,1528,1543,1556,1570,1613,1625,1637,1643,1654,1708,1733,1748,1762,1791,1809,1843,1886,1921,1947,1962,2012,2057,2064,2077,2080,2121,2135,2141,2179,2193,2203,2308,2313,2331,2362,2410,2429,2431,2442,2467,2469,2504,2546,2554,2557,2570,2572,2595,2641,2646,2652,2692,2698,2730,2787,2806,2822,2850,2906,2912,2940,2941,3060,3066,3169,3172,3243,3271,3283,3325,3335,3339,3351,3356,3361,3458,3529,3549,3576,3593,3641,3656,3661,3663,3693,3771,3797,3799,3810,3836,3893,3927,3930,3931,4027,4115,4171,4179,4201,4362,4395,4424,4435,4439,4445,4449,4455,4576,4610,4626,4719,4736,4754,4784,4785,4826,4831,4870,4884,4900,4943,4968,4971,5037,5075,5137,5156,5158,5165,5166,5259,5263,5267,5327,5330,5357,5394,5399,5402,5414,5420,5458,5559,5578,5595,5616,5635,5641,5800,5870,5871,5876,5941,5962,5994,6033,6070,6077,6089,6132,6139,6143,6153,6188,6194,6218,6247,6285,6290,6303,6310,6345,6351,6354,6355,6396,6433,6451,6479,6489,6499,6527,6529,6550,6564,6581,6584,6600,6631,6650,6672,6709,6714,6781,6844,6864,6887,6918,6924,7002,7004,7009,7038,7093,7162,7175,7211,7216,7227,7228,7230,7245,7246,7276,7312,7328,7353,7395,7401,7431,7469,7523,7535,7537,7548,7557,7673,7679,7731,7732,7765,7812,7833,7885,7890,7901,8035,8042,8097,8103,8109,8169,8194,8238,8244,8282,8302,8314,8315,8369,8399,8416,8420,8480,8535,8540,8551,8576,8616,8622,8675,8786,8826,8846,8874,8878,8886,8891,8908,8938,8964,9021,9047,9073,9099,9135,9161,9194,9204,9231,9281,9296,9317,9466,9498,9507,9548,9564,9580,9593,9595,9642,9656,9714,9730,9854,9879,9943,9946,9979,9982,9993,10056,10076,10113,10166,10239,10250,10285,10327,10393,10436,10453,10484,10518,10532,10535,10539,10554,10597,10615,10641,10654,10761,10766,10775,10784,10893,10895,10928,11000,11050,11086,11092,11094,11114,11135,11264,11341,11359,11366,11407,11457,11496,11514,11531,11562,11580,11597,11618,11621,11628,11676,11682,11713,11753,11793,11796,11801,11802,11817,11825,11849,11862,11881,11958,11964,11988,11992,12005,12050,12057,12080,12129,12146,12163,12274,12297,12305,12338,12362,12399,12424,12476,12484,12512,12539,12566,12616,12631,12655,12662,12675,12710,12772,12822,12867,12874,12890,12933,12940,12953,12971,12995,13025,13056,13064,13081,13089,13121,13167,13207,13248,13325,13375,13391,13457,13515,13571,13584,13585,13656,13680,13683,13691,13726,13761,13793,13809,13834,13901,13932,13965,13993,13999,14024,14030,14117,14185,14192,14328,14331,14345,14369,14370,14437,14629,14647,14650,14673,14684,14698,14725,14743,14758,14771,14791,14840,14883,14885,14890,14918,14956,14988,14991,15043,15057,15065,15067,15186,15228,15276,15284,15319,15322,15369,15377,15415,15469,15470,15503,15576,15578,15719,15720,15780,15817,15830,15834,15855,15867,15878,15886,15903,15946,15962,15976,16001,16047,16065,16073,16089,16130,16168,16173,16208,16229,16262,16377,16431,16443,16462,16467,16504,16614,16625,16635,16700,16718,16743,16796,16802,16813,16873,16889,16901,16902,16914,16932,16953,16995,17020,17045,17067,17099,17173,17178,17183,17197,17247,17279,17288,17312,17316,17355,17368,17401],"1":[6,7,14,80,85,113,130,140,158,171,223,239,273,278,321,348,383,404,406,415,418,423,428,433,480,492,556,568,575,583,675,707,731,746,759,762,771,785,787,791,800,827,834,878,931,938,941,943,955,968,973,978,997,1060,1075,1078,1172,1200,1209,1266,1277,1300,1304,1314,1336,1340,1347,1352,1380,1393,1401,1466,1511,1562,1571,1610,1623,1626,1637,1656,1694,1759,1762,1779,1838,1842,1847,1904,1925,1934,1935,1940,1942,1968,1999,2029,2033,2054,2064,2071,2085,2105,2117,2152,2181,2206,2215,2227,2236,2264,2274,2291,2310,2371,2400,2407,2453,2473,2514,2519,2524,2544,2567,2575,2579,2613,2652,2695,2702,2800,2801,2861,2883,2898,2902,2908,2931,2957,2964,3013,3024,3100,3101,3134,3148,3152,3163,3180,3188,3264,3265,3289,3327,3330,3333,3337,3339,3364,3377,3391,3397,3431,3433,3451,3494,3502,3506,3522,3541,3542,3586,3602,3617,3623,3643,3682,3702,3724,3740,3748,3765,3819,3827,3836,3853,3860,3936,3960,3969,4009,4012,4050,4056,4057,4077,4083,4111,4142,4164,4167,4190,4195,4225,4236,4248,4271,4294,4303,4304,4320,4324,4336,4381,4383,4417,4441,4442,4443,4446,4451,4490,4499,4507,4543,4551,4570,4640,4669,4673,4678,4708,4765,4768,4770,4786,4789,4806,4814,4867,4868,4874,4892,4895,4897,4907,4936,4952,4980,4986,4994,5033,5050,5068,5077,5100,5123,5136,5149,5181,5184,5192,5207,5213,5230,5268,5286,5288,5304,5356,5422,5424,5425,5428,5433,5444,5473,5505,5513,5534,5539,5586,5587,5593,5597,5606,5626,5645,5655,5663,5668,5683,5689,5727,5776,5784,5788,5813,5835,5847,5866,5883,5886,5892,5910,5911,5929,5948,5952,5964,6006,6010,6014,6045,6046,6056,6066,6076,6085,6104,6121,6128,6147,6157,6168,6234,6263,6301,6307,6308,6310,6319,6340,6356,6392,6393,6422,6423,6427,6434,6471,6478,6531,6534,6552,6592,6606,6632,6635,6638,6658,6661,6674,6676,6702,6712,6714,6738,6757,6789,6880,6886,6900,6924,6940,6979,6989,7003,7008,7009,7036,7059,7097,7116,7150,7154,7194,7222,7233,7251,7269,7302,7313,7320,7329,7332,7347,7366,7373,7392,7401,7431,7467,7482,7483,7488,7489,7496,7514,7517,7522,7536,7608,7616,7625,7635,7640,7648,7655,7660,7688,7702,7708,7718,7736,7738,7741,7750,7783,7879,7897,7925,7933,7946,7988,7990,8008,8024,8037,8056,8058,8078,8091,8187,8208,8218,8220,8243,8258,8274,8282,8304,8319,8392,8409,8429,8466,8483,8491,8512,8517,8538,8550,8583,8587,8607,8612,8615,8618,8619,8620,8663,8665,8712,8726,8739,8809,8829,8834,8839,8866,8878,8929,9055,9066,9068,9086,9090,9131,9161,9191,9240,9258,9291,9310,9323,9327,9354,9364,9376,9401,9430,9447,9467,9481,9548,9550,9555,9562,9567,9623,9707,9721,9733,9734,9763,9772,9807,9824,9827,9838,9840,9846,9880,9932,9968,10028,10049,10059,10094,10164,10172,10203,10210,10237,10281,10288,10310,10316,10377,10381,10401,10405,10413,10469,10495,10498,10527,10546,10589,10592,10602,10605,10608,10611,10620,10631,10652,10654,10674,10696,10826,10833,10848,10861,10869,10871,10875,10880,10899,10920,10921,10968,10975,10982,10995,10996,11011,11042,11094,11104,11108,11119,11120,11126,11146,11173,11183,11200,11281,11319,11333,11343,11351,11353,11369,11402,11417,11422,11426,11445,11448,11480,11493,11547,11581,11623,11624,11666,11673,11686,11749,11768,11804,11816,11827,11828,11840,11848,11853,11857,11885,11922,11925,11955,11959,11991,12014,12036,12059,12104,12105,12144,12171,12176,12179,12206,12212,12283,12317,12334,12369,12412,12421,12452,12464,12497,12522,12532,12543,12555,12564,12577,12600,12617,12638,12655,12715,12723,12748,12758,12780,12821,12870,12878,12882,12888,12894,12900,12912,12953,12963,12971,13005,13009,13014,13038,13043,13047,13049,13104,13129,13164,13168,13177,13186,13198,13215,13272,13282,13313,13331,13340,13398,13428,13464,13474,13486,13492,13537,13552,13580,13588,13631,13684,13689,13699,13713,13728,13732,13788,13796,13815,13825,13842,13846,13892,13907,13933,13944,13950,13959,13964,13972,13984,13994,13999,14007,14025,14044,14052,14066,14086,14101,14121,14126,14162,14178,14227,14231,14235,14242,14262,14271,14301,14374,14394,14397,14437,14475,14512,14514,14539,14541,14562,14577,14584,14646,14648,14666,14669,14682,14705,14776,14781,14799,14803,14805,14812,14822,14844,14907,14911,14931,14938,14987,15046,15054,15069,15075,15101,15124,15171,15179,15225,15231,15251,15261,15296,15323,15344,15347,15369,15384,15427,15472,15540,15550,15572,15582,15595,15601,15624,15668,15712,15724,15744,15772,15822,15851,15859,15879,15889,15903,15950,15951,15984,15985,15995,16013,16038,16058,16082,16086,16137,16138,16149,16172,16191,16211,16237,16242,16253,16307,16310,16326,16341,16344,16346,16357,16382,16432,16454,16469,16484,16490,16495,16522,16529,16534,16566,16593,16604,16619,16697,16727,16739,16743,16760,16782,16792,16800,16806,16826,16841,16878,16879,16887,16891,16905,16930,16949,16952,16970,16971,17003,17023,17024,17088,17115,17181,17195,17206,17211,17235,17242,17259,17267,17297,17304,17305,17315,17322,17328,17333,17344,17355],"2":[18,19,67,157,171,201,210,291,326,472,537,593,685,745,746,834,852,932,1083,1141,1187,1330,1677,1686,1744,1867,1913,1932,2003,2086,2147,2256,2307,2326,2332,2352,2355,2641,2869,3139,3167,3241,3416,3502,3508,3534,3779,3799,3928,3939,4138,4635,4662,4676,4682,4747,4766,4897,4944,4994,5041,5197,5260,5353,5386,5432,5545,5635,5678,5686,5741,5814,5909,6099,6107,6254,6308,6404,6421,6460,6482,6576,6781,6853,6894,6941,6955,7074,7113,7157,7264,7372,7376,7487,7503,7516,7589,7636,7691,7794,7841,7845,8011,8077,8083,8213,8217,8247,8315,8372,8488,8535,8571,8583,8865,8908,8913,9030,9203,9404,9428,9442,9516,9578,9679,9683,9717,9823,9838,10000,10025,10104,10228,10280,10458,10548,10654,10679,10705,10750,10961,10974,11054,11059,11124,11218,11357,11365,11394,11415,11599,11681,11811,11847,11886,11900,11925,11996,12048,12103,12107,12115,12154,12155,12177,12197,12311,12320,12458,12526,12572,12600,12605,12703,12828,12868,12881,13119,13153,13268,13394,13452,13461,13492,13567,13585,13732,13822,13861,13951,14017,14022,14025,14183,14319,14482,14510,14585,14705,14723,14822,14873,15027,15087,15157,15407,15417,15492,15557,15669,15717,15734,15749,15770,15784,15855,15935,15979,16273,16368,16379,16424,16446,16560,16734,16760,16842,17043,17054,17079,17152,17183,17191,17200,17238,17260,17386],"3":[23,128,132,156,170,173,315,344,381,418,451,471,474,476,480,541,605,606,623,654,657,682,687,696,760,826,878,885,915,950,954,993,995,1023,1043,1066,1070,1082,1122,1125,1138,1165,1171,1186,1202,1238,1255,1256,1265,1284,1341,1415,1464,1562,1618,1658,1670,1717,1723,1728,1762,1845,1869,1878,1887,1913,1940,1951,1961,1974,2021,2025,2031,2056,2060,2070,2085,2093,2096,2111,2133,2213,2277,2291,2321,2373,2410,2413,2421,2429,2458,2463,2527,2530,2536,2584,2607,2626,2637,2661,2794,2803,2804,2816,2825,2841,2890,2893,2979,3050,3143,3156,3163,3201,3210,3244,3251,3268,3276,3308,3319,3425,3427,3435,3456,3458,3478,3497,3587,3659,3679,3740,3741,3756,3804,3810,3867,3872,3880,3891,3895,3998,4061,4066,4078,4167,4214,4279,4303,4346,4365,4370,4404,4462,4481,4547,4550,4564,4597,4679,4726,4736,4751,4773,4780,4814,4873,4874,4883,4896,4897,4917,4946,4954,4961,4993,4997,5033,5036,5063,5069,5070,5117,5125,5142,5221,5260,5270,5290,5300,5302,5321,5350,5376,5389,5455,5483,5510,5512,5532,5542,5566,5613,5664,5698,5700,5703,5756,5821,5872,5881,5979,6009,6033,6056,6090,6096,6122,6145,6184,6196,6233,6251,6327,6332,6353,6376,6379,6411,6425,6441,6457,6463,6479,6493,6499,6521,6596,6617,6618,6667,6703,6725,6730,6814,6818,6822,6872,6925,6992,7022,7140,7153,7217,7225,7240,7246,7262,7278,7298,7337,7408,7436,7542,7619,7639,7657,7670,7691,7706,7711,7729,7732,7742,7750,7836,7848,7849,7864,7908,7926,7979,7992,8004,8010,8017,8018,8030,8066,8083,8175,8266,8274,8363,8370,8441,8484,8506,8572,8581,8616,8626,8633,8635,8655,8743,8751,8833,8851,8854,8863,8883,8942,8962,8982,9008,9018,9026,9061,9104,9118,9165,9215,9231,9279,9382,9450,9487,9517,9525,9587,9591,9603,9625,9746,9777,9785,9823,9865,9886,9889,9930,9965,9974,9977,10056,10061,10154,10199,10213,10270,10314,10317,10318,10394,10445,10582,10596,10602,10603,10630,10717,10745,10765,10827,10880,10926,10935,10959,10973,11020,11057,11060,11112,11138,11163,11174,11242,11291,11319,11325,11326,11332,11384,11410,11461,11465,11477,11482,11526,11546,11552,11571,11612,11639,11642,11669,11690,11710,11738,11788,11833,11844,11868,11879,11936,11962,11988,12025,12050,12058,12060,12072,12076,12106,12153,12167,12175,12187,12203,12224,12257,12283,12286,12288,12325,12336,12352,12358,12364,12421,12439,12454,12458,12484,12494,12497,12523,12536,12597,12621,12636,12644,12665,12679,12759,12776,12787,12789,12814,12907,12929,12956,12960,12966,12982,12983,12986,12987,12992,13021,13035,13055,13098,13114,13141,13148,13163,13186,13234,13278,13358,13363,13386,13393,13399,13422,13496,13552,13563,13599,13640,13685,13714,13769,13786,13813,13841,13860,13871,13892,13953,14078,14080,14085,14107,14115,14161,14180,14194,14202,14248,14257,14263,14385,14417,14421,14496,14510,14529,14552,14563,14574,14615,14619,14637,14639,14710,14781,14818,14820,14915,14937,14948,14969,14995,15012,15095,15096,15104,15147,15159,15167,15178,15201,15259,15311,15316,15325,15333,15409,15423,15445,15503,15508,15594,15595,15650,15657,15666,15707,15713,15748,15820,15823,15837,15889,15901,15945,15950,15957,15958,16020,16038,16146,16183,16243,16252,16304,16449,16457,16484,16502,16534,16586,16624,16630,16632,16653,16705,16716,16788,16796,16814,16820,16892,16898,16940,16941,16974,17059,17089,17099,17110,17113,17115,17131,17152,17169,17180,17190,17240,17242,17245,17273,17276,17279,17287,17320,17323,17398],"4":[15,39,40,58,111,166,171,175,198,219,276,298,322,379,383,396,426,463,470,538,546,553,562,567,583,634,655,675,721,739,762,775,823,859,874,878,942,1011,1106,1131,1159,1174,1235,1241,1242,1271,1293,1294,1328,1329,1330,1411,1436,1521,1526,1533,1558,1561,1565,1627,1651,1681,1689,1716,1732,1769,1791,1815,1831,1963,1989,1990,2011,2013,2031,2087,2089,2116,2143,2166,2182,2195,2232,2241,2247,2267,2308,2338,2354,2392,2450,2497,2500,2548,2566,2590,2595,2608,2613,2628,2685,2770,2795,2824,2877,2891,3009,3044,3071,3085,3120,3134,3188,3271,3376,3398,3407,3431,3483,3505,3531,3532,3542,3557,3587,3611,3617,3618,3683,3790,3819,3846,3936,3956,3975,3994,4020,4062,4066,4076,4088,4095,4115,4116,4149,4163,4253,4258,4286,4320,4349,4353,4355,4367,4414,4419,4433,4487,4528,4573,4615,4619,4628,4630,4652,4675,4703,4725,4738,4743,4870,4871,4891,4936,4956,5014,5072,5076,5078,5085,5087,5091,5129,5143,5149,5151,5175,5188,5240,5245,5255,5272,5288,5338,5402,5418,5430,5460,5515,5584,5610,5632,5651,5688,5694,5724,5734,5833,5888,5956,5963,5986,5993,6009,6018,6062,6076,6112,6147,6163,6171,6200,6205,6238,6275,6277,6278,6289,6311,6335,6358,6410,6414,6428,6570,6687,6704,6770,6772,6777,6828,6841,6854,6882,6983,6989,7007,7042,7081,7095,7106,7109,7133,7163,7168,7190,7201,7228,7252,7259,7295,7296,7329,7344,7411,7430,7500,7510,7544,7550,7555,7605,7606,7616,7639,7743,7749,7783,7801,7828,7833,7888,7893,7952,8005,8045,8051,8055,8058,8076,8102,8118,8125,8137,8144,8150,8216,8239,8264,8298,8301,8304,8357,8359,8378,8441,8443,8450,8501,8532,8577,8592,8689,8755,8774,8880,8964,9009,9064,9120,9146,9157,9201,9204,9213,9242,9298,9317,9324,9338,9341,9343,9388,9389,9436,9448,9491,9505,9512,9514,9517,9534,9543,9546,9565,9613,9618,9640,9704,9732,9754,9781,9814,9839,9841,9854,9868,9891,9919,9959,9961,9976,9981,9985,10008,10169,10235,10258,10259,10263,10330,10374,10386,10461,10463,10517,10529,10551,10575,10631,10651,10661,10690,10701,10702,10716,10750,10766,10767,10776,10791,10858,10878,10888,10889,10900,10925,10973,10987,11005,11008,11081,11107,11145,11161,11248,11252,11295,11299,11316,11317,11382,11460,11485,11494,11500,11504,11508,11533,11547,11570,11573,11576,11598,11612,11637,11678,11696,11721,11730,11742,11748,11774,11793,11825,11848,11884,11914,11922,11944,11968,11997,11999,12026,12027,12070,12073,12077,12098,12104,12123,12136,12141,12144,12153,12225,12250,12261,12270,12285,12293,12307,12326,12369,12381,12431,12478,12481,12484,12537,12558,12591,12592,12599,12604,12619,12629,12632,12647,12697,12747,12765,12806,12823,12831,12847,12913,12957,12963,12984,13077,13101,13105,13179,13210,13231,13257,13342,13361,13368,13390,13418,13467,13470,13497,13510,13577,13578,13583,13612,13616,13633,13634,13645,13658,13702,13741,13756,13770,13785,13871,13938,13964,13967,13969,13980,14001,14029,14040,14050,14066,14081,14100,14110,14115,14193,14249,14251,14289,14309,14318,14369,14436,14443,14454,14472,14484,14486,14510,14529,14530,14561,14604,14647,14655,14747,14894,14932,14964,14969,14975,14985,14995,15006,15037,15082,15083,15087,15134,15151,15161,15176,15182,15196,15200,15208,15210,15212,15228,15260,15294,15355,15386,15420,15440,15462,15512,15523,15539,15619,15643,15647,15657,15712,15716,15719,15795,15860,15884,15891,15963,15981,15982,15992,16041,16047,16056,16085,16126,16275,16293,16309,16447,16461,16490,16577,16578,16618,16634,16701,16716,16752,16770,16776,16806,16844,16876,16892,16918,16963,17010,17015,17016,17018,17032,17111,17117,17118,17163,17164,17228,17271,17320,17322,17323,17328,17337,17342,17351,17375,17385],"5":[6,102,120,137,168,171,214,247,302,341,363,385,409,417,429,447,487,492,549,550,557,572,579,591,640,659,668,712,713,754,767,788,806,814,822,845,849,879,919,924,931,954,988,996,1009,1014,1028,1072,1124,1150,1160,1165,1191,1224,1239,1240,1253,1267,1311,1316,1322,1342,1351,1380,1383,1468,1472,1532,1561,1567,1621,1664,1676,1710,1726,1736,1752,1784,1817,1845,1864,1869,1871,1873,1975,1992,2000,2002,2036,2056,2066,2100,2134,2156,2162,2163,2190,2212,2272,2281,2298,2309,2345,2379,2382,2399,2403,2407,2415,2468,2489,2497,2520,2525,2548,2632,2648,2697,2702,2725,2745,2785,2789,2792,2794,2797,2810,2820,2824,2827,2835,2858,2863,2865,2871,2873,2883,2909,2941,2953,2962,2989,2998,3005,3006,3015,3028,3062,3137,3139,3181,3209,3259,3302,3358,3395,3424,3444,3449,3461,3467,3493,3548,3558,3563,3571,3579,3602,3603,3617,3633,3635,3645,3745,3746,3750,3788,3819,3849,3868,3877,3883,3929,3935,3993,3997,4002,4016,4018,4057,4061,4081,4089,4106,4139,4158,4213,4219,4223,4235,4277,4283,4301,4325,4332,4341,4358,4375,4377,4378,4381,4387,4412,4426,4434,4450,4482,4502,4551,4565,4579,4580,4598,4599,4716,4747,4763,4773,4782,4812,4815,4824,4825,4833,4843,4861,4885,4913,4930,4944,4956,4962,4977,5017,5064,5099,5116,5138,5238,5246,5277,5283,5287,5288,5296,5300,5307,5334,5366,5397,5425,5444,5456,5473,5515,5576,5602,5636,5659,5687,5700,5701,5716,5750,5752,5756,5759,5802,5816,5817,5874,5897,5931,6005,6018,6024,6027,6031,6052,6072,6074,6075,6096,6133,6147,6161,6197,6207,6214,6257,6270,6271,6302,6304,6307,6322,6332,6373,6454,6475,6506,6513,6543,6582,6584,6603,6613,6638,6691,6731,6763,6767,6798,6838,6842,6925,6931,6939,6946,6971,6984,6989,7019,7027,7029,7057,7058,7067,7073,7112,7135,7175,7182,7183,7216,7220,7231,7287,7296,7307,7314,7335,7353,7387,7393,7395,7402,7405,7411,7422,7430,7460,7474,7482,7488,7499,7505,7511,7519,7523,7541,7550,7615,7619,7632,7676,7766,7795,7813,7827,7883,7896,7966,7970,7977,7983,8022,8038,8047,8048,8060,8076,8079,8093,8094,8107,8114,8123,8135,8147,8190,8199,8210,8253,8256,8287,8300,8338,8390,8406,8450,8452,8455,8500,8511,8531,8539,8547,8548,8574,8599,8612,8626,8654,8693,8709,8725,8729,8761,8770,8871,8892,8915,8923,8933,8962,9012,9056,9059,9064,9084,9090,9117,9200,9283,9316,9324,9343,9390,9439,9447,9463,9533,9593,9595,9599,9624,9643,9645,9650,9683,9684,9707,9727,9760,9770,9804,9818,9904,9917,9959,10000,10042,10052,10062,10150,10156,10161,10180,10184,10201,10212,10250,10271,10295,10303,10316,10341,10344,10371,10390,10394,10409,10455,10463,10496,10512,10552,10561,10566,10610,10639,10650,10651,10663,10667,10668,10701,10736,10762,10781,10794,10818,10822,10851,10887,10940,10948,10952,10953,10969,10974,10975,10985,11094,11120,11134,11139,11144,11165,11235,11248,11276,11293,11301,11308,11316,11334,11342,11359,11385,11393,11438,11468,11517,11539,11556,11597,11620,11621,11623,11642,11647,11652,11654,11678,11685,11700,11711,11717,11740,11773,11804,11808,11830,11906,12002,12003,12028,12049,12074,12087,12108,12133,12185,12224,12254,12285,12349,12363,12366,12373,12397,12441,12466,12470,12515,12561,12627,12637,12646,12680,12706,12710,12727,12748,12759,12805,12811,12821,12834,12884,12905,12924,12958,12965,13121,13126,13141,13152,13219,13266,13275,13283,13336,13338,13356,13368,13405,13460,13469,13475,13479,13496,13540,13548,13549,13579,13666,13670,13700,13715,13722,13743,13793,13803,13819,13834,13847,13893,13899,13900,13962,13979,14016,14041,14047,14079,14097,14103,14117,14129,14162,14172,14210,14243,14261,14295,14308,14328,14334,14343,14346,14355,14421,14453,14459,14462,14474,14479,14532,14547,14549,14611,14644,14695,14719,14755,14773,14782,14815,14847,14979,14981,14983,15067,15092,15105,15148,15153,15168,15181,15211,15322,15366,15444,15453,15495,15521,15547,15589,15596,15642,15673,15684,15704,15725,15762,15814,15818,15820,15821,15930,16006,16035,16059,16102,16130,16134,16147,16252,16267,16293,16348,16351,16352,16365,16382,16390,16459,16590,16620,16672,16697,16762,16763,16779,16784,16797,16806,16957,16994,17042,17057,17075,17112,17122,17128,17133,17140,17143,17210,17243,17248,17283,17300,17310,17311,17377,17402],"6":[25,116,147,319,321,392,419,505,542,583,730,830,947,958,966,1026,1112,1116,1172,1398,1443,1504,1546,1594,1595,1698,1723,1744,1876,1966,2000,2068,2088,2117,2245,2372,2398,2447,2476,2480,2484,2553,2555,2559,2560,2574,2750,2821,2879,2883,2927,3058,3104,3195,3218,3387,3403,3624,3657,3764,3835,3838,3855,3871,3898,3911,3919,3963,4047,4055,4181,4328,4329,4411,4445,4454,4533,4576,4612,4668,4685,4765,4787,4839,4840,4863,4870,4872,4984,5053,5165,5360,5396,5508,5653,5666,5788,5845,5880,5896,5928,5982,5991,6012,6026,6058,6062,6089,6146,6151,6173,6214,6218,6247,6281,6304,6410,6430,6463,6499,6530,6571,6651,6726,6818,6820,6824,6954,7012,7030,7054,7437,7458,7514,7530,7624,7640,7777,7785,7814,8011,8077,8120,8198,8236,8250,8282,8305,8317,8359,8449,8525,8743,8779,8905,8995,9050,9145,9173,9174,9179,9229,9287,9290,9352,9444,9464,9502,9617,9652,9768,9867,9913,9924,9933,9937,9985,9991,9992,10010,10099,10132,10138,10237,10272,10321,10327,10397,10460,10614,10733,10799,10960,10969,11142,11145,11211,11331,11339,11362,11407,11437,11452,11792,11823,11831,11839,11943,11949,11991,12039,12066,12185,12235,12276,12342,12397,12494,12517,12532,12541,12600,12692,12850,12958,12963,13036,13080,13101,13251,13267,13300,13305,13353,13433,13447,13456,13486,13523,13545,13552,13721,13945,13978,13987,14096,14119,14241,14264,14319,14353,14411,14634,14643,14647,14696,14721,14736,14796,14826,14852,14966,15003,15098,15136,15155,15161,15232,15428,15468,15474,15554,15656,15673,15699,15766,15788,15795,15820,15823,15848,15873,15921,16017,16034,16057,16093,16206,16234,16294,16311,16355,16363,16659,16685,16706,16728,16729,16789,16797,16804,16847,16993,16994,17012,17032,17054,17180,17231,17311,17373],"7":[46,47,91,107,132,229,287,364,409,467,540,758,788,803,813,947,991,1001,1082,1092,1189,1210,1219,1223,1332,1375,1377,1475,1501,1552,1567,1678,1681,1771,1773,2008,2128,2142,2219,2287,2324,2331,2353,2412,2435,2543,2567,2581,2608,2635,2707,2778,2790,2814,2842,2853,2885,3040,3079,3132,3152,3234,3246,3286,3301,3311,3339,3369,3401,3473,3554,3597,3598,3694,3701,3760,3815,3854,4005,4169,4174,4175,4179,4215,4231,4322,4368,4389,4393,4553,4662,4720,5032,5114,5146,5157,5168,5177,5213,5360,5371,5432,5479,5483,5574,5599,5604,5623,5649,5652,5664,5678,5729,5738,5812,5853,5884,5905,5927,5932,6034,6083,6167,6169,6236,6408,6468,6536,6538,6675,6731,6780,6830,6867,6875,6952,7009,7054,7172,7201,7363,7400,7410,7489,7592,7634,7690,7781,7964,7997,8024,8113,8138,8141,8219,8257,8288,8442,8478,8491,8596,8673,8995,9007,9020,9270,9296,9323,9350,9462,9477,9521,9584,9591,9609,9692,9730,9758,9887,9950,9993,10083,10158,10180,10197,10213,10243,10261,10285,10337,10387,10510,10539,10619,10682,10724,10771,10799,10846,10935,10989,11002,11062,11092,11097,11114,11150,11161,11222,11307,11340,11446,11496,11578,11649,11695,11844,12160,12164,12205,12236,12325,12398,12407,12412,12426,12448,12473,12493,12510,12550,12556,12562,12611,12683,12745,12766,12887,12927,12938,12959,12969,12988,12990,13145,13195,13267,13316,13355,13383,13411,13448,13498,13595,13607,13675,13711,13875,13932,13951,13967,14009,14047,14056,14131,14145,14148,14190,14206,14208,14370,14376,14406,14408,14453,14456,14519,14551,14602,14642,14644,14688,14706,14716,14719,14760,14777,14863,14904,14983,15134,15250,15256,15295,15345,15366,15374,15442,15517,15585,15606,15687,15720,15785,15808,15822,15829,15871,15915,16010,16158,16186,16216,16320,16326,16431,16442,16461,16546,16562,16590,16606,16721,16744,16802,16899,16918,16992,17022,17040,17124,17151,17161,17165,17177,17283,17326,17371,17390],"8":[111,177,208,290,371,415,457,572,623,629,662,770,841,850,1070,1120,1165,1196,1214,1329,1645,1646,1704,1737,1867,1878,1905,1994,2097,2210,2220,2251,2347,2350,2386,2396,2482,2512,2584,2716,2722,2826,2968,2994,2995,2997,3014,3037,3057,3173,3215,3361,3414,3426,3436,3546,3637,3649,3738,3759,3814,3857,4010,4042,4093,4141,4161,4168,4265,4266,4341,4364,4444,4461,4525,4571,4609,4804,4825,4842,4846,4869,5215,5228,5236,5324,5436,5573,5617,5644,5657,5688,5698,5764,5838,5876,5898,5909,5996,6113,6149,6154,6239,6266,6301,6302,6399,6623,6626,6736,6861,6886,6969,7009,7054,7057,7080,7105,7176,7185,7240,7263,7375,7507,7637,7693,7795,7823,7840,7869,7879,7891,7901,8096,8138,8181,8362,8371,8404,8509,8547,8554,8626,8642,8666,8880,8907,8921,9089,9129,9146,9164,9173,9202,9289,9304,9334,9408,9421,9584,9616,9620,9692,9741,9866,9888,9895,9928,9944,9977,10000,10059,10121,10149,10179,10233,10266,10325,10368,10433,10436,10520,10552,10576,10581,10607,10610,10668,10679,10682,10776,10935,10951,10977,10987,10988,11107,11178,11202,11296,11342,11462,11465,11489,11521,11642,11650,11775,11803,11844,11970,11971,12061,12077,12139,12143,12185,12204,12235,12237,12350,12383,12476,12660,12685,12691,12715,12864,12930,12965,12991,13086,13106,13147,13164,13216,13268,13277,13341,13590,13616,13647,13697,13701,13810,13815,13862,13866,13922,14150,14185,14194,14197,14349,14423,14560,14775,14828,14872,14891,14992,15028,15053,15058,15213,15258,15299,15373,15562,15616,15663,15667,15687,15754,15802,15833,15842,15850,15957,15970,16003,16038,16067,16163,16273,16283,16396,16399,16403,16479,16505,16515,16559,16591,16628,16651,16741,16768,16802,16840,16911,16965,17025,17058,17182,17231,17255,17325,17345],"9":[57,66,67,131,221,308,310,341,352,411,438,454,513,525,532,568,572,604,657,661,775,794,799,823,829,842,875,877,922,960,1027,1030,1033,1071,1094,1138,1157,1165,1201,1232,1252,1355,1383,1432,1438,1467,1494,1505,1513,1516,1549,1616,1621,1629,1651,1672,1675,1723,1742,1745,1760,1815,1829,1892,1957,1962,1973,2000,2026,2036,2086,2145,2180,2259,2266,2310,2315,2381,2429,2467,2468,2520,2714,2759,2785,2810,2821,2839,2953,3014,3023,3032,3144,3153,3185,3252,3279,3380,3394,3397,3401,3425,3502,3592,3608,3629,3677,3685,3780,3818,3822,3829,3884,3897,3952,3966,3967,4040,4047,4062,4087,4112,4124,4126,4128,4158,4167,4183,4188,4204,4205,4323,4330,4388,4439,4513,4539,4556,4557,4602,4740,4757,4764,4852,5000,5043,5071,5101,5135,5253,5256,5274,5296,5306,5364,5371,5389,5455,5523,5555,5592,5608,5658,5678,5700,5711,5718,5769,5932,5942,5951,5960,6054,6121,6141,6150,6257,6289,6295,6394,6409,6474,6485,6490,6502,6548,6578,6633,6698,6702,6736,6747,6781,6797,6810,6826,6855,6884,6911,6944,6958,7066,7125,7131,7139,7143,7190,7214,7284,7336,7340,7403,7420,7502,7706,7745,7781,7820,7831,7841,7847,7848,7864,7900,8044,8108,8113,8126,8252,8259,8260,8306,8314,8326,8336,8349,8400,8474,8483,8514,8567,8588,8615,8825,8853,8931,8994,9067,9211,9324,9325,9334,9339,9385,9417,9521,9645,9673,9678,9704,9752,9770,9783,9990,9999,10061,10125,10189,10206,10230,10234,10245,10372,10411,10451,10542,10559,10560,10564,10590,10595,10596,10708,10753,10771,10837,10895,10912,10931,11065,11204,11225,11505,11511,11572,11654,11657,11673,11684,11689,11747,11807,11824,11912,11929,11955,12036,12059,12099,12103,12215,12240,12249,12285,12307,12328,12434,12506,12512,12547,12567,12602,12677,12727,12729,12764,12779,12780,12814,12815,12819,12840,12842,12845,12853,12931,12942,13198,13204,13264,13266,13338,13353,13376,13412,13489,13500,13551,13590,13613,13643,13685,13689,13849,13855,13893,13897,13911,13925,13942,13965,14015,14031,14099,14149,14160,14219,14242,14248,14286,14356,14413,14450,14512,14538,14542,14561,14577,14579,14589,14620,14770,14913,14935,15006,15036,15037,15064,15082,15168,15253,15341,15370,15387,15392,15424,15530,15541,15555,15666,15758,15759,15760,15796,15831,15850,15895,16001,16003,16099,16106,16135,16186,16224,16252,16262,16317,16337,16368,16520,16566,16592,16626,16639,16660,16662,16708,16729,16757,16790,16808,16812,16834,16875,16900,16979,17023,17035,17051,17111,17134,17200,17204,17254,17311,17356,17360,17372],"10":[31,37,43,61,75,139,190,202,247,259,268,278,293,300,309,313,374,397,421,426,429,456,505,530,552,563,601,602,632,639,669,696,702,709,762,784,810,829,846,895,997,1009,1026,1040,1115,1119,1152,1167,1173,1210,1213,1220,1253,1267,1291,1326,1327,1336,1353,1393,1414,1456,1470,1509,1511,1565,1602,1707,1721,1796,1807,1822,1824,1838,1857,1897,1944,1975,1980,1991,2001,2014,2031,2039,2040,2060,2091,2101,2125,2148,2154,2159,2208,2228,2237,2256,2259,2299,2319,2359,2387,2408,2481,2482,2604,2606,2627,2630,2640,2670,2688,2702,2757,2809,2823,2905,2925,2939,2997,3017,3029,3129,3174,3184,3200,3258,3260,3272,3300,3303,3330,3363,3393,3429,3437,3455,3460,3461,3511,3512,3613,3637,3643,3703,3721,3726,3727,3747,3753,3801,3813,3825,3894,3902,3909,3916,3961,4022,4039,4118,4125,4172,4191,4214,4239,4266,4291,4322,4348,4362,4372,4405,4423,4440,4480,4551,4568,4595,4596,4617,4651,4689,4716,4741,4833,4835,4859,4927,5008,5027,5036,5063,5137,5142,5147,5195,5207,5238,5260,5270,5277,5290,5293,5321,5327,5338,5352,5354,5374,5397,5436,5462,5475,5498,5549,5566,5569,5585,5604,5614,5615,5670,5678,5691,5692,5734,5736,5787,5864,5901,5956,5960,6064,6089,6098,6124,6126,6196,6252,6266,6378,6386,6400,6429,6501,6549,6558,6568,6584,6604,6662,6685,6725,6740,6794,6824,6832,6841,6866,6884,6896,6912,6916,6933,6944,6961,6991,7047,7094,7142,7160,7179,7196,7227,7290,7354,7368,7427,7447,7457,7461,7477,7481,7485,7486,7541,7553,7568,7611,7636,7671,7714,7740,7742,7748,7749,7753,7796,7811,7815,7833,7860,7873,7912,7916,7924,7925,7926,7939,7945,8007,8009,8028,8091,8129,8149,8156,8158,8180,8181,8199,8228,8323,8336,8349,8355,8367,8372,8377,8411,8429,8447,8473,8511,8531,8553,8560,8595,8596,8622,8630,8640,8656,8733,8738,8748,8763,8771,8820,8872,8896,9003,9008,9042,9065,9069,9098,9100,9134,9136,9160,9161,9184,9220,9223,9235,9266,9276,9307,9396,9397,9458,9466,9504,9509,9573,9589,9603,9626,9644,9653,9657,9699,9705,9730,9732,9746,9784,9789,9819,9825,9881,9887,9890,9955,9978,9994,10019,10043,10060,10061,10076,10121,10134,10146,10150,10152,10207,10208,10271,10285,10289,10305,10317,10320,10328,10369,10476,10526,10542,10573,10577,10604,10661,10686,10688,10695,10712,10726,10754,10757,10759,10810,10861,10883,10900,10922,10952,10956,10990,10992,11018,11022,11025,11046,11047,11050,11052,11077,11147,11150,11277,11283,11361,11381,11391,11443,11476,11495,11500,11509,11533,11540,11550,11638,11718,11737,11767,11768,11815,11824,11904,11917,11920,11927,11934,11938,11973,12001,12009,12019,12040,12045,12064,12074,12106,12124,12149,12150,12153,12190,12194,12249,12255,12309,12312,12326,12384,12448,12458,12486,12525,12540,12563,12617,12625,12626,12651,12666,12668,12691,12734,12835,12845,12901,12929,12930,12944,13023,13048,13081,13092,13160,13186,13222,13243,13245,13314,13346,13352,13365,13367,13417,13444,13464,13467,13496,13552,13570,13609,13693,13706,13722,13746,13756,13768,13780,13784,13806,13860,13867,13873,13904,13956,13960,13971,14004,14016,14034,14114,14147,14154,14156,14171,14185,14209,14218,14222,14240,14264,14268,14290,14296,14315,14332,14344,14355,14370,14381,14433,14441,14450,14456,14475,14512,14611,14624,14653,14657,14671,14695,14716,14729,14730,14767,14878,14909,14917,14920,14945,14958,14984,15033,15078,15101,15135,15149,15164,15167,15185,15234,15263,15267,15273,15285,15302,15306,15346,15348,15350,15361,15411,15417,15426,15459,15475,15491,15521,15528,15533,15554,15568,15573,15574,15582,15607,15684,15713,15743,15786,15801,15827,15831,15837,15841,15869,15872,15873,15907,15923,15929,15948,15960,15973,15975,16043,16049,16087,16121,16138,16173,16176,16232,16246,16270,16298,16335,16455,16477,16515,16518,16573,16577,16594,16596,16607,16634,16709,16713,16734,16770,16790,16847,16896,17029,17078,17086,17109,17143,17176,17178,17193,17211,17236,17256,17303,17366,17407],"11":[0,9,39,88,107,121,139,173,209,213,231,292,301,303,314,363,381,410,412,420,450,476,477,497,500,522,526,532,538,545,558,584,606,638,672,682,689,729,786,789,809,832,862,897,900,906,958,960,970,1040,1128,1203,1264,1269,1288,1320,1327,1328,1340,1371,1390,1422,1436,1479,1481,1492,1500,1503,1507,1536,1554,1555,1599,1607,1624,1650,1667,1669,1689,1715,1740,1804,1871,1878,1894,1967,2028,2059,2082,2100,2154,2157,2193,2209,2220,2326,2330,2334,2360,2375,2390,2404,2407,2423,2438,2450,2490,2522,2553,2643,2654,2683,2732,2766,2779,2795,2796,2814,2822,2837,2857,2873,2906,2925,2940,3013,3084,3088,3094,3095,3110,3121,3161,3352,3356,3359,3392,3450,3488,3565,3573,3630,3672,3690,3798,3804,3847,3903,3922,3942,3955,3975,3976,4029,4076,4092,4105,4169,4200,4244,4262,4282,4289,4293,4373,4446,4451,4481,4490,4519,4579,4588,4598,4653,4681,4759,4768,4850,4855,4928,4944,4953,4963,4965,5073,5079,5091,5113,5161,5211,5255,5266,5288,5368,5380,5403,5405,5408,5420,5423,5462,5463,5470,5502,5507,5532,5581,5622,5631,5676,5687,5746,5756,5760,5766,5808,5819,5834,5908,5916,5939,5960,5976,5978,6015,6055,6059,6100,6138,6141,6149,6175,6207,6241,6276,6289,6308,6313,6344,6349,6374,6388,6457,6509,6565,6624,6664,6677,6678,6687,6705,6706,6728,6736,6794,6797,6799,6806,6878,6903,6925,6934,6951,6953,6963,6985,6990,7008,7014,7021,7026,7056,7105,7159,7164,7203,7252,7255,7282,7288,7300,7440,7470,7479,7495,7546,7559,7570,7629,7652,7673,7674,7686,7696,7777,7802,7851,7938,7939,7950,7968,8125,8127,8129,8144,8226,8255,8286,8300,8314,8316,8353,8396,8426,8437,8505,8593,8602,8634,8658,8678,8692,8701,8723,8728,8732,8736,8767,8794,8812,8832,8844,8857,8866,8896,8962,8989,8997,9007,9030,9046,9078,9088,9098,9134,9145,9146,9268,9363,9384,9412,9419,9450,9486,9532,9544,9566,9584,9601,9603,9634,9658,9745,9797,9799,9853,9864,9980,10005,10018,10025,10045,10058,10061,10070,10078,10081,10112,10135,10152,10176,10268,10309,10330,10334,10358,10405,10441,10463,10494,10510,10586,10595,10629,10637,10641,10689,10693,10705,10718,10746,10749,10795,10870,10885,10915,10968,10990,11011,11020,11025,11048,11059,11094,11112,11181,11209,11213,11216,11220,11221,11243,11294,11321,11334,11465,11486,11525,11539,11602,11660,11682,11693,11696,11748,11771,11773,11818,11847,11849,11915,11922,11925,11934,11956,11962,12061,12077,12079,12135,12162,12185,12193,12214,12274,12292,12334,12343,12462,12469,12503,12540,12545,12580,12590,12595,12601,12605,12611,12613,12619,12661,12664,12698,12728,12754,12791,12812,12831,12840,12845,12852,12854,12870,12944,13010,13049,13059,13072,13076,13078,13093,13110,13118,13128,13134,13173,13175,13233,13241,13246,13306,13348,13352,13358,13384,13400,13441,13459,13461,13462,13480,13523,13552,13556,13569,13634,13641,13657,13713,13714,13716,13741,13768,13842,13885,13891,13921,13941,13959,14128,14130,14157,14210,14214,14231,14359,14371,14372,14387,14418,14436,14449,14460,14484,14511,14512,14588,14616,14679,14692,14708,14709,14724,14734,14745,14751,14796,14811,14862,14877,14906,14917,14922,14937,14962,14972,15031,15046,15131,15134,15138,15169,15180,15187,15210,15278,15308,15332,15411,15545,15565,15589,15673,15691,15704,15712,15765,15837,15842,15899,15905,15987,16009,16030,16033,16050,16054,16110,16143,16156,16184,16185,16213,16230,16236,16237,16242,16259,16265,16308,16328,16329,16336,16337,16347,16378,16388,16460,16530,16549,16561,16568,16581,16593,16596,16663,16696,16719,16726,16730,16736,16741,16858,16872,16886,16891,16894,16908,16927,16989,17013,17029,17079,17104,17145,17201,17209,17263,17290,17322,17334,17335,17351,17379,17389,17395,17402],"12":[17,22,25,45,64,91,101,113,122,130,160,170,179,211,257,294,333,393,406,425,446,456,467,474,483,490,518,558,560,569,577,578,606,635,676,703,711,720,775,785,811,813,877,884,902,938,949,957,964,966,971,986,1045,1064,1067,1094,1131,1185,1190,1242,1246,1254,1262,1269,1270,1280,1306,1311,1314,1333,1349,1365,1384,1393,1395,1405,1432,1467,1469,1497,1504,1513,1528,1579,1609,1614,1617,1626,1669,1676,1682,1683,1782,1812,1834,1835,1836,1840,1864,1868,1904,1931,1953,1964,1990,1997,2014,2015,2024,2121,2125,2135,2148,2165,2171,2181,2206,2207,2222,2276,2281,2297,2309,2365,2376,2381,2386,2400,2422,2445,2454,2468,2469,2527,2532,2555,2587,2603,2613,2635,2638,2689,2694,2703,2711,2731,2764,2765,2779,2789,2797,2812,2827,2830,2849,2862,2876,2926,2933,2935,2970,2989,2997,3001,3009,3014,3017,3020,3034,3054,3068,3082,3093,3116,3157,3172,3174,3177,3226,3250,3263,3271,3305,3326,3332,3343,3352,3360,3431,3442,3459,3467,3483,3486,3511,3515,3517,3518,3522,3539,3561,3598,3611,3664,3680,3704,3714,3740,3742,3760,3761,3797,3814,3839,3859,3885,3895,3904,3962,3969,3974,3976,4005,4017,4043,4081,4082,4102,4107,4110,4148,4166,4172,4249,4263,4275,4300,4330,4376,4422,4435,4449,4450,4455,4474,4486,4536,4549,4580,4582,4600,4613,4706,4744,4771,4797,4815,4851,4895,4896,4953,4988,5102,5103,5110,5189,5221,5226,5247,5255,5270,5282,5291,5319,5341,5355,5362,5382,5399,5421,5424,5427,5434,5446,5451,5502,5601,5605,5617,5633,5657,5666,5679,5703,5713,5739,5741,5766,5783,5786,5788,5795,5840,5869,5874,5885,5918,5922,5929,5956,5968,5995,6021,6048,6109,6118,6125,6145,6157,6173,6174,6203,6204,6211,6231,6265,6304,6309,6311,6324,6326,6379,6386,6415,6453,6472,6490,6497,6514,6590,6611,6664,6677,6691,6698,6701,6707,6709,6712,6776,6777,6823,6830,6887,6909,6912,6923,6950,7012,7016,7021,7039,7052,7053,7055,7073,7105,7114,7117,7136,7176,7187,7218,7236,7263,7277,7339,7357,7366,7379,7401,7516,7531,7546,7553,7555,7562,7595,7597,7600,7601,7632,7661,7668,7677,7680,7697,7701,7735,7736,7748,7758,7776,7796,7799,7801,7811,7825,7883,7902,7930,7936,7946,7964,7967,7979,7980,8005,8008,8011,8033,8080,8094,8129,8134,8150,8153,8171,8184,8207,8225,8226,8263,8289,8309,8317,8342,8357,8407,8412,8417,8441,8466,8532,8560,8571,8574,8589,8613,8643,8656,8680,8707,8715,8722,8737,8771,8775,8795,8832,8881,8889,8904,8913,8931,8947,8953,8955,8959,8964,8979,8982,9026,9042,9063,9066,9067,9077,9087,9099,9129,9143,9155,9183,9217,9235,9253,9254,9283,9289,9305,9307,9349,9353,9380,9403,9424,9447,9485,9486,9501,9562,9577,9582,9586,9587,9620,9637,9642,9665,9666,9672,9682,9697,9702,9726,9762,9768,9771,9808,9955,9968,10084,10131,10182,10193,10210,10221,10230,10247,10275,10302,10307,10329,10335,10338,10350,10379,10398,10463,10471,10474,10491,10501,10508,10519,10535,10550,10573,10626,10633,10635,10637,10673,10686,10696,10707,10740,10744,10753,10756,10769,10789,10790,10799,10804,10828,10848,10854,10898,10909,10920,10951,10957,10996,11066,11073,11075,11081,11091,11112,11125,11129,11143,11149,11168,11173,11177,11178,11197,11215,11243,11274,11316,11354,11365,11367,11384,11402,11440,11471,11485,11494,11525,11527,11540,11571,11592,11599,11600,11601,11661,11664,11675,11684,11689,11703,11779,11780,11803,11825,11845,11851,11862,11867,11883,11887,11902,11917,11924,11926,11942,11963,11969,11971,11987,11994,12009,12065,12075,12099,12139,12167,12183,12215,12224,12231,12237,12245,12256,12307,12330,12348,12399,12403,12425,12446,12460,12499,12500,12508,12514,12551,12585,12701,12753,12754,12762,12770,12776,12809,12848,12849,12855,12869,12881,12958,12960,12964,12970,12991,13000,13017,13019,13027,13050,13077,13085,13108,13118,13123,13125,13136,13139,13145,13165,13175,13184,13212,13216,13231,13243,13249,13276,13285,13288,13321,13336,13337,13355,13388,13429,13433,13441,13459,13472,13504,13564,13591,13628,13654,13655,13657,13687,13690,13704,13708,13727,13759,13764,13774,13775,13790,13793,13804,13815,13817,13827,13828,13835,13853,13866,13886,13889,13891,13899,13903,13922,14004,14014,14047,14052,14065,14066,14081,14102,14108,14127,14164,14174,14187,14217,14218,14220,14235,14242,14294,14319,14353,14355,14359,14362,14396,14400,14401,14430,14441,14459,14466,14480,14513,14514,14566,14568,14572,14587,14613,14620,14631,14652,14747,14765,14774,14798,14834,14845,14851,14858,14874,14886,14898,14900,14905,14919,14926,14933,14937,14942,14946,14975,14984,14999,15015,15042,15044,15050,15061,15062,15082,15112,15162,15193,15270,15274,15303,15359,15366,15380,15384,15391,15447,15524,15558,15559,15565,15589,15590,15609,15659,15725,15776,15779,15901,15902,15906,15910,15922,15971,15974,15991,16017,16023,16028,16032,16083,16090,16152,16177,16184,16195,16202,16209,16216,16239,16242,16280,16281,16288,16297,16366,16370,16380,16382,16384,16386,16394,16400,16406,16418,16433,16434,16437,16469,16474,16487,16503,16512,16519,16521,16525,16554,16560,16578,16604,16607,16653,16665,16701,16711,16731,16752,16770,16781,16784,16813,16821,16833,16855,16862,16890,16897,16915,16921,16930,16945,16946,16968,16983,16999,17033,17049,17093,17106,17120,17140,17144,17148,17151,17167,17176,17191,17202,17205,17207,17210,17221,17223,17235,17284,17293,17295,17342,17360],"13":[37,63,95,109,125,127,129,131,178,231,280,287,288,289,316,323,382,407,421,482,490,503,504,508,516,582,585,587,614,650,701,719,722,730,736,748,778,780,782,824,831,880,915,917,928,940,948,964,991,1012,1023,1066,1076,1111,1192,1209,1214,1219,1224,1245,1247,1255,1274,1303,1348,1351,1428,1436,1494,1502,1512,1515,1541,1576,1589,1595,1610,1615,1652,1660,1676,1680,1696,1716,1730,1755,1760,1787,1811,1823,1829,1833,1840,1851,1860,1865,1904,1908,1924,1932,1935,1937,1940,1944,1958,1962,2023,2042,2089,2093,2101,2117,2125,2136,2177,2185,2187,2196,2200,2225,2247,2294,2359,2385,2433,2438,2455,2465,2504,2517,2529,2555,2559,2602,2603,2604,2624,2628,2633,2643,2694,2766,2795,2821,2872,2895,2933,2978,2994,3013,3022,3092,3104,3121,3157,3168,3177,3206,3244,3316,3318,3335,3348,3369,3376,3392,3411,3435,3522,3542,3546,3547,3555,3557,3577,3586,3618,3623,3640,3660,3675,3696,3730,3761,3772,3790,3799,3879,4003,4005,4008,4010,4030,4031,4033,4050,4054,4101,4136,4162,4172,4188,4216,4228,4249,4309,4321,4333,4350,4358,4364,4369,4454,4519,4549,4565,4574,4589,4607,4609,4622,4625,4632,4642,4650,4699,4752,4761,4762,4913,4920,4943,4963,4971,4981,4997,5012,5052,5137,5141,5175,5197,5215,5224,5228,5257,5289,5299,5310,5327,5331,5350,5388,5432,5439,5478,5513,5522,5545,5585,5620,5633,5660,5662,5665,5683,5715,5756,5781,5790,5824,5825,5839,5893,5902,5920,5932,5940,5941,5970,5973,5994,5997,6006,6008,6019,6020,6026,6036,6067,6137,6160,6163,6194,6199,6204,6214,6224,6248,6251,6275,6282,6313,6339,6386,6437,6495,6501,6502,6505,6510,6518,6531,6551,6573,6606,6614,6618,6637,6652,6659,6669,6686,6688,6707,6722,6825,6829,6863,6918,6927,6931,6954,6962,6988,6994,6996,7000,7004,7011,7014,7034,7035,7088,7111,7112,7133,7137,7150,7151,7155,7159,7163,7199,7202,7206,7230,7269,7281,7299,7311,7327,7331,7337,7386,7387,7388,7390,7398,7408,7421,7423,7425,7432,7450,7453,7459,7482,7485,7492,7527,7532,7541,7544,7546,7635,7666,7669,7672,7675,7677,7681,7682,7731,7742,7786,7790,7796,7804,7820,7855,7864,7871,7879,7899,7908,7937,7947,7964,7986,7988,7989,8037,8137,8147,8169,8215,8219,8241,8244,8246,8269,8275,8285,8291,8293,8298,8312,8380,8466,8467,8496,8506,8518,8525,8543,8563,8576,8595,8596,8630,8633,8659,8680,8758,8761,8790,8812,8816,8841,8862,8878,8891,8931,8986,9014,9035,9064,9069,9070,9073,9088,9105,9145,9187,9199,9205,9211,9213,9227,9231,9260,9275,9294,9303,9316,9323,9325,9354,9395,9424,9458,9465,9467,9487,9497,9505,9575,9577,9585,9633,9686,9704,9712,9762,9763,9800,9809,9842,9860,9863,9940,9970,10024,10043,10048,10055,10057,10062,10112,10216,10225,10227,10229,10253,10257,10267,10312,10325,10331,10333,10347,10382,10417,10446,10473,10478,10482,10509,10551,10558,10624,10630,10653,10659,10700,10709,10738,10778,10808,10833,10839,10850,10859,10890,10905,10943,10964,11055,11061,11066,11073,11087,11126,11150,11209,11222,11249,11263,11289,11301,11308,11320,11349,11357,11359,11373,11384,11401,11412,11423,11429,11455,11489,11497,11503,11508,11543,11555,11560,11591,11592,11606,11613,11632,11647,11652,11657,11664,11677,11713,11716,11722,11723,11737,11742,11765,11801,11839,11850,11861,11885,11889,11901,11942,12001,12007,12041,12046,12050,12057,12092,12096,12107,12136,12151,12172,12175,12183,12239,12246,12267,12276,12285,12293,12299,12304,12305,12307,12313,12316,12349,12357,12367,12374,12377,12417,12418,12433,12458,12515,12582,12592,12596,12597,12606,12607,12631,12690,12715,12748,12767,12785,12807,12811,12825,12832,12836,12846,12891,12892,12959,12975,12978,12985,12987,12992,12997,13012,13042,13095,13105,13131,13139,13168,13174,13187,13188,13203,13261,13264,13279,13291,13292,13330,13331,13337,13344,13346,13362,13380,13427,13466,13516,13536,13538,13545,13558,13574,13577,13594,13601,13620,13650,13667,13686,13690,13716,13735,13743,13777,13782,13790,13809,13830,13832,13838,13864,13865,13871,13877,13902,13908,13930,13935,13971,13975,13976,13980,14010,14036,14038,14043,14074,14077,14081,14097,14156,14174,14213,14220,14225,14249,14256,14292,14334,14342,14347,14364,14371,14377,14405,14505,14506,14518,14536,14539,14541,14549,14554,14559,14577,14580,14608,14622,14641,14655,14686,14696,14706,14710,14713,14753,14790,14795,14821,14855,14861,14895,14905,14908,14910,14917,14925,14967,14970,14991,14992,15000,15008,15028,15032,15038,15039,15057,15100,15104,15114,15124,15133,15139,15155,15167,15195,15245,15253,15308,15342,15349,15350,15353,15389,15427,15448,15459,15464,15470,15485,15500,15578,15597,15620,15647,15649,15659,15671,15725,15755,15777,15781,15783,15828,15844,15881,15888,15906,15907,15917,15923,15932,15938,15962,15978,15979,15985,15994,16006,16022,16029,16048,16057,16065,16094,16114,16116,16143,16148,16172,16182,16183,16188,16201,16258,16268,16271,16273,16290,16303,16327,16329,16340,16348,16385,16394,16422,16437,16451,16455,16460,16467,16472,16473,16475,16502,16510,16517,16554,16590,16603,16605,16629,16640,16667,16746,16752,16767,16792,16796,16801,16832,16833,16851,16874,16888,16932,16944,16958,16961,16974,17044,17048,17074,17076,17111,17118,17134,17142,17158,17161,17165,17170,17171,17210,17211,17232,17246,17265,17272,17290,17303,17333,17368,17374,17380,17391],"14":[1,16,56,95,96,107,116,163,194,198,211,214,223,224,233,244,257,273,290,294,297,302,313,317,328,345,365,381,392,396,404,405,450,460,485,497,506,538,558,559,574,635,647,648,659,668,729,748,751,767,779,798,814,826,859,875,898,924,932,974,986,1011,1043,1048,1082,1084,1100,1110,1111,1122,1134,1139,1144,1179,1192,1194,1213,1259,1271,1335,1347,1348,1374,1385,1388,1419,1433,1445,1462,1469,1485,1511,1531,1544,1568,1572,1606,1612,1616,1670,1686,1690,1731,1739,1765,1866,1872,1888,1919,1921,1937,1962,1966,1984,2022,2026,2031,2059,2123,2135,2145,2163,2190,2205,2209,2218,2222,2238,2243,2245,2250,2271,2299,2329,2428,2442,2448,2452,2455,2483,2534,2540,2555,2560,2583,2598,2631,2731,2757,2759,2767,2772,2778,2780,2794,2806,2837,2842,2845,2865,2898,2905,2925,2937,2972,2979,3020,3047,3050,3060,3114,3168,3169,3178,3221,3241,3262,3282,3316,3318,3356,3380,3381,3389,3392,3400,3403,3423,3458,3462,3478,3499,3501,3504,3524,3552,3557,3563,3565,3576,3586,3591,3624,3632,3680,3683,3698,3701,3719,3762,3768,3769,3772,3798,3805,3827,3861,3865,3884,3950,3981,3992,4029,4043,4090,4097,4103,4113,4115,4120,4138,4143,4156,4157,4163,4206,4212,4226,4236,4241,4249,4272,4284,4288,4293,4311,4322,4337,4345,4346,4347,4351,4359,4361,4415,4460,4473,4477,4523,4532,4533,4571,4579,4596,4600,4602,4614,4621,4623,4640,4643,4659,4662,4663,4683,4741,4775,4791,4817,4819,4824,4842,4855,4859,4924,4929,4940,4950,4958,4973,4995,5014,5017,5018,5072,5099,5107,5135,5168,5199,5227,5238,5297,5307,5327,5334,5346,5348,5401,5423,5429,5434,5435,5443,5449,5457,5506,5538,5541,5549,5561,5608,5611,5648,5668,5673,5698,5700,5713,5726,5729,5733,5772,5811,5813,5843,5872,5892,5933,5936,5950,5951,5989,6010,6012,6013,6023,6044,6045,6053,6055,6066,6073,6076,6085,6106,6109,6138,6154,6172,6184,6188,6205,6209,6253,6256,6260,6270,6322,6371,6416,6427,6444,6490,6491,6547,6551,6593,6611,6646,6649,6659,6670,6699,6723,6727,6737,6738,6748,6772,6775,6797,6818,6820,6836,6845,6850,6865,6881,6911,6916,6926,7025,7030,7115,7151,7159,7164,7166,7183,7186,7197,7203,7234,7236,7272,7283,7308,7317,7332,7367,7395,7413,7418,7420,7494,7511,7542,7557,7568,7585,7617,7638,7651,7659,7737,7773,7790,7802,7811,7819,7821,7843,7927,7933,7954,7987,8029,8046,8060,8063,8072,8091,8110,8119,8133,8150,8188,8190,8198,8200,8206,8226,8229,8248,8272,8292,8296,8308,8310,8313,8321,8330,8356,8376,8414,8422,8451,8492,8557,8568,8582,8595,8636,8641,8653,8667,8670,8675,8687,8703,8726,8737,8751,8761,8764,8791,8796,8811,8831,8833,8850,8852,8855,8878,8880,8893,8926,8941,8960,9015,9031,9032,9051,9063,9087,9088,9123,9126,9134,9145,9175,9208,9221,9228,9249,9289,9294,9297,9299,9307,9329,9331,9336,9356,9361,9366,9370,9384,9391,9422,9425,9444,9445,9485,9491,9538,9554,9555,9560,9619,9622,9651,9674,9716,9717,9737,9740,9778,9782,9790,9816,9854,9857,9871,9912,9919,9928,9929,9940,9953,9989,9992,10000,10024,10026,10034,10060,10067,10091,10117,10167,10171,10196,10198,10224,10230,10244,10253,10259,10267,10282,10290,10293,10299,10323,10332,10343,10358,10364,10370,10376,10385,10388,10390,10396,10406,10407,10421,10431,10438,10446,10448,10456,10493,10526,10540,10561,10573,10589,10595,10597,10647,10654,10668,10697,10711,10752,10754,10766,10767,10769,10772,10775,10816,10819,10880,10923,10927,10935,10948,10985,11006,11014,11021,11039,11054,11095,11118,11127,11136,11178,11183,11187,11189,11214,11243,11244,11276,11305,11333,11339,11351,11363,11367,11376,11421,11441,11442,11446,11467,11477,11543,11586,11611,11631,11632,11637,11638,11656,11683,11712,11713,11740,11746,11766,11773,11826,11830,11833,11854,11856,11860,11893,11916,12002,12022,12033,12035,12044,12060,12102,12105,12127,12133,12163,12177,12190,12210,12225,12226,12246,12250,12268,12279,12312,12342,12347,12454,12472,12485,12486,12535,12541,12550,12555,12558,12569,12616,12619,12623,12648,12665,12667,12671,12710,12735,12746,12786,12793,12797,12828,12840,12849,12852,12914,12938,12946,12961,12973,12993,13009,13043,13055,13057,13076,13128,13130,13167,13169,13175,13192,13238,13247,13266,13270,13291,13298,13302,13339,13417,13440,13448,13460,13471,13485,13486,13487,13505,13513,13523,13525,13527,13573,13577,13591,13593,13619,13642,13662,13693,13711,13725,13727,13742,13799,13819,13836,13890,13948,13961,13969,13983,13985,14013,14029,14040,14047,14059,14101,14119,14157,14158,14174,14188,14202,14219,14221,14233,14311,14314,14378,14411,14418,14453,14468,14520,14532,14537,14640,14659,14730,14740,14768,14773,14791,14803,14806,14817,14838,14900,14907,14909,14916,14919,14928,14944,14952,14955,14969,14970,14992,14999,15029,15048,15060,15070,15096,15100,15103,15136,15146,15159,15164,15182,15223,15261,15306,15312,15314,15346,15392,15431,15435,15450,15483,15518,15592,15596,15606,15620,15653,15662,15675,15695,15720,15723,15732,15744,15759,15760,15779,15785,15799,15801,15820,15853,15878,15882,15895,15972,16025,16079,16106,16124,16150,16153,16178,16194,16201,16211,16230,16237,16291,16360,16376,16398,16402,16420,16434,16450,16462,16466,16488,16550,16574,16580,16594,16614,16634,16666,16699,16716,16721,16742,16757,16766,16788,16792,16801,16818,16828,16834,16835,16836,16874,16994,17008,17012,17031,17055,17059,17063,17074,17094,17101,17106,17119,17139,17141,17146,17156,17161,17180,17189,17203,17217,17245,17260,17263,17275,17282,17291,17295,17308,17309,17345,17351,17360,17362,17390],"15":[23,27,32,100,111,142,159,192,195,200,214,254,257,258,270,274,277,293,311,341,342,345,346,354,358,370,371,440,455,460,464,473,499,565,574,599,610,617,622,625,638,645,653,676,688,703,717,720,724,742,749,775,787,837,838,842,860,865,870,913,924,947,965,974,976,1015,1025,1081,1131,1138,1147,1186,1218,1219,1224,1239,1241,1265,1274,1290,1294,1316,1329,1335,1408,1431,1432,1434,1445,1454,1458,1459,1462,1466,1504,1517,1519,1544,1556,1563,1605,1608,1609,1625,1628,1642,1687,1690,1700,1731,1735,1742,1749,1759,1760,1787,1791,1816,1855,1857,1871,1877,1881,1908,1913,1936,1939,1948,1982,1986,1988,2001,2025,2034,2040,2078,2088,2091,2106,2130,2154,2156,2164,2166,2172,2229,2237,2253,2272,2287,2299,2303,2307,2335,2346,2347,2359,2365,2372,2392,2440,2451,2458,2461,2518,2534,2547,2573,2576,2599,2606,2636,2649,2658,2659,2670,2688,2696,2706,2713,2741,2766,2773,2774,2791,2811,2820,2841,2862,2870,2880,2882,2905,2912,2922,2923,2966,2972,2974,2975,2981,2991,3047,3055,3068,3147,3171,3206,3214,3234,3299,3333,3335,3343,3346,3373,3420,3462,3490,3500,3515,3529,3531,3560,3562,3583,3590,3594,3630,3637,3652,3688,3699,3720,3732,3736,3745,3756,3761,3794,3817,3826,3856,3878,3901,3929,3953,3958,4019,4021,4037,4066,4148,4154,4160,4185,4186,4190,4191,4269,4272,4290,4305,4343,4350,4382,4395,4421,4442,4456,4460,4481,4486,4502,4506,4519,4522,4562,4569,4571,4632,4651,4689,4697,4703,4721,4725,4728,4774,4783,4796,4815,4867,4891,4919,4921,4922,4972,4976,4987,4991,4993,5013,5028,5031,5037,5062,5068,5082,5142,5177,5187,5201,5228,5232,5234,5260,5285,5297,5318,5340,5341,5347,5361,5403,5409,5421,5451,5452,5464,5489,5538,5572,5576,5584,5605,5633,5634,5640,5647,5651,5671,5711,5748,5756,5757,5785,5794,5800,5828,5834,5836,5841,5847,5884,5885,5893,5900,5914,5924,5932,5945,5946,5949,5952,5993,6033,6056,6091,6098,6099,6119,6128,6151,6160,6191,6259,6290,6306,6322,6339,6359,6362,6365,6377,6411,6418,6437,6446,6457,6459,6492,6507,6508,6532,6541,6549,6552,6554,6561,6575,6586,6588,6611,6616,6651,6654,6686,6710,6711,6727,6766,6776,6790,6798,6815,6830,6840,6877,6888,6905,6912,6915,6917,6972,6974,6984,6985,6996,7010,7023,7027,7031,7043,7050,7052,7086,7102,7107,7108,7119,7185,7192,7245,7248,7277,7279,7285,7298,7308,7363,7382,7391,7448,7452,7483,7486,7492,7495,7533,7538,7551,7555,7562,7563,7567,7595,7607,7656,7664,7670,7699,7730,7736,7759,7762,7771,7773,7807,7844,7856,7888,7894,7899,7901,7938,7998,8047,8075,8092,8097,8108,8115,8122,8130,8148,8166,8188,8201,8209,8210,8235,8249,8263,8336,8342,8345,8361,8391,8392,8400,8405,8413,8443,8448,8473,8482,8507,8534,8584,8598,8637,8638,8651,8677,8686,8692,8702,8719,8755,8775,8803,8830,8859,8860,8862,8893,8899,8928,8939,8944,8955,8956,8964,8966,8994,9011,9030,9037,9050,9094,9097,9098,9107,9112,9127,9162,9189,9193,9207,9218,9245,9259,9319,9323,9338,9346,9377,9382,9392,9395,9405,9406,9425,9460,9517,9525,9538,9564,9566,9577,9584,9666,9667,9674,9681,9682,9684,9688,9697,9713,9728,9756,9773,9791,9812,9814,9817,9863,9865,9870,9893,9905,9936,9940,9953,9956,9986,10013,10024,10051,10065,10115,10122,10126,10147,10159,10161,10212,10226,10264,10287,10296,10297,10314,10329,10356,10385,10391,10393,10432,10453,10465,10472,10479,10482,10548,10557,10559,10573,10578,10582,10591,10602,10607,10613,10647,10649,10653,10668,10676,10682,10690,10702,10713,10719,10720,10744,10765,10768,10769,10788,10793,10807,10810,10827,10839,10852,10874,10876,10911,10951,10961,10970,10976,10983,10989,11024,11071,11104,11127,11147,11162,11197,11199,11211,11227,11232,11239,11258,11270,11301,11304,11306,11313,11362,11366,11373,11381,11386,11395,11407,11427,11450,11462,11465,11506,11545,11596,11598,11622,11631,11637,11657,11667,11676,11690,11714,11733,11742,11761,11783,11789,11795,11797,11800,11804,11808,11816,11820,11834,11835,11836,11853,11856,11865,11893,11895,11922,11942,11947,11949,11963,11975,12016,12035,12038,12045,12105,12112,12125,12149,12176,12194,12202,12232,12240,12242,12262,12264,12270,12310,12333,12359,12407,12420,12437,12460,12463,12465,12489,12505,12550,12559,12570,12580,12581,12594,12614,12620,12628,12654,12656,12700,12730,12738,12745,12748,12749,12779,12812,12821,12822,12833,12858,12872,12879,12903,12958,12995,12996,13007,13017,13035,13040,13047,13070,13073,13076,13086,13088,13105,13131,13147,13148,13166,13176,13178,13191,13197,13214,13240,13256,13276,13302,13306,13314,13318,13322,13415,13424,13439,13446,13504,13525,13537,13538,13540,13570,13576,13588,13601,13618,13651,13675,13692,13714,13739,13743,13752,13759,13802,13819,13826,13828,13832,13842,13847,13848,13856,13878,13916,13923,13955,13972,14004,14005,14011,14018,14029,14039,14045,14107,14115,14138,14139,14141,14170,14199,14234,14244,14256,14261,14282,14296,14316,14323,14326,14335,14375,14399,14414,14425,14455,14465,14478,14489,14498,14503,14531,14553,14559,14560,14568,14615,14638,14642,14649,14675,14691,14701,14716,14736,14753,14780,14786,14794,14796,14846,14851,14854,14924,14925,14935,14945,14949,14955,15014,15031,15073,15086,15089,15091,15102,15103,15146,15170,15178,15184,15185,15187,15190,15203,15212,15243,15245,15258,15289,15306,15308,15324,15331,15336,15341,15370,15386,15398,15435,15440,15445,15446,15505,15512,15521,15529,15544,15548,15555,15556,15566,15584,15592,15601,15613,15644,15680,15692,15694,15698,15716,15727,15742,15753,15776,15814,15824,15832,15856,15858,15891,15899,15957,15975,16019,16025,16027,16071,16075,16092,16095,16117,16130,16134,16139,16155,16156,16159,16172,16203,16209,16241,16250,16256,16262,16304,16315,16336,16343,16345,16378,16386,16393,16397,16398,16430,16440,16453,16465,16489,16519,16585,16586,16594,16602,16614,16615,16651,16715,16741,16742,16764,16776,16780,16846,16853,16859,16861,16899,16904,16915,16917,16946,16957,16960,16965,16968,16998,17017,17031,17038,17039,17076,17105,17114,17132,17143,17188,17235,17236,17240,17249,17250,17258,17283,17334,17353],"16":[1,23,52,70,153,164,168,195,203,204,229,254,261,298,302,304,329,330,337,350,372,402,404,424,429,431,440,441,443,464,467,487,522,556,557,561,578,597,599,615,616,654,661,662,672,690,751,752,770,780,788,797,829,872,886,899,907,928,944,957,967,975,1029,1031,1075,1085,1123,1128,1142,1174,1189,1216,1222,1232,1264,1266,1280,1293,1333,1339,1378,1385,1404,1498,1509,1511,1517,1529,1541,1558,1566,1585,1594,1625,1639,1651,1673,1683,1700,1713,1719,1748,1761,1779,1800,1808,1847,1860,1866,1868,1913,1918,1929,1983,1989,1990,2002,2004,2010,2019,2040,2042,2071,2077,2094,2095,2096,2106,2134,2144,2171,2186,2187,2210,2213,2216,2234,2242,2317,2341,2352,2364,2371,2374,2384,2394,2402,2439,2446,2473,2481,2495,2580,2582,2612,2613,2632,2636,2643,2692,2705,2706,2711,2809,2819,2831,2835,2856,2881,2890,2930,2935,2945,2950,2953,2992,3003,3005,3017,3024,3090,3102,3128,3144,3156,3169,3174,3178,3192,3200,3206,3246,3263,3307,3348,3352,3355,3361,3377,3385,3407,3419,3438,3446,3473,3491,3509,3550,3560,3562,3587,3588,3592,3644,3667,3735,3751,3784,3788,3831,3855,3860,3925,3926,3941,3942,3946,3965,3983,3991,4032,4196,4198,4201,4239,4269,4311,4317,4342,4363,4367,4376,4399,4401,4427,4440,4484,4489,4541,4551,4552,4558,4566,4578,4583,4593,4597,4602,4676,4677,4685,4687,4708,4721,4786,4809,4814,4820,4822,4833,4837,4841,4861,4872,4889,4907,4922,4946,4968,4992,5011,5014,5070,5130,5162,5170,5177,5184,5197,5207,5216,5224,5246,5275,5278,5312,5325,5344,5353,5379,5386,5390,5392,5406,5418,5422,5429,5442,5459,5525,5532,5536,5544,5554,5556,5563,5565,5587,5602,5605,5609,5639,5680,5704,5738,5739,5766,5828,5834,5845,5853,5870,5909,5912,5919,5926,5937,5952,5955,5959,5983,6003,6008,6057,6064,6075,6096,6097,6102,6107,6155,6164,6207,6236,6251,6289,6316,6354,6368,6369,6374,6390,6398,6405,6433,6441,6483,6484,6495,6497,6498,6510,6523,6525,6545,6558,6563,6576,6582,6603,6614,6628,6640,6674,6699,6783,6788,6793,6833,6838,6857,6878,6906,6915,6941,6948,6982,6991,7002,7012,7026,7029,7033,7051,7056,7117,7122,7135,7178,7205,7207,7216,7223,7246,7247,7265,7271,7297,7353,7358,7366,7402,7404,7413,7442,7468,7472,7475,7490,7497,7508,7515,7534,7538,7557,7575,7577,7579,7593,7594,7627,7663,7673,7682,7719,7727,7755,7760,7787,7802,7823,7829,7844,7866,7884,7908,7914,7931,7934,7936,7937,7968,7975,7976,8013,8066,8095,8112,8126,8176,8189,8214,8219,8221,8244,8251,8295,8297,8343,8361,8383,8420,8449,8461,8496,8512,8554,8558,8563,8572,8649,8656,8669,8679,8702,8757,8763,8765,8773,8805,8814,8856,8867,8880,8890,8936,8945,8997,9000,9026,9061,9082,9105,9138,9139,9147,9183,9214,9246,9252,9255,9258,9303,9311,9322,9336,9361,9365,9384,9395,9450,9452,9457,9476,9482,9493,9507,9515,9526,9531,9541,9564,9576,9577,9581,9591,9607,9619,9630,9634,9660,9661,9685,9690,9691,9716,9722,9733,9748,9779,9799,9807,9844,9849,9866,9898,9918,9930,9955,9997,10000,10011,10015,10033,10034,10035,10049,10050,10051,10102,10122,10149,10154,10193,10215,10233,10278,10333,10345,10348,10362,10371,10379,10380,10388,10414,10438,10491,10497,10530,10531,10562,10568,10573,10589,10591,10671,10689,10709,10742,10748,10785,10800,10801,10868,10888,10891,10900,10903,10917,10921,10932,10963,10964,10995,11001,11005,11012,11037,11050,11053,11057,11062,11098,11107,11133,11142,11152,11160,11172,11196,11198,11248,11274,11316,11342,11362,11368,11387,11413,11416,11442,11452,11469,11482,11501,11523,11537,11562,11615,11653,11663,11679,11696,11698,11704,11709,11743,11744,11748,11768,11776,11783,11791,11794,11836,11863,11876,11925,11927,11940,11941,11969,11976,11980,11982,12010,12016,12036,12048,12065,12074,12144,12149,12163,12203,12232,12250,12252,12297,12300,12307,12308,12322,12373,12384,12408,12413,12421,12424,12425,12439,12452,12460,12476,12492,12544,12579,12587,12618,12647,12649,12657,12721,12753,12782,12784,12858,12865,12872,12881,12921,12955,13016,13050,13063,13090,13129,13188,13191,13208,13279,13282,13283,13285,13295,13299,13394,13396,13406,13426,13445,13455,13478,13514,13525,13564,13567,13572,13580,13620,13628,13658,13696,13700,13715,13717,13751,13769,13778,13793,13802,13859,13888,13903,13919,13933,13934,14055,14057,14061,14087,14092,14100,14113,14114,14135,14146,14167,14175,14177,14191,14215,14233,14287,14298,14332,14349,14376,14377,14378,14407,14435,14454,14460,14489,14522,14526,14546,14577,14589,14617,14678,14688,14699,14708,14741,14759,14769,14808,14811,14815,14863,14902,14918,14934,14985,14994,15009,15029,15037,15062,15064,15116,15120,15163,15192,15197,15204,15212,15227,15236,15243,15247,15255,15258,15284,15301,15310,15324,15332,15365,15366,15382,15439,15449,15455,15461,15465,15475,15489,15568,15569,15585,15618,15646,15671,15688,15707,15717,15732,15733,15746,15780,15824,15827,15836,15874,15882,15886,15905,15954,15972,15978,15982,16038,16061,16063,16065,16077,16080,16107,16118,16121,16127,16129,16130,16148,16175,16186,16213,16245,16258,16259,16265,16273,16284,16296,16319,16321,16379,16393,16406,16423,16431,16449,16451,16470,16481,16577,16596,16639,16641,16645,16656,16662,16666,16669,16672,16683,16704,16757,16782,16791,16822,16839,16842,16851,16857,16874,16913,16957,16995,16999,17043,17046,17075,17100,17103,17109,17145,17161,17207,17216,17240,17246,17259,17261,17293,17295,17304,17310,17322,17329,17341,17352,17359,17377,17405],"17":[38,104,124,130,132,154,156,222,225,228,239,243,257,294,340,343,352,366,385,410,413,414,459,460,517,527,535,538,579,600,610,631,636,640,726,733,777,881,882,888,939,1030,1048,1054,1057,1081,1097,1110,1155,1158,1264,1268,1289,1309,1316,1335,1361,1369,1398,1406,1444,1463,1464,1496,1497,1530,1544,1565,1569,1606,1628,1658,1719,1727,1752,1810,1825,1830,1854,1865,1997,2009,2038,2101,2147,2158,2191,2193,2200,2224,2254,2264,2283,2291,2320,2362,2370,2393,2396,2404,2419,2430,2452,2469,2503,2556,2564,2608,2617,2637,2638,2646,2653,2673,2690,2693,2709,2721,2745,2789,2791,2851,2853,2909,2948,2949,2981,2996,3014,3022,3024,3053,3078,3098,3152,3155,3166,3179,3203,3204,3205,3206,3213,3241,3311,3317,3342,3346,3367,3399,3444,3468,3485,3520,3557,3579,3585,3589,3617,3621,3635,3638,3639,3665,3700,3714,3727,3728,3729,3734,3736,3738,3767,3788,3889,3894,3896,3899,3902,3936,3951,3964,3969,3978,3985,3986,4016,4063,4078,4086,4111,4133,4163,4166,4173,4212,4280,4298,4329,4337,4380,4395,4398,4408,4423,4432,4443,4461,4494,4502,4516,4533,4536,4585,4602,4648,4670,4683,4701,4714,4718,4721,4724,4740,4768,4771,4788,4883,4885,4894,4903,4952,5001,5082,5092,5099,5105,5134,5136,5175,5177,5178,5233,5240,5242,5249,5260,5268,5281,5283,5310,5339,5408,5413,5416,5426,5432,5451,5460,5485,5493,5520,5561,5572,5588,5619,5633,5664,5696,5711,5744,5746,5769,5774,5777,5786,5790,5799,5814,5831,5838,5874,5895,5898,5902,5905,5930,5936,6054,6073,6074,6112,6122,6130,6135,6152,6165,6207,6230,6232,6248,6257,6270,6277,6314,6319,6321,6328,6337,6360,6371,6407,6438,6447,6458,6466,6471,6497,6540,6547,6558,6576,6616,6641,6645,6652,6669,6717,6816,6832,6838,6851,6877,6943,6966,6982,6996,7031,7033,7052,7081,7090,7104,7106,7121,7141,7175,7186,7211,7237,7241,7256,7298,7313,7335,7339,7371,7392,7441,7453,7454,7505,7526,7537,7573,7579,7582,7599,7621,7627,7644,7688,7689,7703,7719,7763,7784,7805,7820,7828,7861,7862,7873,7880,7909,7913,7935,7948,7972,7991,7994,7996,8027,8049,8099,8138,8156,8161,8186,8189,8196,8202,8236,8250,8254,8279,8280,8299,8304,8315,8317,8329,8336,8337,8338,8341,8343,8351,8357,8359,8372,8388,8393,8416,8419,8420,8429,8459,8461,8468,8489,8501,8598,8618,8640,8669,8674,8713,8751,8753,8756,8764,8765,8781,8785,8807,8834,8835,8836,8845,8860,8870,8883,8917,8924,8929,8969,8983,8991,9036,9133,9149,9168,9170,9186,9189,9192,9217,9225,9226,9253,9289,9304,9329,9333,9368,9373,9374,9381,9433,9466,9471,9480,9522,9532,9543,9562,9588,9595,9597,9625,9633,9640,9644,9678,9684,9704,9726,9731,9751,9775,9786,9797,9819,9823,9836,9858,9874,9901,9908,9911,9933,9944,9949,10012,10022,10028,10067,10122,10126,10130,10143,10153,10167,10194,10198,10202,10219,10269,10281,10307,10325,10330,10373,10381,10382,10415,10433,10470,10476,10479,10482,10555,10573,10575,10612,10625,10648,10684,10691,10692,10698,10714,10723,10737,10766,10782,10785,10805,10815,10830,10848,10863,10870,10888,10927,10965,10983,10988,10997,11007,11008,11013,11044,11072,11079,11093,11095,11116,11132,11148,11154,11200,11215,11245,11252,11264,11273,11274,11321,11337,11395,11424,11452,11462,11485,11494,11496,11516,11566,11585,11591,11606,11687,11705,11720,11786,11801,11818,11830,11843,11889,11923,11947,11970,11972,11983,11998,11999,12004,12024,12064,12071,12090,12102,12111,12120,12126,12145,12187,12238,12261,12292,12294,12298,12303,12304,12322,12351,12363,12367,12377,12382,12458,12460,12467,12469,12485,12502,12525,12533,12613,12619,12635,12641,12651,12663,12699,12735,12752,12762,12817,12827,12833,12844,12846,12858,12879,12886,12924,12953,12960,12980,13008,13029,13041,13044,13053,13064,13065,13083,13090,13095,13104,13116,13148,13169,13278,13284,13328,13332,13349,13352,13388,13413,13431,13443,13450,13463,13464,13482,13499,13544,13545,13562,13566,13628,13686,13687,13704,13708,13726,13732,13739,13757,13758,13778,13787,13809,13813,13819,13833,13834,13883,13887,13894,13919,13950,13985,14005,14034,14041,14054,14058,14076,14077,14085,14092,14093,14099,14101,14174,14220,14230,14237,14243,14245,14258,14279,14302,14342,14387,14422,14432,14438,14467,14496,14520,14543,14562,14615,14625,14634,14640,14650,14652,14671,14682,14693,14742,14756,14759,14790,14807,14818,14823,14912,14916,14924,14932,14936,14950,14955,14978,14991,14995,15044,15124,15155,15186,15191,15218,15225,15240,15244,15313,15342,15352,15359,15363,15389,15393,15398,15408,15423,15520,15521,15552,15563,15583,15635,15662,15664,15700,15714,15719,15728,15730,15731,15732,15738,15790,15795,15822,15832,15834,15854,15865,15878,15920,15930,15958,15986,16011,16039,16083,16091,16114,16128,16150,16154,16160,16180,16199,16206,16218,16229,16238,16239,16257,16265,16270,16307,16341,16370,16387,16408,16411,16449,16464,16488,16492,16503,16524,16572,16576,16594,16600,16608,16612,16614,16625,16629,16637,16736,16805,16813,16855,16862,16885,16888,16892,16910,16944,16963,16968,17005,17012,17022,17026,17097,17114,17127,17159,17162,17169,17188,17193,17207,17219,17237,17268,17330,17346,17353,17382,17383,17385,17388,17400],"18":[16,20,29,44,77,115,150,151,155,184,189,190,196,247,294,316,329,404,409,424,447,454,478,482,488,492,495,574,584,611,681,711,712,717,726,738,741,746,774,789,799,818,823,876,912,937,958,978,1002,1007,1020,1034,1064,1071,1096,1101,1112,1226,1259,1272,1318,1320,1330,1345,1347,1374,1378,1394,1396,1414,1443,1455,1506,1516,1527,1532,1540,1555,1579,1582,1599,1613,1635,1643,1653,1657,1715,1722,1795,1797,1798,1810,1836,1844,1890,1902,1912,1920,1968,1980,2087,2107,2113,2157,2165,2222,2231,2239,2242,2253,2291,2301,2324,2359,2389,2492,2515,2540,2566,2605,2642,2659,2678,2716,2730,2752,2762,2898,2912,2916,2918,2920,2925,2932,2944,2950,2964,3059,3060,3068,3078,3081,3084,3085,3104,3172,3215,3264,3281,3300,3329,3381,3461,3484,3485,3518,3533,3538,3544,3580,3602,3621,3635,3646,3658,3684,3715,3732,3747,3785,3787,3792,3809,3819,3823,3848,3988,3993,3997,4035,4080,4162,4166,4180,4221,4250,4252,4260,4287,4406,4407,4414,4417,4445,4472,4498,4499,4537,4563,4573,4672,4678,4680,4734,4744,4755,4825,4830,4876,4879,4894,4932,4958,4990,5039,5099,5121,5129,5140,5151,5184,5218,5223,5227,5274,5391,5398,5400,5443,5466,5473,5483,5484,5522,5540,5559,5644,5650,5706,5726,5727,5784,5820,5840,5872,5887,5890,5899,5908,5914,5948,5959,5997,5999,6011,6028,6029,6086,6093,6147,6172,6181,6249,6253,6277,6289,6333,6337,6361,6429,6462,6479,6518,6529,6577,6624,6659,6686,6703,6731,6751,6752,6755,6820,6824,6825,6865,6872,6876,6881,6901,6906,6907,6909,6911,6965,6974,6980,6997,7001,7002,7018,7025,7027,7032,7039,7078,7127,7138,7140,7159,7164,7193,7200,7221,7244,7250,7251,7254,7297,7352,7434,7476,7485,7588,7590,7597,7616,7640,7648,7661,7702,7726,7783,7794,7800,7840,7846,7905,7915,7937,7954,8000,8011,8021,8024,8062,8089,8131,8175,8177,8201,8203,8251,8267,8364,8408,8433,8442,8447,8475,8485,8500,8536,8544,8547,8570,8599,8626,8649,8671,8701,8757,8773,8774,8788,8799,8817,8889,8898,8899,8902,8945,8978,9006,9020,9111,9112,9114,9121,9147,9176,9177,9255,9256,9268,9276,9291,9295,9307,9335,9350,9355,9362,9390,9421,9435,9455,9501,9522,9558,9565,9576,9586,9599,9611,9626,9689,9718,9738,9746,9819,9831,9857,9874,9879,9927,9956,9961,10014,10084,10107,10110,10133,10138,10154,10183,10198,10217,10218,10239,10285,10312,10318,10332,10363,10370,10375,10378,10382,10391,10401,10403,10420,10431,10438,10442,10453,10478,10502,10506,10530,10533,10541,10543,10564,10567,10592,10635,10658,10674,10689,10693,10740,10775,10776,10783,10788,10816,10828,10837,10842,10852,10875,10960,10968,10977,11000,11010,11011,11053,11074,11087,11093,11132,11153,11177,11187,11214,11236,11256,11285,11314,11363,11411,11419,11423,11487,11507,11540,11545,11553,11577,11607,11609,11621,11643,11671,11704,11709,11721,11738,11755,11770,11779,11813,11827,11831,11863,11880,11882,11911,11986,11990,11997,12012,12014,12026,12039,12041,12051,12069,12123,12141,12158,12231,12257,12289,12293,12353,12372,12385,12408,12430,12460,12466,12477,12480,12487,12488,12490,12505,12556,12588,12601,12619,12620,12629,12651,12705,12711,12800,12852,12853,12869,12926,12937,12954,12969,13011,13024,13041,13048,13052,13073,13086,13110,13116,13197,13237,13240,13271,13333,13346,13407,13427,13446,13457,13458,13483,13515,13524,13544,13577,13590,13692,13768,13774,13832,13842,13886,13892,13946,13959,13987,13996,14006,14025,14034,14035,14082,14111,14126,14164,14167,14298,14309,14346,14363,14387,14416,14497,14502,14508,14536,14545,14547,14556,14558,14582,14606,14652,14653,14676,14680,14706,14779,14797,14828,14833,14886,14918,14952,14982,15034,15080,15087,15119,15212,15216,15228,15236,15240,15242,15251,15264,15279,15283,15311,15325,15342,15349,15354,15355,15358,15391,15393,15396,15414,15418,15424,15449,15495,15520,15524,15526,15553,15582,15616,15622,15631,15642,15646,15669,15672,15737,15743,15745,15763,15838,15843,15905,15923,15991,16002,16005,16007,16010,16046,16079,16104,16130,16234,16257,16274,16279,16317,16412,16425,16447,16462,16469,16501,16538,16551,16555,16580,16584,16678,16700,16720,16745,16774,16809,16834,16846,16848,16849,16853,16904,16921,16985,17013,17100,17120,17123,17125,17140,17203,17213,17230,17234,17272,17305,17338,17368,17385],"19":[332,469,611,1120,1237,1302,1329,1379,1398,1459,1795,2444,2467,2774,3315,3666,3744,3864,3991,4072,4096,4137,4164,4315,4457,4479,4732,4940,5281,5401,5965,6130,6217,6393,6566,6675,6805,6867,7024,7129,7487,7668,7943,8247,8691,8841,9186,9245,9247,9266,9272,9999,10431,10522,10548,10651,10850,11033,11039,11496,11548,11653,11801,12157,12533,12616,12631,12789,12948,13111,13152,13244,13412,13558,13696,13834,13900,14167,14631,14974,15113,15195,15262,15461,15654,15679,16016,16506,17087,17163],"20":[49,164,191,244,632,942,989,1157,1284,1318,1331,1697,1822,1915,2113,2302,2492,2641,2658,2908,2915,2920,2999,3123,3164,3480,3514,3517,3674,3675,3778,3833,3961,3993,4043,4163,4262,4325,4334,4846,5148,5211,5239,5324,5348,5534,5539,5606,5699,5762,5934,5935,5995,6231,6285,6292,6343,6584,6840,7133,7164,7197,7234,7364,7368,7569,7573,7594,7690,7942,8274,8351,8357,8448,8507,8547,8612,8836,8872,9463,9598,9804,9890,10107,10137,10269,10344,10788,10797,10922,11470,11664,11808,11855,11916,11972,12050,12117,12259,12270,12446,12540,12687,12847,12875,13168,13174,13285,13319,13347,13367,13419,13429,13683,13725,13742,13878,13932,14205,14210,14654,14705,14845,14858,15014,15074,15169,15405,15688,15697,15706,15715,15864,15948,16065,16168,16330,16347,16374,16597,16598,16755,16792,16810,16909,17013,17063,17068,17149,17198,17205,17224,17370],"21":[6,7,15,87,283,442,497,498,502,527,580,716,723,728,733,830,834,847,910,911,934,959,1015,1056,1084,1096,1113,1195,1200,1211,1235,1356,1377,1404,1447,1521,1528,1531,1532,1599,1622,1650,1686,1731,1746,1775,1807,1870,1975,2014,2042,2062,2087,2173,2180,2191,2211,2241,2290,2293,2326,2354,2378,2407,2483,2565,2587,2590,2592,2598,2640,2724,2754,2787,2809,2864,2875,2899,2921,2934,2976,3039,3061,3072,3074,3112,3192,3215,3247,3266,3272,3281,3290,3319,3322,3373,3374,3383,3410,3422,3432,3507,3560,3578,3583,3611,3654,3673,3675,3693,3746,3753,3801,3857,3930,3932,3970,4002,4046,4094,4113,4139,4140,4236,4280,4312,4322,4381,4385,4397,4403,4460,4474,4499,4593,4669,4706,4734,4755,4834,4841,4860,4876,4882,4907,4919,4927,4987,5017,5156,5329,5372,5380,5396,5441,5482,5488,5491,5529,5543,5583,5597,5647,5662,5680,5707,5831,5861,5896,5929,6013,6031,6100,6175,6204,6208,6215,6290,6296,6337,6355,6390,6437,6557,6619,6643,6658,6669,6738,6788,6801,6815,6824,6834,6839,6853,6886,6888,6897,6971,6985,6986,6988,6989,6999,7004,7012,7030,7098,7154,7225,7273,7321,7326,7354,7377,7391,7447,7547,7557,7606,7705,7757,7782,7819,7823,7897,8004,8083,8098,8148,8153,8209,8216,8228,8284,8289,8346,8436,8442,8453,8467,8507,8533,8575,8711,8791,8792,8880,8892,8894,8932,8942,8943,8976,9010,9023,9032,9071,9107,9132,9161,9207,9221,9246,9285,9328,9336,9387,9401,9406,9445,9501,9520,9524,9552,9560,9575,9609,9668,9835,9877,9883,9918,9924,9943,9976,9999,10046,10054,10102,10157,10213,10300,10302,10310,10419,10479,10483,10535,10558,10564,10586,10632,10657,10673,10718,10777,10831,10849,10853,10924,10969,10997,11063,11108,11156,11171,11176,11218,11303,11332,11397,11428,11449,11516,11530,11557,11578,11585,11592,11704,11778,11865,11907,11941,11942,11955,12031,12038,12064,12094,12100,12113,12213,12221,12350,12361,12400,12416,12496,12504,12567,12589,12635,12728,12754,12773,12783,12841,12859,12860,12948,12960,12961,12966,13014,13026,13149,13222,13252,13330,13363,13370,13397,13463,13553,13631,13689,13735,13738,13752,13763,13811,13825,13859,13866,13868,13935,13950,14012,14021,14032,14077,14110,14121,14188,14205,14222,14223,14241,14271,14282,14291,14319,14345,14370,14393,14402,14421,14426,14555,14557,14583,14614,14664,14771,14788,14803,14806,14826,14947,14990,14996,15118,15254,15299,15315,15316,15323,15408,15435,15485,15563,15566,15709,15747,15809,15835,15885,15921,15977,16173,16238,16250,16279,16337,16340,16366,16394,16398,16487,16499,16569,16573,16584,16586,16613,16633,16637,16677,16715,16762,16795,16826,16830,16852,16869,16876,16883,16951,16976,17061,17070,17092,17100,17112,17145,17167,17297,17303,17334,17350,17377],"22":[167,408,439,605,614,770,781,901,1036,1520,1525,1660,1914,1964,2024,2045,2098,2238,2320,2538,2696,2702,2789,2886,2909,2911,2916,2927,2944,2960,3026,3122,3167,3206,3210,3305,3520,3656,3678,3754,3944,4012,4154,4338,4427,4502,4568,4599,4663,4742,4754,4823,4829,4877,4891,5222,5304,5396,5418,5802,6020,6124,6129,6246,6482,6484,6581,6691,6920,6967,7455,7665,7853,7857,7919,7968,8069,8135,8156,8241,8296,8305,8352,8392,8411,8528,8559,8641,8838,8894,8917,8936,9040,9077,9176,9191,9489,9628,9718,9826,9843,10117,10737,10859,10870,10909,11212,11229,11374,11448,11471,11530,11531,11583,11788,11818,11885,12251,12259,12428,12524,12545,12615,12728,12741,12750,12881,12927,13025,13081,13127,13198,13419,13489,13530,13620,13636,13859,13946,14044,14109,14120,14364,14605,14675,14711,14848,14995,15063,15132,15181,15267,15470,15563,15726,15877,15947,15952,16008,16269,16669,16682,16805,17010,17106,17266],"23":[405,504,646,850,858,978,1135,1340,1437,1541,1638,1718,1753,1917,2083,2319,2321,2329,2565,2724,2805,2977,3175,3476,3588,3659,4028,4272,4417,4590,4708,4780,5015,5017,5239,5329,5551,5562,5843,6166,6334,6434,6610,6643,6737,6788,6847,6879,7075,7099,7397,7400,7904,8114,8126,8306,8329,8337,8417,8721,8878,9001,9051,9419,9560,9949,10037,10111,10190,10764,10934,11407,11510,11570,11956,11961,12135,12151,12202,12404,12431,12479,12713,12734,13220,13280,13496,13621,13696,13800,13813,13889,13975,14023,14116,14320,14350,14471,15621,16043,16097,16364,16557,16833,17188],"24":[29,61,183,198,261,263,279,287,425,536,538,613,648,737,778,881,916,919,1022,1045,1114,1127,1218,1269,1287,1296,1312,1400,1414,1421,1437,1523,1552,1608,1643,1651,1677,1724,1740,1853,1915,2000,2061,2063,2233,2282,2337,2371,2424,2453,2507,2590,2648,2671,2714,2723,2759,2830,2851,2893,2924,2986,2990,2995,3025,3149,3151,3217,3294,3305,3308,3338,3404,3515,3530,3540,3548,3624,3647,3697,3719,3722,3755,3756,3772,3788,3828,3862,3870,4009,4040,4049,4115,4181,4238,4261,4271,4315,4330,4388,4443,4472,4489,4501,4678,4833,4889,4909,4914,5055,5057,5094,5102,5170,5182,5298,5321,5341,5354,5359,5371,5400,5434,5471,5603,5641,5694,5735,5739,5906,5908,5972,6061,6159,6163,6195,6334,6482,6493,6578,6614,6629,6658,6680,6694,6702,6820,7016,7020,7059,7100,7136,7238,7261,7274,7287,7300,7326,7346,7402,7429,7482,7674,7689,7694,7695,7697,7721,7762,7803,7816,7840,7844,7848,7879,7883,7897,7916,7958,7984,8022,8052,8119,8123,8236,8342,8392,8401,8434,8468,8691,8745,8798,8935,8936,8944,8957,9115,9125,9127,9129,9132,9167,9168,9174,9314,9345,9406,9411,9416,9521,9566,9575,9590,9645,9660,9689,9770,9783,9921,9943,10030,10034,10076,10092,10155,10222,10237,10383,10391,10409,10442,10462,10465,10483,10540,10736,10749,10832,10845,10858,10898,10899,11042,11043,11081,11180,11214,11237,11239,11303,11348,11371,11413,11416,11453,11462,11540,11551,11576,11669,11676,11685,11713,11749,11776,11812,11848,11897,11948,12172,12186,12197,12234,12265,12308,12345,12388,12399,12427,12461,12504,12506,12575,12577,12581,12583,12644,12715,12816,12847,12875,12954,12977,13102,13154,13165,13195,13202,13365,13367,13424,13428,13443,13498,13530,13554,13557,13602,13732,13844,13867,13875,13899,13972,13998,14040,14078,14103,14156,14209,14232,14305,14362,14388,14403,14410,14422,14558,14561,14618,14622,14752,14804,14862,14888,14943,14967,15005,15071,15172,15180,15197,15291,15333,15337,15375,15608,15613,15633,15687,15724,15761,15772,15868,15879,15902,15931,15933,15937,15946,15982,16026,16090,16167,16236,16306,16311,16329,16350,16354,16434,16441,16506,16582,16784,16805,16840,16849,16891,17051,17128,17195,17205,17229,17238,17248,17256,17269,17330,17383,17402],"25":[14,46,102,108,115,129,141,171,220,247,276,346,393,421,430,451,472,503,521,526,532,578,619,622,629,637,650,669,683,686,693,769,791,840,850,861,871,911,925,957,959,1010,1023,1134,1141,1150,1158,1238,1390,1405,1409,1413,1425,1441,1464,1517,1529,1547,1550,1557,1573,1604,1655,1677,1689,1708,1737,1752,1754,1800,1828,1841,1869,1920,1940,1949,1960,1962,1970,2001,2132,2157,2159,2162,2174,2231,2235,2287,2295,2302,2315,2343,2364,2397,2448,2479,2488,2510,2530,2535,2537,2547,2548,2551,2616,2676,2683,2765,2775,2776,2781,2811,2813,2860,2861,2890,2931,2943,2956,2982,3001,3015,3024,3057,3072,3079,3100,3105,3121,3139,3200,3202,3217,3243,3287,3326,3471,3481,3532,3543,3569,3575,3596,3636,3638,3646,3650,3662,3664,3672,3766,3785,3791,3800,3893,3914,3939,3940,3943,3950,3953,4020,4111,4116,4157,4198,4233,4276,4325,4375,4424,4592,4599,4618,4627,4685,4714,4735,4746,4763,4812,4844,4846,4871,4881,4931,4937,4959,4976,5136,5205,5227,5233,5237,5259,5288,5401,5417,5452,5475,5528,5602,5614,5706,5713,5777,5807,5819,5877,5902,5911,5923,5928,5972,5986,6005,6016,6068,6124,6127,6178,6196,6207,6271,6418,6427,6452,6483,6492,6495,6521,6523,6542,6544,6547,6551,6614,6650,6726,6745,6770,6773,6878,6898,6902,6930,6934,6935,6979,6991,6999,7007,7026,7047,7142,7161,7168,7226,7265,7359,7402,7461,7493,7502,7536,7543,7570,7626,7660,7685,7689,7725,7819,7832,7842,7911,7919,7941,7948,7983,7984,8000,8011,8038,8109,8121,8204,8216,8220,8232,8293,8327,8387,8395,8417,8493,8524,8528,8539,8625,8687,8688,8713,8714,8765,8779,8794,8805,8841,8847,8934,9002,9026,9040,9097,9100,9101,9156,9167,9173,9195,9232,9325,9377,9395,9438,9442,9543,9565,9654,9693,9749,9817,9842,9854,9859,9867,9877,9887,9896,9908,9925,9928,9929,9962,9986,9989,9993,10018,10022,10079,10083,10107,10129,10135,10164,10203,10251,10301,10323,10332,10342,10373,10381,10388,10433,10437,10535,10543,10569,10617,10619,10635,10656,10672,10687,10743,10769,10776,10804,10826,10873,10886,10890,10912,10927,10951,10961,10966,11001,11004,11028,11041,11048,11102,11128,11200,11221,11250,11273,11277,11279,11297,11327,11355,11422,11427,11504,11519,11521,11537,11559,11565,11639,11666,11692,11696,11703,11710,11720,11747,11964,11999,12030,12061,12068,12080,12125,12181,12205,12213,12286,12304,12313,12343,12354,12458,12493,12508,12529,12607,12692,12703,12730,12774,12813,12869,12876,12878,12903,12941,13021,13030,13051,13052,13053,13081,13083,13097,13110,13131,13170,13172,13211,13227,13238,13247,13255,13271,13305,13368,13373,13376,13395,13438,13572,13588,13648,13654,13655,13673,13699,13720,13723,13744,13777,13785,13838,13846,13911,13932,13935,13958,13979,14021,14061,14067,14078,14082,14087,14109,14134,14155,14166,14197,14225,14231,14259,14278,14347,14382,14397,14403,14535,14545,14547,14575,14612,14672,14683,14741,14771,14774,14780,14831,14870,14956,14964,14975,15062,15107,15128,15129,15143,15195,15208,15209,15224,15338,15433,15468,15479,15551,15555,15713,15719,15720,15742,15744,15747,15809,15836,15843,15887,15907,15944,15969,15985,16025,16053,16080,16092,16149,16177,16182,16244,16250,16285,16315,16362,16391,16436,16491,16497,16504,16508,16536,16537,16539,16630,16666,16679,16687,16697,16708,16755,16762,16764,16822,16896,16906,16908,16925,16933,16941,16946,16971,16988,16997,17027,17077,17078,17086,17087,17110,17128,17132,17162,17165,17257,17267,17331,17352,17360,17361,17392],"26":[39,47,108,112,133,149,195,232,247,248,266,296,311,334,374,391,470,490,505,506,509,512,540,556,586,593,602,610,611,618,655,665,672,676,687,710,733,734,771,844,872,918,942,976,1037,1039,1044,1100,1114,1127,1141,1149,1161,1167,1193,1199,1237,1252,1291,1352,1400,1413,1439,1473,1474,1489,1513,1516,1569,1619,1655,1676,1735,1820,1824,1849,1869,1871,1893,1895,1914,1958,1986,2007,2037,2043,2082,2089,2093,2095,2118,2167,2178,2186,2204,2208,2212,2239,2249,2283,2299,2321,2332,2336,2354,2403,2407,2440,2468,2512,2534,2547,2557,2574,2579,2585,2592,2657,2660,2662,2669,2694,2731,2786,2855,2863,2883,2919,2920,2928,2966,2967,2969,2999,3034,3042,3101,3123,3138,3165,3184,3198,3231,3235,3301,3323,3326,3333,3335,3363,3395,3401,3411,3428,3477,3480,3502,3507,3557,3571,3582,3643,3647,3674,3691,3698,3722,3742,3757,3773,3783,3790,3791,3794,3797,3819,3846,3853,3868,3873,3878,3890,3994,4034,4038,4053,4065,4072,4109,4114,4158,4176,4177,4199,4282,4400,4428,4475,4498,4514,4548,4565,4573,4596,4601,4648,4683,4748,4795,4809,4847,4874,4906,4909,4924,4952,4982,5012,5062,5078,5080,5098,5119,5142,5149,5150,5176,5186,5222,5234,5327,5357,5467,5483,5492,5528,5543,5547,5590,5607,5630,5656,5659,5680,5754,5792,5804,5853,5889,5909,5927,5944,5952,5974,6005,6060,6075,6130,6140,6192,6201,6206,6213,6291,6330,6344,6352,6382,6402,6414,6486,6496,6503,6533,6539,6545,6576,6611,6633,6647,6652,6682,6694,6751,6754,6763,6785,6840,6843,6872,6903,6916,6927,6941,6961,6965,7006,7012,7015,7057,7100,7177,7178,7194,7242,7253,7259,7265,7304,7329,7351,7356,7393,7402,7432,7449,7457,7478,7502,7503,7526,7540,7544,7572,7575,7579,7603,7604,7605,7616,7652,7692,7695,7698,7741,7744,7750,7781,7886,7902,7936,7943,7959,8026,8046,8068,8075,8078,8079,8080,8115,8139,8143,8145,8183,8208,8233,8245,8296,8350,8358,8375,8395,8399,8412,8446,8468,8483,8488,8494,8498,8526,8539,8575,8582,8596,8602,8697,8716,8790,8799,8818,8864,8877,8902,8918,8938,8954,9060,9068,9095,9111,9136,9192,9196,9213,9226,9275,9280,9305,9328,9350,9420,9442,9453,9465,9509,9522,9526,9546,9562,9565,9582,9600,9641,9686,9690,9722,9724,9728,9739,9759,9764,9790,9823,9827,9832,9850,9861,9862,9897,9901,9915,9920,9931,9943,9947,9987,9995,10036,10079,10084,10166,10175,10231,10237,10260,10263,10296,10321,10360,10362,10398,10492,10524,10645,10684,10766,10767,10773,10790,10802,10808,10835,10845,10849,10859,10872,10940,10957,10985,11016,11067,11168,11170,11189,11207,11227,11231,11250,11279,11376,11390,11411,11429,11451,11472,11498,11499,11519,11591,11595,11608,11612,11644,11700,11728,11762,11764,11790,11791,11799,11805,11809,11815,11817,11826,11835,11847,11883,11886,11931,11962,11967,11993,11999,12021,12071,12083,12090,12118,12128,12209,12239,12253,12279,12287,12289,12316,12341,12343,12348,12353,12379,12440,12444,12498,12515,12579,12584,12603,12623,12628,12643,12648,12673,12679,12687,12695,12713,12714,12721,12758,12773,12826,12830,12884,12910,13074,13080,13097,13104,13114,13130,13138,13182,13197,13269,13270,13299,13306,13321,13333,13339,13344,13364,13371,13392,13398,13405,13421,13422,13468,13512,13540,13595,13644,13656,13677,13697,13698,13732,13772,13775,13804,13820,13846,13878,13886,13889,13903,13914,13916,13970,13971,13991,14075,14080,14087,14120,14126,14132,14191,14223,14230,14261,14271,14303,14367,14385,14409,14415,14421,14434,14438,14450,14457,14511,14529,14585,14606,14634,14639,14642,14643,14660,14669,14688,14923,14928,14954,14974,15041,15080,15081,15097,15101,15131,15148,15205,15222,15293,15335,15370,15380,15397,15408,15453,15463,15468,15492,15498,15508,15525,15561,15582,15584,15593,15600,15635,15651,15678,15729,15740,15755,15766,15772,15833,15835,15865,15957,15970,15990,15994,16004,16017,16022,16086,16103,16110,16123,16142,16178,16190,16206,16237,16373,16406,16408,16482,16520,16540,16567,16576,16599,16603,16676,16684,16701,16708,16719,16729,16741,16758,16813,16827,16864,16867,16907,16917,16923,16925,16975,16978,16995,17012,17014,17028,17054,17073,17103,17110,17135,17183,17204,17208,17222,17285,17358,17367,17394,17397],"27":[30,44,60,69,83,116,153,155,159,185,190,221,240,248,275,367,370,377,419,452,488,499,527,531,537,567,584,606,608,610,616,622,626,642,645,653,656,658,718,728,731,747,756,776,788,823,825,852,861,863,901,918,923,949,972,985,997,1000,1004,1018,1062,1080,1084,1097,1125,1129,1143,1163,1203,1219,1266,1288,1299,1302,1304,1380,1386,1449,1456,1512,1568,1612,1635,1660,1686,1689,1726,1732,1739,1758,1784,1785,1800,1802,1805,1818,1833,1861,1862,1895,1925,1931,1933,1940,1974,1998,1999,2025,2032,2039,2047,2052,2058,2087,2115,2117,2129,2151,2163,2180,2223,2248,2251,2265,2282,2331,2345,2347,2351,2434,2435,2460,2465,2489,2492,2505,2514,2552,2560,2616,2621,2631,2637,2649,2663,2723,2727,2770,2793,2795,2808,2815,2816,2818,2829,2832,2845,2854,2877,2890,2893,2942,2954,2956,2977,2981,2997,3024,3037,3043,3050,3052,3060,3083,3087,3106,3120,3139,3171,3261,3289,3302,3337,3376,3387,3393,3399,3403,3468,3471,3533,3561,3615,3679,3682,3696,3698,3717,3731,3734,3741,3756,3770,3789,3801,3809,3810,3856,3870,3876,3899,3916,3922,3937,3965,4000,4017,4033,4095,4101,4113,4122,4131,4142,4156,4164,4197,4210,4213,4270,4273,4292,4301,4323,4352,4367,4416,4425,4439,4520,4546,4619,4622,4637,4674,4676,4686,4690,4706,4732,4733,4737,4756,4758,4785,4791,4810,4823,4836,4902,4906,4936,4947,4954,5013,5023,5029,5064,5096,5104,5110,5146,5151,5211,5216,5220,5231,5265,5282,5290,5315,5318,5332,5363,5427,5458,5470,5479,5480,5523,5526,5552,5555,5587,5593,5603,5609,5615,5626,5663,5669,5678,5681,5697,5718,5733,5743,5748,5777,5867,5884,5891,5896,5910,5935,5937,5956,5975,5991,6016,6017,6051,6085,6113,6139,6149,6198,6216,6225,6240,6250,6327,6332,6345,6347,6364,6401,6408,6413,6428,6433,6470,6486,6492,6493,6531,6541,6565,6566,6585,6588,6602,6608,6609,6632,6646,6659,6692,6696,6710,6711,6712,6717,6731,6756,6766,6780,6789,6810,6842,6843,6854,6894,6992,6995,7004,7038,7047,7050,7124,7135,7155,7163,7244,7246,7286,7288,7348,7359,7389,7398,7399,7414,7425,7440,7441,7456,7494,7506,7533,7539,7540,7542,7549,7556,7584,7641,7697,7712,7713,7745,7800,7804,7831,7843,7852,7873,7925,7938,7957,7981,7986,8017,8022,8025,8055,8058,8065,8087,8103,8106,8108,8129,8133,8144,8174,8201,8236,8243,8254,8309,8311,8318,8325,8326,8340,8354,8360,8373,8395,8414,8426,8442,8461,8494,8526,8532,8536,8539,8555,8590,8593,8652,8683,8688,8698,8703,8704,8723,8744,8752,8769,8787,8812,8852,8862,8884,8921,9020,9050,9055,9092,9093,9113,9130,9134,9144,9151,9175,9201,9207,9217,9229,9236,9267,9275,9282,9293,9298,9308,9317,9349,9375,9386,9404,9426,9437,9506,9509,9595,9604,9606,9608,9619,9631,9639,9663,9691,9707,9711,9754,9787,9825,9881,9901,9904,9922,9926,9964,9968,9985,10001,10012,10048,10072,10100,10110,10111,10126,10151,10154,10183,10227,10234,10236,10247,10251,10296,10305,10311,10313,10320,10343,10404,10420,10423,10431,10449,10460,10512,10539,10554,10556,10561,10609,10617,10628,10658,10694,10707,10723,10741,10745,10755,10761,10808,10816,10823,10835,10837,10848,10871,10891,10902,10918,10923,10928,10964,10988,10989,11061,11093,11114,11121,11130,11159,11172,11185,11200,11201,11274,11344,11357,11381,11385,11397,11420,11444,11456,11461,11502,11507,11524,11556,11589,11594,11616,11620,11638,11677,11681,11727,11734,11747,11772,11783,11794,11796,11812,11846,11870,11876,11918,11938,11960,11966,11984,12028,12040,12077,12091,12096,12105,12111,12175,12177,12227,12240,12243,12322,12326,12337,12357,12375,12381,12393,12400,12406,12409,12413,12420,12427,12445,12463,12481,12484,12486,12487,12496,12502,12511,12521,12523,12531,12558,12568,12576,12580,12581,12583,12599,12604,12699,12700,12727,12728,12757,12759,12762,12773,12804,12807,12812,12830,12831,12878,12887,12899,12951,12981,12989,13004,13013,13015,13020,13035,13036,13063,13099,13124,13126,13127,13151,13209,13218,13221,13263,13266,13313,13329,13333,13359,13368,13404,13408,13448,13496,13542,13544,13564,13627,13680,13695,13740,13769,13781,13822,13838,13852,13889,13900,13907,13921,13938,13962,13990,13993,14011,14030,14040,14057,14064,14071,14089,14117,14129,14153,14156,14161,14194,14197,14242,14272,14319,14348,14414,14426,14430,14448,14450,14458,14486,14494,14506,14512,14568,14591,14616,14620,14639,14640,14642,14657,14670,14674,14681,14688,14689,14702,14712,14773,14803,14810,14822,14856,14881,14901,14908,14932,14934,14937,14953,14967,14988,15013,15033,15070,15076,15085,15100,15104,15120,15121,15169,15184,15185,15197,15201,15216,15224,15226,15259,15306,15339,15424,15435,15446,15459,15467,15489,15498,15516,15542,15567,15586,15619,15629,15672,15695,15710,15732,15771,15791,15809,15812,15846,15881,15895,15930,15931,15932,15964,15984,15987,16019,16078,16109,16115,16127,16134,16135,16142,16162,16164,16182,16189,16197,16210,16212,16263,16277,16298,16360,16398,16400,16401,16413,16415,16436,16441,16449,16456,16503,16513,16515,16557,16585,16587,16605,16628,16630,16641,16648,16660,16719,16782,16788,16793,16876,16916,16924,16947,17003,17020,17047,17056,17062,17123,17126,17181,17242,17306,17318,17320,17337,17342,17362,17368,17392],"28":[6,8,28,61,62,73,76,87,93,110,117,160,167,175,183,187,193,275,302,307,308,320,352,360,380,422,425,447,455,495,534,550,573,591,604,634,637,645,677,678,688,714,723,731,738,748,761,779,811,826,841,868,874,881,895,925,937,938,944,945,947,948,1004,1013,1041,1112,1115,1120,1132,1159,1162,1170,1171,1172,1180,1181,1185,1202,1216,1235,1286,1315,1316,1337,1339,1345,1356,1369,1406,1418,1420,1422,1429,1483,1532,1536,1573,1574,1614,1645,1647,1659,1675,1679,1698,1725,1729,1786,1807,1836,1851,1853,1859,1877,1890,1912,1913,1916,1935,1986,2001,2025,2036,2150,2185,2188,2214,2228,2256,2304,2344,2353,2371,2380,2384,2406,2411,2457,2469,2475,2483,2505,2511,2524,2541,2557,2570,2585,2610,2615,2619,2648,2752,2764,2783,2787,2795,2803,2823,2858,2874,2878,2894,2910,2912,2933,2934,2939,2941,3006,3032,3043,3095,3114,3133,3155,3185,3194,3326,3367,3372,3389,3394,3407,3424,3434,3453,3471,3509,3515,3520,3546,3561,3588,3592,3604,3605,3623,3646,3670,3705,3760,3851,3855,3857,3860,3890,3909,3916,3917,3961,3973,3990,3999,4010,4018,4046,4129,4180,4272,4297,4365,4409,4464,4465,4485,4510,4533,4554,4573,4591,4610,4635,4650,4663,4666,4688,4751,4752,4778,4798,4827,4828,4853,4897,4925,4926,4930,4937,4970,4971,4972,4981,4998,5019,5064,5207,5210,5250,5274,5286,5289,5310,5347,5366,5375,5391,5426,5431,5500,5503,5525,5528,5551,5567,5571,5576,5584,5592,5633,5642,5648,5672,5691,5716,5725,5748,5778,5786,5828,5855,5866,5872,5875,5910,5928,5977,6007,6057,6071,6075,6105,6110,6127,6133,6150,6158,6163,6176,6181,6192,6196,6207,6233,6250,6263,6294,6301,6322,6327,6334,6353,6358,6363,6368,6393,6396,6403,6432,6449,6491,6513,6529,6557,6586,6587,6598,6627,6628,6643,6656,6687,6694,6697,6704,6705,6732,6741,6751,6757,6762,6767,6774,6793,6807,6815,6834,6843,6868,6891,6900,6903,6909,6912,6922,6925,6931,6932,6940,6942,6956,6964,6974,6991,7011,7036,7061,7072,7125,7128,7154,7158,7169,7179,7191,7200,7237,7242,7256,7259,7308,7309,7314,7334,7366,7371,7377,7387,7417,7436,7440,7462,7464,7479,7486,7495,7497,7526,7566,7578,7579,7640,7648,7665,7695,7701,7737,7748,7760,7767,7793,7811,7830,7834,7838,7847,7873,7899,7939,7943,7953,7960,7978,7989,7999,8004,8011,8013,8019,8026,8034,8044,8048,8080,8087,8127,8140,8151,8171,8215,8238,8242,8265,8267,8272,8312,8313,8327,8337,8349,8395,8414,8416,8431,8433,8435,8436,8441,8451,8479,8499,8505,8509,8513,8519,8570,8604,8619,8675,8727,8790,8808,8826,8842,8886,8887,8895,8904,8926,8935,8945,8954,8961,8972,8995,9083,9086,9087,9112,9121,9147,9150,9159,9178,9194,9229,9231,9280,9295,9296,9300,9309,9320,9365,9369,9373,9375,9387,9392,9399,9429,9432,9466,9467,9489,9492,9506,9508,9515,9518,9527,9534,9537,9544,9548,9555,9568,9582,9596,9614,9626,9635,9659,9679,9702,9703,9733,9737,9747,9760,9791,9856,9864,9874,9904,9911,9964,9972,9984,9994,10000,10004,10030,10058,10077,10089,10091,10122,10146,10151,10152,10159,10173,10176,10179,10202,10216,10236,10276,10280,10290,10312,10322,10331,10347,10403,10443,10459,10463,10486,10535,10542,10554,10587,10611,10612,10628,10635,10637,10645,10660,10664,10680,10699,10719,10723,10728,10748,10761,10770,10783,10791,10830,10907,10935,10949,10958,10962,10993,11019,11034,11040,11046,11079,11101,11113,11129,11141,11147,11155,11170,11183,11190,11204,11209,11236,11243,11244,11247,11292,11294,11299,11384,11409,11417,11425,11427,11432,11438,11449,11462,11478,11485,11489,11514,11533,11541,11567,11571,11581,11590,11613,11616,11625,11641,11653,11659,11706,11714,11715,11735,11739,11742,11747,11751,11756,11757,11788,11801,11805,11809,11836,11838,11852,11862,11884,11915,11937,11949,11967,11994,12036,12043,12055,12063,12096,12101,12110,12122,12170,12179,12186,12192,12211,12214,12230,12231,12254,12304,12315,12327,12347,12375,12383,12386,12431,12442,12478,12536,12575,12595,12609,12617,12639,12641,12644,12657,12662,12694,12709,12722,12753,12760,12763,12764,12775,12796,12849,12860,12874,12904,12929,12959,12980,13000,13004,13037,13047,13074,13088,13095,13114,13164,13173,13187,13237,13238,13241,13247,13257,13288,13301,13341,13362,13369,13370,13391,13412,13416,13426,13434,13444,13501,13513,13520,13522,13524,13538,13605,13616,13629,13654,13659,13691,13697,13714,13730,13734,13745,13757,13787,13789,13793,13815,13819,13822,13885,13892,13894,13902,13906,13927,13932,13933,13970,13972,13978,14005,14025,14037,14045,14059,14067,14074,14082,14113,14115,14152,14155,14164,14168,14217,14221,14256,14260,14262,14302,14335,14338,14378,14384,14390,14415,14416,14429,14450,14453,14472,14516,14519,14547,14567,14570,14590,14604,14610,14611,14614,14631,14638,14669,14680,14756,14799,14847,14907,14911,14922,14930,14971,14976,14981,14998,15009,15032,15086,15088,15091,15112,15135,15143,15145,15150,15163,15187,15204,15216,15291,15324,15339,15347,15355,15398,15401,15408,15429,15430,15441,15475,15497,15535,15542,15561,15580,15598,15608,15624,15630,15649,15659,15698,15710,15713,15743,15745,15768,15797,15815,15820,15823,15832,15851,15853,15886,15888,15917,15939,15943,15944,15951,15974,15982,15995,16012,16076,16090,16167,16169,16170,16177,16227,16261,16266,16281,16310,16329,16330,16345,16348,16356,16362,16388,16419,16435,16449,16514,16530,16568,16574,16579,16606,16631,16641,16651,16660,16709,16738,16774,16785,16796,16804,16856,16879,16882,16892,16921,16924,16933,16960,16986,17029,17034,17045,17069,17090,17094,17157,17168,17206,17241,17244,17298,17300,17334,17336,17339,17364,17368,17383,17390,17393,17396],"29":[10,35,42,45,53,68,88,107,137,149,162,172,176,195,276,307,324,339,368,382,385,413,428,455,469,472,487,488,501,514,593,600,608,629,713,722,734,799,827,845,859,861,862,867,876,889,897,903,905,909,911,931,935,981,1003,1017,1047,1066,1085,1109,1112,1123,1170,1171,1195,1220,1229,1238,1271,1294,1337,1363,1370,1391,1401,1407,1421,1426,1435,1441,1444,1445,1500,1507,1633,1644,1650,1679,1683,1701,1719,1735,1750,1754,1761,1785,1797,1800,1801,1905,1947,1954,1955,1968,2009,2020,2030,2052,2053,2068,2074,2076,2079,2085,2086,2098,2111,2119,2139,2144,2149,2177,2195,2246,2272,2284,2295,2304,2328,2342,2354,2366,2384,2407,2465,2486,2516,2541,2575,2593,2600,2604,2623,2684,2696,2697,2701,2717,2740,2771,2794,2818,2848,2852,2865,2933,2949,2967,2976,2978,2989,2997,2998,3015,3046,3064,3087,3100,3112,3144,3158,3159,3190,3194,3209,3267,3284,3302,3334,3344,3348,3372,3379,3399,3400,3401,3422,3478,3495,3506,3523,3534,3543,3544,3552,3558,3598,3619,3622,3652,3661,3688,3693,3713,3722,3733,3734,3738,3745,3753,3831,3868,3921,3943,3946,3954,3978,3992,4027,4094,4131,4149,4178,4226,4229,4230,4242,4243,4246,4249,4252,4264,4312,4327,4384,4385,4397,4408,4440,4441,4458,4461,4482,4511,4527,4535,4602,4637,4647,4655,4663,4669,4692,4722,4731,4740,4755,4771,4772,4775,4798,4846,4853,4875,4889,4890,4909,4915,4932,4957,4969,5017,5030,5038,5056,5080,5097,5111,5163,5170,5207,5213,5218,5222,5241,5292,5331,5334,5342,5349,5352,5365,5380,5428,5431,5436,5486,5507,5533,5557,5584,5601,5613,5622,5633,5640,5642,5683,5701,5732,5747,5830,5833,5849,5858,5886,5898,5919,5927,5929,5936,5951,5955,5965,5985,6022,6030,6032,6034,6038,6078,6109,6122,6155,6156,6177,6185,6190,6193,6197,6213,6216,6241,6272,6281,6282,6308,6378,6379,6393,6400,6439,6486,6490,6500,6505,6538,6553,6578,6580,6603,6614,6638,6665,6681,6706,6709,6716,6749,6757,6781,6806,6812,6816,6821,6930,6944,6949,6954,6964,6991,6994,7005,7036,7039,7043,7049,7067,7068,7078,7096,7117,7119,7145,7166,7176,7210,7244,7247,7255,7281,7290,7303,7319,7346,7394,7405,7408,7436,7453,7460,7477,7499,7511,7554,7581,7621,7627,7690,7701,7739,7746,7750,7751,7766,7811,7849,7880,7898,7903,7943,7971,7985,8027,8040,8049,8077,8100,8120,8127,8139,8159,8173,8179,8193,8224,8226,8252,8256,8261,8274,8300,8310,8325,8371,8382,8435,8443,8458,8469,8470,8481,8497,8498,8544,8546,8548,8561,8570,8588,8589,8591,8620,8634,8649,8665,8706,8777,8781,8783,8835,8842,8853,8891,8950,8970,8978,8981,8984,9070,9092,9096,9106,9139,9144,9151,9207,9214,9225,9229,9263,9271,9274,9288,9308,9330,9333,9351,9369,9374,9376,9382,9400,9429,9434,9450,9470,9529,9562,9564,9580,9594,9603,9614,9650,9698,9726,9739,9747,9766,9767,9771,9780,9794,9846,9872,9874,9888,9896,9911,9914,9917,9931,9959,9960,9965,9979,9987,10014,10046,10049,10053,10061,10062,10065,10083,10104,10125,10126,10175,10177,10181,10188,10197,10212,10247,10274,10309,10317,10324,10327,10339,10360,10371,10438,10480,10512,10525,10536,10539,10542,10552,10578,10597,10611,10613,10615,10634,10648,10704,10723,10731,10732,10740,10765,10767,10768,10776,10781,10808,10886,10909,10930,10936,10941,10997,11002,11017,11020,11022,11040,11052,11054,11064,11116,11144,11152,11153,11161,11164,11192,11238,11258,11289,11302,11325,11328,11356,11383,11429,11444,11511,11519,11549,11577,11581,11585,11635,11641,11667,11683,11697,11731,11753,11758,11788,11798,11809,11818,11829,11834,11870,11934,11940,11963,11989,12020,12032,12033,12038,12057,12086,12110,12142,12143,12144,12174,12175,12178,12193,12197,12203,12206,12228,12234,12238,12244,12248,12286,12291,12326,12332,12353,12363,12377,12381,12393,12413,12434,12540,12581,12587,12588,12598,12613,12662,12666,12669,12671,12744,12761,12776,12807,12808,12843,12866,12898,12914,12920,12935,12962,12966,12969,13004,13047,13057,13067,13074,13076,13079,13082,13091,13109,13121,13141,13178,13179,13183,13189,13250,13287,13303,13307,13310,13319,13321,13330,13337,13342,13344,13357,13365,13384,13396,13398,13423,13458,13462,13467,13469,13474,13507,13540,13547,13575,13577,13587,13657,13666,13667,13674,13679,13695,13720,13740,13747,13752,13757,13785,13795,13824,13894,13897,13940,13969,13977,14038,14041,14043,14047,14059,14076,14089,14094,14097,14117,14121,14123,14131,14166,14186,14190,14192,14212,14225,14263,14271,14288,14309,14322,14331,14345,14353,14356,14368,14377,14409,14414,14453,14485,14507,14520,14535,14543,14557,14566,14572,14578,14623,14627,14638,14658,14685,14722,14728,14731,14754,14762,14794,14802,14814,14848,14860,14865,14876,14909,14935,14946,14957,14960,14968,14984,14996,15014,15026,15053,15061,15064,15075,15081,15093,15096,15112,15149,15171,15195,15197,15212,15218,15220,15225,15257,15266,15269,15274,15281,15287,15312,15316,15325,15398,15399,15427,15462,15469,15533,15568,15583,15585,15596,15620,15636,15656,15658,15675,15682,15685,15686,15697,15701,15707,15714,15750,15751,15775,15792,15812,15831,15840,15845,15865,15910,15917,15921,15949,15956,15958,15964,15980,15985,15994,15996,16006,16030,16065,16097,16153,16183,16193,16222,16246,16252,16312,16322,16355,16363,16421,16434,16441,16451,16484,16493,16500,16549,16568,16595,16601,16614,16641,16646,16657,16663,16692,16723,16732,16739,16744,16752,16754,16788,16795,16831,16845,16881,16883,16884,16889,16933,16955,16963,16967,16989,16999,17029,17051,17097,17106,17122,17128,17141,17159,17182,17192,17195,17212,17216,17239,17245,17263,17267,17271,17311,17318,17363,17370,17371,17381,17383,17397],"30":[0,50,54,65,67,79,105,107,135,136,140,165,179,208,237,249,263,273,278,285,312,316,325,338,357,366,387,390,395,399,404,413,418,438,463,505,529,533,536,547,564,574,593,631,674,690,743,745,747,758,792,798,805,845,849,867,876,892,912,923,950,965,977,983,989,996,1002,1027,1030,1050,1085,1088,1099,1102,1105,1113,1129,1138,1145,1163,1173,1184,1185,1213,1214,1226,1227,1233,1253,1262,1291,1307,1347,1352,1356,1427,1431,1512,1514,1523,1525,1529,1556,1558,1561,1570,1604,1615,1618,1638,1654,1657,1688,1722,1728,1755,1759,1777,1793,1870,1882,1889,1892,1895,1949,1951,1974,1985,2027,2038,2061,2063,2079,2098,2154,2164,2174,2182,2187,2212,2218,2289,2306,2318,2321,2340,2410,2425,2431,2474,2502,2555,2584,2613,2646,2647,2661,2742,2765,2772,2774,2781,2782,2796,2843,2848,2867,2871,2872,2877,2907,2951,2952,2962,2965,2993,3001,3005,3007,3026,3038,3061,3071,3084,3139,3143,3147,3160,3168,3242,3243,3245,3247,3281,3318,3334,3383,3387,3406,3423,3438,3447,3458,3477,3482,3484,3486,3526,3552,3562,3577,3607,3611,3615,3623,3758,3762,3767,3769,3772,3774,3777,3789,3797,3798,3842,3885,3894,3900,3926,3938,3942,3950,3991,4044,4059,4060,4083,4084,4113,4123,4136,4139,4147,4151,4165,4186,4200,4201,4209,4217,4223,4247,4268,4305,4334,4335,4341,4367,4368,4393,4398,4445,4451,4455,4460,4467,4468,4482,4512,4534,4548,4592,4683,4687,4692,4706,4744,4749,4754,4767,4802,4856,4872,4898,4900,4927,4929,4930,4967,4973,4978,5004,5039,5064,5092,5093,5140,5148,5215,5224,5225,5226,5230,5236,5247,5249,5272,5334,5350,5387,5400,5409,5441,5459,5463,5519,5521,5526,5528,5532,5533,5578,5665,5675,5724,5730,5743,5765,5770,5792,5806,5821,5823,5832,5842,5851,5910,5967,5985,5998,6038,6069,6081,6088,6102,6106,6127,6128,6141,6154,6155,6172,6182,6184,6229,6297,6336,6338,6340,6342,6365,6388,6404,6438,6465,6495,6497,6503,6507,6508,6511,6563,6576,6582,6592,6607,6612,6629,6656,6681,6693,6714,6726,6746,6764,6812,6819,6830,6846,6847,6848,6893,6933,6934,6967,6989,7016,7055,7066,7067,7123,7138,7146,7157,7162,7179,7211,7227,7261,7273,7275,7316,7327,7335,7343,7362,7426,7440,7497,7512,7523,7556,7563,7564,7567,7620,7633,7634,7635,7640,7642,7688,7692,7701,7702,7706,7725,7815,7839,7864,7878,7910,7915,7917,7969,7978,8007,8032,8049,8076,8106,8108,8115,8118,8153,8157,8163,8164,8174,8191,8196,8207,8215,8259,8270,8293,8295,8345,8347,8358,8401,8415,8421,8434,8498,8513,8526,8532,8548,8552,8567,8577,8584,8602,8612,8618,8645,8649,8661,8665,8674,8680,8686,8708,8735,8737,8739,8742,8743,8758,8820,8821,8826,8841,8870,8888,8899,8906,8916,8925,8962,8981,8990,9006,9025,9039,9066,9083,9098,9106,9120,9121,9159,9171,9178,9180,9198,9201,9224,9231,9238,9240,9248,9294,9344,9349,9356,9388,9440,9450,9485,9511,9584,9638,9658,9669,9691,9695,9703,9710,9743,9765,9768,9769,9780,9802,9856,9883,9885,9923,9929,9939,9943,9951,9955,9977,10006,10011,10044,10080,10128,10159,10187,10258,10271,10284,10296,10298,10303,10354,10364,10381,10394,10425,10430,10500,10518,10575,10591,10606,10655,10697,10732,10762,10770,10773,10807,10825,10826,10869,10872,10899,10901,10908,10934,10939,10947,10954,10962,10966,10979,10982,10985,10992,11009,11012,11029,11032,11049,11050,11063,11068,11071,11078,11080,11081,11085,11092,11107,11147,11160,11178,11201,11223,11230,11233,11281,11297,11305,11344,11347,11351,11424,11427,11433,11453,11455,11472,11477,11509,11544,11545,11559,11562,11566,11605,11616,11670,11674,11684,11694,11698,11703,11765,11837,11865,11875,11880,11916,11923,11931,11942,11950,11974,12036,12065,12082,12084,12092,12108,12116,12125,12159,12179,12201,12216,12229,12243,12248,12268,12269,12277,12309,12352,12360,12467,12482,12483,12494,12496,12499,12511,12530,12540,12546,12552,12558,12581,12622,12625,12654,12661,12666,12676,12690,12699,12710,12736,12757,12780,12783,12787,12815,12823,12824,12850,12857,12864,12872,12877,12880,12908,12946,12959,12976,12980,12991,13013,13070,13078,13081,13085,13130,13220,13233,13249,13254,13294,13296,13312,13346,13356,13379,13385,13387,13403,13433,13442,13449,13484,13489,13491,13503,13516,13531,13549,13568,13578,13592,13593,13638,13646,13652,13661,13685,13726,13741,13780,13817,13826,13859,13884,13906,13918,13932,13933,13941,13952,13953,13959,13991,14016,14032,14034,14062,14107,14121,14138,14153,14204,14209,14215,14217,14237,14242,14270,14276,14293,14299,14323,14326,14333,14355,14386,14429,14473,14496,14503,14547,14561,14573,14623,14638,14689,14703,14718,14722,14723,14727,14749,14764,14806,14816,14825,14848,14859,14860,14863,14878,14890,14896,14899,14910,14926,14940,14959,14976,14991,15035,15049,15050,15053,15079,15085,15112,15163,15168,15177,15187,15204,15228,15234,15279,15302,15312,15342,15366,15416,15453,15472,15598,15615,15642,15665,15666,15674,15675,15691,15710,15740,15761,15767,15818,15843,15852,15859,15907,15923,15938,15940,15945,15951,15966,15976,15985,16004,16016,16037,16050,16109,16122,16128,16129,16160,16176,16192,16217,16219,16231,16240,16247,16271,16289,16361,16363,16368,16394,16414,16421,16422,16440,16442,16444,16511,16553,16556,16559,16567,16590,16593,16606,16615,16621,16659,16668,16670,16675,16695,16715,16718,16719,16759,16768,16810,16822,16835,16837,16851,16861,16866,16874,16903,16919,16944,16950,17016,17055,17062,17069,17074,17081,17099,17101,17105,17132,17136,17161,17162,17184,17190,17206,17218,17223,17235,17260,17304,17320,17341,17353,17360],"31":[14,38,73,76,77,88,147,149,161,168,181,207,216,252,255,259,260,276,296,304,309,310,315,321,358,402,406,419,428,509,543,574,578,587,596,616,630,642,694,714,717,718,734,751,763,776,782,808,829,834,836,874,888,941,942,1048,1073,1142,1175,1187,1202,1244,1250,1260,1261,1264,1319,1326,1333,1335,1352,1355,1362,1373,1374,1380,1381,1388,1399,1406,1408,1416,1421,1423,1433,1448,1457,1462,1493,1499,1518,1531,1559,1577,1584,1590,1614,1640,1659,1663,1706,1750,1793,1798,1803,1813,1848,1861,1896,1925,1960,1985,1990,2037,2055,2068,2073,2092,2154,2169,2172,2191,2200,2218,2266,2268,2284,2292,2309,2317,2320,2356,2386,2397,2410,2427,2438,2443,2482,2489,2501,2519,2528,2537,2543,2561,2598,2626,2628,2631,2640,2641,2677,2684,2697,2703,2736,2738,2764,2798,2820,2821,2826,2845,2846,2850,2865,2871,2883,2898,2899,2911,2915,2918,2939,2940,2968,2973,3015,3026,3041,3063,3066,3082,3086,3092,3119,3121,3155,3178,3195,3230,3308,3340,3343,3374,3376,3419,3440,3446,3461,3470,3476,3503,3512,3537,3570,3644,3652,3659,3722,3732,3735,3736,3758,3762,3769,3782,3821,3829,3831,3861,3884,3891,3906,3927,3937,3947,3953,3959,3964,3974,3977,3980,3981,3995,4003,4060,4074,4095,4097,4109,4124,4127,4157,4163,4175,4206,4213,4214,4244,4260,4262,4286,4292,4339,4352,4374,4403,4423,4429,4530,4534,4539,4550,4569,4590,4597,4608,4614,4658,4673,4679,4686,4703,4736,4738,4775,4784,4791,4797,4803,4807,4830,4844,4845,4854,4856,4866,4873,4878,4888,4892,4894,4912,4924,4926,4934,4944,4950,5020,5069,5093,5106,5117,5130,5140,5146,5151,5176,5180,5198,5200,5207,5226,5239,5258,5267,5274,5279,5284,5308,5312,5316,5321,5322,5331,5338,5349,5386,5400,5431,5436,5463,5466,5469,5484,5493,5517,5528,5549,5554,5592,5619,5629,5648,5656,5664,5696,5703,5712,5720,5735,5766,5789,5801,5816,5833,5868,5892,5897,5906,5916,5923,5933,5945,5952,5955,5956,5963,5978,5992,5997,6002,6005,6024,6033,6040,6044,6048,6084,6111,6121,6144,6170,6188,6197,6209,6210,6211,6217,6267,6271,6303,6318,6345,6360,6389,6411,6420,6424,6435,6444,6449,6468,6480,6496,6515,6517,6538,6570,6608,6627,6649,6652,6680,6692,6695,6700,6705,6706,6752,6758,6781,6832,6869,6874,6884,6893,6896,6905,6911,6943,6949,6973,6984,6993,7001,7031,7118,7139,7143,7151,7156,7181,7204,7205,7206,7209,7226,7316,7329,7330,7339,7344,7351,7352,7358,7436,7444,7470,7471,7492,7494,7496,7507,7511,7522,7536,7554,7557,7566,7569,7581,7590,7612,7645,7670,7684,7723,7724,7750,7763,7814,7835,7855,7856,7881,7887,7910,7913,7919,7924,7930,7962,8028,8042,8049,8054,8066,8079,8119,8139,8140,8144,8164,8175,8188,8216,8231,8244,8251,8270,8293,8316,8318,8322,8327,8329,8363,8371,8375,8395,8431,8437,8454,8462,8487,8507,8543,8544,8559,8569,8580,8585,8600,8613,8627,8631,8642,8658,8691,8697,8719,8726,8728,8744,8785,8789,8815,8828,8837,8844,8847,8851,8858,8866,8871,8884,8891,8907,8920,8933,8942,8950,8959,8969,8974,8980,8990,8993,9041,9053,9082,9090,9096,9101,9113,9117,9123,9137,9196,9206,9221,9242,9271,9273,9290,9321,9325,9336,9341,9362,9363,9371,9373,9377,9396,9397,9408,9419,9422,9455,9464,9474,9500,9510,9519,9539,9540,9561,9563,9579,9626,9632,9689,9726,9745,9814,9853,9861,9862,9887,9917,9922,9932,9936,9945,9988,9995,10011,10012,10014,10035,10045,10056,10059,10075,10095,10100,10108,10120,10123,10127,10137,10206,10213,10223,10249,10259,10270,10288,10315,10316,10329,10333,10335,10370,10378,10394,10429,10449,10456,10464,10465,10468,10469,10503,10505,10529,10544,10565,10571,10572,10580,10606,10632,10678,10683,10696,10704,10740,10754,10775,10784,10834,10846,10848,10855,10858,10897,10903,10922,10962,10970,10991,11030,11056,11066,11068,11093,11107,11139,11192,11225,11252,11264,11266,11267,11282,11322,11329,11338,11351,11370,11379,11392,11398,11414,11429,11445,11449,11466,11479,11481,11518,11522,11537,11576,11592,11619,11633,11670,11695,11714,11735,11743,11769,11788,11798,11805,11817,11823,11827,11834,11838,11854,11856,11858,11874,11876,11883,11903,11923,11936,11959,11965,12004,12015,12033,12040,12046,12048,12062,12070,12071,12093,12095,12113,12114,12119,12132,12135,12148,12153,12173,12206,12236,12239,12246,12266,12282,12340,12343,12355,12359,12361,12417,12420,12445,12449,12452,12497,12503,12507,12522,12529,12547,12565,12624,12642,12650,12660,12678,12695,12709,12713,12752,12792,12808,12837,12838,12849,12860,12861,12881,12909,12916,12918,12919,12922,12932,12969,12977,12983,12996,13007,13029,13039,13040,13044,13058,13078,13101,13105,13109,13135,13141,13179,13207,13223,13225,13236,13256,13267,13274,13297,13306,13364,13372,13381,13383,13398,13407,13438,13440,13467,13477,13491,13529,13538,13549,13566,13575,13586,13589,13596,13613,13624,13643,13656,13676,13688,13690,13705,13748,13756,13762,13795,13796,13818,13820,13837,13844,13865,13869,13873,13897,13900,13901,13934,13946,13948,13984,13994,14055,14058,14067,14083,14085,14102,14104,14144,14160,14199,14219,14221,14237,14268,14295,14391,14393,14397,14399,14400,14413,14435,14440,14484,14486,14523,14527,14535,14550,14577,14625,14643,14655,14660,14707,14715,14730,14731,14746,14748,14771,14808,14873,14882,14887,14898,14908,14916,14933,14944,14951,14975,14979,14999,15009,15044,15060,15092,15113,15114,15122,15128,15204,15219,15234,15235,15265,15274,15282,15286,15295,15301,15309,15320,15352,15373,15375,15381,15392,15400,15435,15436,15440,15442,15456,15546,15555,15596,15597,15600,15603,15606,15616,15618,15627,15635,15641,15651,15654,15675,15692,15738,15758,15760,15777,15798,15807,15819,15820,15835,15850,15874,15876,15904,15913,15935,15938,15944,15947,15969,15977,15983,16035,16037,16057,16079,16085,16088,16117,16153,16159,16174,16176,16231,16234,16242,16245,16261,16271,16303,16304,16310,16321,16342,16381,16383,16394,16401,16410,16437,16452,16459,16470,16518,16526,16538,16547,16611,16619,16636,16644,16658,16668,16670,16678,16711,16712,16734,16736,16751,16755,16759,16766,16771,16779,16781,16809,16810,16825,16830,16845,16872,16900,16926,16951,16984,17025,17029,17037,17055,17056,17064,17067,17073,17110,17164,17173,17208,17243,17248,17270,17287,17308,17316,17342,17345,17392,17407],"32":[16,54,67,127,129,139,155,160,169,242,247,249,253,260,277,278,328,356,357,369,390,424,434,440,483,484,492,499,521,523,531,533,559,582,599,607,626,627,648,652,718,750,759,808,838,858,865,876,889,911,912,919,926,929,946,947,955,996,1009,1010,1011,1019,1032,1079,1083,1097,1101,1135,1143,1148,1155,1156,1175,1186,1189,1191,1193,1214,1216,1217,1251,1256,1258,1259,1282,1287,1303,1317,1326,1328,1346,1359,1392,1417,1426,1427,1440,1460,1468,1476,1486,1502,1508,1524,1531,1537,1569,1584,1590,1594,1632,1655,1666,1667,1673,1675,1693,1713,1736,1741,1748,1797,1808,1853,1884,1940,1945,1983,1985,2004,2017,2033,2051,2068,2083,2126,2136,2180,2192,2237,2252,2272,2301,2324,2342,2360,2366,2382,2385,2406,2428,2442,2455,2473,2477,2539,2548,2614,2626,2642,2662,2664,2674,2683,2690,2733,2746,2757,2790,2794,2829,2849,2851,2875,2907,2949,2967,2997,3011,3058,3067,3077,3089,3105,3143,3161,3185,3204,3216,3221,3224,3238,3241,3249,3263,3266,3273,3280,3298,3327,3348,3351,3383,3409,3432,3459,3467,3487,3491,3506,3509,3527,3540,3545,3598,3604,3612,3628,3631,3638,3641,3648,3655,3658,3670,3678,3691,3702,3711,3715,3744,3746,3781,3815,3819,3844,3845,3864,3872,3880,3888,3905,3926,3944,3992,4012,4029,4046,4060,4087,4128,4179,4216,4222,4228,4229,4274,4282,4290,4299,4351,4359,4423,4428,4458,4460,4466,4500,4506,4545,4553,4562,4566,4601,4607,4615,4619,4658,4694,4697,4709,4710,4716,4749,4766,4773,4781,4789,4801,4809,4822,4859,4862,4864,4907,4921,4936,4941,4943,5015,5017,5038,5070,5071,5086,5089,5104,5107,5158,5192,5227,5234,5248,5270,5280,5299,5306,5309,5317,5332,5346,5378,5383,5402,5407,5411,5465,5470,5487,5532,5536,5544,5548,5549,5570,5575,5590,5598,5603,5613,5616,5674,5681,5687,5696,5706,5719,5721,5730,5733,5752,5772,5784,5788,5794,5807,5810,5838,5860,5872,5875,5892,5929,5951,5972,5974,5976,6007,6037,6070,6076,6093,6094,6120,6129,6146,6159,6178,6190,6193,6204,6253,6275,6286,6292,6293,6298,6306,6317,6388,6389,6402,6404,6407,6415,6448,6460,6462,6469,6473,6474,6503,6504,6510,6526,6531,6538,6580,6585,6591,6596,6602,6618,6619,6639,6648,6668,6704,6706,6712,6719,6727,6738,6786,6807,6809,6817,6836,6853,6866,6904,6913,6915,6943,6997,7008,7011,7027,7073,7075,7079,7083,7091,7104,7115,7117,7124,7129,7137,7157,7218,7225,7228,7275,7287,7312,7323,7361,7428,7453,7454,7455,7518,7544,7546,7563,7589,7591,7609,7617,7693,7711,7716,7726,7727,7730,7751,7806,7834,7864,7867,7877,7888,7928,7949,7956,7957,7965,7973,7984,7987,7993,7997,8013,8021,8035,8042,8053,8076,8081,8115,8120,8140,8158,8195,8200,8204,8233,8242,8243,8244,8300,8318,8323,8325,8345,8355,8400,8404,8432,8470,8507,8550,8572,8578,8584,8605,8637,8643,8647,8654,8663,8664,8672,8692,8705,8706,8761,8794,8811,8823,8834,8883,8909,8918,8935,8948,8963,8984,8990,8991,9026,9027,9028,9067,9088,9095,9113,9125,9155,9156,9165,9175,9191,9214,9249,9251,9314,9333,9348,9350,9368,9373,9410,9435,9437,9440,9453,9456,9489,9490,9503,9548,9595,9641,9662,9678,9681,9693,9698,9748,9757,9767,9769,9827,9852,9923,9930,9942,9944,9973,9978,9982,9986,9992,10002,10020,10023,10030,10033,10035,10044,10050,10073,10093,10129,10143,10155,10172,10183,10194,10202,10203,10208,10216,10229,10235,10242,10250,10255,10257,10259,10260,10275,10287,10297,10302,10323,10339,10366,10387,10403,10444,10449,10455,10532,10548,10558,10581,10582,10667,10669,10681,10727,10764,10768,10770,10834,10851,10910,10924,10926,10938,11001,11056,11057,11076,11101,11103,11106,11117,11140,11147,11151,11164,11174,11179,11224,11273,11341,11368,11403,11419,11436,11445,11468,11489,11560,11577,11579,11591,11598,11610,11639,11641,11648,11657,11674,11675,11689,11692,11704,11706,11730,11738,11764,11779,11798,11826,11835,11847,11868,11909,11922,11941,11962,12015,12069,12074,12083,12084,12102,12125,12127,12139,12162,12172,12200,12206,12229,12232,12241,12245,12272,12348,12366,12374,12389,12412,12434,12450,12481,12492,12493,12503,12516,12575,12578,12589,12590,12616,12623,12629,12631,12657,12676,12701,12768,12801,12806,12807,12844,12865,12876,12890,12904,12936,12939,12974,12990,13002,13058,13061,13085,13116,13134,13162,13178,13215,13217,13219,13223,13242,13255,13302,13317,13325,13332,13339,13353,13359,13360,13366,13369,13379,13396,13408,13410,13411,13412,13429,13436,13437,13449,13459,13527,13530,13537,13546,13571,13600,13604,13629,13637,13652,13688,13706,13711,13720,13728,13738,13748,13749,13763,13764,13813,13818,13843,13853,13870,13876,13878,13899,13924,13977,14003,14028,14054,14062,14063,14068,14088,14171,14176,14179,14195,14203,14212,14217,14222,14252,14255,14288,14296,14321,14351,14361,14409,14416,14480,14494,14497,14520,14528,14551,14580,14604,14615,14616,14626,14637,14654,14670,14687,14689,14721,14729,14732,14736,14738,14757,14759,14765,14780,14867,14883,14888,14945,14971,14989,15010,15024,15069,15073,15091,15101,15102,15146,15147,15154,15156,15157,15191,15212,15214,15219,15234,15237,15241,15254,15265,15270,15278,15313,15322,15350,15365,15378,15427,15466,15474,15475,15476,15479,15526,15546,15573,15578,15586,15601,15604,15661,15675,15685,15709,15735,15763,15781,15790,15811,15813,15858,15892,15916,15924,15938,15939,15949,15953,15976,16017,16051,16054,16058,16061,16067,16075,16099,16104,16110,16114,16182,16184,16186,16228,16253,16254,16279,16289,16299,16300,16342,16343,16350,16361,16368,16390,16408,16411,16415,16433,16465,16471,16481,16484,16508,16512,16530,16538,16555,16575,16579,16614,16687,16714,16733,16749,16763,16803,16849,16868,16874,16948,16961,17015,17024,17061,17117,17118,17134,17135,17148,17168,17206,17212,17241,17254,17345,17361,17373,17394],"33":[17,27,44,47,57,65,66,101,110,115,149,160,172,215,242,250,266,274,285,290,293,317,320,322,323,390,400,405,410,426,430,445,449,470,473,515,596,620,630,637,660,676,689,717,719,747,766,798,812,817,830,841,883,887,912,941,969,980,985,991,1034,1060,1069,1085,1086,1108,1120,1123,1126,1133,1144,1146,1150,1173,1187,1204,1211,1220,1224,1232,1250,1267,1285,1288,1316,1328,1347,1396,1398,1403,1416,1436,1450,1459,1496,1517,1526,1534,1558,1563,1599,1601,1615,1621,1631,1635,1693,1703,1712,1725,1734,1745,1783,1808,1822,1862,1908,1912,1920,1955,1956,1967,1980,1990,2002,2022,2034,2077,2092,2117,2130,2139,2142,2143,2225,2226,2289,2303,2309,2341,2407,2418,2443,2450,2453,2460,2477,2504,2508,2527,2536,2544,2582,2614,2618,2625,2638,2639,2673,2679,2695,2723,2725,2742,2778,2819,2826,2884,2891,2909,2919,2944,2946,2951,2961,2993,2998,3000,3022,3073,3084,3127,3165,3185,3203,3205,3211,3241,3244,3254,3270,3285,3297,3306,3337,3340,3351,3367,3380,3386,3393,3394,3396,3400,3458,3505,3506,3508,3523,3551,3555,3560,3581,3602,3658,3669,3682,3694,3703,3714,3724,3725,3739,3769,3771,3777,3791,3793,3805,3820,3824,3875,3883,3886,3895,3901,3949,3954,4009,4012,4018,4022,4024,4039,4048,4068,4074,4077,4112,4116,4117,4131,4164,4183,4186,4191,4201,4204,4219,4230,4237,4269,4282,4285,4294,4295,4300,4308,4316,4339,4342,4347,4353,4356,4385,4411,4417,4434,4444,4445,4484,4499,4514,4529,4537,4545,4565,4573,4575,4597,4621,4630,4657,4688,4699,4707,4713,4721,4741,4750,4753,4774,4785,4818,4823,4824,4835,4862,4883,4902,4903,4905,4908,4909,4928,4934,4955,4989,5002,5041,5067,5068,5069,5107,5129,5131,5148,5152,5192,5208,5209,5210,5215,5243,5263,5281,5282,5286,5314,5319,5330,5338,5352,5357,5368,5375,5387,5389,5400,5407,5414,5436,5448,5486,5515,5548,5563,5566,5580,5587,5603,5638,5641,5647,5673,5678,5688,5696,5788,5847,5856,5945,5972,5974,5983,5985,5990,5998,6005,6012,6022,6024,6043,6055,6140,6168,6172,6178,6200,6213,6214,6225,6236,6238,6248,6270,6276,6307,6315,6338,6343,6349,6382,6409,6446,6453,6457,6525,6549,6579,6586,6595,6654,6655,6659,6684,6713,6721,6724,6742,6752,6759,6771,6792,6818,6851,6860,6868,6876,6905,6962,6971,6975,7007,7028,7068,7081,7082,7102,7108,7125,7150,7161,7163,7198,7202,7203,7211,7221,7233,7237,7242,7243,7258,7259,7262,7263,7282,7360,7374,7375,7392,7437,7454,7461,7483,7493,7526,7532,7536,7546,7552,7579,7584,7604,7607,7613,7616,7668,7669,7671,7704,7725,7726,7729,7747,7751,7754,7760,7766,7794,7811,7844,7845,7848,7850,7851,7869,7870,7908,7942,7951,7965,7993,8008,8032,8043,8052,8069,8079,8114,8124,8153,8170,8178,8184,8195,8225,8227,8228,8243,8257,8273,8285,8297,8336,8342,8365,8371,8381,8382,8391,8407,8410,8427,8452,8474,8480,8510,8526,8557,8612,8615,8638,8643,8650,8651,8672,8706,8711,8752,8767,8802,8805,8833,8834,8845,8853,8856,8862,8879,8914,8917,8919,8952,8957,9072,9101,9102,9186,9197,9200,9252,9263,9278,9282,9296,9299,9307,9310,9352,9357,9368,9383,9392,9428,9432,9436,9448,9452,9464,9494,9525,9529,9532,9575,9580,9601,9606,9608,9633,9638,9681,9709,9730,9735,9751,9760,9765,9788,9803,9807,9810,9815,9819,9824,9838,9849,9851,9853,9858,9894,9898,9906,9951,9962,9970,9983,10007,10016,10024,10028,10048,10106,10110,10146,10149,10152,10165,10186,10189,10251,10253,10268,10276,10292,10293,10307,10319,10336,10344,10374,10399,10407,10456,10457,10483,10513,10524,10527,10534,10568,10585,10587,10591,10599,10614,10622,10646,10655,10671,10708,10710,10732,10739,10741,10746,10757,10760,10792,10801,10810,10813,10826,10833,10846,10847,10855,10877,10903,10947,10949,10964,10973,11016,11020,11034,11043,11078,11146,11164,11172,11173,11181,11186,11202,11207,11217,11231,11234,11249,11257,11299,11341,11343,11346,11348,11423,11425,11431,11440,11471,11478,11498,11501,11570,11576,11592,11613,11615,11619,11636,11637,11641,11659,11666,11710,11715,11729,11747,11748,11760,11764,11795,11796,11833,11888,11890,11928,11929,11940,11968,12023,12083,12131,12150,12159,12176,12194,12204,12215,12224,12256,12315,12318,12337,12394,12408,12438,12466,12475,12476,12483,12541,12556,12567,12619,12635,12658,12668,12681,12689,12698,12736,12754,12769,12808,12824,12830,12837,12880,12901,12914,12991,13008,13050,13065,13073,13089,13107,13150,13165,13167,13193,13203,13246,13256,13274,13326,13335,13363,13365,13419,13445,13479,13496,13500,13520,13521,13531,13550,13584,13591,13608,13609,13617,13630,13646,13657,13674,13719,13727,13731,13747,13792,13799,13821,13847,13855,13888,13913,13934,13943,13959,13993,13994,14007,14014,14018,14035,14037,14042,14110,14118,14134,14151,14167,14168,14178,14189,14190,14308,14319,14323,14330,14335,14339,14345,14353,14360,14375,14380,14425,14443,14452,14477,14533,14557,14558,14590,14611,14623,14638,14642,14671,14734,14822,14840,14848,14869,14876,14879,14887,14901,14912,14920,14942,14948,14969,14979,14983,14984,14989,14990,15017,15020,15037,15047,15056,15066,15075,15084,15096,15101,15163,15172,15187,15211,15214,15218,15248,15258,15275,15302,15324,15326,15327,15353,15362,15387,15439,15495,15508,15510,15538,15546,15563,15569,15572,15579,15583,15586,15661,15679,15689,15691,15723,15733,15737,15755,15764,15807,15838,15858,15882,15886,15909,15966,15992,15995,16066,16100,16117,16133,16159,16174,16177,16225,16226,16253,16269,16275,16280,16295,16297,16307,16330,16378,16419,16435,16454,16459,16477,16507,16518,16557,16561,16570,16571,16612,16620,16624,16640,16651,16657,16669,16700,16712,16715,16729,16735,16748,16758,16782,16785,16803,16808,16838,16871,16918,16941,16944,16946,16954,16968,16976,16978,16990,17000,17017,17025,17057,17093,17101,17112,17141,17144,17188,17221,17229,17249,17277,17288,17289,17300,17354,17370,17402],"34":[6,17,18,23,76,173,175,182,220,297,348,352,404,419,446,455,490,491,501,502,554,578,589,599,623,658,669,672,675,684,686,692,703,751,763,786,817,839,852,861,896,900,904,941,961,971,991,1016,1050,1051,1064,1073,1075,1089,1127,1144,1262,1295,1319,1320,1352,1372,1373,1377,1442,1467,1503,1532,1536,1559,1576,1606,1616,1632,1650,1655,1671,1689,1710,1777,1815,1819,1838,1868,1894,1923,1935,1949,1970,1972,2008,2026,2034,2061,2063,2064,2095,2143,2172,2184,2209,2210,2248,2261,2272,2283,2286,2289,2389,2443,2458,2485,2490,2503,2508,2562,2584,2611,2622,2770,2771,2792,2809,2835,2848,2849,2857,2879,2895,2903,2906,2924,2972,2981,2999,3014,3026,3037,3041,3096,3100,3118,3120,3176,3209,3228,3242,3249,3307,3308,3318,3348,3358,3359,3390,3406,3424,3427,3439,3442,3464,3496,3502,3508,3519,3522,3525,3535,3545,3564,3579,3607,3625,3633,3671,3707,3769,3778,3783,3805,3829,3884,3890,3951,3970,3993,3999,4014,4026,4084,4098,4136,4176,4217,4274,4303,4327,4356,4404,4425,4448,4455,4459,4495,4557,4560,4621,4664,4681,4687,4690,4698,4768,4772,4781,4788,4832,4853,4874,4883,4885,4886,4992,5043,5044,5059,5074,5080,5089,5100,5114,5131,5139,5166,5178,5259,5266,5270,5279,5286,5288,5290,5394,5407,5458,5475,5477,5486,5553,5561,5565,5566,5581,5586,5627,5638,5674,5684,5701,5715,5727,5742,5797,5803,5827,5844,5864,5868,5935,5942,5944,5951,5963,5971,5972,5975,5976,5981,5983,5998,6008,6041,6046,6055,6061,6077,6116,6130,6150,6197,6198,6202,6206,6216,6224,6236,6241,6251,6320,6327,6339,6387,6392,6412,6426,6436,6463,6473,6513,6525,6531,6540,6590,6626,6632,6640,6700,6725,6803,6805,6825,6826,6863,6875,6888,6937,6962,6990,6993,7007,7026,7043,7055,7058,7077,7087,7114,7172,7186,7188,7228,7229,7252,7266,7287,7288,7299,7303,7312,7340,7342,7368,7379,7381,7383,7389,7397,7404,7476,7495,7504,7577,7592,7594,7597,7605,7615,7618,7627,7643,7644,7662,7673,7686,7706,7716,7766,7783,7821,7822,7825,7849,7862,7876,7912,7924,7944,7984,8010,8071,8090,8109,8112,8116,8136,8156,8167,8173,8181,8191,8192,8201,8212,8229,8274,8315,8326,8349,8360,8362,8376,8438,8531,8552,8595,8615,8623,8641,8644,8646,8660,8694,8720,8736,8741,8744,8789,8853,8887,8930,9023,9038,9043,9047,9066,9092,9114,9136,9143,9161,9181,9235,9289,9292,9301,9328,9368,9369,9373,9378,9406,9449,9489,9497,9498,9522,9523,9558,9559,9561,9584,9635,9642,9678,9706,9717,9738,9765,9836,9892,9910,9931,9950,9957,10011,10026,10030,10075,10105,10106,10122,10127,10136,10167,10197,10205,10277,10283,10332,10341,10352,10391,10398,10408,10436,10441,10512,10553,10559,10583,10586,10601,10606,10607,10678,10702,10720,10752,10793,10816,10831,10838,10854,10873,10896,10910,10927,10933,10947,10955,10956,10993,10999,11021,11028,11029,11040,11095,11101,11105,11136,11143,11157,11202,11231,11233,11283,11291,11324,11325,11342,11365,11386,11388,11397,11399,11407,11418,11531,11534,11551,11559,11596,11617,11624,11635,11714,11734,11757,11766,11773,11776,11849,11928,11945,11967,11979,11993,11998,12028,12037,12056,12089,12091,12190,12202,12223,12254,12310,12344,12361,12389,12398,12466,12489,12502,12504,12533,12534,12574,12582,12622,12709,12728,12734,12752,12784,12795,12828,12884,12888,12898,12916,12930,12963,12966,13079,13125,13143,13153,13162,13164,13170,13183,13215,13262,13277,13328,13403,13431,13459,13477,13497,13511,13566,13601,13615,13626,13648,13654,13678,13709,13712,13750,13780,13787,13789,13802,13860,13861,13876,13939,14014,14021,14038,14092,14105,14108,14138,14152,14203,14250,14263,14264,14347,14403,14413,14421,14444,14450,14501,14504,14521,14525,14537,14595,14613,14632,14660,14665,14751,14849,14852,14877,14909,14918,14960,15011,15030,15049,15051,15056,15058,15111,15142,15157,15179,15199,15214,15221,15222,15229,15240,15290,15342,15366,15374,15406,15422,15459,15465,15468,15574,15591,15597,15617,15695,15704,15730,15742,15759,15766,15768,15780,15784,15820,15821,15836,15851,15853,15858,15962,15975,16012,16031,16064,16126,16133,16147,16157,16167,16169,16178,16194,16240,16246,16268,16293,16322,16349,16367,16373,16386,16408,16443,16452,16486,16523,16602,16603,16621,16639,16642,16651,16656,16707,16752,16766,16782,16805,16834,16862,16919,16927,16933,16988,17002,17042,17048,17052,17053,17062,17078,17095,17101,17161,17167,17196,17201,17220,17254,17259,17268,17284,17289,17326,17332,17381],"35":[421,450,1019,1819,2473,3377,3437,3489,5165,8332,8457,12038,12162,12510,14008,14578,15787,16114,16752,17367],"36":[38,135,228,239,251,262,299,336,342,368,386,519,532,791,824,835,843,962,1088,1257,1276,1346,1358,1558,1661,1851,1864,1900,1985,2102,2137,2147,2199,2254,2328,2333,2353,2406,2414,2418,2479,2509,2532,2591,2639,2646,2650,2653,2672,2786,2804,2987,3016,3026,3037,3049,3101,3187,3232,3238,3249,3256,3266,3308,3383,3393,3448,3784,3798,3867,3901,3934,4027,4073,4075,4247,4274,4385,4412,4481,4510,4579,4623,4669,4691,4697,4864,4973,5134,5140,5151,5246,5274,5455,5480,5531,5547,5568,5716,5752,5832,5844,5870,5873,5980,5990,6004,6030,6075,6085,6101,6162,6216,6221,6272,6280,6296,6359,6424,6442,6452,6490,6495,6555,6564,6628,6777,6796,6832,6837,6875,6896,6904,7000,7064,7113,7119,7249,7328,7387,7408,7450,7505,7538,7568,7745,7797,7815,7910,7996,8098,8211,8412,8432,8485,8620,8715,8753,8790,8836,8902,8933,8938,8952,8955,9007,9127,9197,9224,9229,9231,9440,9468,9594,9604,9707,9720,9880,9909,9931,9935,9973,9988,10041,10062,10097,10106,10265,10319,10545,10592,10702,10728,10773,10841,10845,10851,10864,10895,10902,10906,11036,11079,11103,11245,11441,11471,11483,11566,11684,11714,11798,11833,11865,11889,11914,12026,12206,12215,12268,12311,12350,12474,12537,12694,12720,12740,12792,12799,12822,12868,12878,12950,12977,13004,13037,13089,13167,13170,13180,13281,13317,13333,13405,13460,13496,13576,13634,13662,13678,13780,13871,13977,14000,14239,14263,14316,14408,14437,14441,14547,14557,14582,14635,14676,14827,15063,15073,15097,15131,15137,15141,15222,15265,15373,15477,15481,15533,15561,15728,15737,15822,15957,15966,15985,16002,16027,16087,16227,16291,16323,16360,16428,16535,16555,16572,16609,16627,16741,16748,16766,16805,16813,16854,16961,17062,17072,17100,17117,17159,17189,17264,17368,17378],"37":[8,20,37,59,65,80,81,95,161,168,175,216,255,259,266,269,270,305,307,358,385,388,394,397,418,429,440,449,466,467,492,502,508,560,569,595,615,619,646,662,733,764,768,789,855,967,971,972,986,1000,1040,1042,1048,1064,1095,1121,1125,1140,1180,1240,1264,1304,1333,1338,1351,1370,1372,1373,1374,1443,1475,1483,1498,1504,1524,1538,1567,1570,1574,1583,1595,1616,1619,1630,1640,1646,1648,1651,1724,1726,1734,1758,1785,1788,1802,1831,1837,1855,1917,1945,1954,1971,2002,2038,2051,2072,2128,2133,2139,2163,2183,2191,2213,2220,2285,2326,2328,2348,2392,2393,2422,2507,2512,2524,2531,2572,2591,2601,2619,2690,2706,2711,2712,2724,2767,2849,2885,2891,2913,2915,2923,2933,2957,2986,2999,3001,3032,3106,3108,3117,3118,3119,3134,3152,3200,3207,3210,3252,3265,3278,3285,3293,3312,3358,3399,3405,3417,3422,3428,3429,3454,3458,3494,3535,3617,3666,3680,3694,3723,3741,3744,3751,3755,3765,3781,3794,3795,3830,3888,3925,3926,3930,3936,3976,3977,3999,4016,4022,4034,4059,4078,4088,4098,4137,4159,4165,4177,4181,4264,4285,4288,4308,4327,4333,4338,4411,4418,4422,4432,4464,4488,4509,4528,4549,4565,4575,4580,4584,4587,4608,4611,4638,4675,4690,4701,4735,4746,4757,4762,4800,4842,4891,4897,4944,4966,5005,5048,5050,5105,5129,5136,5144,5161,5179,5188,5268,5289,5309,5336,5337,5346,5384,5402,5403,5406,5455,5487,5492,5500,5516,5530,5555,5566,5569,5605,5616,5628,5681,5684,5730,5823,5843,5852,5870,5883,5896,5899,5957,6020,6043,6052,6054,6077,6079,6080,6081,6099,6112,6136,6142,6204,6215,6225,6231,6236,6242,6273,6278,6308,6391,6395,6399,6412,6414,6446,6469,6540,6564,6584,6628,6668,6670,6679,6695,6730,6750,6776,6789,6821,6854,6869,6879,6885,6889,6890,6973,6988,7002,7046,7047,7069,7115,7118,7153,7159,7162,7176,7177,7196,7199,7225,7280,7284,7295,7363,7388,7399,7427,7428,7429,7443,7468,7516,7578,7589,7607,7619,7659,7673,7683,7687,7692,7696,7719,7757,7758,7771,7773,7777,7831,7863,7882,7888,7912,7918,7926,7933,7938,7942,7947,7997,8006,8041,8074,8114,8158,8200,8202,8230,8256,8289,8329,8333,8337,8393,8398,8427,8431,8480,8495,8571,8585,8603,8610,8627,8630,8638,8719,8724,8736,8801,8806,8811,8869,8884,8920,9011,9014,9073,9074,9077,9078,9086,9087,9098,9144,9230,9237,9265,9340,9347,9386,9390,9393,9394,9399,9403,9404,9409,9411,9421,9437,9462,9505,9512,9522,9610,9661,9694,9701,9703,9714,9745,9755,9757,9813,9815,9830,9841,9850,9865,9889,9914,10028,10029,10051,10061,10068,10097,10118,10122,10135,10138,10143,10170,10176,10188,10232,10242,10293,10358,10368,10419,10428,10466,10495,10545,10573,10614,10735,10751,10773,10897,10910,10947,10962,10981,11016,11021,11023,11067,11083,11095,11113,11134,11138,11145,11150,11159,11176,11204,11254,11256,11264,11288,11319,11333,11352,11384,11395,11408,11415,11442,11447,11484,11509,11511,11516,11564,11633,11658,11663,11672,11679,11706,11734,11736,11742,11793,11801,11814,11853,11926,11940,12036,12062,12063,12100,12103,12111,12149,12162,12205,12225,12354,12361,12403,12404,12428,12433,12451,12454,12455,12463,12471,12498,12517,12532,12547,12597,12606,12623,12632,12648,12679,12715,12746,12788,12797,12798,12838,12846,12878,12902,12925,12941,12951,12999,13014,13034,13037,13040,13084,13118,13159,13164,13206,13233,13245,13262,13280,13288,13341,13342,13365,13390,13411,13422,13423,13428,13440,13450,13454,13459,13490,13501,13509,13548,13584,13593,13623,13689,13746,13809,13841,13860,13868,13917,13954,13957,13967,13990,14012,14054,14124,14139,14152,14194,14195,14201,14250,14256,14268,14296,14327,14364,14373,14412,14438,14450,14453,14455,14521,14535,14587,14601,14654,14694,14700,14753,14757,14784,14814,14836,14839,14841,14896,14996,15001,15012,15026,15031,15042,15079,15096,15151,15153,15167,15180,15198,15202,15208,15227,15269,15348,15360,15362,15371,15388,15434,15453,15485,15494,15520,15532,15570,15575,15601,15619,15636,15715,15718,15740,15797,15800,15843,15887,15904,15942,15943,15982,16019,16033,16040,16069,16125,16153,16244,16307,16338,16376,16403,16408,16459,16466,16557,16558,16567,16571,16578,16579,16638,16639,16730,16736,16752,16771,16798,16807,16870,16895,16939,16951,16974,16989,16995,17006,17013,17015,17018,17032,17040,17072,17077,17121,17162,17163,17176,17203,17214,17231,17234,17235,17252,17295,17310,17318,17358,17361],"38":[17,40,79,124,227,310,376,388,398,489,575,594,617,660,662,663,665,752,753,761,801,820,836,846,853,880,890,935,1008,1010,1013,1059,1083,1094,1098,1105,1130,1135,1221,1276,1311,1314,1357,1405,1412,1413,1462,1562,1566,1636,1652,1662,1696,1748,1784,1806,1808,1812,1865,1867,1874,1907,1911,1934,1938,1953,2019,2027,2035,2072,2082,2085,2118,2130,2150,2166,2183,2209,2222,2275,2344,2360,2422,2438,2546,2594,2619,2639,2642,2648,2731,2733,2751,2776,2781,2803,2811,2821,2877,2879,2884,2925,2939,2944,2947,3013,3024,3048,3099,3129,3141,3212,3213,3217,3228,3249,3254,3261,3265,3296,3342,3354,3364,3371,3380,3387,3409,3417,3483,3497,3508,3540,3552,3561,3588,3593,3614,3617,3655,3666,3728,3743,3758,3850,3856,3871,3881,3891,3907,3910,3937,4011,4017,4023,4056,4067,4111,4134,4155,4163,4164,4176,4207,4262,4274,4277,4294,4360,4374,4428,4442,4447,4479,4482,4523,4569,4597,4636,4649,4684,4740,4790,4792,4805,4821,4825,4849,4889,4893,4906,4957,5009,5016,5021,5070,5077,5081,5085,5107,5151,5184,5190,5224,5226,5266,5270,5301,5379,5391,5402,5409,5430,5513,5533,5584,5597,5606,5625,5660,5699,5748,5757,5763,5802,5821,5825,5836,5888,5903,5915,5916,5920,5936,5942,6010,6012,6018,6044,6051,6066,6082,6088,6090,6114,6196,6205,6206,6224,6236,6263,6287,6292,6306,6352,6368,6406,6408,6410,6439,6442,6450,6460,6486,6490,6510,6517,6600,6605,6606,6629,6680,6709,6753,6758,6835,6862,6865,6872,6895,6906,6928,6939,6947,6966,6978,6979,7030,7058,7120,7184,7203,7208,7214,7216,7245,7294,7323,7330,7331,7333,7340,7358,7371,7385,7410,7492,7501,7502,7531,7539,7555,7556,7558,7577,7618,7621,7716,7722,7725,7768,7775,7905,7918,7943,7974,7976,7979,8008,8048,8050,8070,8077,8079,8110,8111,8115,8125,8142,8144,8184,8206,8208,8430,8459,8467,8488,8524,8548,8602,8612,8646,8656,8665,8667,8681,8708,8753,8759,8783,8784,8786,8789,8824,8825,8829,8833,8876,8897,8916,8934,8937,8960,8962,8988,9044,9065,9096,9110,9117,9245,9256,9270,9280,9296,9316,9323,9333,9338,9364,9379,9391,9433,9470,9522,9542,9550,9557,9575,9582,9590,9606,9633,9691,9729,9784,9792,9799,9829,9833,9899,9902,9905,9907,9916,9945,9949,9972,9976,9987,9997,10002,10022,10030,10067,10126,10135,10136,10164,10181,10201,10217,10220,10224,10243,10263,10275,10276,10319,10327,10332,10361,10375,10388,10402,10410,10441,10474,10495,10560,10566,10571,10577,10631,10662,10677,10702,10723,10759,10820,10897,10910,10941,10969,10976,11021,11039,11081,11260,11321,11324,11347,11428,11438,11449,11458,11464,11554,11578,11626,11660,11667,11688,11729,11731,11827,11831,11851,11887,11912,11950,12075,12084,12157,12188,12206,12233,12266,12301,12330,12456,12520,12521,12535,12622,12678,12699,12716,12743,12801,12863,12864,12874,12877,12889,12900,12934,12970,12990,13026,13102,13133,13191,13199,13200,13208,13232,13242,13247,13302,13326,13363,13370,13388,13390,13395,13406,13440,13453,13483,13528,13542,13561,13596,13599,13604,13618,13627,13658,13671,13689,13699,13703,13712,13717,13729,13750,13775,13820,13873,13898,13919,13953,13976,13994,13995,14002,14038,14040,14063,14065,14084,14156,14160,14175,14195,14212,14221,14291,14337,14360,14443,14475,14485,14511,14518,14563,14564,14577,14591,14610,14670,14690,14727,14795,14797,14807,14815,14820,14857,14893,14898,14916,14998,15051,15072,15098,15106,15115,15157,15214,15238,15264,15301,15316,15325,15366,15386,15394,15443,15493,15507,15540,15561,15566,15586,15592,15613,15616,15623,15655,15689,15695,15696,15698,15728,15750,15766,15768,15783,15788,15810,15811,15822,15825,15874,15875,15958,16021,16045,16055,16074,16089,16093,16094,16102,16115,16118,16120,16123,16129,16152,16158,16163,16171,16177,16188,16195,16218,16223,16230,16282,16313,16349,16361,16362,16376,16399,16448,16483,16487,16505,16537,16541,16548,16564,16574,16589,16638,16670,16684,16692,16707,16719,16785,16799,16801,16802,16827,16859,16876,16936,16945,16963,17017,17111,17137,17138,17139,17147,17184,17192,17249,17290,17291,17292,17346,17391],"39":[6,124,126,152,160,162,183,223,308,315,317,321,324,333,340,374,413,430,434,444,461,516,535,536,565,591,650,654,732,771,802,811,838,849,864,881,889,905,928,942,950,1034,1077,1078,1110,1111,1140,1166,1168,1172,1204,1231,1354,1376,1378,1379,1393,1401,1443,1449,1485,1505,1511,1518,1560,1635,1680,1686,1698,1711,1740,1818,1837,1865,1983,1995,1997,2001,2020,2029,2054,2100,2118,2247,2262,2309,2315,2345,2349,2403,2435,2524,2538,2556,2576,2659,2697,2732,2748,2757,2812,2848,2860,2904,2929,2952,2990,3026,3062,3068,3096,3124,3135,3174,3176,3253,3274,3286,3356,3363,3400,3406,3417,3430,3498,3526,3547,3553,3599,3614,3648,3651,3653,3676,3705,3711,3713,3784,3786,3815,3874,3878,3915,3950,3956,4009,4046,4068,4069,4115,4161,4168,4180,4191,4203,4205,4242,4258,4277,4279,4295,4319,4324,4451,4481,4504,4582,4603,4607,4647,4648,4730,4735,4775,4822,4826,4836,4877,4889,4899,4972,4974,4978,5026,5055,5070,5082,5140,5162,5209,5248,5263,5417,5422,5439,5448,5482,5526,5556,5569,5613,5618,5658,5726,5758,5804,5819,5836,5902,5921,6037,6132,6142,6180,6286,6312,6326,6339,6343,6382,6406,6413,6435,6469,6490,6501,6553,6572,6575,6641,6645,6686,6708,6713,6733,6787,6789,6867,6868,6901,6935,6976,6982,7008,7023,7070,7085,7086,7087,7106,7119,7195,7247,7417,7498,7623,7685,7761,7773,7799,7817,7823,7834,7898,7904,7906,7955,8050,8065,8067,8068,8071,8094,8248,8254,8263,8280,8303,8334,8364,8391,8422,8479,8511,8538,8541,8567,8617,8668,8676,8696,8784,8821,8842,8947,8960,8971,9006,9039,9061,9067,9083,9186,9203,9213,9242,9306,9316,9319,9408,9425,9430,9443,9452,9473,9485,9519,9587,9625,9645,9651,9700,9717,9763,9768,9844,9845,9854,9868,9873,9943,9963,9983,9986,9994,10045,10091,10096,10105,10162,10195,10206,10258,10366,10367,10376,10412,10416,10447,10454,10461,10466,10468,10511,10523,10607,10609,10635,10673,10691,10759,10776,10846,10881,10911,10952,10962,10969,10992,11046,11052,11116,11162,11185,11253,11269,11283,11318,11352,11420,11424,11491,11557,11565,11656,11684,11694,11699,11777,11778,11795,11798,11801,11815,11834,11864,11871,11899,11936,11962,12054,12182,12217,12258,12282,12312,12314,12326,12445,12489,12502,12540,12612,12625,12629,12642,12643,12727,12755,12796,12843,12919,12976,13082,13111,13168,13231,13249,13391,13397,13462,13505,13519,13546,13595,13625,13658,13668,13672,13691,13778,13872,13914,13984,14004,14024,14040,14068,14109,14152,14190,14224,14228,14234,14259,14274,14299,14320,14330,14353,14356,14367,14483,14507,14521,14638,14651,14655,14659,14767,14830,14833,14854,14876,14880,14886,14897,14991,14994,15018,15055,15065,15088,15115,15135,15205,15253,15365,15371,15507,15549,15555,15557,15571,15588,15765,15820,15822,15834,15892,15903,15932,15957,15968,15978,16036,16081,16100,16112,16127,16130,16165,16189,16194,16204,16207,16264,16284,16374,16502,16516,16525,16556,16568,16597,16651,16715,16756,16808,16829,16894,16930,17036,17038,17064,17107,17142,17191,17230,17236,17243,17246,17251,17270,17284,17285,17298,17336,17369],"40":[48,70,95,132,147,148,157,193,194,205,258,262,306,310,322,338,376,407,460,472,486,487,531,571,594,614,624,634,653,664,698,724,736,888,971,991,1001,1016,1026,1029,1067,1078,1090,1137,1250,1259,1276,1325,1409,1423,1443,1473,1497,1520,1541,1558,1564,1590,1592,1599,1603,1730,1796,1814,1839,1841,1872,1876,1904,1915,1932,1942,1946,1991,1999,2019,2032,2060,2072,2093,2118,2121,2129,2130,2142,2146,2165,2173,2186,2190,2211,2225,2243,2273,2278,2305,2315,2416,2433,2440,2470,2537,2572,2655,2665,2682,2691,2706,2712,2746,2790,2946,2950,2976,3042,3044,3057,3097,3098,3112,3114,3146,3206,3222,3246,3262,3265,3271,3325,3383,3384,3401,3431,3436,3487,3492,3498,3576,3612,3628,3645,3651,3690,3733,3740,3750,3768,3780,3856,3920,3974,3990,3997,4006,4035,4088,4180,4188,4230,4241,4281,4284,4328,4338,4359,4374,4450,4496,4517,4519,4523,4540,4556,4578,4593,4596,4642,4653,4698,4707,4723,4728,4731,4734,4753,4792,4795,4848,4902,4923,4965,4982,5021,5046,5050,5063,5104,5133,5140,5144,5164,5170,5205,5217,5304,5329,5357,5387,5415,5424,5432,5437,5497,5509,5526,5529,5532,5573,5633,5645,5700,5722,5728,5734,5756,5760,5761,5821,5825,5855,5939,5965,5972,6034,6057,6144,6148,6175,6274,6294,6304,6334,6336,6404,6485,6487,6501,6541,6560,6609,6623,6638,6649,6654,6662,6668,6711,6727,6762,6779,6784,6805,6892,6905,6950,6969,6992,7115,7128,7129,7144,7154,7186,7200,7218,7240,7244,7271,7311,7323,7340,7354,7368,7391,7403,7405,7406,7429,7432,7457,7502,7569,7581,7583,7613,7637,7640,7707,7723,7727,7733,7743,7812,7816,7845,7852,7879,7886,7912,7941,7943,7967,8008,8034,8075,8092,8190,8235,8248,8253,8254,8259,8268,8295,8304,8328,8342,8359,8360,8378,8380,8399,8407,8409,8417,8424,8428,8460,8484,8507,8538,8550,8561,8669,8721,8803,8868,8883,8973,9069,9080,9162,9177,9202,9207,9247,9321,9365,9391,9413,9417,9430,9435,9474,9515,9517,9534,9546,9557,9565,9571,9598,9599,9605,9608,9610,9616,9627,9684,9715,9751,9757,9852,9882,9896,9898,9917,9936,9940,9946,9953,10010,10031,10058,10079,10132,10138,10153,10155,10231,10256,10258,10274,10314,10316,10340,10357,10373,10377,10382,10389,10412,10423,10425,10447,10466,10544,10548,10554,10592,10620,10692,10707,10714,10724,10736,10790,10804,10866,10871,10878,10880,10945,10950,10979,10991,11021,11063,11076,11096,11196,11272,11302,11328,11388,11405,11410,11427,11450,11460,11482,11503,11534,11639,11661,11670,11703,11704,11751,11878,11887,11888,11901,11914,11922,11931,12047,12076,12091,12105,12160,12167,12186,12202,12259,12264,12301,12320,12338,12341,12465,12494,12593,12594,12629,12645,12667,12716,12724,12735,12746,12758,12783,12792,12811,12881,12891,12898,12922,12929,12940,12953,13012,13040,13067,13097,13110,13115,13195,13238,13243,13244,13280,13292,13302,13359,13360,13393,13405,13422,13441,13499,13516,13527,13535,13553,13604,13621,13628,13696,13740,13746,13747,13782,13827,13836,13911,13925,13928,13983,14012,14021,14022,14033,14061,14084,14109,14114,14123,14137,14143,14205,14206,14220,14242,14255,14273,14281,14294,14312,14375,14376,14424,14437,14444,14462,14512,14543,14585,14612,14615,14638,14657,14698,14727,14776,14795,14808,14841,14848,14849,14873,14890,14969,14983,14984,15032,15048,15057,15060,15080,15082,15106,15119,15120,15133,15136,15194,15235,15258,15291,15356,15379,15435,15454,15468,15561,15592,15623,15639,15661,15692,15698,15719,15749,15789,15800,15805,15833,15841,15843,15870,15881,15892,15934,15960,15983,15988,16003,16012,16031,16041,16047,16070,16071,16091,16106,16133,16167,16201,16228,16244,16320,16351,16358,16367,16378,16396,16440,16450,16462,16501,16516,16523,16542,16646,16656,16699,16725,16773,16794,16803,16808,16824,16833,16838,16864,16901,16955,17018,17019,17081,17087,17097,17112,17118,17126,17147,17170,17243,17246,17275,17293,17300,17325,17396],"41":[17,26,33,44,59,73,77,121,188,231,241,244,252,266,287,318,327,335,337,343,360,374,382,402,403,427,428,460,463,467,468,494,525,546,561,587,597,601,636,708,726,770,788,810,854,875,883,1021,1026,1071,1107,1111,1163,1200,1203,1219,1240,1289,1313,1339,1371,1383,1392,1423,1436,1438,1460,1483,1484,1503,1567,1573,1577,1591,1605,1618,1628,1637,1660,1670,1673,1680,1694,1701,1720,1748,1776,1778,1806,1830,1846,1850,1858,1878,1914,1916,1974,2024,2031,2077,2085,2108,2129,2205,2240,2281,2334,2341,2436,2439,2443,2451,2452,2474,2481,2506,2507,2564,2571,2604,2614,2620,2629,2648,2665,2700,2731,2751,2780,2801,2808,2820,2826,2833,2837,2870,2873,2878,2963,2965,3005,3032,3040,3060,3097,3116,3135,3141,3167,3182,3183,3191,3217,3229,3251,3256,3280,3281,3286,3297,3313,3317,3337,3361,3368,3380,3382,3404,3454,3519,3520,3529,3568,3598,3612,3620,3644,3651,3654,3655,3673,3691,3692,3728,3736,3769,3773,3788,3795,3810,3820,3843,3850,3920,3927,3948,3967,3995,4006,4050,4058,4098,4112,4118,4119,4148,4174,4178,4256,4260,4274,4283,4289,4330,4332,4358,4375,4401,4423,4448,4473,4476,4516,4541,4552,4575,4586,4604,4626,4632,4662,4672,4722,4727,4766,4807,4828,4839,4850,4895,4930,4939,4942,5023,5030,5038,5045,5058,5095,5098,5104,5185,5202,5203,5205,5211,5230,5236,5243,5266,5334,5343,5389,5427,5452,5457,5470,5499,5502,5538,5560,5572,5588,5597,5598,5640,5680,5685,5686,5710,5726,5757,5783,5809,5810,5821,5824,5836,5839,5858,5868,5898,5921,5940,5949,6008,6021,6022,6032,6091,6093,6109,6134,6141,6153,6167,6169,6193,6220,6225,6275,6293,6318,6320,6342,6346,6371,6372,6380,6394,6405,6419,6476,6480,6490,6504,6508,6521,6568,6594,6602,6604,6646,6657,6658,6735,6737,6769,6781,6803,6848,6863,6941,6942,6951,6966,7014,7020,7031,7047,7048,7062,7063,7083,7084,7099,7149,7226,7238,7268,7270,7291,7309,7335,7337,7352,7353,7434,7454,7461,7480,7481,7503,7513,7515,7520,7541,7545,7551,7559,7581,7596,7613,7649,7666,7675,7708,7740,7762,7786,7810,7812,7838,7863,7872,7880,7886,7892,7909,7933,7949,7969,7975,7980,7992,8031,8033,8117,8120,8139,8155,8157,8162,8214,8278,8322,8350,8352,8366,8388,8401,8421,8428,8429,8444,8477,8509,8522,8579,8589,8590,8605,8617,8640,8680,8682,8716,8747,8765,8815,8868,8887,8889,8896,8933,8941,8943,8964,8969,8992,8994,8996,8998,9025,9029,9083,9121,9127,9140,9231,9277,9296,9300,9359,9371,9406,9412,9415,9421,9434,9454,9462,9483,9508,9569,9584,9588,9589,9591,9597,9617,9618,9625,9639,9712,9750,9759,9764,9785,9812,9817,9828,9876,9901,9910,9948,9969,9977,10004,10011,10019,10029,10042,10047,10105,10125,10161,10230,10234,10253,10254,10258,10273,10283,10296,10332,10334,10346,10376,10383,10394,10397,10451,10473,10476,10491,10511,10527,10530,10566,10572,10596,10601,10618,10620,10639,10640,10648,10665,10672,10706,10717,10729,10740,10771,10854,10861,10873,10879,10893,10902,10910,10943,10973,10987,11008,11009,11010,11040,11044,11061,11069,11085,11126,11147,11154,11155,11159,11169,11179,11199,11207,11215,11236,11241,11246,11249,11276,11293,11300,11319,11322,11326,11336,11342,11376,11387,11388,11427,11443,11468,11498,11510,11541,11572,11575,11588,11592,11606,11643,11648,11651,11664,11718,11725,11734,11746,11749,11753,11774,11797,11811,11897,11917,11929,11931,11958,11969,11999,12003,12005,12016,12037,12064,12090,12097,12127,12146,12148,12154,12165,12201,12205,12226,12250,12267,12277,12307,12323,12352,12375,12399,12400,12412,12443,12444,12448,12458,12462,12463,12467,12469,12476,12514,12528,12536,12543,12544,12576,12597,12598,12603,12647,12696,12702,12721,12725,12790,12798,12806,12838,12844,12874,12894,12925,12963,12989,12994,13005,13008,13025,13033,13041,13058,13085,13097,13108,13109,13134,13209,13228,13262,13285,13311,13377,13392,13426,13434,13516,13544,13550,13558,13607,13623,13625,13648,13699,13717,13772,13794,13831,13832,13838,13908,13924,13926,13935,13978,14022,14036,14039,14071,14083,14093,14140,14151,14158,14172,14235,14243,14246,14247,14248,14256,14269,14279,14303,14310,14319,14320,14358,14359,14364,14374,14403,14438,14448,14455,14461,14517,14520,14522,14545,14559,14580,14589,14623,14628,14717,14731,14773,14805,14812,14820,14821,14864,14909,15006,15091,15142,15229,15250,15324,15330,15335,15385,15391,15406,15418,15420,15456,15457,15474,15481,15487,15492,15505,15529,15572,15588,15589,15609,15621,15633,15680,15736,15753,15757,15798,15822,15883,15939,15986,16002,16006,16014,16035,16048,16091,16128,16159,16166,16185,16237,16239,16312,16331,16378,16393,16401,16408,16421,16429,16477,16480,16485,16520,16529,16536,16577,16580,16645,16646,16659,16665,16689,16697,16701,16714,16737,16740,16747,16760,16813,16815,16823,16863,16871,16876,16879,16895,16937,16954,16983,16991,17024,17033,17036,17052,17095,17109,17132,17148,17153,17176,17187,17191,17194,17209,17219,17237,17304,17329,17380],"42":[5,19,37,57,62,75,80,112,157,170,198,203,207,214,248,251,256,261,270,284,314,321,331,337,350,352,362,366,367,374,429,452,470,512,516,532,560,570,573,586,624,645,667,678,691,700,715,722,737,741,743,760,778,779,800,837,846,891,909,997,1013,1033,1055,1070,1076,1122,1125,1127,1149,1152,1178,1188,1192,1196,1209,1270,1286,1294,1298,1336,1344,1352,1366,1367,1394,1406,1454,1457,1459,1491,1524,1562,1572,1579,1597,1602,1615,1636,1663,1680,1697,1713,1736,1740,1743,1748,1764,1767,1787,1788,1804,1819,1820,1822,1836,1838,1848,1853,1866,1870,1927,1937,1944,1946,1956,1987,1989,2040,2043,2064,2077,2086,2087,2100,2122,2124,2129,2145,2162,2186,2187,2191,2228,2230,2240,2247,2250,2272,2291,2361,2367,2376,2400,2404,2406,2434,2451,2468,2471,2472,2499,2506,2535,2556,2578,2604,2609,2618,2624,2629,2641,2689,2694,2723,2747,2748,2760,2764,2785,2802,2837,2846,2916,2944,2955,2979,2991,3000,3033,3045,3093,3184,3188,3211,3212,3273,3291,3294,3308,3343,3359,3365,3368,3369,3375,3422,3467,3548,3558,3582,3629,3725,3750,3791,3813,3830,3912,3945,3990,4011,4012,4046,4073,4104,4153,4161,4163,4166,4180,4207,4209,4211,4217,4242,4243,4266,4282,4297,4344,4364,4390,4438,4439,4441,4447,4450,4453,4465,4480,4488,4520,4525,4565,4568,4598,4625,4627,4634,4646,4685,4691,4707,4712,4725,4729,4757,4770,4786,4832,4855,4900,4933,5013,5032,5043,5044,5048,5118,5126,5158,5159,5161,5167,5186,5226,5230,5274,5282,5310,5332,5337,5405,5412,5416,5437,5449,5491,5505,5515,5519,5531,5538,5561,5589,5600,5607,5611,5635,5653,5676,5727,5739,5754,5784,5795,5867,5870,5892,5907,5923,5935,5954,5955,5965,5993,6041,6047,6051,6056,6067,6105,6143,6147,6171,6201,6202,6277,6297,6303,6352,6368,6389,6400,6402,6451,6491,6503,6528,6535,6536,6542,6567,6576,6579,6623,6638,6670,6673,6692,6695,6702,6714,6724,6763,6833,6836,6853,6881,6884,6910,6919,6925,6927,6973,7002,7029,7070,7086,7111,7118,7141,7151,7160,7169,7181,7205,7226,7231,7240,7249,7250,7254,7263,7278,7281,7318,7322,7363,7368,7384,7407,7412,7440,7459,7495,7501,7614,7619,7620,7659,7711,7765,7795,7805,7848,7877,7894,7908,7966,7967,7982,8043,8058,8063,8067,8100,8157,8159,8198,8201,8216,8264,8284,8285,8303,8314,8332,8344,8350,8384,8432,8463,8479,8485,8546,8552,8616,8628,8637,8641,8663,8665,8668,8677,8679,8683,8711,8740,8747,8792,8804,8812,8841,8843,8884,8885,8899,8911,8954,8961,8964,8985,8998,9016,9026,9029,9108,9117,9137,9176,9212,9229,9242,9245,9279,9281,9312,9316,9371,9383,9392,9394,9398,9433,9451,9498,9501,9537,9565,9573,9579,9588,9596,9635,9647,9655,9715,9744,9753,9776,9788,9793,9799,9865,9876,9881,9899,9909,9910,9915,9920,9956,9967,10008,10013,10038,10046,10063,10064,10092,10104,10133,10162,10183,10207,10222,10225,10321,10347,10369,10373,10397,10416,10450,10452,10519,10526,10546,10554,10556,10558,10679,10707,10711,10715,10745,10748,10759,10776,10961,11017,11018,11023,11043,11113,11126,11135,11150,11152,11157,11158,11172,11177,11187,11224,11232,11241,11258,11298,11315,11323,11328,11349,11361,11381,11405,11406,11416,11448,11455,11468,11472,11511,11533,11546,11561,11608,11619,11644,11670,11679,11681,11685,11706,11709,11714,11715,11762,11785,11816,11819,11878,11885,11893,11915,11919,11961,11981,12010,12025,12026,12047,12051,12055,12067,12072,12094,12103,12106,12112,12120,12157,12171,12213,12259,12265,12272,12274,12280,12283,12306,12309,12321,12328,12337,12340,12341,12351,12374,12375,12377,12384,12387,12391,12395,12404,12422,12424,12431,12466,12492,12513,12600,12601,12613,12645,12713,12741,12757,12776,12828,12841,12868,12869,12912,12919,12963,12976,12987,13006,13040,13043,13053,13094,13104,13121,13153,13167,13171,13187,13201,13204,13211,13238,13261,13285,13292,13295,13310,13343,13348,13364,13372,13377,13385,13394,13402,13410,13411,13415,13444,13463,13468,13493,13503,13505,13545,13547,13557,13577,13589,13628,13632,13634,13672,13690,13733,13791,13797,13808,13814,13830,13858,13877,13893,13899,13912,13944,13959,13968,13982,13993,14014,14028,14123,14124,14129,14152,14182,14204,14218,14226,14228,14245,14255,14265,14291,14321,14349,14433,14447,14448,14453,14482,14504,14510,14512,14532,14541,14576,14590,14620,14653,14665,14687,14768,14771,14773,14785,14786,14806,14807,14830,14834,14839,14863,14865,14875,14884,14909,14915,14927,14930,14939,14952,14959,14979,14982,15026,15037,15048,15055,15059,15065,15084,15128,15142,15148,15230,15265,15285,15292,15302,15308,15315,15332,15355,15390,15395,15446,15451,15454,15470,15475,15477,15496,15503,15511,15545,15558,15594,15631,15636,15643,15678,15720,15723,15750,15803,15817,15823,15876,15878,15880,15900,15916,15939,15968,15993,16008,16145,16160,16170,16189,16205,16218,16223,16230,16247,16269,16365,16373,16391,16396,16399,16417,16423,16430,16510,16547,16548,16582,16602,16646,16694,16718,16770,16771,16806,16808,16810,16816,16838,16844,16850,16872,16879,16900,16937,16965,16967,16971,16993,16995,16997,17002,17009,17012,17026,17028,17033,17044,17063,17090,17145,17157,17163,17166,17182,17203,17216,17218,17227,17238,17244,17279,17285,17295,17306,17319,17348,17396],"43":[20,21,23,28,40,50,55,92,122,136,144,161,169,171,199,217,228,230,271,318,325,326,330,345,349,377,386,408,417,432,444,447,467,505,508,535,550,552,565,569,570,593,595,600,601,613,622,623,630,638,641,646,650,739,749,752,764,770,772,799,803,812,814,830,832,837,854,857,860,874,890,897,901,916,925,929,948,969,1023,1062,1071,1095,1096,1098,1106,1111,1114,1183,1186,1221,1228,1260,1281,1287,1297,1329,1344,1359,1373,1377,1392,1395,1397,1406,1419,1443,1459,1463,1467,1482,1493,1496,1511,1566,1599,1622,1684,1685,1693,1735,1750,1759,1778,1784,1805,1812,1820,1848,1869,1892,1910,1930,1941,2010,2032,2038,2040,2042,2093,2107,2110,2115,2121,2125,2130,2142,2144,2194,2209,2222,2224,2225,2248,2264,2276,2279,2283,2357,2360,2367,2395,2416,2422,2446,2455,2499,2500,2522,2532,2552,2576,2577,2604,2615,2655,2669,2694,2695,2745,2746,2754,2760,2762,2769,2785,2792,2793,2801,2855,2869,2891,2916,2999,3036,3062,3068,3071,3074,3084,3093,3154,3194,3208,3228,3260,3267,3274,3282,3301,3303,3323,3324,3330,3375,3391,3434,3436,3438,3447,3448,3454,3462,3506,3521,3534,3546,3612,3618,3628,3638,3640,3645,3647,3650,3681,3686,3716,3725,3762,3764,3784,3799,3803,3806,3822,3836,3863,3889,3916,3917,3947,3957,3967,3969,3973,3998,4016,4018,4021,4035,4047,4060,4074,4077,4080,4095,4126,4129,4135,4204,4229,4233,4262,4274,4300,4319,4338,4365,4366,4374,4411,4417,4464,4513,4564,4588,4606,4610,4632,4660,4675,4693,4716,4752,4757,4767,4785,4819,4854,4860,4862,4902,4908,4913,4958,4985,4987,4996,5010,5032,5061,5068,5077,5088,5090,5099,5121,5164,5186,5212,5282,5303,5358,5489,5508,5517,5564,5568,5597,5616,5619,5627,5637,5640,5650,5679,5686,5691,5705,5712,5731,5754,5763,5790,5804,5813,5817,5853,5867,5871,5903,5934,5953,5959,5991,5993,6000,6016,6018,6030,6060,6064,6073,6085,6093,6106,6119,6163,6183,6187,6190,6193,6195,6196,6226,6229,6236,6244,6275,6292,6316,6342,6348,6372,6401,6405,6443,6447,6464,6478,6486,6488,6498,6529,6538,6541,6547,6550,6587,6599,6645,6676,6680,6717,6731,6768,6778,6785,6791,6804,6812,6814,6820,6822,6894,6923,6945,6954,6969,6980,6988,6989,6993,7029,7047,7055,7062,7074,7095,7096,7151,7174,7204,7207,7228,7251,7265,7274,7276,7293,7294,7313,7342,7392,7435,7485,7488,7500,7517,7518,7549,7561,7564,7568,7571,7577,7580,7584,7593,7600,7606,7612,7625,7632,7642,7667,7682,7690,7693,7695,7706,7736,7767,7777,7779,7783,7836,7875,7877,7889,7893,7905,7928,7961,7980,7994,8033,8081,8086,8123,8127,8149,8177,8194,8201,8206,8227,8228,8229,8257,8261,8265,8282,8315,8327,8331,8347,8365,8368,8385,8412,8419,8457,8462,8477,8484,8486,8513,8561,8571,8572,8574,8575,8577,8590,8614,8615,8626,8633,8657,8708,8741,8750,8759,8812,8823,8827,8844,8846,8876,8900,8901,8907,8920,8925,8937,8963,8973,8991,8995,9005,9009,9023,9026,9036,9063,9093,9098,9110,9160,9163,9169,9189,9196,9200,9202,9207,9250,9257,9308,9315,9327,9328,9343,9348,9357,9361,9362,9370,9385,9398,9409,9415,9431,9433,9435,9453,9475,9495,9500,9560,9586,9618,9619,9644,9663,9691,9715,9727,9747,9750,9751,9789,9795,9801,9811,9864,9868,9874,9876,9910,9951,9956,9989,9991,9995,10002,10013,10066,10080,10114,10149,10162,10180,10182,10191,10197,10228,10237,10254,10267,10325,10349,10355,10359,10367,10383,10387,10395,10407,10410,10423,10429,10432,10439,10464,10467,10489,10502,10517,10556,10566,10610,10641,10663,10669,10682,10756,10786,10790,10800,10810,10824,10875,10900,10922,10948,10950,10952,10956,10962,10964,10965,10969,10979,11011,11018,11050,11064,11074,11094,11112,11132,11146,11147,11185,11204,11221,11224,11227,11259,11261,11272,11273,11301,11318,11348,11353,11368,11389,11412,11444,11457,11478,11503,11527,11555,11560,11574,11596,11597,11603,11632,11670,11702,11709,11766,11784,11831,11834,11842,11862,11893,11897,11900,11917,11924,11925,11932,11940,11953,11959,11964,12000,12013,12017,12031,12060,12099,12112,12144,12201,12247,12250,12264,12274,12320,12352,12385,12411,12416,12433,12447,12461,12483,12509,12517,12540,12545,12553,12597,12718,12733,12746,12781,12840,12848,12866,12876,12887,12890,12898,12902,12905,12927,12931,12933,12934,12963,13049,13058,13064,13070,13084,13095,13114,13141,13155,13165,13174,13175,13196,13255,13259,13265,13278,13298,13306,13336,13343,13365,13383,13391,13402,13431,13447,13455,13466,13467,13496,13497,13499,13503,13507,13525,13530,13551,13565,13575,13598,13657,13661,13673,13680,13684,13721,13728,13734,13737,13741,13746,13748,13750,13764,13803,13805,13829,13925,13943,13957,13993,13994,14031,14035,14059,14072,14080,14110,14116,14125,14155,14201,14202,14224,14246,14260,14275,14279,14295,14320,14325,14353,14432,14476,14485,14492,14509,14525,14534,14540,14542,14563,14588,14613,14636,14639,14665,14710,14711,14717,14719,14724,14738,14792,14800,14802,14820,14839,14855,14865,14874,14907,14928,14932,14953,14967,14968,14986,15006,15031,15058,15061,15069,15083,15091,15104,15132,15137,15139,15153,15200,15206,15207,15244,15261,15277,15283,15287,15303,15320,15366,15378,15381,15392,15398,15406,15439,15450,15467,15475,15493,15498,15522,15536,15542,15546,15579,15626,15637,15651,15696,15700,15733,15741,15743,15745,15767,15837,15856,15857,15871,15879,15886,15889,15916,15917,15918,15936,15977,16008,16017,16028,16059,16100,16116,16135,16139,16155,16173,16189,16194,16203,16237,16263,16288,16289,16293,16303,16312,16337,16338,16345,16363,16366,16382,16399,16400,16422,16424,16429,16444,16448,16484,16491,16500,16512,16604,16611,16612,16615,16618,16629,16636,16673,16718,16737,16755,16756,16769,16791,16810,16824,16828,16848,16870,16893,16926,16943,16957,16958,16974,16981,17014,17042,17063,17073,17081,17099,17113,17126,17140,17148,17167,17171,17185,17187,17214,17217,17241,17251,17277,17304,17325,17394],"44":[17,61,80,81,106,109,141,145,165,175,178,259,298,299,327,329,348,376,393,404,417,418,429,430,459,487,488,532,560,562,576,585,595,602,610,655,678,697,701,706,732,773,783,785,793,820,831,861,873,882,912,964,974,982,997,1024,1031,1048,1054,1055,1069,1077,1117,1162,1169,1180,1182,1187,1214,1220,1224,1240,1246,1280,1307,1310,1405,1407,1425,1432,1438,1452,1469,1470,1474,1478,1500,1509,1516,1528,1554,1573,1580,1583,1584,1592,1594,1618,1630,1648,1684,1693,1706,1724,1726,1766,1818,1823,1840,1852,1858,1863,1867,1882,1897,1910,1914,1939,1948,1994,2014,2043,2045,2051,2059,2060,2061,2065,2099,2112,2124,2166,2216,2222,2228,2233,2249,2330,2348,2352,2354,2427,2437,2446,2447,2469,2471,2519,2543,2551,2556,2557,2585,2587,2596,2618,2622,2654,2663,2695,2702,2710,2736,2737,2749,2763,2774,2813,2835,2851,2885,2906,2936,2969,2987,3012,3019,3027,3028,3033,3079,3089,3100,3102,3103,3112,3123,3126,3130,3147,3157,3160,3169,3187,3206,3215,3234,3240,3242,3265,3271,3291,3301,3310,3336,3339,3341,3345,3378,3394,3398,3411,3425,3467,3469,3474,3479,3496,3498,3524,3527,3533,3539,3552,3565,3607,3617,3702,3705,3714,3764,3776,3781,3791,3802,3803,3808,3813,3832,3849,3852,3856,3890,3915,3939,3940,3943,3946,3960,3987,4000,4020,4040,4046,4053,4060,4061,4063,4068,4087,4109,4114,4175,4202,4203,4206,4221,4240,4279,4283,4321,4347,4355,4367,4377,4392,4420,4453,4516,4558,4566,4583,4617,4660,4666,4671,4672,4679,4688,4692,4726,4733,4735,4736,4737,4745,4780,4786,4796,4820,4827,4915,4945,4951,4959,4973,4990,5031,5053,5066,5070,5102,5122,5173,5180,5193,5194,5213,5220,5221,5226,5227,5254,5255,5260,5266,5267,5269,5271,5298,5300,5301,5319,5322,5324,5329,5364,5375,5426,5433,5459,5466,5488,5504,5539,5554,5561,5601,5608,5630,5641,5650,5661,5662,5665,5672,5718,5721,5739,5742,5758,5766,5781,5789,5795,5803,5806,5821,5843,5853,5854,5869,5923,5969,5974,5987,5988,5996,6019,6057,6076,6101,6120,6170,6175,6243,6263,6277,6294,6304,6307,6330,6366,6377,6387,6413,6421,6425,6427,6430,6438,6470,6477,6497,6505,6519,6544,6560,6566,6585,6592,6605,6637,6639,6647,6696,6728,6729,6733,6734,6770,6778,6791,6813,6820,6824,6828,6881,6888,6899,6900,6913,6949,6979,7010,7012,7024,7046,7049,7062,7068,7071,7088,7092,7097,7104,7140,7156,7167,7173,7181,7187,7199,7201,7203,7210,7215,7235,7258,7259,7268,7279,7319,7364,7365,7371,7384,7402,7413,7417,7418,7448,7453,7471,7498,7538,7540,7557,7571,7590,7592,7620,7637,7666,7678,7684,7731,7738,7743,7767,7775,7777,7783,7807,7834,7850,7871,7890,7895,7910,7933,7945,7969,7970,7996,8027,8037,8053,8073,8084,8113,8121,8123,8124,8137,8151,8152,8155,8194,8250,8263,8267,8295,8301,8340,8365,8403,8424,8439,8457,8464,8468,8469,8479,8483,8487,8497,8522,8552,8568,8608,8611,8620,8631,8634,8664,8668,8686,8694,8713,8717,8745,8752,8764,8774,8782,8790,8794,8801,8808,8835,8847,8862,8872,8875,8877,8878,8879,8890,8896,8900,8916,8920,8928,8929,8954,8969,8980,8986,9004,9009,9031,9046,9055,9060,9073,9077,9080,9118,9133,9168,9171,9182,9184,9193,9231,9272,9273,9325,9358,9390,9403,9407,9409,9431,9452,9469,9471,9477,9484,9497,9510,9536,9542,9546,9549,9558,9563,9564,9591,9595,9636,9650,9652,9655,9660,9665,9675,9681,9692,9694,9717,9723,9759,9809,9822,9867,9895,9922,9925,9931,9948,9968,9983,10046,10063,10067,10093,10108,10109,10112,10118,10124,10128,10152,10155,10166,10182,10208,10226,10243,10254,10263,10320,10335,10360,10363,10367,10370,10382,10385,10404,10416,10417,10456,10476,10479,10483,10499,10544,10546,10553,10558,10578,10599,10619,10695,10743,10755,10788,10789,10814,10823,10827,10854,10882,10901,10923,10931,10941,10947,10955,10969,10973,10979,11003,11004,11042,11087,11105,11191,11205,11214,11219,11220,11242,11253,11295,11297,11328,11339,11344,11345,11359,11385,11397,11411,11415,11463,11472,11487,11488,11541,11557,11558,11574,11580,11605,11616,11626,11653,11658,11686,11687,11689,11694,11729,11744,11757,11761,11797,11813,11835,11882,11889,11890,11895,11911,11952,11955,11960,11965,11988,12007,12027,12030,12046,12050,12061,12079,12088,12094,12097,12110,12129,12134,12139,12155,12202,12216,12242,12250,12256,12265,12270,12271,12277,12289,12319,12326,12334,12361,12411,12438,12440,12449,12465,12471,12525,12558,12560,12596,12606,12612,12614,12618,12621,12644,12656,12674,12681,12705,12715,12716,12776,12793,12823,12845,12847,12858,12867,12884,12989,12990,13001,13020,13022,13028,13052,13064,13069,13090,13099,13118,13121,13137,13138,13166,13167,13181,13185,13191,13203,13255,13256,13289,13315,13334,13355,13384,13390,13409,13457,13473,13495,13505,13515,13530,13535,13549,13550,13560,13567,13568,13573,13582,13616,13627,13640,13649,13671,13672,13674,13676,13703,13741,13758,13800,13802,13813,13830,13851,13860,13905,13937,13958,13964,13968,13989,13998,14000,14002,14016,14022,14028,14038,14058,14064,14090,14125,14132,14134,14168,14170,14176,14201,14215,14220,14263,14265,14282,14290,14301,14310,14327,14333,14334,14335,14350,14357,14376,14385,14419,14425,14461,14468,14470,14485,14510,14540,14556,14566,14588,14594,14599,14602,14617,14627,14634,14671,14715,14732,14770,14788,14790,14820,14833,14845,14875,14879,14888,14894,14902,14906,14907,14947,14952,14956,14975,14988,15017,15040,15041,15042,15044,15046,15083,15084,15111,15133,15146,15189,15191,15212,15238,15247,15255,15270,15278,15289,15309,15332,15343,15350,15358,15368,15381,15389,15438,15462,15476,15493,15496,15521,15522,15545,15550,15562,15576,15592,15624,15656,15657,15663,15665,15671,15679,15680,15724,15731,15751,15805,15909,15915,15917,15933,15940,15941,15959,15968,16000,16007,16063,16065,16066,16102,16116,16126,16162,16167,16180,16181,16182,16193,16213,16235,16236,16271,16274,16286,16307,16328,16340,16399,16411,16441,16451,16473,16502,16513,16516,16528,16552,16556,16565,16597,16608,16610,16612,16638,16639,16642,16645,16674,16696,16708,16715,16722,16738,16753,16758,16767,16828,16846,16851,16860,16868,16883,16898,16919,16944,16945,16947,16952,16958,16982,16988,17009,17014,17045,17063,17080,17100,17105,17123,17126,17134,17174,17184,17187,17208,17209,17215,17238,17254,17272,17299,17306,17338,17347,17392,17398,17403],"45":[17,23,37,40,79,118,125,142,145,192,249,251,267,291,330,333,335,362,391,410,431,433,437,462,481,482,489,492,511,532,539,543,553,554,569,580,581,597,602,605,615,618,623,625,638,653,681,700,718,722,738,747,748,757,764,818,858,888,894,926,946,977,986,1054,1057,1108,1118,1181,1194,1211,1230,1238,1275,1278,1282,1288,1304,1317,1328,1332,1364,1375,1380,1383,1393,1409,1410,1421,1467,1479,1480,1483,1553,1560,1582,1589,1672,1674,1746,1758,1770,1796,1805,1810,1826,1836,1842,1858,1869,1872,1875,1909,1911,1916,1965,1993,2024,2038,2135,2137,2164,2202,2210,2222,2254,2266,2268,2270,2286,2294,2316,2317,2330,2356,2365,2374,2400,2409,2416,2463,2474,2491,2492,2518,2523,2530,2534,2547,2556,2566,2572,2576,2585,2602,2607,2611,2617,2660,2666,2670,2677,2707,2711,2717,2718,2748,2768,2802,2829,2842,2863,2869,2910,2926,2929,2941,2945,2948,2961,2995,3007,3053,3091,3096,3103,3106,3126,3143,3165,3169,3175,3186,3202,3212,3216,3227,3241,3244,3263,3267,3271,3273,3291,3298,3309,3387,3389,3391,3401,3407,3410,3419,3421,3446,3450,3474,3524,3540,3544,3558,3596,3599,3644,3647,3651,3654,3662,3663,3674,3704,3725,3726,3729,3742,3772,3776,3792,3853,3872,3897,3931,3994,4006,4034,4073,4091,4139,4148,4178,4186,4195,4213,4220,4261,4266,4289,4290,4321,4328,4340,4344,4348,4441,4446,4484,4485,4497,4541,4588,4609,4623,4628,4635,4637,4639,4641,4644,4655,4675,4721,4746,4749,4754,4810,4817,4867,4879,4910,4947,4954,4956,4985,4987,5014,5054,5076,5080,5098,5106,5107,5116,5122,5135,5155,5191,5196,5219,5312,5329,5339,5348,5353,5391,5392,5413,5419,5432,5445,5447,5469,5474,5489,5519,5527,5536,5573,5588,5596,5597,5600,5607,5610,5617,5618,5625,5635,5664,5695,5717,5732,5735,5745,5774,5820,5824,5873,5881,5901,5920,5956,5972,5975,5980,5987,6024,6041,6048,6064,6075,6077,6080,6108,6111,6118,6137,6149,6152,6154,6175,6208,6214,6244,6260,6261,6263,6275,6276,6279,6282,6301,6312,6318,6337,6340,6343,6345,6365,6378,6385,6418,6421,6426,6427,6429,6438,6443,6467,6469,6475,6490,6504,6505,6546,6552,6561,6584,6590,6633,6634,6637,6651,6654,6683,6702,6744,6764,6790,6797,6815,6833,6852,6893,6898,6910,6921,6927,6932,6958,6964,6965,6995,7000,7025,7026,7033,7054,7073,7076,7097,7142,7147,7154,7178,7187,7202,7228,7250,7261,7283,7319,7341,7344,7355,7365,7397,7419,7423,7467,7491,7493,7506,7530,7543,7559,7568,7577,7584,7601,7615,7624,7635,7641,7650,7670,7675,7691,7698,7715,7734,7745,7752,7771,7775,7791,7800,7802,7804,7844,7856,7881,7890,7902,7903,7912,7916,7919,7937,7959,7989,8017,8042,8043,8069,8082,8086,8092,8095,8104,8120,8143,8150,8164,8188,8190,8193,8233,8248,8252,8289,8301,8303,8337,8378,8380,8397,8412,8421,8428,8463,8469,8494,8508,8533,8569,8587,8611,8642,8661,8680,8685,8688,8702,8713,8733,8741,8752,8753,8769,8783,8785,8808,8818,8820,8839,8911,8925,8947,8960,8965,9011,9017,9025,9050,9061,9088,9099,9104,9107,9111,9184,9196,9284,9291,9298,9326,9356,9362,9382,9385,9427,9468,9479,9491,9493,9507,9553,9577,9603,9619,9621,9630,9634,9640,9674,9692,9701,9721,9729,9732,9735,9751,9755,9765,9775,9791,9806,9817,9848,9857,9859,9909,9917,9921,9936,9939,9969,9972,9981,9984,10005,10011,10041,10046,10065,10067,10123,10126,10130,10135,10137,10139,10144,10186,10198,10203,10220,10226,10237,10250,10274,10295,10330,10343,10347,10356,10357,10411,10415,10417,10423,10467,10472,10479,10483,10500,10513,10541,10555,10563,10600,10607,10665,10709,10728,10754,10764,10767,10834,10844,10855,10868,10890,10912,10917,10925,10946,10948,10951,10995,11005,11019,11027,11030,11042,11137,11138,11141,11168,11178,11179,11216,11262,11279,11296,11347,11362,11370,11420,11425,11438,11439,11462,11517,11520,11530,11570,11592,11600,11612,11624,11646,11658,11669,11699,11715,11718,11724,11727,11738,11744,11799,11804,11828,11844,11860,11869,11873,11891,11896,11919,11930,11933,11946,11962,11984,12015,12023,12044,12065,12069,12084,12085,12109,12123,12142,12146,12153,12158,12170,12188,12192,12216,12219,12249,12272,12273,12281,12285,12298,12330,12363,12395,12405,12424,12428,12429,12431,12448,12468,12483,12486,12491,12498,12532,12538,12572,12580,12608,12618,12647,12666,12681,12694,12732,12763,12765,12815,12876,12878,12886,12888,12914,12946,12964,12985,12997,13001,13035,13047,13065,13072,13079,13098,13099,13103,13115,13191,13204,13205,13225,13228,13246,13249,13267,13271,13274,13276,13301,13313,13315,13329,13371,13380,13442,13460,13462,13467,13498,13500,13525,13530,13536,13547,13567,13608,13613,13627,13678,13683,13684,13711,13742,13743,13744,13749,13761,13780,13790,13798,13817,13821,13825,13899,13914,13921,13932,13933,13959,13962,13991,14003,14005,14087,14102,14125,14143,14156,14204,14215,14229,14234,14277,14285,14297,14318,14320,14334,14335,14392,14411,14414,14418,14428,14461,14476,14544,14549,14556,14592,14595,14603,14605,14612,14616,14643,14646,14655,14682,14690,14700,14733,14775,14784,14866,14870,14873,14915,14925,14926,14930,14939,14941,14952,14964,14975,14983,14988,15005,15052,15058,15072,15104,15118,15127,15155,15159,15161,15171,15212,15237,15274,15316,15330,15331,15334,15339,15352,15354,15361,15381,15411,15422,15442,15460,15462,15467,15557,15578,15587,15593,15595,15609,15612,15622,15636,15638,15689,15736,15746,15758,15768,15781,15836,15880,15894,15911,15935,15955,15969,15975,15979,16009,16013,16019,16042,16059,16080,16118,16129,16147,16171,16173,16180,16194,16196,16204,16211,16224,16260,16276,16326,16360,16363,16366,16390,16413,16414,16483,16489,16527,16533,16536,16565,16592,16597,16604,16631,16719,16743,16778,16803,16805,16806,16811,16851,16852,16868,16875,16880,16893,16899,16906,16947,17000,17012,17038,17077,17081,17084,17112,17138,17139,17141,17163,17166,17184,17196,17215,17227,17248,17262,17275,17288,17294,17295,17308,17311,17333,17338,17365,17370,17381,17400],"46":[10,14,39,41,44,90,107,109,122,126,136,153,160,191,195,210,211,214,216,220,258,265,267,282,338,346,357,379,392,393,412,435,439,455,469,484,487,496,539,553,558,572,587,618,624,643,674,689,708,721,750,757,761,765,775,780,798,803,811,815,871,874,889,905,913,940,973,1005,1033,1038,1042,1046,1060,1063,1068,1118,1144,1185,1187,1206,1208,1211,1213,1217,1290,1304,1314,1328,1380,1390,1396,1400,1402,1409,1413,1417,1434,1437,1471,1482,1492,1504,1538,1552,1555,1565,1580,1590,1619,1640,1647,1655,1677,1683,1712,1719,1761,1798,1802,1819,1848,1855,1858,1876,1891,1932,1993,2016,2018,2026,2032,2051,2068,2081,2137,2138,2140,2158,2172,2175,2178,2186,2197,2218,2235,2236,2249,2280,2300,2303,2325,2331,2347,2409,2417,2432,2453,2460,2472,2475,2479,2521,2542,2569,2571,2611,2627,2629,2662,2671,2677,2684,2694,2699,2732,2734,2756,2828,2844,2849,2859,2867,2875,2886,2894,2897,2900,2908,2909,2911,2918,2943,2961,2969,2972,2988,3011,3030,3036,3048,3051,3055,3075,3090,3136,3141,3146,3188,3190,3197,3230,3233,3258,3262,3264,3304,3339,3385,3396,3407,3409,3410,3460,3468,3488,3526,3558,3575,3627,3724,3742,3779,3790,3792,3820,3850,3894,3918,3931,3935,3959,3968,3974,3986,4005,4024,4030,4039,4043,4049,4053,4092,4100,4130,4133,4175,4184,4188,4195,4212,4221,4223,4225,4231,4237,4240,4249,4259,4263,4271,4273,4294,4308,4309,4317,4323,4329,4336,4347,4355,4368,4385,4396,4397,4403,4405,4415,4431,4444,4447,4468,4475,4499,4518,4543,4545,4589,4594,4598,4616,4626,4636,4648,4669,4674,4685,4688,4691,4732,4736,4823,4825,4826,4851,4863,4871,4880,4882,4901,4915,4923,4926,4939,4946,4950,4959,4978,4980,4992,4994,5001,5004,5010,5050,5089,5097,5100,5144,5147,5152,5155,5170,5196,5205,5211,5219,5224,5279,5291,5305,5320,5356,5359,5363,5366,5368,5371,5386,5405,5436,5447,5450,5492,5501,5505,5516,5523,5531,5545,5558,5624,5648,5667,5702,5709,5740,5747,5750,5758,5776,5801,5847,5851,5858,5871,5881,5887,5892,5910,5912,5925,5927,5928,5930,5937,5966,5977,6034,6085,6087,6110,6111,6115,6126,6193,6205,6206,6215,6225,6243,6244,6254,6256,6262,6287,6289,6329,6334,6354,6398,6399,6405,6407,6418,6419,6462,6488,6521,6539,6577,6599,6606,6610,6613,6621,6623,6635,6692,6711,6714,6742,6745,6751,6755,6840,6861,6889,6920,6925,6927,6954,6965,6984,7007,7019,7024,7031,7059,7076,7117,7123,7127,7152,7168,7169,7172,7176,7181,7215,7220,7271,7275,7284,7304,7307,7339,7353,7365,7367,7374,7428,7484,7493,7516,7520,7551,7578,7591,7645,7651,7666,7683,7705,7732,7751,7773,7775,7803,7821,7823,7840,7870,7877,7878,7889,7910,7918,7928,7937,7938,7945,7968,7991,7996,8008,8023,8029,8031,8054,8058,8062,8071,8075,8090,8095,8119,8120,8126,8130,8140,8170,8177,8226,8238,8277,8295,8302,8312,8321,8342,8352,8384,8421,8439,8453,8457,8465,8494,8503,8508,8531,8552,8554,8559,8572,8577,8580,8581,8599,8630,8635,8652,8668,8676,8708,8710,8724,8767,8785,8791,8829,8846,8852,8891,8935,8992,8995,9005,9034,9049,9051,9056,9059,9066,9075,9093,9129,9133,9161,9177,9182,9194,9230,9247,9255,9263,9269,9281,9296,9298,9307,9311,9326,9333,9358,9362,9378,9390,9392,9396,9430,9444,9451,9462,9465,9502,9504,9511,9514,9604,9608,9622,9627,9629,9639,9642,9650,9664,9669,9718,9722,9725,9737,9746,9754,9757,9784,9785,9789,9850,9862,9869,9910,9933,10042,10045,10089,10095,10102,10129,10143,10157,10179,10201,10212,10242,10243,10252,10255,10265,10277,10303,10324,10327,10344,10367,10369,10402,10403,10413,10422,10426,10435,10446,10472,10475,10519,10524,10528,10536,10544,10557,10558,10559,10658,10661,10676,10741,10744,10747,10753,10754,10782,10790,10818,10865,10894,10918,10921,10939,10948,10950,10955,10978,10981,11005,11029,11051,11057,11065,11069,11128,11172,11198,11209,11213,11231,11257,11266,11283,11290,11301,11304,11308,11312,11348,11360,11370,11381,11413,11423,11487,11491,11500,11512,11553,11554,11555,11558,11586,11604,11624,11632,11670,11680,11692,11697,11712,11734,11743,11744,11749,11759,11762,11766,11769,11784,11800,11803,11822,11843,11855,11877,11884,11905,11922,11973,11987,11996,12007,12010,12025,12029,12042,12049,12090,12099,12115,12154,12172,12182,12185,12188,12195,12198,12207,12255,12256,12317,12359,12365,12384,12390,12454,12462,12464,12480,12524,12537,12556,12587,12592,12638,12642,12650,12681,12701,12722,12727,12750,12764,12793,12795,12818,12825,12835,12848,12849,12857,12868,12897,12906,12907,12911,12957,12964,12970,12976,12986,13008,13033,13073,13087,13130,13143,13155,13172,13179,13183,13240,13260,13268,13270,13319,13321,13358,13365,13386,13395,13406,13429,13441,13447,13458,13473,13481,13497,13506,13513,13522,13543,13552,13560,13576,13589,13603,13614,13650,13651,13657,13748,13759,13803,13819,13883,13914,13918,13925,13926,13942,13949,13950,13951,13953,13963,13968,13973,14012,14095,14096,14102,14116,14128,14133,14134,14137,14138,14140,14147,14154,14162,14200,14231,14236,14241,14245,14249,14252,14253,14283,14287,14340,14365,14376,14381,14406,14416,14446,14467,14483,14493,14512,14525,14528,14536,14573,14575,14584,14585,14590,14601,14603,14647,14649,14654,14672,14711,14736,14737,14741,14745,14753,14807,14837,14877,14896,14906,14926,14928,14938,14944,14971,15014,15015,15023,15052,15085,15090,15105,15170,15196,15274,15305,15306,15311,15317,15324,15360,15366,15370,15386,15392,15396,15398,15407,15420,15436,15457,15458,15466,15479,15488,15514,15518,15532,15550,15588,15595,15606,15614,15631,15633,15645,15652,15656,15669,15694,15731,15740,15742,15743,15772,15774,15787,15795,15814,15832,15836,15852,15884,15901,15908,15922,15933,15936,15939,15961,15971,15974,16008,16063,16076,16084,16085,16104,16106,16108,16125,16154,16164,16174,16183,16185,16213,16216,16220,16224,16229,16233,16258,16271,16292,16307,16308,16320,16343,16369,16379,16391,16401,16406,16416,16436,16451,16454,16457,16485,16495,16531,16532,16545,16555,16596,16605,16611,16616,16629,16631,16686,16698,16701,16710,16725,16726,16736,16738,16784,16786,16791,16814,16817,16887,16906,16907,16909,16924,16928,16947,16970,16975,16979,16982,16985,17040,17044,17081,17099,17127,17160,17167,17197,17207,17218,17242,17257,17310,17346,17377,17380,17387,17388,17397],"47":[0,7,22,23,50,77,93,101,122,123,131,168,176,193,198,210,226,237,240,248,255,311,325,365,366,380,390,394,418,422,443,456,463,473,485,494,501,520,530,544,565,582,591,641,655,662,707,742,767,818,832,840,842,873,887,951,997,1018,1023,1027,1052,1055,1066,1074,1086,1124,1127,1128,1136,1152,1160,1164,1174,1178,1179,1187,1227,1228,1257,1288,1289,1301,1319,1344,1377,1378,1381,1387,1407,1418,1443,1450,1514,1532,1545,1548,1566,1583,1602,1610,1618,1619,1632,1650,1662,1667,1720,1771,1773,1775,1791,1795,1803,1821,1829,1869,1895,1899,1908,1924,1939,1946,1952,1972,2014,2033,2051,2057,2082,2084,2163,2174,2265,2279,2295,2324,2343,2362,2378,2385,2387,2388,2389,2411,2458,2492,2500,2508,2518,2525,2533,2546,2548,2567,2575,2578,2597,2608,2653,2660,2668,2673,2708,2710,2713,2717,2725,2740,2787,2821,2837,2850,2884,2885,2926,2966,2974,3008,3009,3026,3040,3087,3090,3093,3098,3138,3153,3173,3182,3275,3278,3289,3294,3311,3318,3322,3342,3343,3348,3363,3364,3371,3399,3401,3416,3436,3448,3471,3475,3498,3512,3545,3554,3607,3634,3656,3693,3696,3701,3741,3754,3755,3760,3764,3767,3782,3811,3848,3883,3950,3995,4006,4010,4012,4024,4025,4068,4090,4098,4160,4174,4201,4210,4237,4263,4278,4284,4290,4301,4318,4319,4331,4385,4412,4425,4444,4469,4471,4476,4504,4537,4546,4561,4589,4609,4615,4617,4625,4628,4634,4651,4656,4662,4665,4668,4682,4705,4706,4716,4723,4773,4777,4792,4803,4825,4847,4848,4896,4912,4915,4923,4958,4971,4981,4994,5004,5016,5057,5094,5105,5117,5121,5151,5206,5208,5220,5238,5254,5266,5286,5290,5310,5319,5379,5387,5400,5425,5432,5437,5438,5442,5445,5461,5477,5495,5522,5526,5531,5576,5582,5602,5606,5608,5611,5616,5631,5642,5666,5698,5718,5728,5794,5818,5865,5879,5883,5890,5902,5907,5908,5912,5936,5945,5969,5976,5981,5999,6010,6027,6066,6097,6132,6150,6171,6174,6195,6198,6207,6223,6230,6266,6344,6368,6386,6413,6431,6440,6468,6475,6488,6494,6499,6517,6521,6530,6536,6547,6562,6567,6580,6584,6587,6616,6619,6642,6679,6699,6702,6768,6769,6772,6787,6797,6807,6814,6848,6907,6911,6918,6934,6945,6957,6978,6980,7012,7020,7093,7106,7115,7119,7121,7136,7141,7145,7152,7173,7181,7187,7188,7202,7204,7247,7260,7272,7278,7283,7290,7302,7309,7363,7376,7381,7427,7450,7452,7459,7460,7493,7503,7506,7534,7540,7588,7614,7646,7657,7670,7671,7673,7686,7713,7718,7759,7768,7801,7819,7837,7845,7858,7896,7901,7929,7935,7976,7978,7983,7995,7997,8042,8075,8092,8094,8116,8129,8132,8162,8168,8180,8216,8218,8223,8264,8303,8317,8324,8333,8353,8360,8386,8392,8412,8421,8466,8491,8511,8521,8545,8588,8596,8644,8646,8673,8684,8734,8753,8774,8802,8869,8873,8902,8923,8928,8965,8970,9000,9024,9025,9061,9086,9088,9116,9130,9155,9156,9194,9200,9209,9213,9215,9218,9226,9228,9241,9244,9268,9284,9288,9313,9344,9345,9351,9371,9410,9436,9440,9489,9491,9494,9498,9508,9527,9549,9610,9619,9621,9632,9641,9665,9687,9719,9738,9772,9815,9832,9859,9862,9871,9886,9895,9902,9903,9905,9966,9978,10011,10037,10084,10086,10110,10117,10166,10176,10180,10184,10222,10234,10242,10285,10295,10298,10301,10329,10351,10367,10373,10374,10412,10448,10475,10529,10540,10553,10564,10567,10568,10608,10617,10661,10665,10669,10670,10671,10686,10714,10718,10752,10784,10796,10802,10819,10830,10899,10904,10928,10931,10963,10995,11003,11008,11022,11026,11039,11058,11147,11150,11153,11162,11173,11183,11207,11240,11299,11324,11344,11352,11375,11380,11409,11426,11429,11515,11588,11591,11592,11599,11640,11644,11654,11683,11686,11692,11694,11756,11769,11786,11803,11804,11811,11815,11821,11832,11844,11922,11932,11959,11974,11976,12012,12016,12040,12042,12043,12062,12065,12077,12079,12091,12094,12103,12112,12125,12186,12191,12216,12237,12239,12260,12262,12320,12338,12342,12343,12358,12367,12392,12424,12468,12506,12545,12546,12549,12579,12598,12601,12609,12631,12647,12649,12656,12678,12701,12706,12746,12761,12783,12787,12791,12803,12838,12880,12894,12905,12933,12968,12983,12989,12996,12999,13004,13011,13045,13050,13061,13062,13068,13088,13111,13184,13239,13296,13318,13319,13325,13341,13362,13381,13388,13389,13404,13414,13427,13430,13438,13443,13444,13467,13474,13483,13506,13521,13580,13582,13590,13615,13618,13626,13671,13672,13695,13718,13723,13733,13741,13761,13762,13771,13801,13809,13883,13892,13910,13942,13954,13958,13964,14003,14013,14026,14041,14050,14059,14069,14126,14141,14151,14172,14185,14225,14238,14244,14249,14288,14297,14305,14306,14326,14355,14363,14391,14398,14412,14461,14464,14476,14501,14518,14522,14553,14556,14581,14584,14590,14595,14616,14631,14642,14652,14659,14694,14695,14698,14708,14718,14734,14736,14781,14787,14791,14796,14813,14818,14830,14836,14850,14862,14873,14924,14929,14940,14971,14974,15012,15015,15034,15036,15055,15068,15110,15151,15191,15202,15210,15223,15227,15229,15249,15263,15277,15305,15313,15319,15322,15323,15337,15346,15365,15367,15380,15381,15384,15398,15441,15445,15448,15457,15472,15488,15522,15523,15526,15540,15554,15560,15567,15614,15628,15638,15685,15719,15744,15750,15752,15760,15777,15798,15821,15857,15891,15917,15961,15974,15982,15983,15987,15988,16005,16045,16056,16094,16095,16100,16106,16123,16129,16130,16137,16146,16170,16173,16175,16184,16190,16211,16220,16221,16247,16333,16343,16354,16365,16394,16396,16405,16435,16449,16450,16469,16472,16473,16484,16488,16491,16535,16549,16557,16628,16653,16702,16732,16750,16758,16759,16771,16778,16781,16788,16797,16808,16835,16840,16893,16905,16955,16959,16975,16992,16996,17003,17024,17035,17040,17041,17047,17049,17094,17110,17118,17132,17139,17143,17167,17187,17201,17217,17243,17275,17278,17279,17289,17309,17310,17335,17339,17343,17344,17352,17380,17387,17389,17393],"48":[15,18,45,75,78,92,107,108,124,150,179,180,186,226,237,249,253,274,288,292,360,384,391,393,413,432,438,482,489,501,502,554,595,608,617,626,634,668,670,671,678,681,685,719,723,729,742,746,752,766,778,781,814,820,850,861,867,868,873,883,895,904,911,938,944,946,953,959,962,963,1019,1021,1032,1037,1043,1054,1070,1076,1103,1114,1115,1148,1149,1150,1185,1210,1244,1250,1268,1291,1305,1312,1329,1379,1392,1395,1396,1400,1405,1417,1455,1461,1463,1475,1511,1515,1528,1549,1552,1559,1580,1630,1634,1641,1651,1668,1670,1686,1689,1714,1756,1764,1801,1808,1809,1868,1879,1890,1895,1945,2001,2008,2014,2089,2115,2116,2121,2128,2150,2155,2159,2161,2169,2192,2206,2210,2237,2261,2263,2276,2277,2286,2295,2305,2333,2344,2346,2377,2381,2391,2392,2435,2464,2494,2513,2518,2531,2564,2586,2595,2627,2643,2651,2654,2701,2735,2743,2752,2765,2767,2853,2894,2975,2988,2999,3000,3006,3058,3060,3076,3088,3095,3131,3133,3144,3170,3180,3204,3210,3244,3310,3318,3334,3360,3405,3407,3410,3453,3464,3471,3484,3492,3526,3532,3535,3538,3552,3616,3624,3648,3660,3667,3715,3723,3738,3752,3758,3775,3789,3833,3840,3846,3867,3870,3876,3906,3963,3978,4009,4033,4038,4050,4087,4089,4104,4115,4125,4137,4165,4201,4212,4252,4279,4305,4308,4339,4343,4350,4351,4406,4438,4454,4472,4484,4531,4550,4567,4581,4592,4598,4608,4630,4636,4667,4683,4686,4709,4729,4733,4750,4764,4808,4814,4817,4857,4871,4876,4879,4883,4958,4960,4962,4975,4981,4987,5017,5036,5038,5047,5048,5052,5064,5106,5114,5219,5223,5224,5225,5252,5281,5286,5291,5304,5307,5317,5329,5337,5348,5373,5417,5419,5434,5437,5440,5458,5466,5470,5485,5504,5539,5550,5611,5624,5641,5659,5661,5671,5705,5713,5804,5809,5811,5859,5883,5888,5901,5913,5939,5951,5967,6001,6013,6024,6050,6061,6063,6088,6092,6098,6112,6115,6117,6135,6138,6201,6243,6254,6270,6301,6331,6371,6383,6432,6481,6496,6509,6517,6554,6566,6611,6656,6676,6682,6702,6725,6742,6765,6769,6781,6789,6797,6809,6813,6850,6863,6871,6898,6901,6914,6940,6945,6947,6956,6974,6979,6982,6995,7003,7004,7047,7049,7058,7062,7079,7098,7148,7174,7179,7205,7214,7239,7250,7251,7270,7304,7308,7332,7333,7348,7361,7373,7376,7379,7388,7399,7423,7437,7438,7482,7488,7490,7512,7517,7526,7539,7548,7558,7573,7574,7579,7601,7602,7629,7634,7638,7664,7679,7715,7743,7745,7778,7797,7815,7847,7857,7916,7929,7943,7959,7967,7969,7974,7990,7998,8067,8088,8117,8134,8138,8209,8214,8239,8244,8245,8265,8273,8275,8304,8305,8308,8309,8311,8313,8324,8354,8395,8414,8419,8421,8427,8448,8472,8481,8511,8536,8571,8593,8612,8631,8633,8653,8667,8684,8692,8732,8739,8746,8748,8775,8794,8797,8830,8848,8883,8924,8945,8961,8964,8981,9011,9039,9056,9084,9105,9125,9158,9197,9203,9214,9253,9257,9290,9312,9329,9356,9380,9387,9427,9434,9443,9491,9526,9530,9532,9533,9543,9555,9567,9585,9592,9595,9600,9606,9628,9629,9678,9689,9715,9730,9746,9757,9762,9784,9788,9811,9834,9853,9880,9898,9917,9950,9954,9969,10016,10039,10070,10088,10112,10113,10129,10138,10151,10162,10168,10196,10201,10207,10221,10225,10241,10260,10269,10311,10316,10323,10336,10344,10365,10378,10410,10455,10483,10486,10565,10567,10578,10584,10592,10634,10661,10668,10686,10688,10689,10726,10741,10770,10776,10800,10817,10822,10833,10841,10878,10885,10892,10894,10895,10923,10933,10937,10942,10943,10950,10962,11007,11011,11018,11027,11051,11074,11083,11084,11103,11108,11133,11135,11142,11155,11157,11190,11193,11197,11199,11201,11207,11212,11216,11227,11235,11255,11283,11290,11305,11326,11337,11339,11359,11369,11372,11378,11409,11427,11436,11438,11447,11458,11460,11467,11500,11511,11516,11529,11530,11532,11550,11579,11598,11627,11642,11660,11671,11677,11721,11729,11744,11771,11805,11819,11837,11840,11854,11875,11887,11897,11905,11909,11945,11978,11980,12028,12032,12068,12092,12098,12116,12128,12141,12182,12224,12240,12258,12261,12276,12278,12286,12310,12313,12315,12317,12333,12343,12362,12365,12367,12397,12416,12431,12442,12461,12490,12496,12501,12511,12538,12541,12579,12594,12598,12599,12607,12613,12615,12619,12633,12703,12711,12784,12797,12843,12906,12915,12920,12942,12957,12959,12974,12984,12996,13003,13028,13075,13124,13133,13203,13226,13232,13237,13246,13258,13309,13310,13324,13332,13346,13351,13357,13411,13436,13438,13471,13490,13520,13534,13546,13578,13600,13601,13615,13628,13644,13647,13655,13699,13709,13720,13721,13729,13744,13786,13792,13807,13814,13815,13845,13872,13886,13909,13952,13978,14000,14008,14029,14062,14066,14090,14113,14170,14176,14178,14181,14199,14222,14232,14233,14245,14282,14305,14316,14338,14422,14450,14457,14561,14583,14598,14604,14609,14614,14618,14619,14642,14650,14666,14694,14701,14734,14747,14779,14785,14787,14791,14823,14862,14877,14885,14892,14905,14926,14929,14946,14980,14982,15004,15016,15021,15045,15148,15168,15212,15214,15215,15246,15276,15291,15293,15296,15308,15324,15346,15376,15396,15431,15439,15481,15490,15527,15535,15564,15567,15573,15591,15623,15625,15629,15648,15654,15686,15731,15746,15751,15822,15837,15839,15842,15871,15893,15894,15925,15934,15935,15981,16016,16017,16045,16048,16057,16059,16069,16166,16168,16182,16189,16190,16195,16199,16214,16265,16322,16323,16339,16343,16345,16361,16364,16388,16400,16416,16428,16436,16468,16472,16484,16505,16535,16578,16593,16617,16635,16705,16718,16734,16752,16801,16857,16860,16898,16906,16947,16953,16971,16993,17026,17029,17030,17037,17070,17076,17080,17091,17097,17113,17123,17125,17135,17144,17146,17164,17169,17226,17241,17243,17274,17289,17312,17317,17318,17323,17343,17344,17361,17381,17398],"49":[5,25,74,86,123,152,157,160,161,172,200,217,225,270,274,315,317,318,321,336,341,374,421,423,432,434,439,452,454,490,519,555,558,638,646,650,652,664,721,722,727,729,730,746,751,761,789,795,813,834,842,958,959,964,981,984,1023,1055,1060,1065,1078,1097,1140,1150,1166,1183,1186,1212,1229,1230,1263,1277,1291,1295,1297,1304,1306,1323,1326,1358,1365,1371,1377,1397,1427,1450,1455,1469,1505,1527,1552,1566,1587,1596,1598,1609,1615,1618,1631,1632,1638,1650,1661,1680,1697,1717,1720,1728,1743,1761,1788,1807,1830,1861,1890,1895,1896,1915,1924,1927,1952,1965,1976,1989,1992,1994,2016,2044,2046,2048,2068,2084,2126,2141,2148,2150,2156,2173,2197,2210,2232,2246,2247,2273,2288,2291,2294,2297,2324,2326,2341,2380,2402,2410,2423,2425,2429,2450,2479,2489,2551,2595,2598,2601,2645,2688,2689,2709,2723,2726,2742,2764,2832,2860,2861,2864,2925,3008,3021,3046,3053,3143,3166,3187,3226,3232,3243,3250,3296,3309,3310,3322,3327,3356,3366,3385,3399,3431,3433,3454,3465,3540,3543,3581,3593,3604,3623,3636,3671,3697,3724,3744,3745,3751,3765,3771,3784,3786,3814,3844,3848,3853,3861,3865,3912,3921,3936,3989,3991,3999,4012,4026,4030,4065,4071,4079,4086,4151,4160,4161,4190,4193,4201,4239,4253,4279,4280,4283,4329,4353,4382,4406,4418,4419,4445,4470,4472,4506,4511,4543,4587,4591,4620,4628,4630,4646,4717,4718,4772,4773,4788,4791,4814,4828,4830,4832,4839,4878,4888,4898,4915,4933,4935,4936,4938,4957,4968,4972,5005,5021,5034,5041,5044,5050,5078,5083,5097,5146,5153,5155,5173,5183,5196,5227,5233,5234,5258,5272,5273,5276,5279,5292,5312,5340,5343,5357,5385,5399,5421,5458,5467,5473,5474,5483,5488,5496,5503,5509,5513,5523,5530,5534,5538,5548,5559,5573,5616,5625,5627,5631,5632,5633,5636,5652,5667,5717,5731,5741,5751,5754,5756,5759,5806,5815,5849,5854,5886,5932,5955,5963,5986,5991,6009,6015,6016,6027,6037,6062,6074,6075,6089,6106,6111,6128,6132,6139,6172,6180,6190,6201,6210,6213,6216,6217,6229,6272,6295,6300,6301,6310,6325,6331,6344,6352,6379,6381,6385,6392,6415,6417,6422,6435,6438,6466,6469,6472,6481,6494,6502,6510,6536,6540,6546,6564,6565,6567,6582,6583,6604,6605,6613,6659,6665,6677,6706,6720,6746,6756,6759,6766,6767,6773,6803,6816,6850,6860,6880,6904,6936,6947,6955,6960,7006,7042,7044,7046,7059,7083,7099,7101,7125,7131,7137,7152,7177,7189,7217,7220,7242,7255,7276,7289,7313,7321,7395,7396,7440,7442,7451,7515,7539,7554,7636,7639,7668,7707,7729,7784,7791,7831,7842,7859,7862,7863,7876,7879,7915,7916,7934,7965,7986,8022,8032,8066,8100,8111,8124,8139,8146,8161,8166,8170,8179,8181,8223,8276,8279,8309,8311,8331,8372,8403,8410,8419,8446,8449,8464,8469,8475,8491,8499,8502,8528,8553,8585,8588,8593,8611,8618,8669,8690,8693,8697,8705,8710,8718,8731,8745,8753,8794,8848,8871,8889,8891,8900,8904,8920,9009,9010,9029,9048,9059,9073,9094,9104,9122,9157,9204,9210,9223,9230,9232,9234,9257,9260,9296,9340,9356,9363,9366,9370,9380,9395,9406,9411,9429,9433,9465,9474,9488,9489,9494,9512,9530,9548,9620,9634,9635,9645,9656,9701,9705,9715,9736,9742,9758,9791,9795,9836,9864,9867,9868,9893,9905,9947,9980,9991,9998,10004,10037,10045,10052,10054,10059,10088,10094,10102,10103,10115,10136,10139,10141,10143,10146,10157,10159,10181,10183,10184,10195,10206,10208,10215,10252,10267,10300,10303,10346,10355,10365,10370,10422,10462,10498,10506,10519,10554,10573,10606,10609,10625,10629,10631,10638,10654,10655,10664,10678,10703,10720,10727,10735,10795,10825,10846,10862,10891,10934,10961,10991,10993,11033,11066,11077,11082,11121,11135,11145,11152,11166,11190,11218,11227,11252,11267,11310,11312,11405,11421,11422,11448,11466,11494,11523,11595,11611,11624,11680,11686,11698,11707,11715,11735,11755,11791,11801,11803,11807,11808,11821,11822,11876,11888,11889,11900,11934,11957,11992,12000,12006,12015,12051,12062,12064,12078,12086,12087,12104,12110,12120,12128,12147,12149,12205,12206,12247,12249,12274,12296,12314,12463,12465,12499,12524,12536,12547,12557,12575,12577,12587,12610,12622,12643,12647,12667,12702,12735,12746,12749,12751,12753,12775,12776,12797,12805,12842,12845,12867,12933,12934,12965,12969,13007,13010,13033,13069,13081,13096,13119,13122,13123,13128,13192,13193,13200,13218,13251,13273,13279,13310,13321,13339,13341,13366,13383,13389,13396,13399,13412,13416,13417,13422,13428,13444,13445,13449,13454,13474,13499,13547,13581,13599,13609,13623,13634,13636,13647,13663,13681,13692,13710,13712,13749,13757,13793,13813,13816,13844,13856,13857,13883,13888,13897,13901,13906,13910,13912,13921,13932,13946,13951,13957,13989,14017,14031,14037,14070,14079,14088,14122,14134,14141,14160,14233,14236,14239,14249,14267,14268,14274,14294,14303,14344,14424,14445,14497,14501,14530,14541,14559,14584,14588,14637,14658,14683,14798,14807,14843,14845,14852,14865,14868,14883,14885,14887,14892,14898,14907,14913,14992,15007,15015,15022,15031,15041,15061,15065,15068,15086,15113,15115,15122,15145,15156,15174,15202,15229,15241,15255,15261,15312,15317,15343,15351,15358,15392,15395,15415,15432,15440,15447,15457,15462,15475,15481,15514,15544,15572,15586,15590,15676,15684,15690,15700,15751,15785,15797,15800,15839,15840,15896,15904,15907,15929,15937,15969,15981,16005,16028,16036,16046,16047,16086,16100,16107,16138,16142,16168,16181,16182,16197,16201,16204,16212,16225,16261,16262,16273,16283,16287,16290,16303,16305,16324,16326,16343,16364,16375,16411,16424,16434,16463,16466,16476,16504,16518,16527,16541,16557,16600,16615,16694,16706,16724,16728,16731,16749,16760,16776,16797,16827,16837,16876,16881,16910,16930,16946,16973,16985,16997,17007,17062,17068,17076,17077,17090,17101,17104,17105,17148,17157,17161,17163,17173,17199,17206,17211,17212,17215,17222,17227,17271,17288,17292,17343,17349,17361,17402,17406],"50":[16,45,66,116,120,143,158,202,204,205,232,273,278,288,347,349,352,386,388,394,422,426,428,445,450,481,497,503,507,543,544,557,563,565,566,577,653,664,673,706,720,739,765,771,855,879,911,933,938,964,967,1017,1048,1057,1061,1062,1064,1065,1086,1088,1098,1108,1124,1130,1134,1152,1155,1217,1246,1247,1280,1313,1316,1328,1332,1334,1351,1364,1367,1372,1437,1472,1481,1492,1496,1517,1523,1526,1558,1575,1584,1590,1603,1695,1710,1771,1788,1792,1815,1820,1822,1825,1834,1858,1875,1916,1931,1939,1951,1967,1982,2051,2085,2109,2147,2169,2171,2184,2192,2206,2211,2222,2244,2307,2317,2330,2334,2351,2365,2402,2424,2457,2458,2476,2494,2504,2516,2551,2570,2584,2664,2665,2671,2674,2683,2704,2727,2730,2748,2794,2822,2847,2851,2854,2860,2870,2884,2885,2893,2907,2924,2936,2990,2992,2995,2999,3006,3024,3074,3099,3118,3126,3131,3162,3170,3180,3185,3219,3248,3259,3260,3261,3298,3325,3331,3347,3359,3366,3369,3386,3402,3424,3435,3442,3451,3471,3499,3567,3589,3592,3601,3651,3671,3677,3736,3738,3749,3763,3875,3889,3914,3951,3956,3964,3974,3992,3995,4006,4047,4073,4074,4113,4124,4145,4160,4223,4270,4277,4279,4283,4290,4300,4333,4383,4387,4397,4406,4475,4520,4528,4531,4540,4597,4608,4612,4642,4667,4672,4679,4695,4702,4721,4724,4749,4752,4781,4783,4784,4794,4800,4809,4813,4820,4822,4885,4895,4918,4921,4922,4926,4947,4979,4987,4994,5003,5052,5084,5127,5137,5165,5204,5232,5269,5281,5291,5329,5336,5343,5390,5398,5415,5424,5441,5471,5550,5557,5599,5625,5631,5636,5637,5658,5672,5676,5677,5679,5705,5718,5740,5751,5783,5794,5819,5825,5832,5884,5910,5940,5953,5984,6056,6069,6071,6072,6077,6102,6108,6115,6125,6130,6148,6155,6156,6180,6188,6191,6263,6297,6312,6332,6337,6342,6353,6360,6363,6377,6401,6408,6448,6450,6462,6474,6483,6487,6490,6501,6520,6532,6570,6612,6622,6624,6647,6660,6722,6773,6784,6806,6833,6844,6873,6880,6913,6978,7013,7085,7094,7133,7140,7148,7153,7173,7201,7212,7213,7247,7267,7271,7293,7328,7436,7452,7457,7471,7496,7540,7588,7606,7641,7676,7690,7708,7713,7723,7724,7728,7746,7748,7803,7814,7883,7913,7919,7941,7950,7951,7962,7970,7991,8005,8009,8025,8031,8043,8062,8063,8095,8097,8100,8124,8154,8189,8205,8243,8246,8266,8273,8274,8305,8311,8328,8398,8406,8415,8429,8447,8457,8485,8515,8534,8561,8563,8569,8582,8680,8684,8711,8723,8738,8795,8821,8849,8859,8880,8898,8904,8918,8919,8933,8946,8968,8998,9032,9038,9044,9045,9053,9076,9086,9088,9104,9119,9132,9134,9141,9164,9212,9217,9222,9227,9235,9361,9374,9401,9420,9426,9445,9463,9465,9526,9559,9572,9589,9595,9634,9636,9655,9665,9676,9690,9701,9733,9741,9745,9760,9767,9792,9794,9843,9877,9908,9910,9931,9978,10022,10055,10062,10072,10096,10102,10105,10109,10121,10131,10139,10149,10150,10200,10229,10231,10256,10266,10269,10288,10305,10312,10337,10340,10349,10364,10397,10406,10407,10422,10425,10458,10513,10517,10541,10572,10587,10603,10650,10677,10709,10736,10742,10762,10770,10786,10788,10801,10852,10858,10870,10944,10960,10970,10981,11066,11073,11088,11122,11191,11196,11218,11255,11284,11304,11305,11314,11319,11334,11335,11339,11341,11344,11346,11349,11359,11367,11420,11423,11427,11430,11435,11446,11465,11487,11489,11536,11558,11563,11600,11622,11639,11641,11642,11671,11683,11709,11713,11729,11743,11754,11771,11781,11786,11795,11818,11827,11835,11849,11870,11886,11915,11918,11921,11955,12028,12030,12048,12055,12067,12096,12105,12129,12135,12138,12163,12166,12219,12233,12242,12248,12250,12274,12354,12431,12447,12450,12516,12520,12532,12540,12548,12552,12570,12593,12670,12678,12710,12752,12760,12762,12772,12807,12835,12852,12855,12876,12911,12951,12994,13021,13031,13061,13075,13085,13162,13183,13186,13208,13230,13231,13238,13240,13266,13273,13299,13304,13318,13336,13338,13362,13379,13410,13425,13432,13453,13455,13482,13491,13539,13544,13566,13571,13572,13580,13607,13621,13642,13650,13674,13717,13729,13750,13759,13797,13858,13886,13900,13902,13911,13917,13932,13945,13960,14006,14024,14040,14069,14074,14090,14134,14158,14165,14195,14207,14228,14256,14290,14304,14307,14314,14317,14322,14329,14331,14359,14380,14393,14449,14479,14481,14497,14509,14550,14551,14559,14561,14572,14636,14642,14652,14662,14667,14686,14692,14708,14717,14724,14737,14759,14796,14842,14851,14858,14873,14886,14911,14951,14952,15021,15038,15053,15103,15115,15151,15155,15157,15165,15167,15215,15229,15236,15238,15255,15257,15258,15272,15276,15293,15443,15498,15500,15520,15538,15549,15562,15610,15630,15709,15713,15723,15744,15805,15828,15899,15902,15906,15908,15914,15915,15919,15926,15941,16049,16084,16101,16105,16116,16124,16184,16207,16214,16226,16227,16294,16324,16332,16336,16340,16359,16388,16420,16425,16436,16444,16446,16448,16452,16460,16488,16491,16524,16548,16549,16565,16608,16625,16632,16650,16655,16669,16670,16684,16698,16719,16727,16753,16754,16811,16827,16836,16839,16870,16875,16876,16893,16902,16912,16940,16944,16969,16981,17006,17030,17093,17146,17156,17180,17212,17213,17232,17244,17261,17296,17324,17325,17326,17331,17366],"51":[216,233,349,396,420,432,437,441,711,775,840,860,874,1094,1393,1442,1471,1581,1590,1642,1652,1723,1786,1937,2040,2052,2058,2060,2095,2097,2352,2364,2562,2695,2742,2765,2843,2883,2885,2887,2967,3016,3029,3043,3119,3449,3539,3614,3633,3836,3919,3926,3952,4099,4169,4230,4298,4378,4388,4463,4480,4531,4575,4687,5051,5147,5154,5196,5219,5314,5327,5370,5446,5479,5677,5690,5704,5737,5896,5922,6004,6068,6278,6311,6354,6505,6546,6749,6752,6766,7034,7122,7138,7159,7160,7190,7278,7351,7372,7487,7500,7506,7673,7846,7856,7867,7898,8154,8156,8178,8186,8253,8323,8408,8494,8603,8679,9105,9115,9124,9320,9424,9472,9510,9547,9639,9650,9758,9808,9856,9918,9963,9970,9992,10072,10110,10180,10238,10281,10287,10389,10421,10631,10694,10957,10995,11059,11265,11312,11514,11522,11537,11570,11575,11708,11740,11780,11902,11908,11947,11970,12030,12061,12084,12113,12238,12239,12256,12375,12391,12413,12499,12517,12528,12630,12828,12834,13007,13020,13072,13123,13141,13265,13357,13399,13515,13687,13822,13857,13988,14137,14183,14203,14206,14217,14342,14372,14462,14473,14474,14480,14509,14539,14689,14745,14762,14781,14800,14984,15086,15097,15100,15233,15247,15252,15283,15478,15483,15583,15616,15700,15766,15852,15874,15883,15924,15945,16003,16066,16093,16177,16295,16544,16605,16629,16660,16815,17165,17180,17192,17327,17398],"52":[44,56,72,183,200,215,241,342,354,363,393,464,482,493,565,579,623,705,745,786,809,852,875,955,1081,1089,1159,1190,1191,1211,1243,1310,1374,1415,1437,1438,1567,1640,1646,1863,1966,2051,2084,2085,2132,2205,2224,2227,2334,2380,2451,2575,2596,2621,2638,2649,2667,2684,2701,2720,2751,2778,2822,2894,2968,3072,3077,3123,3179,3234,3266,3271,3371,3398,3402,3456,3536,3573,3581,3585,3592,3593,3645,3683,3792,3794,3855,3991,4073,4136,4138,4206,4211,4320,4370,4387,4395,4399,4517,4644,4645,4672,4718,4725,4741,4794,4949,4969,4974,5103,5127,5185,5336,5394,5426,5429,5447,5452,5495,5529,5553,5617,5645,5662,5680,5702,5895,5897,5947,6047,6061,6064,6100,6135,6230,6252,6284,6292,6303,6331,6334,6350,6358,6397,6410,6591,6667,6683,6709,6711,6725,6733,6745,6753,6773,6787,6802,6843,6851,6972,7016,7043,7067,7096,7142,7164,7201,7251,7272,7276,7371,7387,7413,7426,7433,7435,7480,7493,7559,7577,7601,7662,7692,7695,7719,7771,7775,7796,7947,8003,8037,8074,8084,8085,8100,8119,8158,8211,8233,8318,8340,8373,8388,8583,8627,8634,8675,8726,8737,8891,8957,9002,9028,9043,9050,9224,9260,9278,9291,9300,9323,9338,9350,9353,9375,9404,9407,9498,9513,9524,9540,9549,9596,9640,9694,9695,9753,9762,9799,9803,9816,9847,9893,9942,9973,9974,10022,10059,10061,10095,10153,10198,10291,10312,10329,10350,10392,10425,10475,10502,10523,10528,10613,10623,10653,10672,10707,10713,10715,10787,10811,10817,10819,11081,11106,11269,11279,11368,11429,11446,11479,11498,11581,11633,11743,11765,11772,11852,11884,11890,11931,12019,12126,12209,12302,12409,12526,12587,12610,12627,12657,12742,12763,12774,12842,12899,12945,12954,12986,13108,13177,13184,13321,13412,13429,13441,13497,13506,13511,13542,13723,13890,13907,13915,14004,14030,14056,14107,14318,14343,14356,14456,14514,14570,14651,14734,14747,14773,14790,14794,14801,15117,15192,15260,15281,15480,15559,15569,15698,15742,15749,15832,15849,15860,15861,15874,15915,16013,16033,16043,16053,16073,16094,16124,16132,16271,16291,16300,16410,16458,16483,16539,16552,16554,16572,16579,16647,16693,16800,16838,16867,16881,16906,16939,16955,17042,17053,17060,17100,17148,17173,17200,17202,17292,17344],"53":[59,106,131,134,144,159,195,199,202,248,257,273,304,333,347,395,400,419,433,484,486,498,564,624,643,652,663,678,704,726,728,737,824,842,884,891,899,905,931,953,978,995,1038,1108,1112,1178,1202,1214,1260,1270,1275,1294,1331,1342,1353,1366,1409,1428,1458,1504,1529,1556,1557,1581,1585,1598,1618,1661,1696,1701,1726,1728,1748,1801,1808,1812,1852,1857,1872,1906,1915,1932,2015,2078,2122,2138,2144,2157,2168,2270,2280,2284,2293,2295,2317,2395,2412,2427,2449,2457,2460,2466,2491,2537,2557,2576,2580,2591,2653,2659,2662,2676,2724,2729,2741,2770,2775,2779,2785,2793,2799,2822,2839,2855,2871,2879,2893,2900,2954,3004,3020,3041,3063,3082,3136,3280,3387,3393,3401,3406,3449,3469,3492,3498,3574,3603,3607,3638,3639,3676,3681,3691,3701,3708,3721,3745,3777,3824,3848,3856,3866,3902,3917,3947,3988,4007,4015,4018,4068,4129,4144,4160,4181,4186,4235,4297,4310,4387,4470,4508,4514,4545,4586,4591,4602,4614,4623,4669,4671,4678,4702,4706,4721,4731,4740,4782,4830,4831,4860,4878,4909,4911,4950,4966,4985,5074,5078,5085,5100,5150,5170,5174,5176,5209,5219,5247,5260,5302,5359,5361,5364,5414,5434,5439,5451,5459,5476,5480,5489,5522,5524,5532,5543,5573,5589,5634,5638,5655,5684,5707,5729,5743,5744,5790,5814,5817,5818,5821,5823,5840,5853,5860,5863,5868,5870,5881,5932,5953,6008,6040,6070,6087,6137,6152,6199,6224,6234,6282,6286,6317,6346,6369,6430,6431,6454,6455,6456,6457,6502,6504,6529,6537,6599,6660,6661,6664,6683,6703,6763,6779,6817,6838,6860,6878,6906,6971,6973,6977,7067,7076,7094,7160,7182,7232,7253,7285,7287,7338,7407,7420,7430,7451,7499,7506,7532,7563,7579,7613,7625,7627,7660,7667,7675,7839,7861,7873,7884,7895,7922,7923,7946,7956,7981,8031,8065,8106,8107,8194,8202,8205,8209,8210,8245,8253,8265,8326,8428,8445,8462,8471,8496,8516,8532,8551,8560,8569,8579,8580,8584,8602,8604,8660,8708,8724,8740,8753,8759,8864,8874,8882,8889,8898,8905,8946,8949,8960,8971,8992,9003,9039,9050,9090,9102,9157,9168,9174,9200,9217,9255,9282,9287,9342,9349,9378,9384,9479,9491,9531,9550,9623,9631,9645,9654,9664,9729,9817,9826,9829,9879,9881,9905,9940,9950,9991,9992,10011,10012,10085,10097,10112,10151,10153,10166,10191,10216,10225,10228,10235,10280,10308,10465,10499,10516,10542,10548,10566,10632,10669,10685,10723,10727,10728,10745,10751,10755,10757,10784,10796,10825,10860,10861,10864,10890,10911,10952,10966,11001,11002,11018,11028,11032,11043,11047,11081,11091,11136,11151,11168,11219,11220,11253,11277,11321,11337,11368,11404,11410,11453,11468,11494,11497,11545,11583,11584,11673,11685,11694,11705,11744,11756,11763,11773,11786,11795,11796,11849,11853,11884,11886,11892,11905,11927,11930,11986,12006,12012,12041,12052,12081,12090,12093,12109,12120,12138,12142,12145,12173,12188,12189,12213,12275,12286,12299,12308,12323,12353,12394,12440,12460,12492,12504,12505,12508,12524,12537,12540,12549,12571,12608,12661,12679,12727,12751,12819,12851,12901,12934,12940,12952,12955,12970,12975,13020,13036,13079,13083,13087,13126,13172,13300,13307,13311,13377,13384,13390,13397,13549,13575,13600,13633,13648,13652,13656,13660,13753,13759,13812,13814,13822,13832,13887,13889,13918,13954,13965,14002,14025,14069,14106,14129,14131,14142,14181,14195,14235,14258,14347,14382,14398,14406,14423,14436,14466,14482,14492,14496,14501,14550,14576,14582,14630,14695,14696,14710,14719,14735,14752,14764,14773,14796,14804,14864,14912,14940,14963,14970,15009,15017,15029,15049,15065,15123,15150,15153,15178,15180,15245,15247,15252,15293,15304,15312,15398,15478,15492,15507,15546,15547,15553,15570,15576,15582,15611,15625,15630,15656,15678,15679,15684,15699,15727,15759,15765,15769,15810,15821,15844,15868,15882,15899,15904,15933,15993,15998,16048,16064,16071,16090,16091,16112,16117,16138,16143,16160,16218,16228,16246,16264,16285,16374,16404,16414,16415,16441,16467,16507,16535,16547,16552,16577,16593,16594,16640,16716,16745,16849,16852,16863,16885,16927,16934,16960,16972,16986,16989,16995,17028,17034,17037,17114,17175,17199,17210,17276,17292,17305,17377,17383],"54":[3,33,121,180,196,216,218,223,248,329,339,352,388,392,413,440,442,487,502,503,523,536,548,564,569,593,629,697,699,727,734,745,824,831,833,840,866,873,882,887,950,977,985,986,996,1051,1061,1087,1094,1111,1123,1173,1183,1221,1240,1303,1320,1329,1343,1358,1459,1468,1510,1538,1540,1544,1628,1651,1665,1680,1696,1699,1724,1803,1813,1843,1891,1896,1931,1932,1957,1971,1988,2000,2022,2033,2105,2184,2201,2216,2228,2238,2248,2249,2276,2293,2309,2328,2335,2377,2442,2451,2459,2464,2512,2516,2554,2577,2581,2591,2592,2600,2609,2634,2636,2649,2669,2706,2751,2760,2765,2771,2815,2842,2844,2893,2915,2926,2944,2977,2990,3008,3016,3035,3054,3072,3101,3123,3132,3165,3171,3189,3202,3275,3277,3303,3367,3369,3384,3407,3416,3429,3482,3485,3519,3524,3538,3549,3580,3690,3694,3708,3767,3784,3790,3829,3853,3876,3880,3883,3895,3994,4028,4074,4081,4083,4210,4212,4231,4237,4270,4280,4296,4320,4322,4340,4362,4371,4379,4463,4491,4608,4630,4650,4655,4684,4718,4725,4741,4781,4806,4834,4840,4855,4861,4907,4936,4972,4977,5013,5026,5035,5042,5044,5079,5087,5114,5124,5149,5163,5171,5199,5266,5278,5284,5298,5299,5317,5320,5329,5381,5383,5384,5433,5439,5496,5573,5659,5663,5667,5699,5709,5714,5738,5792,5798,5812,5814,5823,5839,5886,5940,5948,5964,6046,6054,6056,6075,6089,6143,6242,6287,6323,6346,6362,6378,6392,6409,6483,6492,6520,6522,6527,6543,6549,6551,6565,6606,6636,6641,6664,6677,6681,6749,6750,6764,6796,6828,6840,6925,6943,6949,6975,6981,6992,6997,7037,7053,7068,7118,7173,7212,7251,7278,7309,7349,7378,7395,7396,7450,7478,7479,7509,7524,7601,7614,7615,7664,7683,7737,7739,7773,7899,7918,7922,7929,7964,8036,8104,8164,8188,8224,8236,8278,8284,8290,8291,8301,8319,8320,8355,8415,8451,8483,8520,8544,8558,8576,8636,8679,8687,8698,8715,8748,8753,8779,8796,8816,8839,8842,8857,8917,8925,8937,8941,8952,9006,9011,9024,9081,9109,9190,9217,9305,9306,9325,9391,9498,9499,9557,9582,9630,9684,9707,9770,9820,9830,9836,9876,9936,9998,10013,10031,10035,10044,10097,10138,10151,10165,10190,10195,10254,10262,10298,10312,10321,10348,10382,10406,10443,10458,10513,10584,10623,10630,10636,10665,10677,10726,10730,10744,10766,10782,10809,10868,10873,10895,10932,10950,10951,10958,10997,11009,11027,11081,11091,11101,11103,11138,11178,11185,11191,11213,11226,11231,11258,11278,11287,11306,11348,11394,11411,11420,11423,11440,11451,11515,11531,11537,11555,11574,11584,11614,11641,11642,11678,11680,11683,11693,11697,11701,11716,11731,11749,11753,11809,11813,11831,11835,11859,11972,12033,12046,12081,12098,12120,12129,12135,12156,12179,12203,12266,12311,12331,12354,12387,12395,12491,12512,12524,12545,12578,12603,12612,12615,12649,12710,12716,12743,12750,12751,12801,12809,12811,12857,12869,12876,12936,12974,12975,12981,12988,13027,13062,13101,13108,13142,13146,13166,13200,13205,13207,13230,13265,13285,13342,13364,13385,13412,13454,13467,13481,13483,13508,13527,13533,13537,13561,13565,13569,13574,13578,13608,13638,13653,13702,13716,13721,13724,13728,13733,13735,13743,13784,13793,13810,13825,13843,13858,13865,13938,13956,13965,13983,13993,14047,14062,14074,14091,14096,14110,14144,14175,14187,14239,14259,14279,14304,14322,14332,14335,14383,14404,14414,14434,14442,14448,14450,14500,14529,14545,14614,14677,14706,14726,14765,14821,14831,14928,14962,14966,14986,15065,15118,15124,15127,15137,15149,15155,15226,15263,15293,15295,15314,15326,15351,15364,15375,15396,15433,15462,15502,15521,15540,15572,15602,15670,15693,15704,15708,15742,15758,15782,15835,15837,15838,15839,15862,15889,15892,15898,15899,15914,15940,15979,16012,16034,16055,16079,16090,16147,16157,16159,16198,16267,16271,16276,16280,16293,16320,16340,16376,16400,16422,16430,16450,16465,16527,16544,16551,16557,16570,16677,16686,16687,16710,16724,16748,16755,16761,16811,16836,16838,16856,16875,16902,16925,16959,16962,16976,16993,17070,17091,17095,17291,17337,17348,17395,17403,17407],"55":[24,27,52,67,75,80,83,94,112,116,144,147,168,185,219,237,341,358,361,365,378,436,441,563,578,605,606,628,638,753,806,893,902,937,968,992,1022,1114,1123,1134,1219,1301,1349,1416,1443,1466,1521,1550,1601,1627,1633,1640,1645,1658,1701,1725,1742,1801,1821,1832,1898,1906,1923,1959,1992,2000,2100,2208,2247,2251,2257,2262,2270,2348,2547,2565,2597,2600,2638,2670,2675,2684,2686,2724,2796,2800,2812,2863,2956,2959,2963,2972,3043,3066,3105,3108,3134,3171,3185,3238,3264,3268,3279,3295,3305,3335,3365,3377,3432,3443,3463,3518,3520,3549,3564,3567,3588,3589,3607,3611,3621,3626,3638,3677,3741,3808,3815,3920,3921,4026,4071,4140,4159,4218,4236,4257,4299,4320,4370,4381,4417,4473,4516,4539,4547,4594,4655,4683,4707,4717,4741,4811,4814,4857,5000,5029,5072,5086,5115,5149,5154,5174,5205,5226,5297,5332,5358,5486,5519,5579,5584,5610,5634,5649,5697,5733,5772,5787,5790,5822,5842,5887,5972,6008,6059,6116,6136,6301,6318,6329,6336,6338,6362,6411,6432,6435,6475,6511,6548,6569,6630,6646,6669,6689,6715,6746,6794,6852,6863,6867,6942,6951,6952,6962,6969,6998,7043,7067,7111,7113,7184,7214,7223,7228,7281,7291,7318,7394,7398,7418,7431,7446,7527,7573,7581,7584,7647,7681,7714,7728,7742,7743,7744,7748,7759,7760,7780,7835,7844,7873,7882,7901,7917,7928,7935,7944,7981,8015,8046,8082,8117,8123,8130,8164,8195,8234,8253,8284,8296,8297,8298,8328,8394,8402,8452,8475,8476,8503,8517,8522,8529,8554,8632,8662,8716,8753,8773,8777,8807,8828,8840,8889,8903,8974,8981,8988,9009,9048,9055,9067,9125,9172,9236,9285,9333,9355,9420,9505,9515,9535,9577,9580,9632,9635,9644,9664,9669,9699,9761,9788,9883,10061,10077,10093,10148,10150,10175,10193,10194,10341,10392,10462,10488,10533,10535,10569,10573,10591,10600,10611,10660,10681,10713,10716,10737,10752,10805,10823,10837,10846,10856,10900,10936,10960,10995,10996,11030,11145,11175,11189,11190,11208,11240,11258,11267,11271,11297,11298,11302,11305,11306,11312,11350,11381,11411,11424,11447,11473,11521,11540,11595,11658,11665,11668,11700,11713,11720,11723,11758,11773,11805,11940,11953,11962,11983,12077,12144,12154,12229,12444,12447,12576,12586,12617,12631,12641,12662,12723,12739,12755,12773,12778,12825,12829,12838,12859,12887,12934,12949,12964,12970,13085,13161,13191,13198,13252,13309,13380,13400,13478,13498,13500,13543,13565,13567,13576,13591,13620,13652,13654,13659,13704,13753,13756,13758,13801,13839,13897,13899,13914,13923,13952,13988,14021,14035,14043,14066,14069,14102,14116,14198,14345,14386,14403,14442,14488,14499,14562,14568,14578,14591,14594,14599,14641,14668,14697,14699,14736,14760,14764,14803,14832,14868,14889,14928,14994,15005,15090,15113,15180,15181,15193,15251,15258,15308,15311,15322,15330,15346,15355,15413,15464,15483,15516,15538,15564,15606,15618,15724,15726,15749,15775,15778,15801,15877,16029,16051,16081,16100,16108,16143,16160,16219,16237,16275,16335,16383,16393,16424,16453,16503,16552,16565,16614,16632,16639,16673,16690,16741,16780,16797,16838,16864,16879,16917,16924,16990,17003,17012,17029,17084,17143,17185,17215,17229,17239,17274,17305,17338,17360],"56":[8,28,36,68,79,89,103,166,258,264,266,269,287,334,354,383,387,392,457,554,646,649,701,708,754,765,787,822,844,870,887,904,913,941,946,972,987,1018,1114,1165,1218,1307,1324,1371,1398,1456,1483,1488,1522,1529,1574,1686,1749,1773,1775,1804,1839,1862,1917,1925,1934,1937,1941,1969,1972,1982,1992,2009,2045,2060,2100,2105,2136,2147,2158,2188,2192,2236,2275,2278,2280,2328,2356,2371,2375,2393,2413,2448,2479,2485,2513,2522,2526,2543,2705,2712,2732,2738,2750,2757,2888,3015,3033,3106,3143,3179,3271,3309,3340,3365,3372,3381,3399,3401,3404,3410,3455,3482,3483,3510,3545,3559,3572,3666,3673,3680,3702,3748,3781,3811,3844,3917,3954,4004,4011,4041,4064,4084,4133,4135,4211,4278,4279,4282,4285,4298,4341,4384,4390,4391,4417,4425,4441,4464,4508,4528,4548,4578,4586,4601,4708,4718,4736,4784,4815,4831,4838,4840,4862,4868,4879,4894,4930,4932,4945,4956,4959,5049,5068,5070,5083,5165,5187,5218,5327,5350,5384,5397,5402,5412,5418,5434,5453,5456,5483,5511,5535,5545,5614,5633,5676,5688,5690,5769,5770,5801,5842,5870,5897,5915,6032,6044,6058,6065,6068,6084,6085,6141,6213,6245,6249,6273,6313,6340,6348,6375,6421,6445,6566,6571,6612,6659,6660,6690,6696,6739,6741,6761,6793,6836,6878,6940,6951,6955,6987,7006,7009,7012,7017,7019,7049,7079,7097,7105,7134,7147,7172,7182,7286,7289,7309,7331,7344,7382,7384,7457,7498,7546,7640,7652,7689,7734,7749,7762,7780,7846,7855,7869,7877,7964,7989,8053,8192,8231,8248,8266,8318,8338,8459,8508,8525,8539,8542,8569,8598,8635,8639,8656,8733,8806,8879,8905,8917,8997,9120,9278,9294,9310,9313,9471,9488,9592,9645,9682,9737,9738,9761,9785,9841,9845,9880,9960,10041,10070,10078,10132,10157,10159,10163,10204,10241,10264,10281,10292,10365,10416,10442,10465,10523,10532,10627,10642,10663,10670,10678,10722,10735,10739,10747,10779,10844,10856,10859,10899,10910,10915,10919,10921,10973,11013,11134,11151,11211,11221,11305,11314,11340,11370,11440,11521,11525,11556,11570,11578,11588,11601,11663,11670,11678,11687,11700,11716,11775,11786,11803,11804,11806,11835,11853,11864,11865,11899,11958,11968,11973,11994,12054,12058,12100,12105,12110,12157,12172,12180,12196,12205,12217,12247,12293,12299,12306,12422,12426,12485,12496,12548,12558,12584,12586,12615,12633,12634,12658,12663,12707,12710,12711,12739,12819,12858,12893,12894,12925,12947,13007,13043,13097,13106,13119,13134,13140,13147,13312,13363,13377,13388,13393,13439,13524,13544,13609,13654,13722,13727,13733,13807,13842,13853,13880,13889,13945,14001,14048,14071,14082,14155,14210,14213,14248,14271,14279,14367,14419,14500,14520,14537,14554,14596,14607,14626,14639,14686,14809,14816,14839,14908,14911,14920,14926,14937,15033,15075,15084,15152,15164,15208,15245,15251,15327,15328,15383,15406,15417,15459,15481,15489,15529,15530,15543,15579,15581,15712,15719,15809,15812,15883,15908,15920,15923,15944,15950,15976,15987,16033,16048,16088,16101,16129,16130,16142,16144,16147,16214,16227,16281,16340,16361,16408,16456,16507,16524,16544,16565,16596,16602,16607,16616,16664,16766,16788,16791,16800,16805,16871,16877,16913,16943,16971,16987,17005,17008,17032,17048,17140,17178,17184,17237,17299,17305,17353,17359,17389,17396],"57":[66,91,109,113,187,219,232,247,261,269,292,324,353,362,363,364,400,437,449,451,485,488,548,564,569,664,665,711,754,769,776,810,812,814,847,860,881,906,917,936,944,1020,1044,1076,1122,1168,1199,1206,1207,1301,1324,1355,1375,1455,1491,1508,1521,1553,1555,1568,1596,1609,1641,1652,1665,1688,1692,1779,1790,1821,1866,1970,1978,2058,2080,2094,2095,2153,2163,2168,2175,2181,2186,2193,2211,2216,2223,2248,2287,2300,2312,2356,2360,2395,2433,2439,2453,2465,2510,2522,2547,2602,2635,2690,2757,2783,2843,2870,2881,2883,2897,2950,2951,2990,3021,3040,3051,3057,3078,3092,3130,3147,3182,3208,3236,3259,3402,3444,3463,3490,3504,3533,3541,3627,3633,3642,3644,3692,3701,3708,3722,3733,3738,3750,3789,3797,3804,3817,3837,3850,3854,3855,3872,3909,3930,3981,4010,4033,4120,4135,4206,4248,4252,4268,4310,4311,4325,4373,4418,4429,4449,4501,4518,4558,4586,4677,4681,4696,4714,4728,4759,4862,4867,4924,4931,4933,4938,4975,4979,5071,5154,5174,5181,5183,5192,5244,5251,5269,5279,5284,5287,5324,5356,5386,5404,5439,5442,5480,5600,5606,5617,5623,5648,5662,5727,5772,5789,5863,5866,5906,5962,6007,6041,6043,6062,6167,6187,6232,6256,6370,6386,6389,6419,6449,6463,6471,6472,6476,6502,6529,6603,6614,6627,6663,6667,6764,6781,6811,6819,6874,6888,6892,6909,7100,7102,7103,7128,7133,7212,7213,7219,7256,7261,7300,7304,7320,7336,7405,7428,7459,7521,7554,7583,7589,7592,7612,7629,7641,7659,7667,7682,7737,7760,7775,7820,7835,7836,7900,7909,7930,7980,8005,8014,8038,8049,8061,8092,8093,8116,8131,8138,8180,8194,8232,8256,8257,8276,8323,8381,8386,8448,8467,8516,8540,8595,8601,8611,8626,8682,8722,8734,8749,8777,8782,8794,8813,8820,8848,8867,8878,8945,8947,8965,8999,9035,9052,9150,9158,9256,9280,9287,9302,9326,9342,9349,9362,9403,9407,9426,9455,9490,9505,9527,9584,9589,9603,9614,9647,9702,9706,9709,9776,9843,9877,9887,9907,9911,9913,9928,9965,9969,9992,10020,10085,10104,10125,10134,10140,10156,10181,10298,10349,10397,10412,10468,10476,10555,10585,10604,10644,10707,10709,10726,10728,10739,10759,10783,10799,10874,10929,10940,10964,11042,11081,11089,11137,11149,11189,11195,11216,11279,11337,11387,11393,11471,11506,11528,11552,11579,11591,11595,11610,11633,11700,11721,11724,11789,11919,11935,11936,11964,12032,12066,12108,12117,12159,12164,12176,12248,12269,12288,12342,12359,12368,12388,12436,12444,12450,12452,12471,12483,12502,12523,12568,12628,12653,12662,12664,12679,12754,12766,12854,12861,12874,12883,12893,12935,12948,12959,13037,13073,13080,13118,13236,13262,13277,13298,13470,13485,13499,13500,13569,13572,13619,13624,13634,13637,13646,13717,13721,13732,13739,13795,13840,13865,13886,13887,13910,14115,14125,14151,14201,14215,14293,14424,14462,14562,14570,14641,14646,14672,14703,14769,14772,14794,14818,14819,14846,14867,14911,14918,14986,14998,15007,15050,15111,15134,15199,15217,15256,15305,15329,15347,15370,15393,15407,15462,15537,15566,15593,15609,15644,15652,15734,15736,15737,15794,15871,15896,15909,15913,15955,15964,15983,16023,16032,16039,16070,16075,16084,16099,16110,16117,16140,16141,16192,16217,16267,16311,16329,16353,16385,16448,16464,16473,16476,16513,16565,16659,16687,16688,16701,16732,16739,16747,16837,16904,16975,16977,17022,17036,17097,17112,17136,17141,17194,17204,17216,17223,17243,17249,17259,17338,17374],"58":[41,56,109,118,142,167,215,220,232,307,328,348,366,391,398,407,428,454,467,488,505,510,534,549,555,576,586,616,689,712,736,763,771,837,845,880,908,928,929,1058,1065,1086,1120,1130,1146,1166,1199,1216,1273,1274,1289,1372,1379,1399,1404,1406,1425,1429,1430,1436,1457,1486,1515,1527,1561,1564,1577,1608,1621,1628,1648,1695,1723,1732,1834,1862,1866,1924,1941,1959,1968,1973,1979,2015,2017,2019,2022,2048,2051,2130,2164,2203,2238,2259,2369,2399,2482,2516,2562,2568,2581,2630,2638,2645,2648,2657,2664,2679,2700,2716,2726,2728,2791,2827,2856,2903,2917,2979,2984,3066,3073,3109,3143,3151,3158,3175,3184,3187,3227,3234,3237,3316,3319,3323,3339,3380,3417,3430,3475,3494,3526,3539,3545,3546,3669,3735,3749,3771,3774,3775,3797,3845,3876,3882,3900,3906,3926,3947,3954,3964,3997,4043,4045,4073,4074,4085,4092,4107,4174,4179,4205,4214,4233,4276,4327,4337,4352,4368,4370,4409,4429,4493,4512,4525,4536,4550,4558,4577,4581,4618,4660,4712,4724,4751,4778,4790,4793,4795,4807,4833,4838,4855,4858,4864,4890,4903,5008,5035,5043,5155,5244,5267,5268,5281,5290,5293,5294,5392,5393,5401,5418,5442,5471,5494,5551,5563,5602,5625,5651,5657,5715,5718,5720,5759,5762,5765,5773,5821,5822,5848,5860,5967,5991,6008,6030,6053,6055,6078,6123,6183,6202,6231,6247,6251,6376,6414,6458,6470,6596,6623,6643,6654,6679,6722,6766,6773,6806,6821,6848,6863,6869,6884,6893,6950,6976,7042,7043,7067,7098,7104,7108,7109,7135,7145,7149,7163,7170,7196,7247,7327,7343,7344,7452,7469,7483,7500,7539,7541,7542,7583,7619,7631,7655,7662,7675,7702,7759,7776,7781,7815,7846,7889,7896,7902,7911,7926,7953,7967,8000,8034,8045,8054,8082,8156,8180,8191,8231,8238,8246,8257,8263,8334,8378,8403,8407,8434,8439,8441,8450,8452,8506,8515,8603,8617,8624,8686,8688,8700,8805,8850,8878,8894,8925,8929,8940,8942,8956,8972,9001,9005,9025,9077,9091,9110,9123,9148,9182,9208,9276,9279,9289,9296,9314,9317,9375,9384,9407,9419,9446,9452,9456,9607,9612,9618,9620,9625,9640,9660,9669,9686,9688,9713,9716,9745,9762,9776,9786,9813,9847,9876,9896,9984,9989,10012,10022,10027,10049,10133,10179,10207,10222,10244,10246,10285,10290,10324,10402,10446,10449,10465,10466,10477,10491,10524,10543,10563,10579,10594,10632,10699,10720,10769,10806,10818,10824,10854,10916,10967,10993,11058,11111,11115,11134,11148,11163,11207,11209,11241,11266,11273,11292,11316,11317,11382,11394,11415,11420,11471,11482,11530,11567,11583,11598,11601,11610,11627,11630,11635,11680,11693,11717,11724,11730,11789,11796,11806,11848,11901,11912,11941,11961,11969,11981,11992,12073,12102,12201,12233,12239,12258,12292,12357,12358,12379,12398,12415,12445,12515,12532,12537,12558,12569,12596,12601,12619,12635,12645,12695,12712,12725,12727,12755,12801,12835,12836,12838,12844,12853,12904,12930,12959,12990,13032,13061,13091,13103,13149,13150,13175,13200,13204,13210,13231,13254,13257,13294,13318,13341,13345,13374,13401,13440,13466,13482,13503,13527,13536,13567,13613,13625,13678,13684,13718,13740,13745,13747,13853,13857,13894,13928,13932,13953,13966,13977,13988,14017,14128,14132,14199,14214,14220,14239,14278,14286,14299,14446,14468,14479,14486,14494,14510,14525,14543,14553,14582,14619,14622,14630,14632,14634,14649,14711,14777,14788,14792,14851,14878,14890,14926,14993,15045,15052,15055,15083,15089,15099,15101,15169,15176,15177,15180,15187,15201,15206,15221,15228,15253,15328,15330,15345,15346,15360,15361,15370,15381,15385,15410,15435,15483,15488,15505,15642,15669,15693,15709,15726,15734,15763,15790,15816,15824,15863,15897,15910,15923,15924,15945,15962,16001,16016,16028,16044,16054,16065,16073,16105,16122,16137,16148,16185,16219,16250,16286,16294,16300,16324,16330,16347,16380,16404,16440,16459,16552,16557,16565,16566,16577,16590,16598,16615,16623,16669,16671,16687,16694,16695,16701,16727,16760,16762,16794,16806,16847,16865,16867,16871,16879,16888,16889,16894,16915,16920,16922,16956,16957,16965,16990,17005,17021,17036,17073,17082,17086,17104,17120,17132,17140,17151,17172,17196,17213,17224,17240,17309,17313,17321,17328,17329,17341,17360,17363,17369,17375,17379,17385,17386],"59":[2,14,63,70,81,97,99,107,117,168,208,224,244,245,267,273,280,310,325,332,399,417,460,507,525,589,613,639,654,713,730,774,810,848,882,887,890,898,920,941,942,983,1028,1057,1083,1096,1135,1140,1148,1154,1207,1232,1259,1323,1328,1329,1335,1352,1359,1364,1430,1436,1437,1451,1453,1458,1480,1484,1519,1539,1543,1548,1553,1592,1610,1669,1686,1769,1780,1784,1790,1797,1812,1816,1834,1865,1871,1875,1878,1894,1910,1919,1970,2033,2078,2079,2081,2096,2101,2104,2112,2135,2169,2182,2183,2185,2215,2224,2239,2267,2281,2282,2297,2317,2318,2322,2334,2343,2385,2387,2401,2449,2477,2494,2545,2571,2578,2632,2653,2656,2664,2692,2695,2705,2763,2764,2822,2825,2836,2890,2977,2981,2986,2992,3017,3026,3033,3039,3047,3056,3107,3112,3141,3142,3150,3195,3199,3202,3216,3217,3236,3267,3307,3309,3384,3407,3438,3468,3528,3549,3557,3565,3581,3672,3694,3786,3799,3823,3876,3888,3899,3909,3960,3962,3984,4003,4008,4029,4045,4055,4057,4072,4123,4132,4169,4184,4193,4203,4238,4251,4292,4307,4341,4351,4366,4417,4426,4461,4503,4514,4567,4568,4587,4599,4626,4628,4714,4715,4727,4753,4792,4810,4826,4827,4829,4874,4938,4952,4970,5006,5047,5065,5113,5155,5164,5215,5225,5230,5231,5237,5247,5291,5302,5322,5335,5399,5406,5443,5484,5495,5555,5556,5559,5575,5599,5603,5625,5648,5649,5660,5668,5690,5724,5737,5743,5747,5755,5772,5873,5887,5970,5982,5983,6014,6015,6026,6076,6112,6126,6131,6142,6156,6167,6222,6235,6245,6252,6263,6264,6274,6285,6291,6301,6311,6352,6355,6376,6378,6413,6418,6429,6448,6464,6476,6482,6500,6509,6511,6522,6531,6537,6543,6545,6566,6568,6570,6620,6625,6715,6747,6749,6758,6780,6783,6818,6844,6864,6874,6895,6925,6948,6992,6993,6995,7001,7002,7016,7027,7066,7086,7109,7126,7163,7184,7191,7203,7266,7347,7349,7402,7451,7481,7499,7506,7510,7530,7531,7551,7557,7559,7567,7568,7593,7610,7639,7660,7723,7734,7739,7811,7831,7857,7865,7933,7951,7957,7968,8014,8037,8042,8043,8065,8075,8078,8087,8115,8143,8181,8213,8225,8259,8308,8317,8338,8421,8451,8542,8550,8553,8568,8580,8583,8589,8605,8612,8680,8737,8761,8778,8809,8815,8820,8855,8867,8892,8934,8980,8994,9001,9009,9015,9031,9033,9057,9069,9089,9137,9157,9194,9226,9238,9243,9274,9325,9339,9357,9396,9399,9411,9415,9416,9447,9483,9530,9563,9564,9572,9582,9586,9623,9664,9665,9688,9721,9739,9747,9795,9851,9877,9903,9905,9909,9915,9916,9934,9939,9948,9967,9989,10094,10096,10106,10167,10181,10211,10229,10236,10262,10285,10292,10321,10346,10366,10391,10393,10398,10406,10423,10478,10487,10522,10523,10560,10602,10603,10615,10617,10654,10698,10710,10774,10819,10827,10848,10850,10871,10885,10900,10916,10918,10939,11011,11036,11051,11066,11071,11097,11141,11157,11163,11181,11198,11212,11247,11257,11281,11283,11285,11323,11326,11329,11341,11352,11361,11387,11401,11421,11427,11450,11455,11461,11476,11546,11560,11589,11603,11613,11629,11657,11668,11831,11853,11866,11872,11912,11918,11930,11947,11957,11975,12007,12008,12047,12052,12061,12073,12076,12101,12111,12128,12161,12209,12239,12244,12280,12325,12332,12348,12371,12380,12389,12399,12410,12434,12445,12490,12503,12509,12515,12526,12564,12590,12635,12658,12677,12687,12705,12719,12731,12732,12743,12753,12768,12786,12828,12878,12893,12955,12968,12970,13005,13014,13035,13105,13131,13133,13147,13174,13220,13221,13226,13262,13281,13290,13352,13378,13415,13425,13437,13440,13443,13460,13464,13465,13477,13494,13520,13532,13536,13560,13589,13595,13604,13653,13690,13727,13782,13789,13815,13822,13842,13853,13856,13860,13871,13872,13927,13934,13936,13937,13955,13968,13997,14017,14034,14055,14056,14073,14084,14095,14126,14135,14145,14172,14192,14234,14249,14266,14279,14330,14355,14366,14417,14471,14497,14515,14523,14535,14538,14550,14568,14635,14637,14645,14654,14666,14672,14681,14683,14707,14768,14780,14794,14795,14808,14834,14860,14863,14963,14988,15012,15025,15060,15104,15108,15137,15224,15282,15284,15291,15298,15310,15356,15394,15449,15471,15486,15509,15536,15563,15606,15621,15631,15650,15653,15706,15731,15743,15761,15771,15820,15842,15874,15881,15892,15908,15914,15921,15923,15946,15971,15972,15975,15990,15993,16001,16026,16041,16076,16108,16113,16160,16165,16167,16216,16218,16256,16260,16283,16311,16319,16335,16346,16367,16377,16381,16389,16409,16416,16420,16424,16425,16463,16478,16492,16502,16506,16508,16555,16568,16572,16573,16575,16600,16610,16645,16676,16706,16732,16761,16764,16768,16782,16783,16806,16815,16828,16832,16878,16904,16940,16954,16967,16979,16987,17023,17036,17078,17079,17081,17085,17088,17093,17102,17104,17128,17161,17181,17186,17189,17205,17225,17249,17262,17349,17350,17367,17374,17398],"60":[21,75,79,101,135,160,177,185,200,230,269,274,294,305,327,332,357,379,402,413,414,426,454,520,531,543,553,556,561,566,571,600,608,617,633,664,695,710,745,791,810,813,815,816,828,873,882,897,908,935,950,995,1051,1069,1071,1089,1127,1170,1179,1205,1225,1235,1287,1293,1316,1358,1363,1391,1411,1457,1486,1517,1534,1536,1552,1581,1612,1626,1643,1649,1678,1695,1699,1704,1787,1810,1837,1864,1881,1905,1926,1969,2016,2023,2057,2090,2132,2134,2166,2167,2186,2187,2189,2191,2207,2213,2218,2234,2235,2239,2244,2252,2259,2260,2265,2267,2289,2293,2308,2317,2319,2366,2376,2392,2433,2440,2442,2460,2473,2494,2518,2526,2543,2547,2554,2598,2609,2645,2661,2666,2724,2725,2730,2732,2748,2819,2859,2862,2873,2887,2890,2891,2899,2961,2964,2965,2975,2995,2999,3006,3055,3096,3102,3103,3115,3135,3140,3148,3161,3213,3219,3236,3239,3243,3281,3296,3310,3328,3354,3361,3363,3371,3381,3390,3423,3433,3462,3489,3520,3532,3561,3598,3607,3611,3621,3643,3670,3683,3687,3688,3704,3756,3765,3773,3774,3837,3849,3886,3895,3904,3914,3933,3964,3965,3978,4004,4025,4070,4078,4106,4136,4142,4184,4226,4234,4295,4297,4299,4301,4354,4357,4410,4481,4485,4495,4517,4532,4535,4620,4630,4640,4689,4701,4723,4738,4751,4775,4829,4844,4863,4895,4950,4973,4978,4987,5003,5004,5014,5045,5048,5091,5098,5108,5125,5128,5167,5206,5212,5213,5221,5301,5324,5372,5375,5398,5427,5465,5472,5504,5515,5517,5520,5549,5552,5577,5657,5669,5670,5731,5736,5748,5762,5797,5816,5828,5832,5873,5892,5905,5910,5922,5991,6005,6032,6052,6056,6059,6072,6078,6103,6122,6136,6139,6145,6149,6153,6158,6165,6172,6190,6204,6205,6217,6268,6274,6296,6329,6336,6353,6364,6367,6371,6378,6385,6401,6417,6455,6461,6484,6489,6513,6531,6534,6537,6555,6569,6623,6627,6630,6639,6646,6675,6709,6722,6805,6811,6825,6833,6843,6898,6907,6908,6911,6940,6943,6971,7001,7024,7037,7044,7071,7082,7090,7125,7145,7158,7159,7170,7171,7183,7209,7216,7224,7230,7247,7270,7272,7279,7301,7309,7331,7365,7410,7429,7495,7500,7505,7511,7512,7587,7602,7631,7681,7704,7733,7775,7819,7841,7856,7892,7897,7901,7913,7921,8019,8028,8056,8085,8099,8100,8103,8148,8196,8215,8239,8253,8262,8266,8279,8309,8341,8371,8372,8410,8434,8444,8454,8487,8514,8595,8599,8601,8610,8626,8631,8649,8666,8667,8684,8698,8711,8728,8742,8770,8803,8863,8877,8900,8943,8946,8996,9005,9016,9043,9054,9060,9073,9082,9126,9144,9154,9169,9174,9207,9220,9242,9252,9257,9281,9306,9311,9312,9313,9352,9354,9375,9404,9431,9436,9440,9462,9464,9520,9536,9561,9576,9582,9602,9664,9673,9757,9762,9782,9788,9842,9852,9879,9912,9918,9955,9979,10043,10045,10075,10083,10095,10109,10141,10142,10149,10154,10155,10182,10196,10232,10250,10260,10264,10305,10329,10334,10363,10449,10464,10470,10474,10505,10597,10603,10677,10682,10688,10700,10712,10728,10803,10813,10821,10823,10846,10861,10877,10917,10921,10930,10939,10964,10978,10996,11041,11045,11048,11063,11097,11100,11120,11145,11177,11186,11226,11227,11230,11249,11288,11291,11319,11327,11340,11341,11361,11366,11398,11415,11420,11459,11462,11469,11495,11509,11511,11512,11520,11538,11568,11574,11606,11614,11620,11650,11726,11757,11806,11842,11867,11872,11902,11905,11916,11953,11958,11971,11991,12031,12075,12105,12108,12109,12119,12122,12136,12178,12180,12186,12195,12234,12257,12276,12281,12319,12333,12365,12399,12476,12485,12487,12526,12554,12559,12576,12577,12664,12671,12674,12680,12683,12718,12787,12790,12815,12827,12856,12884,12941,12948,12979,13100,13114,13138,13140,13146,13163,13169,13205,13206,13213,13225,13227,13240,13300,13330,13335,13340,13365,13405,13450,13470,13528,13541,13548,13591,13597,13615,13643,13645,13712,13715,13717,13718,13734,13745,13758,13804,13806,13835,13861,13863,13880,13945,13954,13974,13982,13989,13992,14002,14024,14040,14110,14120,14159,14178,14188,14197,14222,14226,14262,14263,14346,14362,14364,14372,14419,14439,14449,14464,14499,14510,14557,14613,14673,14779,14792,14806,14817,14828,14846,14860,14864,14897,14903,14920,14931,14932,14994,15004,15053,15135,15161,15164,15184,15185,15188,15208,15251,15258,15286,15301,15316,15319,15329,15343,15382,15413,15437,15470,15495,15516,15539,15576,15602,15622,15627,15647,15674,15677,15718,15775,15777,15784,15798,15805,15812,15839,15860,15867,15893,15895,15923,15934,15947,15975,16014,16033,16066,16072,16098,16108,16112,16142,16147,16200,16211,16212,16214,16219,16249,16306,16310,16355,16369,16390,16428,16435,16439,16480,16513,16535,16577,16582,16607,16637,16668,16672,16689,16711,16721,16792,16806,16832,16855,16884,16903,16920,16956,16969,16979,16993,16996,17011,17042,17063,17073,17100,17112,17126,17169,17192,17205,17211,17212,17242,17258,17283,17290,17297,17348,17396,17407],"61":[3,28,33,38,72,147,170,191,211,230,240,247,285,300,312,316,339,340,342,392,403,427,545,550,561,578,608,621,637,653,686,688,690,715,716,733,756,767,784,824,835,837,873,897,938,950,968,982,989,1055,1064,1066,1093,1130,1135,1157,1181,1197,1201,1228,1232,1246,1254,1265,1270,1308,1309,1328,1336,1353,1354,1451,1471,1492,1517,1536,1538,1560,1575,1593,1604,1617,1627,1638,1657,1681,1721,1734,1795,1801,1854,1872,1887,1948,1952,1961,2008,2025,2040,2048,2079,2080,2089,2218,2272,2276,2317,2330,2349,2354,2364,2385,2399,2427,2435,2440,2471,2496,2541,2559,2596,2613,2615,2618,2627,2651,2663,2673,2712,2716,2720,2747,2765,2767,2800,2807,2809,2810,2832,2835,2852,2901,2962,2970,2990,3013,3063,3109,3113,3134,3147,3162,3171,3195,3242,3297,3378,3433,3479,3483,3484,3494,3495,3535,3550,3565,3569,3578,3581,3582,3590,3613,3642,3668,3671,3695,3698,3814,3851,3874,3904,3931,3937,3969,3974,3977,3984,4017,4026,4057,4098,4115,4125,4131,4140,4166,4182,4187,4221,4235,4288,4340,4362,4364,4380,4399,4407,4450,4472,4473,4517,4535,4550,4561,4572,4628,4632,4668,4690,4732,4822,4874,4884,4925,4930,4938,4956,4970,4979,4990,5026,5044,5062,5083,5088,5100,5105,5128,5140,5178,5196,5211,5224,5252,5280,5326,5361,5407,5459,5539,5566,5583,5653,5661,5670,5692,5695,5703,5709,5718,5740,5789,5813,5823,5845,5880,5900,5920,5957,5964,5989,5995,6007,6039,6058,6060,6068,6076,6097,6156,6164,6176,6186,6200,6205,6212,6320,6323,6336,6341,6387,6397,6405,6419,6441,6444,6479,6487,6516,6567,6611,6616,6685,6737,6767,6795,6896,6908,6951,6971,7012,7036,7087,7091,7092,7120,7135,7145,7189,7200,7231,7233,7236,7250,7324,7399,7410,7426,7433,7444,7446,7462,7478,7485,7516,7517,7538,7545,7575,7620,7623,7651,7667,7670,7671,7673,7674,7685,7686,7698,7702,7724,7726,7742,7765,7837,7854,7863,7895,7905,7922,7947,7949,7966,7968,7982,8064,8088,8143,8233,8273,8282,8313,8320,8351,8393,8395,8420,8432,8445,8476,8492,8496,8514,8560,8563,8568,8570,8603,8613,8622,8679,8688,8707,8710,8745,8750,8815,8843,8882,8898,8927,8956,8968,8989,8991,9008,9043,9105,9110,9114,9147,9164,9182,9196,9233,9256,9268,9292,9326,9345,9376,9386,9392,9394,9403,9407,9458,9466,9474,9563,9575,9589,9610,9647,9649,9660,9665,9677,9692,9696,9714,9726,9732,9734,9742,9749,9758,9792,9817,9903,9920,9927,9930,9945,9951,9959,9973,9982,10004,10069,10077,10080,10161,10162,10177,10192,10202,10204,10213,10217,10221,10228,10243,10247,10267,10269,10271,10289,10292,10295,10300,10378,10381,10408,10417,10474,10475,10536,10547,10572,10604,10625,10633,10648,10663,10666,10690,10761,10794,10797,10824,10829,10868,10875,10879,10916,10918,10922,10923,10929,10932,10976,10988,11000,11031,11099,11111,11143,11146,11159,11161,11181,11200,11212,11216,11231,11254,11302,11304,11325,11399,11459,11469,11486,11503,11505,11528,11562,11592,11594,11626,11647,11648,11668,11729,11761,11765,11788,11807,11814,11829,11852,11868,11908,11959,11978,11989,12022,12032,12060,12090,12095,12141,12182,12287,12299,12307,12317,12355,12366,12369,12398,12399,12423,12487,12492,12514,12516,12534,12536,12553,12570,12586,12587,12654,12728,12740,12751,12755,12767,12785,12798,12820,12908,12958,12967,12989,12995,13036,13090,13093,13096,13106,13107,13147,13180,13210,13229,13242,13260,13284,13289,13299,13303,13308,13309,13313,13318,13338,13375,13393,13420,13470,13471,13488,13489,13491,13546,13560,13562,13580,13608,13659,13665,13682,13692,13704,13715,13719,13748,13793,13809,13830,13835,13850,13879,13898,13927,13938,13988,14020,14037,14042,14063,14078,14084,14086,14099,14100,14128,14164,14173,14231,14295,14297,14309,14316,14325,14340,14345,14357,14360,14367,14379,14421,14425,14443,14447,14461,14469,14479,14488,14521,14530,14548,14584,14591,14620,14632,14713,14731,14737,14773,14806,14851,14854,14856,14885,14888,14907,14908,14926,14946,14947,14961,14962,14976,14982,15006,15022,15024,15037,15048,15053,15150,15159,15213,15216,15270,15271,15341,15349,15377,15392,15422,15426,15431,15466,15473,15478,15480,15485,15494,15499,15547,15566,15569,15588,15591,15633,15635,15637,15740,15743,15762,15815,15818,15820,15867,15870,15876,15884,15925,15930,15942,15980,15993,16016,16027,16059,16093,16101,16112,16121,16122,16140,16152,16155,16162,16201,16222,16228,16258,16260,16269,16279,16295,16309,16354,16378,16394,16397,16415,16436,16465,16470,16484,16488,16520,16523,16585,16610,16657,16675,16706,16735,16756,16765,16798,16811,16825,16870,16942,16959,17012,17019,17040,17087,17145,17151,17174,17181,17195,17210,17218,17263,17317,17326],"62":[38,41,57,63,78,142,183,191,195,203,204,218,229,260,297,318,322,326,328,329,332,381,397,422,426,452,466,479,483,485,486,492,589,630,641,654,692,696,708,720,722,751,795,806,810,819,832,840,861,864,866,871,909,919,921,923,934,945,973,999,1041,1042,1093,1094,1097,1121,1139,1166,1170,1176,1191,1192,1209,1231,1244,1306,1310,1311,1345,1394,1410,1412,1460,1466,1480,1496,1498,1522,1531,1532,1539,1544,1546,1565,1602,1607,1634,1679,1691,1704,1755,1777,1798,1835,1856,1882,1927,1943,2064,2067,2090,2092,2103,2135,2162,2202,2206,2212,2222,2229,2242,2261,2282,2299,2335,2343,2380,2404,2431,2441,2443,2452,2478,2516,2525,2552,2555,2612,2637,2651,2658,2672,2693,2852,2884,2890,2942,2964,3008,3023,3041,3043,3049,3052,3059,3061,3071,3117,3196,3209,3259,3266,3280,3292,3342,3343,3353,3392,3408,3416,3488,3517,3528,3547,3554,3565,3574,3584,3641,3678,3755,3759,3778,3844,3872,3887,3905,3926,3944,3971,3993,4001,4010,4038,4058,4059,4114,4121,4124,4125,4166,4255,4278,4287,4329,4356,4364,4415,4458,4462,4498,4500,4589,4606,4615,4619,4629,4637,4654,4668,4677,4678,4679,4708,4745,4790,4865,4939,4957,5007,5015,5018,5106,5130,5151,5158,5177,5181,5218,5221,5241,5265,5277,5280,5304,5316,5328,5330,5333,5394,5420,5435,5439,5445,5456,5490,5538,5564,5583,5614,5646,5648,5659,5661,5662,5667,5692,5701,5704,5710,5733,5787,5834,5849,5878,5884,5918,5971,5976,5985,5991,5992,5994,6012,6021,6022,6045,6050,6058,6088,6096,6110,6137,6144,6160,6194,6201,6214,6223,6244,6290,6320,6408,6436,6438,6439,6514,6559,6573,6602,6644,6648,6657,6825,6837,6885,6898,6902,6969,7032,7051,7056,7075,7133,7190,7194,7223,7268,7283,7324,7356,7392,7394,7398,7403,7441,7444,7446,7491,7587,7608,7628,7642,7693,7716,7724,7730,7750,7760,7812,7814,7821,7825,7829,7834,7844,7866,7873,7888,7916,7970,7974,8027,8042,8052,8060,8061,8091,8108,8147,8168,8174,8180,8193,8244,8260,8270,8282,8286,8294,8326,8344,8401,8422,8448,8450,8510,8517,8546,8584,8612,8615,8625,8664,8700,8739,8748,8770,8796,8822,8846,8850,8863,8875,8884,8892,8902,8966,8971,9050,9079,9096,9106,9114,9126,9138,9174,9176,9183,9251,9273,9290,9321,9338,9350,9405,9413,9461,9496,9517,9576,9585,9598,9614,9626,9645,9656,9692,9712,9773,9775,9795,9809,9814,9827,9857,9939,9987,9992,10014,10046,10057,10115,10120,10121,10130,10131,10134,10140,10164,10180,10217,10228,10293,10295,10305,10308,10351,10368,10487,10499,10500,10524,10538,10552,10575,10639,10701,10781,10788,10845,10846,10885,10887,10888,10889,10897,10900,10903,10983,10990,11005,11018,11032,11046,11086,11146,11169,11264,11270,11303,11305,11358,11364,11376,11386,11393,11398,11440,11450,11478,11523,11535,11557,11574,11578,11580,11583,11593,11595,11598,11611,11616,11636,11643,11663,11708,11719,11754,11766,11772,11794,11804,11825,11831,11951,11960,11962,11966,11975,11986,12001,12003,12020,12034,12035,12045,12070,12099,12146,12156,12164,12226,12230,12231,12232,12249,12252,12278,12290,12301,12304,12326,12342,12357,12377,12380,12405,12439,12454,12484,12526,12559,12560,12592,12626,12639,12670,12675,12706,12711,12725,12736,12741,12750,12754,12866,12902,12920,12928,12940,12973,12974,12999,13001,13007,13034,13036,13040,13144,13252,13264,13278,13355,13389,13400,13481,13507,13555,13566,13659,13710,13734,13742,13744,13769,13842,13849,13855,13868,13873,13901,13905,13908,13913,13952,13959,13981,14015,14039,14045,14068,14070,14071,14087,14099,14112,14155,14183,14186,14190,14199,14218,14228,14290,14333,14352,14363,14367,14383,14390,14398,14399,14404,14425,14492,14506,14512,14529,14539,14546,14547,14586,14613,14615,14633,14646,14650,14683,14769,14771,14777,14781,14806,14812,14824,14829,14853,14857,14877,14893,14899,14902,14922,15005,15022,15049,15053,15054,15105,15111,15158,15165,15167,15201,15232,15234,15273,15372,15402,15410,15423,15453,15471,15476,15485,15504,15594,15637,15659,15661,15702,15744,15752,15761,15767,15845,15884,15904,15910,15911,15979,16008,16035,16083,16086,16100,16123,16154,16167,16187,16191,16206,16247,16257,16258,16389,16398,16408,16411,16424,16440,16477,16513,16551,16596,16597,16629,16658,16701,16709,16716,16726,16733,16757,16759,16805,16832,16851,16858,16868,16873,16880,16911,16921,16958,16978,17008,17023,17027,17034,17071,17114,17140,17156,17172,17210,17270,17273,17280,17287,17363],"63":[42,67,123,133,258,520,534,563,567,592,709,723,753,757,895,965,967,973,1352,1430,1467,1532,1548,1636,1729,1734,1759,1878,1905,1969,2021,2053,2082,2147,2218,2254,2314,2505,2567,2701,3198,3265,3312,3458,3509,3670,3877,3920,3937,3979,4077,4178,4289,4357,4480,4522,4567,4662,4806,4839,4890,4981,5006,5044,5121,5289,5564,5706,5709,5851,6207,6241,6373,6551,6667,6698,6878,6938,7103,7108,7260,7262,7313,7354,7361,7375,7409,7453,7532,7577,7863,7901,7942,8042,8154,8203,8394,8462,8484,8561,8578,8638,8752,8850,8869,8873,8978,8983,8991,9084,9274,9299,9362,9929,10025,10231,10457,10536,10539,10588,10862,10869,11023,11045,11071,11301,11335,11370,11580,11639,11768,11777,12109,12380,12381,12416,12597,12843,12892,12899,13105,13141,13223,13477,13508,13530,13687,13752,14022,14075,14093,14233,14294,14367,14578,14662,14774,15005,15128,15169,15239,15371,15448,15452,15555,15573,16006,16018,16135,16147,16186,16348,16420,16551,16557,16559,16563,16566,16580,16620,16635,16646,16931,16968,17075,17121,17141,17182,17247,17363,17374,17389]}}

==> anc/reproduce/sets/twin_topic_politics-and-society.json <==
{"name":"random twin of politics and society","kind":"topic","group":"politics-and-society","twin_of":"politics and society","n_neurons":52566,"layers":{"0":[32,90,96,132,178,195,234,255,272,301,305,319,357,389,403,407,418,459,575,658,673,680,698,710,713,736,778,802,803,823,854,933,970,987,993,1010,1014,1101,1111,1168,1171,1204,1227,1228,1305,1320,1359,1367,1427,1433,1434,1439,1458,1509,1536,1540,1572,1581,1651,1652,1657,1680,1703,1708,1741,1751,1753,1756,1794,1803,1805,1807,1871,1966,2031,2042,2091,2122,2182,2202,2215,2216,2244,2317,2361,2366,2398,2406,2426,2451,2518,2586,2656,2700,2703,2742,2765,2773,2774,2808,2811,2816,2844,2845,2915,2916,2979,3028,3055,3078,3121,3126,3149,3326,3346,3347,3349,3438,3488,3491,3498,3501,3548,3643,3648,3714,3730,3739,3754,3894,3962,3963,3969,3970,3972,4021,4027,4031,4060,4077,4106,4175,4185,4273,4332,4344,4350,4401,4423,4459,4465,4579,4614,4638,4644,4670,4703,4711,4771,4778,4789,4803,4808,4823,4844,4876,4884,4889,4890,4893,4934,4944,4979,4994,5028,5122,5165,5212,5251,5261,5344,5364,5389,5398,5444,5451,5491,5544,5551,5554,5570,5585,5640,5689,5690,5699,5708,5783,5794,5828,5833,5847,5859,5882,5910,5936,5954,6084,6090,6092,6331,6401,6430,6436,6478,6538,6552,6559,6576,6641,6644,6655,6668,6711,6744,6801,6802,6820,6903,6968,6971,6992,6995,7030,7050,7097,7115,7175,7229,7239,7277,7374,7386,7414,7473,7485,7536,7550,7589,7595,7607,7660,7671,7679,7695,7708,7742,7773,7793,7852,7898,7913,7940,7950,8014,8019,8032,8071,8073,8084,8151,8189,8231,8252,8297,8371,8426,8438,8439,8464,8475,8517,8583,8722,8734,8738,8818,8821,8822,8833,8848,8963,8978,8979,8983,9036,9091,9115,9129,9130,9176,9207,9268,9280,9307,9311,9334,9354,9366,9371,9421,9424,9474,9482,9519,9579,9598,9609,9612,9665,9676,9775,9843,9854,9880,9885,9921,9951,9976,9977,9983,9985,10106,10108,10120,10137,10146,10152,10219,10248,10266,10284,10338,10354,10406,10430,10436,10467,10486,10511,10517,10540,10571,10659,10667,10682,10689,10706,10741,10760,10794,10818,10895,10908,10928,10956,10980,10982,10984,10997,11002,11068,11153,11179,11183,11373,11403,11408,11420,11436,11522,11551,11623,11648,11674,11726,11744,11773,11803,11814,11843,11926,11933,11941,11943,11962,11970,11977,11998,12017,12019,12090,12104,12125,12190,12245,12259,12265,12334,12344,12394,12399,12435,12467,12500,12528,12585,12596,12603,12625,12758,12762,12802,12811,12823,12926,12941,12982,13008,13033,13065,13144,13145,13234,13253,13304,13322,13400,13405,13408,13565,13567,13620,13627,13663,13678,13722,13723,13757,13796,13824,13828,13839,13853,13868,13903,13940,13950,14018,14036,14062,14072,14081,14112,14126,14170,14179,14180,14190,14270,14275,14280,14309,14399,14400,14404,14461,14479,14511,14544,14570,14616,14631,14645,14660,14679,14695,14808,14887,14909,14923,14933,14942,14996,15007,15024,15090,15241,15331,15374,15427,15449,15492,15531,15563,15721,15727,15775,15862,15936,15961,15973,16063,16072,16167,16244,16259,16271,16272,16303,16323,16366,16382,16390,16427,16442,16513,16520,16564,16593,16594,16654,16703,16731,16736,16756,16868,16882,16896,16960,16975,17027,17040,17042,17100,17107,17115,17271,17288,17309,17332,17344,17349,17375,17383,17396],"1":[0,1,12,15,89,98,109,146,173,242,253,267,273,286,290,293,323,336,339,342,354,367,395,396,419,420,425,488,496,526,556,646,722,726,727,728,736,755,799,812,871,878,902,910,911,939,961,1010,1024,1034,1043,1054,1066,1072,1083,1089,1148,1171,1173,1179,1209,1210,1213,1240,1290,1298,1315,1321,1331,1336,1344,1354,1357,1360,1436,1453,1456,1459,1467,1470,1477,1501,1522,1532,1546,1547,1551,1565,1592,1665,1669,1677,1685,1698,1708,1727,1728,1760,1770,1819,1849,1917,1942,1946,1975,1984,2002,2010,2030,2048,2071,2081,2146,2191,2197,2204,2219,2240,2254,2260,2305,2332,2422,2424,2430,2446,2447,2448,2455,2479,2488,2545,2548,2575,2611,2624,2627,2636,2637,2657,2664,2692,2727,2733,2740,2759,2761,2768,2814,2820,2853,2855,2858,2859,2870,2885,2886,2888,2912,2969,3033,3047,3050,3088,3108,3204,3227,3279,3280,3327,3329,3334,3351,3357,3375,3380,3420,3428,3438,3441,3462,3490,3499,3503,3527,3550,3600,3651,3653,3706,3722,3760,3786,3812,3814,3815,3824,3851,3855,3873,3884,3897,3903,3970,3978,4021,4035,4113,4150,4155,4169,4184,4207,4223,4252,4258,4271,4282,4291,4293,4317,4321,4326,4337,4358,4359,4364,4366,4392,4422,4445,4474,4477,4499,4513,4520,4542,4587,4598,4615,4676,4702,4710,4713,4771,4801,4805,4806,4821,4865,4883,4888,4890,4894,4895,4933,4934,4956,4969,4979,4980,5003,5030,5034,5045,5079,5128,5131,5136,5148,5150,5162,5198,5211,5235,5237,5259,5260,5277,5293,5353,5422,5437,5474,5502,5510,5511,5516,5533,5536,5542,5574,5589,5643,5649,5655,5666,5681,5717,5726,5737,5799,5815,5818,5857,5864,5876,5922,5934,5953,5956,5963,5997,6019,6036,6051,6087,6099,6124,6130,6145,6168,6190,6201,6207,6209,6224,6229,6231,6239,6252,6268,6298,6311,6337,6406,6415,6442,6467,6468,6487,6519,6533,6577,6586,6588,6624,6669,6678,6679,6685,6718,6733,6738,6760,6774,6776,6874,6886,6893,6934,6978,7009,7031,7049,7081,7105,7146,7174,7179,7197,7263,7268,7290,7478,7486,7529,7531,7534,7543,7553,7557,7588,7602,7649,7682,7725,7731,7748,7832,7861,7909,7942,7973,7974,7981,7988,8002,8009,8033,8037,8062,8064,8141,8156,8173,8175,8206,8227,8265,8285,8318,8341,8350,8367,8416,8439,8469,8472,8483,8496,8530,8562,8578,8622,8654,8675,8684,8706,8721,8750,8788,8848,8880,8913,8920,8936,8948,8976,8998,9000,9031,9033,9037,9051,9071,9084,9087,9100,9102,9116,9194,9205,9218,9230,9238,9258,9267,9283,9319,9320,9321,9324,9388,9408,9431,9438,9451,9488,9510,9589,9593,9631,9639,9649,9687,9693,9697,9720,9725,9764,9802,9809,9841,9843,9847,9848,9853,9858,9867,9877,9884,9911,9929,9931,9937,9943,9949,10004,10060,10094,10096,10105,10142,10158,10162,10164,10196,10272,10278,10287,10294,10298,10334,10471,10480,10488,10549,10586,10598,10626,10652,10659,10664,10692,10704,10709,10713,10720,10727,10729,10730,10731,10751,10763,10790,10796,10821,10822,10824,10850,10861,10885,10893,10935,10939,10963,10995,11042,11060,11101,11104,11135,11138,11148,11150,11169,11225,11281,11286,11305,11363,11365,11368,11375,11388,11412,11423,11424,11450,11468,11473,11482,11511,11545,11559,11574,11588,11596,11637,11649,11657,11679,11706,11726,11798,11810,11824,11848,11874,11884,11918,11933,11936,11960,11972,11979,12026,12095,12104,12148,12220,12266,12288,12337,12361,12375,12398,12404,12417,12534,12621,12636,12651,12652,12656,12660,12676,12679,12718,12728,12736,12737,12771,12783,12787,12843,12846,12868,12903,12915,12949,12962,12997,13001,13008,13026,13033,13034,13050,13071,13151,13155,13218,13284,13286,13299,13330,13357,13379,13417,13481,13501,13504,13508,13523,13539,13550,13575,13607,13616,13686,13710,13713,13727,13766,13784,13792,13817,13826,13833,13853,13909,13917,13930,13933,13941,13953,13990,14002,14012,14075,14078,14082,14096,14131,14159,14185,14188,14189,14221,14228,14260,14274,14286,14288,14315,14324,14329,14345,14377,14393,14447,14462,14464,14524,14543,14558,14585,14599,14656,14666,14709,14740,14784,14804,14834,14839,14864,14870,14873,14889,14893,14913,14951,14959,14982,14990,15010,15032,15053,15054,15068,15074,15085,15155,15169,15183,15228,15237,15245,15274,15284,15322,15340,15364,15370,15385,15473,15474,15478,15487,15490,15499,15524,15555,15558,15559,15560,15591,15596,15606,15618,15631,15638,15639,15658,15687,15692,15722,15743,15776,15812,15824,15831,15844,15857,15887,15931,15936,15945,15961,15974,16039,16057,16083,16094,16123,16146,16173,16205,16232,16240,16251,16299,16307,16344,16354,16382,16389,16435,16441,16446,16474,16534,16537,16544,16550,16561,16604,16636,16701,16725,16735,16746,16756,16769,16803,16806,16838,16843,16868,16871,16873,16886,16888,16905,16967,16990,16993,16994,16995,17000,17016,17031,17054,17069,17105,17133,17163,17169,17215,17218,17233,17258,17266,17278,17302,17310,17333,17381,17399],"2":[10,14,49,99,190,204,433,443,475,500,506,556,618,638,658,682,742,784,835,887,911,949,960,979,1004,1042,1189,1396,1407,1445,1533,1721,1754,1783,1813,1832,1869,1873,1877,1883,1887,1895,1926,1939,1960,1996,2000,2015,2039,2051,2144,2155,2164,2165,2199,2217,2277,2334,2418,2453,2483,2491,2599,2636,2683,2700,2717,2762,2781,2881,2885,3012,3052,3101,3134,3156,3199,3201,3207,3264,3335,3353,3385,3440,3545,3559,3616,3680,3725,3782,3855,4018,4026,4038,4081,4126,4211,4212,4279,4289,4300,4389,4471,4477,4593,4596,4645,4664,4761,4773,4817,4851,4855,4881,4903,4931,4953,5055,5114,5223,5312,5351,5374,5533,5544,5602,5678,5682,5691,5713,5818,5840,5850,5908,5944,5960,5977,6033,6102,6109,6175,6181,6227,6251,6323,6342,6410,6411,6424,6426,6481,6482,6502,6528,6554,6565,6589,6602,6604,6626,6665,6734,6789,6806,6811,6854,6982,6997,7006,7139,7154,7231,7232,7264,7277,7294,7298,7402,7421,7502,7543,7615,7642,7712,7792,7815,7840,7887,7894,7898,7934,7948,8076,8078,8086,8116,8132,8143,8183,8236,8253,8318,8332,8369,8392,8413,8415,8434,8465,8488,8497,8559,8597,8609,8645,8666,8667,8677,8755,8760,8811,8813,8840,8889,8944,9011,9033,9052,9179,9202,9203,9231,9271,9300,9307,9503,9538,9558,9611,9650,9658,9707,9716,9793,9802,9804,9870,9903,9931,10042,10051,10067,10101,10144,10182,10195,10224,10264,10277,10293,10307,10391,10447,10453,10483,10486,10492,10509,10528,10548,10604,10621,10677,10678,10680,10724,10760,10777,10796,10809,10811,10832,10854,10890,10906,10916,10958,11040,11110,11199,11243,11297,11363,11391,11396,11595,11602,11624,11705,11740,11749,11773,11810,11862,11910,11943,12108,12152,12195,12222,12224,12237,12381,12411,12432,12466,12523,12540,12550,12557,12627,12692,12869,12877,12879,12883,13009,13061,13097,13138,13144,13176,13233,13242,13245,13284,13382,13419,13546,13585,13610,13630,13639,13686,13731,13742,13763,13765,13780,13797,13849,13872,13902,13930,13946,13948,13964,14017,14030,14073,14111,14187,14283,14300,14507,14512,14585,14587,14610,14646,14683,14799,14848,14874,14910,14911,14989,15008,15096,15118,15167,15176,15254,15260,15264,15321,15363,15378,15386,15393,15456,15462,15495,15538,15561,15565,15599,15642,15652,15684,15719,15739,15756,15798,15803,15845,15891,15943,15967,15968,16033,16046,16066,16152,16160,16194,16196,16269,16342,16355,16365,16485,16582,16591,16658,16666,16676,16678,16701,16731,16733,16735,16757,16792,16814,16823,16824,16840,16882,16943,16952,16973,17012,17042,17050,17054,17100,17145,17177,17190,17234,17289,17330,17357,17361,17389],"3":[0,35,40,51,80,109,185,228,258,285,311,338,345,383,446,474,489,501,512,514,515,520,573,584,588,622,639,651,671,679,737,786,798,799,828,853,860,897,924,936,938,945,948,964,1007,1020,1026,1043,1058,1105,1110,1130,1140,1142,1198,1231,1285,1330,1335,1337,1378,1383,1392,1394,1409,1422,1440,1447,1454,1472,1482,1521,1542,1569,1591,1601,1608,1671,1679,1707,1728,1774,1802,1865,1894,1928,1938,1959,1977,1998,2019,2022,2030,2065,2071,2080,2106,2135,2153,2182,2187,2193,2196,2199,2208,2246,2249,2308,2317,2381,2389,2424,2437,2462,2475,2479,2483,2511,2518,2546,2552,2598,2615,2654,2671,2689,2691,2704,2732,2753,2767,2772,2784,2785,2822,2827,2832,2835,2968,3055,3060,3075,3119,3123,3129,3204,3222,3243,3246,3252,3289,3346,3352,3379,3415,3433,3440,3456,3457,3458,3488,3492,3528,3529,3563,3582,3615,3641,3655,3660,3683,3720,3722,3741,3747,3757,3778,3792,3805,3869,3892,3898,3903,3909,3924,3942,3949,3974,4025,4039,4040,4054,4067,4076,4093,4176,4191,4193,4206,4218,4224,4243,4253,4288,4298,4313,4337,4351,4405,4412,4435,4459,4479,4492,4528,4552,4559,4567,4587,4589,4602,4610,4622,4631,4639,4663,4710,4715,4719,4723,4731,4739,4783,4792,4797,4850,4852,4861,4887,4917,4930,4952,5032,5050,5101,5121,5132,5199,5218,5239,5281,5307,5308,5321,5331,5338,5393,5407,5412,5415,5421,5437,5463,5560,5583,5598,5607,5626,5633,5656,5658,5686,5698,5741,5743,5760,5809,5813,5816,5853,5878,5889,5916,5919,5946,5959,5990,6010,6065,6079,6085,6132,6150,6167,6168,6171,6252,6285,6337,6338,6368,6408,6411,6414,6425,6444,6457,6473,6509,6519,6609,6623,6625,6649,6673,6695,6715,6724,6749,6816,6835,6847,6858,6874,6900,6925,6928,6929,6954,6956,6995,7002,7015,7027,7070,7096,7111,7112,7130,7132,7184,7238,7264,7288,7317,7321,7335,7369,7389,7396,7427,7434,7466,7507,7508,7509,7515,7528,7536,7539,7548,7587,7591,7622,7627,7641,7669,7670,7702,7727,7728,7730,7739,7802,7804,7809,7839,7848,7865,7876,7891,7922,7975,7976,8010,8011,8043,8078,8098,8102,8108,8132,8160,8185,8186,8233,8248,8259,8294,8317,8335,8360,8365,8386,8402,8419,8422,8459,8474,8480,8583,8599,8634,8666,8670,8689,8694,8698,8747,8756,8759,8791,8820,8827,8840,8899,8915,8949,8978,9004,9015,9023,9039,9057,9065,9084,9092,9150,9152,9189,9196,9199,9218,9241,9256,9282,9305,9331,9383,9413,9435,9499,9513,9535,9561,9595,9603,9609,9617,9622,9636,9647,9673,9713,9735,9758,9783,9793,9819,9844,9848,9867,9872,9926,9949,9950,10000,10007,10028,10036,10046,10055,10085,10124,10143,10144,10151,10160,10165,10182,10186,10197,10211,10219,10285,10291,10292,10355,10357,10368,10374,10414,10492,10505,10507,10599,10600,10617,10653,10656,10666,10781,10806,10820,10859,10862,10864,10871,10889,10907,10956,10997,11042,11047,11051,11073,11076,11110,11112,11143,11175,11178,11200,11216,11272,11276,11279,11308,11310,11333,11334,11342,11367,11389,11399,11410,11420,11434,11474,11476,11481,11525,11526,11539,11551,11642,11659,11670,11681,11694,11701,11704,11709,11729,11731,11740,11744,11756,11768,11774,11780,11806,11832,11879,11903,12001,12010,12029,12049,12054,12068,12127,12135,12136,12153,12162,12174,12176,12188,12193,12246,12281,12306,12312,12333,12339,12354,12375,12397,12406,12414,12426,12457,12482,12508,12517,12533,12586,12615,12616,12671,12688,12696,12700,12763,12772,12778,12779,12786,12825,12839,12845,12848,12881,12893,12903,12932,12948,12991,12995,13019,13043,13095,13111,13136,13149,13151,13165,13191,13209,13249,13256,13273,13276,13314,13342,13367,13394,13421,13455,13464,13469,13472,13479,13491,13570,13581,13584,13588,13603,13657,13700,13723,13736,13770,13803,13809,13819,13850,13859,13865,13899,13904,13943,13983,14037,14044,14055,14062,14095,14112,14121,14164,14191,14233,14238,14261,14265,14272,14278,14353,14405,14406,14408,14420,14425,14463,14494,14503,14510,14518,14531,14556,14569,14594,14612,14644,14710,14723,14726,14729,14740,14750,14816,14831,14844,14860,14934,14948,14951,14993,15017,15048,15104,15151,15181,15199,15208,15260,15266,15277,15288,15292,15331,15347,15381,15418,15437,15449,15465,15469,15471,15488,15489,15501,15530,15539,15551,15597,15604,15635,15644,15664,15727,15729,15741,15748,15885,15889,15921,15923,15954,15957,15971,15972,16074,16127,16130,16134,16135,16146,16151,16171,16175,16178,16183,16245,16249,16261,16264,16272,16291,16303,16333,16345,16355,16393,16419,16422,16430,16442,16482,16493,16515,16519,16534,16539,16596,16615,16621,16634,16683,16724,16735,16777,16816,16872,16894,16912,16934,16936,16968,16975,17002,17026,17036,17074,17095,17143,17170,17204,17226,17228,17244,17264,17299,17301,17303,17313],"4":[53,65,69,80,90,99,137,140,142,150,246,341,356,388,415,419,421,431,457,477,490,525,556,580,582,590,609,679,691,707,713,723,737,740,749,752,765,783,787,825,827,854,858,918,941,982,989,1030,1031,1032,1038,1062,1063,1097,1106,1108,1154,1155,1171,1192,1205,1217,1221,1228,1235,1260,1270,1283,1316,1328,1383,1390,1406,1438,1537,1544,1545,1547,1562,1579,1598,1641,1644,1647,1670,1687,1688,1694,1720,1738,1785,1789,1792,1823,1839,1856,1873,1874,1875,1934,1953,1961,2025,2071,2073,2079,2091,2093,2104,2115,2130,2145,2161,2177,2205,2214,2219,2235,2308,2347,2356,2373,2377,2403,2406,2423,2424,2432,2440,2472,2495,2512,2551,2560,2561,2592,2618,2623,2633,2638,2660,2666,2739,2748,2761,2771,2773,2774,2795,2873,2901,2907,2955,2969,2980,2997,3003,3006,3020,3032,3059,3073,3100,3120,3135,3139,3186,3247,3312,3316,3328,3337,3345,3356,3359,3360,3375,3380,3411,3420,3442,3481,3520,3525,3540,3541,3569,3579,3592,3594,3603,3615,3629,3643,3669,3796,3797,3874,3883,3903,3909,3934,3963,3967,3990,4017,4019,4029,4037,4038,4063,4067,4069,4074,4092,4094,4100,4113,4142,4145,4172,4180,4181,4193,4219,4233,4263,4275,4281,4330,4333,4373,4400,4510,4574,4586,4611,4638,4650,4651,4662,4680,4705,4755,4778,4779,4783,4809,4813,4818,4829,4867,4869,4884,4894,4899,4912,4916,4929,4948,4978,4980,5100,5159,5255,5257,5264,5288,5323,5335,5341,5366,5378,5388,5422,5424,5449,5452,5464,5472,5499,5529,5533,5555,5558,5563,5570,5586,5592,5598,5612,5628,5630,5642,5654,5676,5685,5694,5728,5730,5785,5843,5868,5870,5907,5956,5998,6002,6020,6050,6057,6063,6064,6069,6070,6083,6131,6194,6259,6274,6288,6305,6366,6371,6408,6418,6445,6454,6467,6500,6516,6528,6566,6578,6586,6606,6611,6643,6676,6686,6687,6707,6714,6768,6791,6805,6818,6819,6853,6891,6917,6940,6945,6961,6974,6982,6983,6996,6997,7006,7046,7050,7057,7081,7085,7086,7104,7127,7144,7166,7180,7189,7210,7239,7251,7262,7293,7303,7353,7411,7416,7434,7452,7457,7463,7472,7490,7498,7505,7537,7566,7589,7606,7617,7619,7625,7670,7721,7754,7781,7796,7814,7829,7837,7851,7852,7858,7883,7933,7986,8041,8080,8169,8185,8192,8195,8217,8235,8236,8245,8298,8300,8358,8399,8402,8403,8410,8414,8423,8479,8489,8503,8515,8561,8601,8609,8620,8646,8692,8706,8721,8734,8748,8755,8786,8832,8856,8865,8924,8926,8995,8996,9003,9018,9035,9143,9148,9177,9187,9200,9209,9214,9245,9261,9300,9319,9344,9355,9365,9401,9432,9448,9455,9493,9510,9526,9540,9564,9569,9576,9579,9592,9605,9606,9619,9663,9666,9667,9670,9672,9680,9682,9688,9690,9728,9730,9770,9818,9830,9866,9894,9896,9919,9927,9976,9982,10002,10014,10058,10060,10101,10223,10225,10239,10250,10260,10263,10280,10282,10328,10345,10371,10389,10395,10413,10429,10475,10485,10500,10530,10543,10560,10575,10635,10636,10644,10675,10680,10713,10722,10738,10740,10744,10756,10773,10825,10880,10927,10956,10974,10976,10999,11027,11062,11066,11068,11090,11094,11098,11099,11129,11131,11133,11145,11155,11157,11170,11179,11182,11194,11231,11259,11277,11283,11287,11320,11344,11365,11369,11377,11379,11398,11412,11425,11429,11435,11439,11458,11500,11537,11539,11546,11583,11587,11588,11597,11613,11618,11640,11648,11668,11703,11711,11738,11742,11758,11806,11820,11835,11915,11920,11929,11933,11952,11997,12048,12102,12105,12148,12179,12187,12188,12209,12230,12237,12247,12256,12258,12286,12295,12296,12308,12328,12330,12340,12351,12378,12439,12442,12471,12489,12491,12507,12514,12525,12545,12546,12565,12569,12574,12659,12684,12687,12696,12699,12747,12786,12787,12802,12849,12860,12923,12937,12938,12959,12991,12993,12995,13009,13021,13047,13051,13053,13054,13071,13086,13088,13099,13126,13145,13167,13169,13180,13185,13188,13216,13219,13230,13240,13249,13263,13281,13311,13313,13357,13394,13411,13418,13419,13433,13465,13477,13478,13485,13514,13530,13547,13563,13571,13574,13590,13609,13630,13655,13656,13726,13744,13745,13770,13785,13796,13839,13847,13850,13851,13905,13908,13933,13936,13950,13984,14009,14016,14020,14026,14041,14050,14063,14097,14119,14127,14133,14145,14148,14175,14198,14214,14216,14219,14246,14280,14300,14301,14309,14336,14359,14367,14377,14390,14422,14460,14517,14544,14574,14589,14592,14593,14596,14605,14621,14636,14655,14657,14659,14666,14676,14692,14728,14747,14759,14767,14776,14780,14795,14807,14812,14826,14839,14883,14889,14895,14951,14958,14962,14998,15032,15124,15127,15146,15149,15198,15211,15246,15255,15269,15279,15300,15306,15319,15329,15359,15360,15372,15390,15395,15408,15440,15446,15452,15479,15483,15486,15497,15504,15545,15547,15551,15554,15574,15617,15620,15654,15659,15683,15712,15714,15767,15771,15780,15781,15782,15795,15821,15825,15851,15874,15888,15891,15914,15917,15918,15987,16003,16020,16029,16033,16038,16039,16040,16051,16100,16120,16127,16130,16156,16181,16185,16186,16198,16226,16228,16245,16268,16283,16287,16289,16313,16314,16332,16336,16352,16382,16398,16427,16470,16486,16497,16500,16530,16551,16560,16584,16596,16597,16606,16615,16631,16639,16650,16681,16702,16712,16764,16801,16832,16854,16860,16874,16877,16878,16890,16894,16895,16943,16972,16976,17009,17013,17045,17081,17102,17129,17130,17150,17177,17180,17199,17202,17209,17242,17277,17284,17291,17303,17321,17346,17376,17384,17387],"5":[12,15,17,31,63,122,141,155,163,261,271,276,317,362,389,395,421,474,496,509,533,593,618,620,643,693,694,701,703,704,717,723,812,840,847,859,867,894,905,909,922,925,958,1027,1062,1089,1098,1121,1194,1229,1238,1259,1264,1267,1280,1309,1338,1340,1348,1393,1455,1462,1483,1509,1553,1587,1601,1605,1623,1624,1629,1695,1708,1719,1724,1725,1751,1810,1859,1878,1916,1938,1941,1959,1968,1970,1975,1981,2006,2012,2017,2030,2059,2099,2108,2129,2160,2171,2189,2204,2216,2253,2260,2313,2351,2457,2463,2471,2542,2561,2598,2669,2673,2682,2705,2725,2727,2786,2787,2801,2872,2883,2924,2946,2949,2987,2993,3001,3004,3052,3065,3104,3132,3146,3157,3245,3341,3345,3373,3485,3504,3535,3557,3579,3599,3630,3639,3655,3657,3695,3707,3709,3734,3740,3767,3781,3803,3826,3835,3840,3876,3881,3904,3908,3920,3933,3975,4007,4084,4089,4153,4199,4200,4205,4224,4242,4292,4309,4315,4338,4360,4403,4404,4423,4428,4438,4449,4454,4474,4514,4565,4586,4588,4591,4596,4611,4633,4675,4692,4698,4712,4726,4734,4749,4752,4822,4823,4825,4880,4885,4953,4958,4960,4964,5003,5026,5048,5056,5132,5133,5134,5179,5270,5279,5345,5347,5355,5495,5498,5499,5505,5524,5620,5643,5655,5666,5702,5707,5708,5756,5765,5772,5813,5838,5845,5854,5916,6005,6029,6080,6084,6113,6140,6198,6205,6208,6211,6226,6235,6248,6269,6272,6285,6287,6315,6323,6360,6416,6439,6453,6458,6467,6507,6512,6534,6588,6596,6652,6677,6693,6762,6767,6815,6817,6878,6880,6893,6920,6935,6936,6970,6975,6980,7060,7075,7103,7144,7165,7166,7178,7196,7197,7208,7226,7305,7313,7324,7348,7370,7396,7406,7413,7429,7444,7446,7466,7483,7538,7630,7663,7667,7676,7677,7696,7776,7785,7789,7835,7906,7916,7930,7946,7970,8056,8057,8094,8111,8169,8182,8183,8198,8225,8264,8291,8320,8322,8332,8339,8389,8411,8427,8437,8438,8440,8460,8505,8509,8512,8553,8564,8588,8589,8604,8613,8631,8641,8655,8679,8684,8754,8776,8798,8822,8837,8851,8889,8929,8937,8970,9002,9057,9062,9072,9080,9103,9104,9109,9170,9237,9253,9269,9270,9281,9315,9318,9346,9397,9420,9563,9646,9656,9667,9677,9682,9696,9707,9735,9784,9807,9828,9833,9836,9846,9906,9907,9910,9930,9944,10007,10022,10030,10097,10115,10116,10160,10166,10193,10196,10222,10229,10276,10288,10291,10315,10357,10400,10443,10454,10496,10521,10526,10563,10566,10606,10621,10627,10653,10662,10718,10724,10751,10755,10757,10838,10847,10913,10920,10924,10932,10940,10983,11023,11084,11085,11089,11150,11170,11254,11260,11302,11337,11374,11390,11395,11416,11421,11461,11470,11508,11527,11541,11573,11583,11620,11690,11692,11731,11750,11762,11765,11797,11850,11873,11899,11901,11911,11942,11943,11952,11953,11985,11988,11995,12015,12024,12072,12083,12087,12108,12111,12125,12139,12201,12225,12233,12258,12262,12290,12292,12335,12346,12368,12413,12424,12430,12437,12440,12444,12448,12463,12466,12473,12480,12514,12527,12540,12581,12613,12630,12644,12651,12677,12685,12695,12706,12707,12709,12718,12728,12775,12805,12814,12842,12858,12880,12889,12934,12967,13017,13035,13061,13063,13069,13084,13093,13111,13129,13169,13180,13191,13225,13250,13290,13299,13304,13340,13350,13352,13418,13433,13436,13479,13484,13486,13527,13552,13560,13567,13582,13624,13674,13719,13736,13752,13761,13762,13787,13793,13810,13834,13839,13866,13876,13887,13916,13919,13989,13991,13993,14134,14207,14216,14236,14249,14261,14302,14390,14450,14482,14525,14546,14593,14608,14612,14652,14667,14723,14732,14743,14750,14780,14807,14810,14833,14865,14882,14892,14898,14916,14923,14976,14980,15001,15009,15021,15052,15080,15093,15121,15177,15192,15219,15225,15258,15292,15308,15323,15331,15343,15354,15376,15386,15388,15430,15434,15437,15465,15474,15500,15506,15516,15531,15535,15549,15567,15604,15612,15627,15631,15646,15693,15695,15707,15720,15724,15757,15807,15816,15828,15874,15911,16013,16014,16019,16024,16030,16043,16059,16073,16104,16112,16228,16261,16311,16332,16340,16345,16351,16387,16391,16403,16419,16444,16445,16452,16480,16482,16490,16534,16595,16629,16635,16687,16707,16712,16746,16760,16783,16823,16830,16835,16848,16861,16890,16903,16950,16959,16965,16969,16979,16992,16997,17006,17022,17025,17042,17060,17072,17088,17097,17099,17108,17135,17146,17169,17174,17195,17226,17234,17278,17283,17285,17286,17322,17337,17345,17348,17355,17370,17374],"6":[3,8,10,65,73,84,101,140,152,187,193,224,232,236,250,260,293,400,410,412,437,466,467,485,490,498,521,530,565,571,574,621,665,700,704,722,754,851,873,948,991,999,1049,1050,1074,1084,1104,1179,1191,1203,1253,1262,1296,1306,1316,1385,1437,1442,1471,1472,1514,1555,1642,1650,1698,1744,1752,1753,1828,1845,1916,1933,1955,1970,1996,2007,2013,2017,2044,2055,2097,2107,2109,2172,2295,2354,2367,2399,2400,2408,2414,2415,2417,2424,2484,2519,2622,2627,2660,2731,2803,2804,2821,2838,2843,2860,2873,2889,2926,2933,2944,2945,2984,2989,3002,3023,3028,3041,3043,3057,3066,3073,3082,3107,3109,3142,3143,3181,3191,3226,3244,3249,3251,3267,3310,3317,3338,3380,3451,3486,3525,3548,3585,3599,3602,3674,3709,3718,3764,3913,3956,3992,4057,4065,4084,4087,4090,4095,4104,4178,4196,4198,4199,4245,4316,4328,4342,4352,4353,4355,4378,4383,4393,4433,4436,4452,4461,4487,4588,4615,4620,4627,4679,4725,4734,4758,4788,4830,4831,4881,4943,4958,4994,4999,5011,5035,5040,5066,5086,5202,5220,5294,5299,5348,5444,5446,5450,5454,5527,5538,5582,5659,5699,5712,5732,5741,5742,5745,5777,5791,5861,5879,5880,5898,5910,5968,6000,6022,6054,6062,6103,6159,6169,6198,6209,6227,6228,6271,6284,6329,6332,6372,6393,6436,6461,6479,6502,6521,6552,6556,6595,6606,6607,6676,6717,6730,6768,6772,6812,6833,6842,6861,6889,6892,6895,6898,6905,6970,6979,6994,6995,6998,7038,7115,7167,7180,7207,7209,7214,7248,7254,7283,7297,7310,7320,7390,7395,7413,7414,7433,7464,7508,7521,7552,7569,7572,7610,7617,7657,7680,7709,7740,7752,7771,7810,7832,7833,7840,7845,7855,7860,7877,7894,7971,7993,8007,8020,8032,8078,8105,8161,8176,8197,8241,8248,8274,8278,8285,8299,8308,8320,8334,8345,8358,8375,8394,8475,8490,8496,8521,8598,8601,8672,8695,8712,8742,8808,8810,8841,8844,8872,8887,9007,9030,9082,9130,9132,9137,9219,9225,9226,9229,9233,9242,9249,9258,9280,9283,9403,9490,9514,9547,9560,9570,9581,9589,9614,9640,9645,9655,9699,9724,9731,9787,9792,9803,9836,9862,9891,9919,9937,10024,10035,10061,10065,10090,10128,10129,10175,10268,10303,10324,10409,10494,10499,10514,10683,10718,10761,10856,10870,10874,10928,10936,10956,11003,11048,11081,11109,11120,11198,11206,11246,11251,11266,11288,11306,11310,11340,11353,11380,11382,11386,11430,11470,11501,11527,11568,11604,11609,11627,11634,11702,11790,11899,11904,11916,11920,11984,12112,12113,12115,12195,12236,12237,12249,12264,12302,12309,12329,12358,12364,12373,12384,12399,12424,12430,12507,12601,12629,12634,12647,12653,12657,12683,12684,12715,12736,12774,12802,12861,12907,12924,12972,12976,12994,12999,13019,13024,13046,13073,13095,13106,13133,13138,13149,13167,13214,13244,13249,13251,13323,13330,13336,13359,13371,13380,13384,13389,13397,13427,13436,13455,13471,13486,13560,13563,13566,13579,13596,13599,13672,13681,13750,13782,13792,13820,13822,13858,13868,13893,13949,13999,14017,14039,14046,14047,14071,14087,14208,14276,14291,14297,14361,14374,14380,14386,14409,14415,14475,14484,14494,14513,14551,14623,14652,14680,14766,14791,14832,14843,14866,14938,14945,14963,14968,14989,15042,15088,15238,15249,15252,15263,15276,15303,15417,15496,15544,15549,15567,15580,15639,15660,15694,15706,15716,15748,15752,15837,15930,15942,15992,15999,16053,16071,16092,16119,16179,16195,16270,16277,16285,16297,16337,16422,16452,16468,16475,16492,16525,16534,16545,16594,16651,16652,16749,16770,16784,16785,16789,16843,16875,16931,16976,17010,17018,17027,17041,17069,17088,17110,17134,17156,17174,17191,17194,17226,17246,17317,17335,17337,17363,17377,17384,17401],"7":[2,25,37,94,98,119,125,140,162,165,178,184,199,214,223,229,347,366,376,384,484,486,496,505,530,578,618,628,641,648,697,723,737,792,832,841,870,904,921,929,951,971,981,1031,1096,1099,1151,1227,1234,1243,1250,1287,1321,1343,1355,1364,1369,1391,1400,1406,1478,1482,1508,1601,1622,1644,1657,1722,1725,1746,1763,1775,1837,1892,1904,1905,2013,2017,2018,2048,2070,2082,2104,2112,2117,2122,2143,2171,2192,2267,2305,2337,2475,2567,2573,2587,2607,2642,2749,2779,2788,2793,2829,2838,2848,2877,2878,2883,2982,2986,3012,3091,3132,3152,3190,3192,3204,3214,3237,3241,3251,3304,3311,3321,3330,3344,3362,3373,3374,3421,3424,3459,3472,3511,3536,3596,3604,3608,3621,3633,3646,3693,3695,3700,3763,3774,3811,3843,3844,3946,3975,3991,4027,4040,4077,4080,4083,4167,4189,4213,4239,4240,4257,4278,4311,4402,4437,4438,4480,4503,4525,4552,4585,4625,4704,4748,4835,4864,4923,4966,4971,5014,5054,5059,5083,5120,5154,5173,5201,5205,5300,5331,5374,5401,5418,5426,5441,5515,5584,5614,5616,5625,5725,5730,5765,5771,5778,5792,5810,5829,5832,5838,5875,5891,5896,5897,5962,5967,6030,6049,6077,6127,6175,6183,6187,6212,6217,6221,6271,6276,6286,6297,6306,6326,6367,6395,6435,6443,6455,6467,6483,6523,6582,6682,6730,6774,6790,6797,6827,6846,6867,6880,6962,7002,7042,7095,7108,7158,7179,7248,7262,7274,7308,7313,7316,7328,7393,7428,7476,7512,7520,7573,7597,7598,7614,7678,7689,7690,7691,7708,7742,7749,7760,7808,7816,7818,7824,7825,7849,7857,7878,7898,7940,7982,7999,8008,8082,8095,8126,8173,8189,8279,8328,8330,8347,8367,8432,8459,8473,8474,8478,8523,8543,8584,8611,8621,8660,8668,8684,8711,8722,8776,8799,8803,8816,8826,8850,8875,8893,8895,8978,9054,9055,9058,9071,9132,9173,9211,9251,9254,9260,9327,9343,9376,9473,9486,9495,9538,9608,9609,9619,9636,9675,9788,9795,9839,9864,9890,9895,9917,9927,9938,9943,9986,10050,10075,10103,10150,10174,10273,10282,10294,10296,10298,10308,10309,10333,10359,10360,10365,10400,10473,10479,10503,10629,10641,10712,10716,10746,10749,10774,10807,10825,10836,10848,10913,10958,10969,10983,10996,11008,11038,11050,11057,11107,11124,11152,11175,11184,11193,11198,11282,11288,11328,11330,11406,11429,11468,11471,11477,11478,11490,11497,11524,11585,11595,11605,11609,11663,11756,11800,11802,11807,11820,11839,11888,11903,11906,11922,11927,11932,11939,11974,12035,12053,12067,12086,12127,12132,12170,12198,12232,12290,12297,12313,12374,12420,12454,12468,12477,12489,12526,12528,12541,12567,12591,12610,12621,12639,12642,12710,12739,12754,12763,12788,12850,12855,12868,12873,12912,12925,12931,12975,12979,13000,13002,13040,13096,13116,13119,13124,13136,13146,13170,13175,13194,13295,13317,13334,13417,13420,13431,13452,13454,13458,13460,13501,13509,13532,13569,13632,13635,13639,13663,13672,13713,13723,13745,13763,13771,13822,13830,13869,13890,13896,13993,13994,13995,14000,14023,14033,14063,14101,14120,14127,14139,14141,14155,14205,14224,14289,14336,14350,14357,14404,14427,14467,14469,14529,14541,14561,14586,14604,14624,14657,14671,14690,14709,14713,14743,14807,14876,15053,15085,15094,15103,15111,15116,15118,15159,15205,15207,15208,15226,15227,15281,15292,15306,15315,15341,15352,15464,15478,15513,15530,15570,15574,15605,15641,15663,15676,15681,15779,15799,15816,15854,15881,15925,15938,15980,16029,16037,16041,16052,16060,16068,16118,16125,16172,16194,16207,16237,16243,16303,16354,16382,16388,16451,16484,16495,16530,16567,16571,16606,16614,16632,16667,16673,16679,16726,16806,16881,16888,16892,16894,16944,16988,16990,17019,17021,17033,17051,17064,17085,17161,17196,17240,17254,17263,17284,17321,17357,17364,17366,17385,17393],"8":[74,77,160,225,324,376,416,477,479,494,528,555,604,671,703,790,810,842,975,1023,1028,1036,1041,1069,1127,1180,1230,1231,1239,1255,1276,1312,1333,1339,1355,1413,1476,1507,1563,1576,1590,1695,1698,1705,1711,1719,1742,1765,1781,1850,1851,1986,1993,1995,2012,2025,2106,2118,2140,2190,2214,2238,2250,2254,2270,2280,2345,2348,2369,2447,2454,2479,2490,2518,2548,2583,2588,2641,2649,2680,2681,2739,2780,2788,2809,2816,2831,2835,2859,2920,3013,3063,3082,3109,3146,3149,3154,3166,3212,3229,3264,3274,3284,3325,3404,3437,3470,3477,3530,3567,3626,3650,3664,3677,3692,3700,3702,3754,3853,3974,3996,4040,4077,4151,4153,4203,4214,4219,4240,4247,4328,4389,4413,4441,4493,4518,4524,4542,4634,4656,4666,4670,4691,4749,4756,4804,4819,4856,4858,4880,4907,4924,4970,5005,5009,5041,5093,5190,5204,5257,5265,5295,5317,5339,5361,5374,5380,5406,5441,5473,5491,5505,5543,5567,5609,5615,5616,5806,5832,5863,5899,5967,5994,6046,6090,6094,6105,6121,6154,6259,6291,6330,6340,6344,6359,6362,6378,6396,6436,6491,6566,6671,6711,6725,6734,6735,6772,6787,6858,6859,6876,6900,6940,7037,7046,7085,7127,7235,7360,7384,7388,7496,7515,7526,7552,7586,7596,7624,7652,7668,7715,7795,7809,7828,7856,7862,7886,7975,7989,8055,8162,8178,8179,8228,8268,8283,8294,8296,8331,8333,8357,8360,8413,8431,8432,8545,8641,8727,8734,8786,8834,8843,8846,8870,8878,8903,8939,8955,8959,9026,9056,9066,9089,9127,9139,9149,9157,9169,9171,9229,9276,9286,9330,9347,9379,9390,9406,9424,9436,9450,9513,9598,9613,9634,9647,9650,9668,9740,9747,9761,9826,9833,9836,9860,9916,9942,9958,9963,10028,10030,10071,10141,10158,10192,10249,10290,10318,10324,10327,10357,10364,10373,10383,10418,10479,10527,10533,10554,10592,10643,10656,10692,10697,10723,10752,10753,10795,10808,10843,10895,10939,10979,10992,11029,11049,11075,11108,11116,11152,11170,11180,11199,11212,11225,11310,11344,11361,11370,11402,11456,11498,11508,11541,11588,11611,11633,11647,11678,11745,11828,11832,11837,11999,12029,12104,12157,12219,12253,12268,12277,12315,12459,12470,12471,12504,12640,12672,12752,12803,12805,12831,12849,12936,12987,12994,12997,13107,13124,13139,13142,13151,13156,13167,13235,13292,13303,13393,13412,13421,13424,13449,13451,13468,13484,13505,13511,13547,13560,13587,13593,13619,13644,13696,13746,13761,13807,13854,13860,13876,13880,13986,13989,13994,14098,14125,14135,14161,14176,14180,14196,14238,14286,14358,14522,14567,14617,14620,14679,14754,14763,14779,14789,14838,14853,14867,14952,14960,14976,14994,15015,15072,15112,15116,15125,15129,15165,15196,15228,15234,15238,15279,15287,15318,15326,15346,15355,15382,15386,15404,15422,15426,15433,15446,15457,15460,15467,15472,15507,15530,15533,15626,15657,15676,15721,15777,15792,15793,15804,15900,15941,15974,16022,16053,16074,16128,16159,16166,16214,16220,16354,16389,16411,16414,16423,16452,16510,16574,16589,16598,16667,16760,16811,16816,16889,16896,16959,16962,16977,16978,17030,17034,17144,17147,17152,17154,17158,17173,17179,17222,17273,17326,17328,17329,17344,17380,17382,17387],"9":[1,32,75,109,111,133,160,163,211,263,271,376,431,448,449,450,469,514,529,546,599,603,616,664,678,697,705,758,855,920,921,931,932,986,991,994,997,1014,1040,1044,1052,1093,1100,1120,1178,1198,1216,1240,1317,1365,1370,1374,1426,1444,1482,1506,1530,1531,1548,1636,1638,1675,1701,1704,1709,1737,1758,1883,1951,1960,1989,2008,2013,2023,2039,2041,2052,2060,2170,2198,2199,2240,2278,2288,2338,2348,2353,2366,2380,2383,2385,2423,2425,2477,2540,2550,2575,2588,2638,2658,2659,2723,2796,2822,2832,2833,2835,2838,2875,2877,2904,2958,3000,3003,3015,3032,3038,3056,3075,3085,3091,3118,3154,3213,3229,3295,3352,3365,3370,3376,3381,3382,3400,3421,3439,3445,3463,3468,3507,3546,3547,3575,3614,3697,3735,3804,3847,3882,3899,3912,3920,3983,4010,4015,4018,4062,4085,4094,4100,4119,4145,4158,4169,4173,4194,4220,4235,4240,4249,4258,4279,4348,4414,4429,4537,4582,4585,4635,4698,4718,4758,4779,4792,4805,4831,4922,4930,4948,4988,5012,5014,5037,5048,5063,5070,5104,5159,5185,5291,5380,5383,5394,5437,5455,5463,5488,5540,5586,5618,5628,5640,5672,5690,5719,5777,5784,5793,5813,5885,5904,5950,5962,5982,5983,6003,6039,6052,6108,6155,6256,6271,6301,6356,6392,6421,6428,6477,6513,6518,6523,6524,6546,6639,6651,6652,6701,6740,6749,6759,6775,6818,6819,6856,6862,6934,6939,6954,7027,7072,7143,7159,7178,7188,7232,7263,7289,7311,7319,7332,7336,7347,7354,7369,7374,7407,7432,7436,7460,7472,7490,7513,7521,7536,7559,7568,7620,7626,7646,7660,7666,7725,7759,7843,8025,8080,8110,8159,8181,8207,8235,8275,8277,8280,8282,8286,8299,8310,8321,8366,8395,8400,8401,8411,8474,8532,8697,8732,8750,8782,8789,8820,8849,8898,8912,8925,8963,8971,9051,9060,9072,9073,9076,9131,9133,9135,9147,9148,9195,9228,9250,9262,9311,9329,9356,9387,9389,9465,9469,9475,9491,9580,9615,9617,9677,9703,9723,9726,9812,9860,9907,9943,9966,9968,9971,9972,9978,9991,10014,10019,10037,10071,10083,10103,10119,10135,10184,10193,10198,10246,10306,10310,10356,10357,10405,10413,10430,10435,10448,10500,10571,10652,10684,10711,10712,10753,10793,10859,10861,10875,10887,10890,10903,10937,10940,10979,11012,11158,11218,11240,11271,11286,11303,11327,11330,11358,11363,11407,11447,11480,11488,11501,11532,11552,11696,11728,11777,11783,11797,11798,11801,11814,11851,11894,11928,11962,11998,12053,12105,12118,12120,12174,12255,12272,12277,12296,12320,12324,12388,12430,12432,12447,12469,12471,12513,12524,12539,12541,12596,12619,12667,12670,12672,12690,12798,12803,12824,12850,12867,12869,12884,12936,12950,12958,12989,13043,13049,13106,13123,13124,13137,13170,13186,13227,13242,13334,13344,13392,13402,13411,13413,13418,13441,13492,13540,13541,13592,13597,13674,13686,13714,13729,13751,13816,13838,13886,13935,13941,13944,14022,14043,14057,14071,14081,14105,14126,14144,14152,14156,14199,14299,14312,14325,14352,14359,14371,14388,14401,14429,14458,14460,14500,14515,14542,14592,14594,14603,14607,14628,14666,14694,14710,14745,14751,14754,14793,14800,14852,14860,14863,14903,14908,14932,14943,15020,15031,15064,15094,15120,15121,15138,15167,15209,15213,15227,15230,15287,15298,15319,15414,15492,15560,15584,15614,15634,15643,15649,15697,15701,15721,15733,15760,15767,15783,15806,15882,15885,15906,15928,15946,15950,16008,16015,16049,16051,16079,16130,16148,16175,16205,16221,16265,16286,16317,16339,16390,16440,16482,16486,16511,16526,16530,16538,16560,16646,16658,16661,16685,16689,16693,16722,16741,16756,16761,16842,16851,16905,16913,17074,17096,17149,17184,17196,17205,17280,17334,17369,17394,17397],"10":[0,2,18,55,74,80,96,105,112,127,134,155,186,255,264,279,285,298,347,353,358,396,406,418,424,455,474,490,503,515,530,558,587,649,689,702,705,726,745,772,807,835,840,857,917,925,940,962,984,988,1013,1015,1090,1107,1153,1197,1229,1258,1261,1311,1316,1361,1385,1415,1419,1428,1437,1486,1498,1506,1535,1540,1579,1588,1637,1638,1694,1713,1735,1762,1769,1793,1857,1859,1860,1915,1919,1927,1932,1991,2026,2061,2062,2141,2142,2198,2207,2217,2220,2229,2237,2241,2283,2287,2316,2317,2412,2416,2417,2422,2423,2470,2479,2493,2538,2593,2627,2636,2644,2647,2649,2657,2703,2765,2766,2793,2795,2810,2835,2836,2875,2896,2943,2967,3036,3045,3075,3086,3117,3169,3177,3223,3281,3284,3285,3306,3328,3371,3377,3383,3495,3502,3510,3537,3543,3545,3574,3576,3600,3640,3648,3660,3718,3724,3728,3729,3755,3771,3820,3861,3876,3915,3918,3922,3937,3959,4016,4034,4047,4066,4108,4137,4157,4172,4206,4250,4255,4270,4271,4319,4342,4417,4427,4440,4446,4452,4486,4513,4516,4549,4600,4607,4611,4668,4706,4712,4799,4807,4814,4841,4843,4847,4902,4910,4951,4952,4989,5029,5083,5137,5148,5159,5166,5175,5213,5216,5228,5231,5247,5250,5263,5343,5387,5401,5431,5446,5451,5504,5529,5547,5613,5639,5643,5688,5695,5711,5750,5755,5773,5842,5850,5854,5867,5884,5887,5900,5918,5952,5960,5962,5966,5991,6014,6016,6046,6048,6119,6136,6137,6150,6187,6244,6252,6266,6269,6306,6340,6377,6403,6413,6440,6470,6478,6501,6536,6545,6561,6590,6610,6633,6665,6682,6685,6694,6789,6790,6797,6821,6830,6859,6861,6881,6890,6896,6934,6966,6970,6995,7005,7034,7039,7084,7109,7125,7126,7137,7180,7220,7246,7263,7316,7341,7369,7371,7426,7466,7491,7517,7519,7526,7548,7551,7567,7605,7614,7617,7629,7666,7672,7700,7755,7760,7776,7781,7800,7850,7889,7917,7930,7952,7961,7974,8000,8040,8064,8070,8165,8184,8197,8219,8224,8328,8377,8378,8421,8456,8464,8474,8475,8480,8482,8487,8495,8514,8530,8532,8533,8540,8562,8608,8643,8677,8680,8733,8758,8765,8785,8797,8807,8818,8847,8869,8871,8882,8923,8934,8991,9022,9085,9105,9114,9119,9148,9196,9209,9228,9238,9244,9254,9324,9423,9448,9486,9494,9497,9511,9554,9558,9583,9595,9687,9709,9711,9735,9787,9813,9847,9893,9919,9947,9956,9997,10016,10042,10077,10104,10119,10123,10143,10148,10149,10165,10187,10230,10286,10351,10359,10361,10375,10390,10391,10424,10484,10493,10509,10536,10545,10580,10612,10618,10642,10688,10780,10794,10804,10864,10867,10926,10940,10987,11015,11019,11049,11052,11093,11110,11128,11131,11145,11203,11212,11223,11242,11254,11333,11356,11365,11380,11386,11441,11457,11483,11543,11555,11649,11670,11700,11709,11780,11814,11822,11823,11858,11868,11878,11887,11936,11938,11992,12010,12015,12046,12051,12055,12077,12102,12106,12125,12177,12226,12267,12323,12331,12341,12377,12398,12411,12446,12562,12565,12571,12574,12579,12651,12679,12684,12687,12705,12742,12754,12819,12836,12864,12876,12879,12883,12900,12905,12915,12920,12921,12943,12964,12970,12974,13041,13043,13044,13049,13086,13109,13119,13183,13275,13276,13324,13366,13383,13402,13403,13415,13433,13435,13463,13500,13502,13511,13540,13559,13562,13563,13566,13581,13593,13622,13629,13674,13689,13699,13704,13705,13708,13729,13736,13746,13756,13774,13795,13813,13818,13873,13881,13896,13904,13934,13959,13995,14035,14039,14052,14090,14128,14131,14143,14146,14156,14170,14181,14199,14220,14223,14231,14262,14283,14309,14318,14349,14350,14383,14390,14393,14421,14464,14466,14477,14510,14519,14541,14591,14598,14640,14641,14677,14749,14815,14819,14825,14874,14924,14932,14935,14979,14999,15023,15045,15054,15095,15154,15161,15216,15254,15262,15272,15274,15303,15313,15329,15345,15355,15365,15367,15374,15399,15424,15435,15439,15458,15460,15477,15480,15545,15555,15574,15578,15600,15608,15621,15626,15644,15650,15684,15705,15736,15742,15748,15769,15809,15834,15841,15851,15976,15981,15984,16008,16055,16063,16064,16080,16085,16119,16140,16165,16191,16197,16209,16230,16333,16342,16384,16419,16428,16490,16505,16518,16541,16545,16547,16551,16555,16573,16580,16662,16673,16691,16696,16704,16723,16758,16793,16815,16834,16846,16848,17009,17029,17031,17034,17039,17050,17068,17096,17110,17153,17171,17207,17240,17249,17259,17279,17286,17293,17347,17372,17384,17404],"11":[15,18,19,32,91,96,116,139,157,194,197,207,235,249,271,280,288,295,333,361,376,387,400,417,465,483,485,494,529,553,599,615,628,654,659,676,678,683,689,699,715,733,734,744,756,891,893,899,905,947,974,991,1020,1069,1089,1090,1095,1108,1191,1201,1247,1258,1268,1309,1310,1333,1365,1379,1395,1441,1456,1494,1503,1518,1521,1525,1544,1560,1567,1569,1577,1650,1702,1719,1747,1770,1817,1827,1829,1839,1854,1891,1892,1933,1960,1962,1969,1983,1993,2013,2014,2016,2034,2048,2050,2068,2089,2095,2103,2114,2121,2130,2176,2212,2235,2287,2312,2348,2363,2379,2391,2395,2408,2434,2478,2483,2514,2520,2556,2570,2607,2614,2637,2715,2718,2720,2748,2777,2786,2837,2876,2920,2935,2942,3007,3027,3048,3067,3097,3118,3119,3121,3129,3134,3136,3145,3156,3172,3181,3184,3186,3208,3228,3254,3258,3274,3297,3302,3363,3372,3377,3405,3470,3505,3510,3543,3594,3602,3634,3652,3667,3680,3692,3714,3731,3783,3825,3828,3836,3842,3845,3923,3938,3944,3964,3966,3967,3974,3993,4012,4030,4052,4074,4093,4130,4143,4235,4264,4310,4315,4321,4325,4407,4446,4449,4470,4479,4494,4509,4550,4567,4573,4585,4646,4647,4665,4669,4687,4690,4717,4753,4779,4786,4801,4805,4842,4843,4851,4855,4869,4872,4893,4910,4923,4931,5049,5087,5088,5101,5170,5188,5189,5198,5241,5252,5256,5268,5270,5289,5294,5298,5307,5329,5367,5381,5438,5448,5458,5462,5468,5495,5509,5518,5539,5562,5569,5572,5600,5622,5636,5645,5675,5676,5691,5738,5799,5867,5900,5920,5930,5940,6065,6077,6081,6103,6133,6145,6148,6155,6156,6181,6195,6231,6246,6249,6253,6255,6269,6291,6324,6337,6369,6370,6378,6382,6399,6415,6432,6438,6475,6503,6547,6560,6566,6567,6577,6589,6590,6620,6628,6696,6752,6781,6785,6823,6832,6840,6853,6872,6874,6877,6885,6897,6934,7018,7057,7090,7109,7142,7200,7204,7206,7217,7286,7310,7336,7339,7356,7358,7377,7379,7394,7406,7425,7461,7484,7490,7553,7606,7647,7649,7661,7681,7695,7698,7700,7705,7712,7790,7818,7845,7848,7894,7918,7965,7993,8027,8076,8093,8104,8154,8159,8164,8174,8186,8212,8259,8278,8294,8312,8326,8350,8354,8422,8467,8489,8536,8547,8578,8615,8647,8677,8691,8717,8730,8744,8745,8772,8777,8779,8793,8802,8825,8833,8835,8839,8840,8847,8853,8859,8878,8894,8906,8916,8941,8943,9001,9002,9023,9032,9081,9097,9109,9112,9128,9144,9145,9182,9195,9233,9235,9252,9254,9256,9269,9275,9280,9284,9298,9316,9345,9349,9351,9354,9356,9358,9414,9460,9470,9486,9507,9523,9525,9526,9543,9551,9573,9610,9717,9719,9747,9837,9855,9874,9883,9894,9901,9912,10032,10051,10079,10083,10092,10119,10138,10180,10187,10188,10209,10214,10215,10229,10275,10285,10287,10289,10308,10329,10351,10357,10392,10411,10419,10431,10434,10436,10456,10476,10500,10517,10526,10611,10644,10663,10690,10697,10741,10747,10810,10833,10859,10890,10904,10911,10916,10976,11004,11046,11063,11068,11072,11101,11102,11146,11184,11219,11232,11241,11379,11380,11383,11403,11404,11453,11467,11531,11543,11554,11590,11634,11662,11684,11694,11731,11736,11737,11744,11778,11782,11795,11804,11805,11873,11879,11909,11925,11951,11960,11979,11993,12001,12011,12024,12043,12052,12065,12066,12078,12146,12148,12164,12178,12196,12201,12228,12286,12292,12300,12312,12322,12323,12334,12397,12413,12430,12437,12448,12452,12455,12537,12578,12587,12608,12662,12680,12684,12721,12791,12816,12818,12841,12896,12906,12907,12918,12953,12964,12968,12976,13001,13039,13058,13073,13135,13161,13184,13226,13239,13260,13280,13288,13289,13313,13319,13325,13357,13369,13375,13426,13439,13498,13519,13520,13533,13534,13563,13569,13583,13609,13610,13643,13645,13673,13674,13720,13732,13750,13752,13760,13784,13795,13806,13847,13903,13914,13933,13934,13968,13987,14002,14042,14061,14072,14095,14096,14102,14109,14136,14137,14160,14166,14198,14231,14245,14254,14261,14266,14295,14300,14313,14314,14333,14341,14368,14399,14435,14438,14445,14462,14463,14476,14500,14509,14576,14599,14626,14644,14648,14715,14751,14793,14801,14802,14809,14814,14834,14871,14898,14918,14962,15007,15013,15017,15019,15067,15087,15106,15125,15167,15185,15229,15238,15250,15251,15287,15311,15314,15319,15340,15391,15432,15439,15440,15475,15535,15548,15553,15558,15630,15636,15667,15703,15705,15708,15721,15734,15749,15753,15754,15755,15762,15818,15856,15857,15861,15866,15869,15891,15900,15911,15926,15972,15973,15983,15987,16033,16055,16073,16092,16114,16147,16172,16196,16219,16220,16268,16279,16282,16324,16353,16375,16393,16397,16409,16433,16445,16468,16495,16593,16606,16609,16622,16632,16641,16650,16697,16738,16747,16749,16761,16766,16773,16809,16829,16909,16919,16924,16929,16937,16941,16944,16969,16986,17003,17014,17038,17041,17042,17051,17063,17078,17080,17081,17102,17132,17179,17189,17234,17250,17263,17267,17270,17313,17320,17336,17399],"12":[31,40,47,48,54,105,119,122,157,159,211,227,235,239,242,336,340,352,353,358,369,392,400,406,423,449,462,486,495,500,538,539,540,596,604,608,627,633,647,683,689,751,753,837,849,858,877,879,903,924,953,954,962,969,999,1014,1021,1038,1044,1055,1092,1099,1101,1110,1115,1126,1131,1160,1168,1170,1181,1182,1221,1223,1224,1236,1254,1261,1273,1313,1329,1335,1337,1362,1405,1426,1435,1482,1522,1565,1569,1580,1591,1611,1649,1652,1661,1693,1696,1734,1743,1755,1757,1773,1802,1842,1861,1868,1878,1904,1968,1975,1978,1980,1991,1999,2001,2012,2030,2074,2080,2086,2093,2100,2108,2192,2197,2206,2207,2263,2287,2293,2330,2334,2336,2345,2347,2381,2384,2388,2391,2408,2433,2442,2451,2468,2485,2486,2491,2516,2517,2534,2554,2555,2561,2571,2572,2578,2684,2695,2699,2705,2707,2710,2721,2765,2768,2789,2790,2832,2846,2851,2853,2858,2878,2899,2935,2938,2970,2989,3008,3025,3027,3034,3043,3133,3142,3157,3159,3175,3238,3266,3280,3285,3303,3313,3321,3323,3344,3348,3355,3369,3383,3415,3420,3476,3520,3526,3548,3561,3641,3650,3672,3716,3722,3723,3737,3777,3781,3790,3791,3809,3869,3905,3907,3925,3928,3929,3936,3938,3939,3941,3951,3962,3970,3982,3987,4062,4095,4115,4118,4123,4126,4145,4154,4193,4194,4198,4250,4262,4263,4275,4285,4361,4365,4369,4376,4407,4420,4467,4481,4487,4499,4520,4545,4552,4555,4566,4586,4598,4631,4634,4645,4650,4657,4698,4706,4716,4722,4818,4824,4828,4869,4871,4876,4879,4903,4911,4924,4932,4933,4945,4980,4995,5001,5012,5059,5067,5081,5082,5095,5120,5168,5171,5181,5198,5210,5225,5295,5328,5344,5348,5361,5381,5401,5435,5452,5485,5535,5539,5562,5579,5597,5633,5651,5678,5684,5687,5707,5708,5738,5743,5755,5785,5791,5792,5793,5812,5842,5861,5863,5880,5888,5909,5910,5923,5958,5961,5970,5973,5984,5985,6009,6010,6025,6120,6135,6141,6193,6199,6217,6229,6232,6235,6239,6286,6301,6304,6325,6339,6373,6388,6429,6446,6447,6471,6505,6512,6526,6539,6559,6574,6613,6635,6653,6731,6739,6795,6820,6844,6850,6853,6856,6863,6942,6943,6966,6967,6997,6999,7002,7020,7052,7098,7105,7120,7128,7184,7186,7208,7213,7237,7265,7296,7301,7314,7344,7377,7383,7411,7424,7433,7439,7448,7483,7519,7522,7560,7568,7572,7576,7615,7655,7672,7744,7765,7793,7802,7863,7870,7884,7899,7921,7929,7942,7951,7953,7981,7999,8021,8061,8094,8099,8103,8121,8133,8136,8138,8141,8147,8149,8165,8178,8227,8245,8273,8311,8325,8334,8351,8360,8381,8419,8438,8449,8460,8464,8479,8518,8534,8544,8565,8580,8623,8633,8682,8707,8710,8758,8768,8778,8812,8815,8857,8889,8891,8922,8980,8999,9003,9026,9046,9052,9086,9087,9111,9139,9158,9168,9180,9253,9260,9261,9265,9274,9278,9325,9379,9402,9427,9462,9479,9482,9484,9516,9517,9544,9560,9574,9619,9625,9643,9660,9698,9716,9732,9737,9746,9769,9773,9786,9790,9822,9829,9844,9858,9860,9892,9893,9900,9919,9925,9928,9944,9947,9966,10013,10037,10040,10050,10057,10101,10110,10113,10116,10120,10158,10173,10178,10184,10203,10207,10238,10273,10296,10337,10344,10371,10374,10379,10404,10457,10473,10474,10485,10500,10542,10547,10566,10567,10602,10604,10605,10639,10641,10646,10650,10679,10684,10685,10706,10707,10747,10755,10796,10800,10811,10822,10824,10914,11001,11045,11060,11078,11091,11096,11113,11162,11191,11248,11251,11280,11295,11303,11310,11315,11399,11419,11443,11452,11455,11466,11480,11500,11504,11526,11528,11537,11541,11543,11557,11575,11578,11579,11593,11618,11674,11690,11718,11721,11743,11785,11787,11808,11849,11874,11895,11900,11932,11972,11973,11983,12025,12050,12054,12056,12127,12155,12161,12163,12212,12214,12227,12236,12285,12309,12313,12325,12392,12409,12441,12442,12466,12487,12491,12499,12500,12517,12529,12530,12537,12560,12568,12570,12583,12586,12637,12646,12658,12661,12678,12755,12781,12854,12860,12864,12876,12887,12940,12943,12949,12988,12993,12996,12998,13022,13041,13091,13110,13111,13156,13195,13238,13244,13250,13251,13260,13343,13345,13402,13427,13469,13477,13480,13510,13521,13531,13621,13638,13640,13688,13692,13694,13728,13733,13766,13814,13822,13834,13840,13860,13862,13869,13890,13897,13907,13918,13941,13942,13954,13956,13966,13974,13977,14012,14026,14028,14037,14059,14086,14087,14106,14111,14178,14201,14233,14254,14264,14281,14306,14315,14456,14467,14469,14470,14471,14484,14509,14526,14590,14603,14627,14634,14639,14652,14660,14681,14684,14690,14692,14747,14748,14749,14775,14816,14818,14819,14854,14898,14901,14916,14923,14961,15042,15044,15053,15084,15093,15120,15121,15126,15155,15156,15178,15183,15266,15269,15306,15360,15369,15383,15397,15405,15426,15432,15442,15451,15467,15545,15591,15600,15615,15625,15629,15651,15680,15720,15747,15786,15798,15799,15808,15835,15855,15860,15875,15888,15902,15910,15970,15976,15979,15987,15994,16021,16023,16024,16091,16092,16093,16097,16107,16123,16126,16128,16157,16163,16209,16225,16281,16329,16335,16363,16394,16419,16425,16431,16432,16441,16456,16481,16530,16537,16569,16574,16630,16657,16702,16722,16727,16751,16789,16791,16806,16808,16848,16863,16874,16891,16899,16905,16938,17028,17068,17134,17145,17146,17161,17222,17223,17233,17285,17289,17298,17302,17317,17330,17353,17363,17365,17371,17380,17383],"13":[15,31,72,92,101,123,171,173,188,244,268,303,329,344,346,351,363,376,407,410,422,435,447,451,506,530,541,571,572,605,622,632,636,646,669,670,682,702,704,708,746,757,762,819,822,826,828,833,867,906,925,928,931,934,957,962,967,976,977,1012,1042,1047,1050,1052,1053,1088,1090,1117,1123,1195,1228,1245,1257,1269,1338,1346,1347,1349,1360,1362,1374,1375,1397,1403,1404,1406,1427,1435,1447,1465,1469,1474,1484,1491,1516,1543,1570,1578,1589,1656,1705,1713,1732,1764,1805,1808,1813,1818,1819,1823,1832,1848,1854,1879,1889,1926,1932,1951,1968,1996,2007,2025,2031,2075,2080,2121,2129,2137,2151,2159,2186,2189,2191,2199,2204,2210,2237,2260,2261,2278,2327,2354,2370,2379,2435,2479,2519,2530,2544,2545,2553,2561,2586,2598,2612,2662,2664,2693,2714,2725,2754,2779,2782,2784,2787,2815,2822,2843,2844,2870,2900,2902,2903,2924,2959,2970,2974,2976,3005,3009,3018,3028,3071,3078,3090,3126,3172,3176,3211,3235,3238,3264,3300,3304,3323,3327,3338,3362,3363,3370,3376,3390,3416,3417,3422,3456,3496,3517,3538,3546,3605,3616,3621,3628,3640,3649,3677,3679,3680,3701,3707,3749,3755,3794,3814,3819,3829,3830,3846,3888,3897,3935,4005,4020,4042,4065,4080,4133,4141,4161,4188,4207,4228,4245,4256,4284,4311,4314,4332,4363,4371,4375,4408,4424,4461,4472,4477,4482,4483,4505,4528,4530,4540,4563,4588,4607,4623,4631,4652,4681,4692,4713,4742,4903,4915,4977,5001,5002,5018,5051,5065,5066,5070,5086,5123,5136,5166,5170,5177,5186,5225,5241,5254,5268,5277,5310,5333,5375,5386,5409,5413,5414,5431,5448,5475,5485,5512,5515,5520,5537,5543,5568,5576,5590,5618,5679,5724,5726,5730,5733,5738,5752,5755,5758,5768,5771,5796,5835,5845,5866,5875,5956,5970,5973,5981,5983,6013,6034,6076,6095,6120,6135,6157,6178,6182,6210,6212,6214,6233,6268,6275,6278,6279,6288,6305,6309,6313,6321,6322,6324,6333,6339,6362,6381,6382,6455,6488,6497,6538,6541,6553,6554,6567,6587,6637,6659,6687,6706,6729,6733,6764,6772,6782,6783,6845,6897,6938,6939,6942,6960,6973,6979,6992,7003,7009,7055,7115,7123,7150,7185,7197,7211,7236,7238,7270,7287,7288,7289,7299,7312,7316,7338,7339,7359,7377,7381,7413,7447,7479,7515,7565,7591,7600,7604,7606,7626,7631,7672,7676,7696,7709,7728,7730,7731,7758,7764,7769,7780,7802,7823,7838,7852,7870,7898,7906,7910,7932,7941,7949,7963,7975,8011,8019,8024,8032,8054,8062,8073,8101,8103,8111,8115,8129,8151,8157,8169,8214,8217,8223,8252,8257,8274,8276,8312,8351,8355,8390,8413,8429,8439,8441,8470,8485,8517,8543,8547,8550,8553,8580,8584,8598,8608,8633,8635,8651,8663,8669,8718,8728,8729,8746,8755,8763,8781,8792,8803,8817,8818,8820,8826,8831,8851,8871,8879,8883,8891,8892,8940,8946,8954,8968,9033,9034,9087,9125,9129,9133,9138,9150,9157,9168,9175,9182,9200,9213,9239,9247,9256,9258,9264,9270,9279,9310,9320,9346,9350,9354,9384,9395,9406,9417,9424,9426,9429,9435,9449,9467,9493,9495,9548,9557,9570,9611,9612,9628,9719,9750,9820,9834,9839,9843,9875,9895,9898,9938,9943,9950,9954,9959,9994,10034,10044,10110,10118,10129,10131,10137,10144,10157,10166,10186,10195,10196,10227,10228,10235,10237,10242,10246,10299,10345,10346,10365,10379,10382,10386,10396,10401,10407,10443,10454,10474,10480,10495,10516,10522,10528,10541,10550,10626,10628,10635,10658,10666,10678,10696,10781,10792,10807,10821,10828,10838,10875,10892,10921,10950,10957,10973,10977,10986,10994,11016,11023,11030,11033,11035,11042,11054,11071,11078,11083,11114,11117,11157,11163,11172,11175,11191,11214,11223,11234,11245,11248,11250,11263,11276,11288,11340,11341,11384,11387,11388,11413,11416,11430,11448,11467,11492,11527,11541,11554,11567,11578,11603,11615,11644,11647,11690,11698,11737,11749,11756,11789,11798,11805,11808,11816,11818,11852,11880,11885,11887,11890,11895,11897,11942,11952,11969,11976,12005,12009,12041,12098,12102,12141,12146,12158,12171,12173,12191,12257,12287,12303,12314,12326,12401,12405,12407,12413,12417,12458,12480,12484,12491,12494,12500,12502,12534,12546,12549,12567,12569,12582,12595,12606,12633,12635,12643,12675,12689,12699,12719,12735,12745,12800,12825,12839,12851,12856,12877,12888,12903,12916,12923,12929,12964,12974,12976,12983,12992,13001,13007,13010,13014,13026,13033,13036,13171,13174,13191,13209,13214,13228,13245,13263,13272,13277,13349,13350,13355,13356,13357,13366,13376,13384,13406,13424,13439,13462,13464,13483,13492,13518,13519,13547,13565,13566,13589,13640,13667,13687,13712,13717,13722,13727,13773,13780,13782,13802,13811,13815,13870,13881,13893,13922,13931,13937,13939,13952,13965,13972,14014,14040,14089,14103,14104,14136,14143,14165,14173,14183,14196,14225,14241,14246,14250,14272,14275,14276,14287,14296,14319,14321,14354,14372,14390,14418,14440,14444,14456,14472,14482,14490,14499,14508,14511,14550,14588,14592,14593,14603,14605,14607,14608,14622,14652,14658,14690,14725,14742,14743,14764,14774,14777,14779,14808,14819,14840,14907,14909,14945,14966,14991,15002,15007,15040,15048,15071,15090,15097,15108,15123,15142,15144,15205,15239,15250,15294,15301,15305,15318,15357,15374,15394,15412,15422,15438,15447,15472,15529,15540,15545,15558,15569,15588,15595,15602,15626,15668,15693,15697,15702,15707,15729,15730,15732,15754,15761,15818,15852,15889,15892,15893,15895,15908,15937,15956,15962,15978,16021,16023,16026,16043,16097,16122,16126,16145,16201,16218,16249,16282,16308,16330,16340,16360,16391,16397,16399,16406,16421,16476,16494,16495,16536,16551,16559,16581,16587,16589,16595,16634,16637,16647,16666,16674,16684,16712,16731,16767,16774,16786,16788,16809,16825,16842,16857,16880,16920,16922,16942,16952,16966,16973,16976,16995,17026,17058,17062,17095,17105,17146,17151,17156,17165,17177,17201,17209,17249,17250,17261,17309,17335,17364],"14":[28,36,110,117,121,135,156,160,162,166,174,193,203,233,283,286,292,293,307,354,368,373,391,404,413,415,436,484,487,490,494,503,508,536,538,542,547,548,571,573,577,578,590,615,619,629,641,718,719,728,751,766,808,814,818,821,902,924,932,962,965,969,976,994,1001,1004,1015,1017,1025,1049,1065,1067,1104,1111,1116,1125,1160,1172,1182,1196,1220,1226,1234,1251,1255,1261,1267,1277,1292,1299,1300,1307,1312,1321,1323,1327,1399,1408,1426,1428,1437,1450,1469,1471,1474,1486,1505,1510,1529,1556,1578,1598,1608,1621,1652,1661,1668,1679,1697,1701,1746,1760,1796,1799,1801,1829,1833,1857,1866,1872,1873,1875,1911,1928,1940,1973,1982,1987,2016,2027,2049,2088,2124,2128,2136,2140,2145,2191,2196,2207,2208,2245,2265,2276,2307,2323,2377,2413,2420,2459,2461,2462,2497,2516,2536,2542,2543,2546,2577,2600,2611,2644,2653,2657,2660,2667,2695,2700,2734,2741,2751,2756,2766,2795,2827,2828,2841,2845,2850,2864,2867,2901,2906,2913,2922,2927,2934,2958,2965,2979,2982,3002,3011,3015,3026,3032,3037,3045,3090,3111,3122,3160,3212,3215,3232,3240,3265,3297,3315,3326,3344,3358,3365,3368,3418,3422,3436,3482,3484,3489,3524,3557,3558,3572,3595,3598,3616,3619,3639,3643,3646,3662,3684,3688,3689,3705,3722,3724,3745,3748,3758,3783,3802,3822,3829,3830,3842,3862,3869,3881,3899,3914,3918,3982,3983,3992,3996,3998,4022,4061,4069,4088,4124,4138,4210,4227,4271,4273,4286,4304,4317,4350,4352,4362,4423,4518,4521,4542,4551,4582,4587,4598,4602,4615,4668,4695,4702,4706,4749,4752,4764,4770,4794,4820,4836,4837,4894,4916,4926,4931,4933,4935,4939,4990,5004,5052,5067,5110,5116,5135,5146,5160,5170,5193,5202,5213,5216,5241,5267,5268,5304,5331,5348,5371,5389,5419,5436,5440,5456,5467,5481,5490,5493,5509,5574,5580,5608,5612,5627,5645,5647,5649,5657,5683,5686,5718,5721,5744,5753,5763,5767,5779,5787,5807,5821,5829,5835,5839,5843,5850,5857,5871,5878,5896,5919,5934,5948,5976,6001,6015,6031,6051,6062,6067,6076,6094,6118,6120,6129,6132,6164,6194,6223,6230,6242,6278,6279,6284,6325,6339,6346,6368,6385,6412,6476,6516,6519,6522,6526,6532,6550,6564,6572,6592,6639,6669,6687,6709,6714,6722,6727,6744,6745,6751,6774,6778,6779,6809,6848,6869,6878,6885,6991,7015,7019,7108,7111,7150,7171,7176,7191,7213,7220,7225,7242,7363,7366,7400,7409,7415,7439,7449,7453,7474,7502,7513,7570,7572,7575,7583,7598,7624,7643,7664,7668,7673,7690,7702,7712,7719,7721,7756,7760,7785,7788,7796,7824,7826,7849,7858,7881,7909,7919,7923,7961,7966,7973,7998,8012,8047,8052,8090,8095,8100,8111,8138,8181,8206,8211,8220,8225,8279,8311,8334,8336,8345,8351,8379,8381,8384,8395,8408,8420,8425,8439,8466,8486,8523,8537,8558,8568,8602,8624,8653,8665,8694,8699,8742,8754,8781,8786,8851,8864,8867,8885,8909,8922,8930,8932,8935,8942,8949,8976,9011,9025,9031,9068,9113,9114,9131,9142,9150,9170,9174,9250,9260,9306,9330,9358,9373,9409,9422,9438,9447,9449,9451,9466,9479,9482,9487,9505,9512,9539,9541,9550,9554,9557,9590,9602,9615,9646,9673,9680,9691,9694,9747,9786,9816,9821,9823,9830,9838,9844,9858,9866,9881,9913,9922,9981,9995,10005,10016,10036,10040,10048,10051,10072,10084,10102,10112,10122,10123,10133,10137,10138,10139,10158,10213,10216,10233,10249,10250,10264,10270,10281,10292,10299,10302,10303,10316,10349,10397,10406,10446,10463,10466,10483,10490,10499,10501,10506,10510,10559,10607,10623,10632,10643,10669,10677,10699,10751,10767,10771,10786,10800,10816,10827,10830,10867,10899,10915,10918,10954,10971,10991,11036,11052,11078,11080,11091,11130,11135,11139,11142,11166,11194,11201,11210,11227,11234,11293,11318,11324,11337,11340,11350,11353,11354,11365,11367,11384,11391,11412,11449,11453,11468,11481,11485,11490,11491,11519,11531,11532,11570,11621,11646,11659,11703,11726,11779,11786,11798,11813,11831,11849,11859,11876,11879,11900,11920,11931,11932,11966,11976,11999,12007,12011,12015,12018,12020,12030,12037,12066,12068,12081,12103,12116,12117,12158,12167,12189,12194,12198,12221,12224,12257,12261,12273,12315,12320,12326,12327,12335,12338,12343,12347,12365,12370,12379,12385,12395,12404,12409,12435,12452,12465,12500,12512,12524,12525,12543,12567,12595,12620,12625,12634,12648,12670,12703,12750,12761,12769,12778,12818,12819,12834,12846,12858,12875,12891,12907,12918,12929,12930,12945,12949,12972,13104,13119,13137,13148,13154,13159,13167,13186,13197,13205,13206,13231,13237,13255,13293,13302,13395,13411,13463,13527,13540,13542,13568,13576,13585,13592,13601,13639,13658,13660,13667,13692,13701,13704,13733,13739,13741,13745,13755,13762,13768,13769,13867,13886,13893,13896,13910,13931,13933,13957,13997,14001,14048,14056,14058,14062,14064,14130,14131,14184,14186,14208,14226,14229,14231,14235,14272,14287,14293,14349,14356,14358,14375,14388,14392,14398,14409,14430,14459,14478,14489,14494,14526,14565,14591,14618,14629,14641,14654,14683,14716,14735,14738,14743,14765,14773,14774,14787,14799,14826,14830,14832,14833,14848,14865,14897,14900,14912,14935,14939,14966,14972,14996,15011,15013,15055,15058,15128,15138,15151,15176,15187,15229,15236,15243,15252,15274,15301,15315,15352,15362,15363,15366,15401,15411,15414,15448,15464,15473,15502,15516,15517,15539,15567,15570,15576,15621,15652,15653,15699,15709,15729,15733,15734,15767,15782,15793,15795,15823,15830,15876,15915,15937,15985,15986,15988,16007,16055,16072,16200,16220,16267,16272,16279,16306,16336,16358,16361,16383,16409,16419,16441,16472,16511,16579,16589,16632,16635,16671,16673,16677,16770,16796,16800,16885,16907,16957,16962,16975,16979,16986,16992,17005,17034,17035,17053,17067,17114,17167,17199,17200,17223,17234,17251,17264,17267,17275,17331,17373,17380,17394,17403],"15":[15,26,35,59,90,112,120,126,129,130,131,174,200,214,222,264,269,270,273,319,327,356,362,378,380,392,401,406,459,471,490,493,513,530,535,537,541,562,583,600,621,629,635,656,659,666,695,715,716,724,725,733,735,751,754,765,766,769,778,813,818,821,894,927,943,944,951,954,982,987,1009,1047,1051,1056,1105,1111,1114,1133,1137,1144,1174,1197,1202,1238,1243,1245,1246,1304,1318,1341,1350,1354,1362,1379,1395,1406,1416,1424,1428,1430,1432,1440,1441,1451,1471,1476,1486,1510,1518,1575,1579,1592,1615,1627,1628,1640,1657,1665,1674,1675,1681,1702,1716,1718,1720,1726,1749,1753,1794,1816,1831,1857,1897,1948,1949,1954,1988,2005,2023,2024,2036,2057,2086,2095,2121,2145,2174,2193,2198,2204,2213,2220,2249,2280,2299,2304,2319,2352,2359,2398,2413,2437,2460,2473,2480,2510,2517,2545,2566,2584,2600,2601,2602,2617,2657,2664,2677,2678,2716,2724,2735,2753,2803,2809,2814,2823,2837,2842,2873,2899,2902,2907,2935,2985,3011,3013,3027,3033,3051,3054,3066,3076,3086,3087,3118,3156,3159,3165,3187,3211,3214,3220,3240,3265,3285,3308,3322,3330,3333,3344,3349,3352,3355,3361,3395,3406,3425,3428,3434,3451,3452,3463,3470,3482,3485,3489,3515,3537,3546,3564,3571,3585,3590,3615,3617,3638,3657,3670,3685,3698,3706,3715,3742,3749,3761,3777,3783,3784,3803,3856,3858,3942,3997,4008,4033,4051,4057,4061,4074,4080,4082,4094,4118,4163,4166,4175,4178,4179,4184,4188,4207,4226,4254,4259,4263,4282,4289,4321,4330,4337,4359,4406,4411,4418,4452,4476,4484,4498,4501,4508,4512,4526,4537,4539,4555,4568,4583,4621,4645,4667,4669,4719,4723,4744,4752,4755,4758,4765,4786,4795,4804,4859,4860,4868,4873,4921,4923,4930,4970,4972,4973,4988,5018,5044,5068,5077,5129,5133,5139,5181,5187,5240,5242,5250,5251,5269,5285,5345,5350,5352,5362,5373,5375,5398,5409,5448,5449,5475,5478,5479,5480,5494,5500,5558,5591,5600,5646,5654,5687,5733,5761,5766,5780,5793,5806,5815,5817,5822,5827,5872,5882,5888,5917,5924,5933,5934,5956,5961,5993,6002,6017,6023,6059,6089,6105,6130,6176,6208,6219,6235,6237,6251,6270,6294,6314,6333,6378,6414,6420,6428,6452,6494,6496,6498,6503,6510,6581,6617,6642,6658,6659,6672,6688,6690,6707,6731,6755,6757,6768,6785,6787,6788,6795,6813,6822,6837,6884,6886,6895,6910,6972,6988,6992,6998,7040,7056,7079,7081,7083,7121,7129,7130,7134,7150,7194,7208,7256,7258,7309,7357,7370,7420,7444,7447,7464,7473,7489,7491,7536,7542,7553,7554,7555,7570,7572,7611,7624,7636,7671,7725,7752,7766,7781,7792,7795,7820,7837,7847,7860,7864,7868,7877,7887,7900,7916,7924,7949,7975,7977,7990,8024,8030,8059,8098,8123,8131,8216,8271,8292,8301,8306,8309,8332,8334,8350,8366,8392,8405,8416,8509,8515,8534,8546,8592,8610,8644,8678,8691,8725,8736,8738,8753,8764,8792,8825,8830,8837,8853,8878,8888,8889,8964,8985,8993,8994,9013,9020,9034,9052,9077,9123,9134,9140,9153,9161,9163,9199,9230,9250,9259,9265,9288,9307,9317,9356,9364,9371,9385,9403,9430,9435,9440,9485,9557,9561,9574,9607,9611,9677,9687,9689,9692,9695,9707,9732,9741,9749,9764,9796,9839,9863,9890,9900,9919,9920,9928,9948,9962,9974,9981,9986,10009,10011,10050,10063,10074,10078,10101,10128,10143,10193,10199,10210,10219,10223,10225,10235,10261,10279,10280,10282,10297,10311,10312,10325,10327,10351,10372,10374,10381,10388,10392,10400,10428,10454,10489,10512,10524,10566,10573,10617,10681,10686,10704,10719,10741,10783,10795,10806,10808,10811,10828,10831,10843,10882,10884,10885,10887,10888,10909,10919,10923,10935,10955,10966,10992,11000,11002,11009,11031,11048,11052,11066,11077,11096,11105,11118,11129,11137,11143,11158,11176,11183,11196,11202,11210,11263,11276,11277,11280,11283,11294,11309,11334,11358,11400,11429,11455,11460,11485,11512,11560,11579,11585,11587,11591,11606,11646,11662,11665,11669,11671,11723,11732,11783,11785,11791,11802,11805,11824,11853,11877,11897,11919,11936,11940,11944,11950,11951,12028,12047,12057,12067,12073,12078,12098,12110,12126,12129,12151,12153,12174,12201,12219,12246,12252,12262,12270,12287,12298,12305,12322,12323,12351,12436,12441,12455,12464,12475,12515,12527,12529,12532,12541,12557,12573,12605,12609,12623,12645,12661,12672,12683,12699,12706,12708,12729,12746,12751,12758,12760,12775,12807,12812,12819,12827,12830,12834,12856,12866,12874,12889,12925,12954,12972,12981,12990,13001,13004,13006,13031,13039,13055,13064,13083,13118,13136,13145,13147,13150,13177,13181,13193,13219,13233,13245,13277,13290,13295,13333,13397,13414,13428,13431,13449,13451,13475,13478,13540,13546,13550,13560,13566,13587,13627,13670,13702,13742,13755,13759,13778,13784,13801,13810,13811,13834,13836,13843,13870,13875,13878,13884,13885,13903,13911,13941,13947,13976,13981,13995,14007,14053,14068,14073,14077,14100,14104,14135,14152,14198,14211,14216,14239,14241,14250,14259,14332,14339,14343,14351,14352,14354,14363,14398,14410,14434,14446,14450,14456,14460,14488,14523,14540,14553,14566,14633,14641,14652,14715,14767,14787,14816,14825,14853,14863,14865,14866,14870,14914,14929,14940,14947,14987,14988,14992,14995,15005,15011,15028,15058,15064,15087,15088,15107,15114,15134,15136,15157,15160,15162,15183,15194,15201,15208,15221,15229,15232,15290,15292,15319,15327,15341,15377,15379,15429,15436,15448,15452,15457,15461,15481,15493,15496,15524,15527,15532,15542,15588,15589,15594,15599,15610,15615,15634,15655,15669,15684,15713,15715,15762,15769,15788,15790,15804,15828,15837,15845,15867,15888,15911,15921,15952,15955,16002,16021,16069,16078,16114,16149,16184,16185,16203,16207,16212,16229,16238,16242,16260,16266,16283,16298,16324,16331,16345,16349,16353,16358,16389,16418,16419,16440,16444,16460,16461,16466,16565,16574,16631,16636,16640,16641,16665,16669,16670,16673,16690,16691,16707,16728,16743,16763,16773,16775,16784,16789,16797,16816,16818,16826,16843,16852,16855,16861,16863,16875,16897,16910,16981,16992,17008,17012,17025,17046,17050,17089,17101,17118,17134,17135,17144,17147,17152,17201,17217,17258,17288,17322,17362,17387,17396],"16":[31,47,49,63,71,133,136,142,160,168,173,216,262,275,293,307,315,323,328,359,364,381,408,416,429,436,469,492,493,510,541,546,552,598,602,606,622,643,678,752,758,763,775,805,818,823,844,848,870,882,901,917,930,935,949,999,1037,1060,1119,1128,1155,1193,1197,1227,1246,1264,1270,1275,1278,1299,1310,1323,1327,1332,1343,1353,1366,1376,1413,1416,1477,1480,1519,1527,1552,1578,1600,1626,1649,1690,1715,1793,1798,1799,1804,1808,1830,1866,1895,1943,1984,2005,2010,2016,2085,2089,2125,2135,2162,2267,2303,2323,2340,2396,2407,2435,2436,2476,2495,2515,2558,2559,2579,2603,2610,2618,2671,2683,2697,2701,2706,2747,2799,2800,2806,2818,2820,2884,2900,2907,2937,3057,3060,3126,3131,3133,3143,3161,3226,3236,3254,3257,3275,3279,3294,3297,3328,3354,3358,3372,3377,3396,3408,3419,3430,3455,3463,3488,3538,3540,3569,3571,3601,3618,3621,3655,3756,3783,3788,3797,3850,3851,3921,3930,3947,3975,3979,3994,4070,4083,4088,4106,4168,4213,4214,4238,4262,4275,4281,4282,4322,4358,4378,4382,4383,4402,4477,4495,4500,4504,4520,4527,4560,4571,4681,4683,4684,4713,4722,4725,4731,4733,4750,4782,4784,4837,4842,4850,4857,4880,4882,4885,4934,4935,4975,4985,5002,5019,5073,5079,5121,5150,5153,5156,5162,5178,5244,5252,5255,5278,5284,5294,5301,5302,5314,5328,5352,5355,5368,5416,5440,5453,5476,5483,5531,5606,5635,5636,5655,5670,5680,5698,5734,5752,5765,5822,5827,5858,5900,5919,5936,5939,5944,5947,5975,5986,5997,6005,6104,6116,6124,6151,6153,6174,6176,6191,6215,6233,6259,6264,6292,6332,6342,6368,6382,6385,6391,6464,6472,6486,6501,6502,6511,6533,6549,6559,6560,6575,6596,6644,6653,6674,6717,6729,6735,6744,6758,6769,6774,6811,6812,6816,6864,6937,6961,6976,6986,7072,7075,7111,7115,7126,7128,7151,7169,7177,7228,7272,7279,7358,7361,7401,7442,7448,7462,7472,7486,7488,7501,7504,7513,7527,7528,7550,7552,7562,7575,7588,7591,7640,7647,7670,7702,7708,7714,7717,7761,7765,7798,7799,7821,7835,7851,7906,7916,7920,7921,7931,7943,7992,8007,8206,8221,8223,8249,8262,8283,8298,8316,8317,8407,8424,8537,8540,8571,8577,8581,8644,8660,8683,8704,8727,8740,8743,8773,8793,8804,8807,8843,8851,8864,8881,8888,8908,8935,8937,8950,8952,8962,8967,8968,8990,8992,9019,9021,9026,9070,9103,9113,9129,9141,9153,9163,9177,9191,9198,9219,9254,9282,9328,9343,9349,9379,9393,9406,9430,9435,9437,9451,9466,9478,9481,9492,9499,9507,9525,9535,9538,9552,9556,9559,9579,9603,9617,9634,9657,9702,9726,9727,9732,9746,9753,9774,9784,9815,9869,9917,9921,9927,9930,9937,9979,9981,9983,9989,10020,10032,10041,10065,10066,10076,10096,10102,10110,10122,10201,10237,10250,10354,10356,10375,10390,10404,10406,10437,10452,10462,10463,10504,10525,10644,10661,10672,10677,10688,10731,10748,10755,10769,10799,10807,10849,10850,10881,10930,10983,11012,11022,11024,11047,11059,11095,11125,11149,11154,11182,11222,11225,11229,11234,11254,11256,11262,11272,11282,11285,11301,11308,11326,11343,11347,11452,11487,11511,11515,11586,11598,11620,11622,11634,11639,11651,11655,11656,11685,11695,11733,11818,11848,11862,11872,11880,11884,11892,11893,11898,11913,11926,11976,11981,12026,12031,12049,12059,12087,12113,12126,12130,12140,12151,12160,12163,12164,12166,12174,12184,12195,12207,12210,12317,12336,12341,12344,12407,12468,12477,12509,12527,12533,12538,12557,12575,12577,12596,12639,12640,12682,12684,12701,12718,12765,12769,12798,12817,12849,12868,12889,12905,12922,12931,12983,12995,13027,13032,13046,13062,13096,13105,13109,13118,13122,13131,13146,13174,13184,13193,13210,13219,13220,13237,13249,13265,13283,13308,13311,13328,13346,13372,13373,13382,13390,13400,13407,13446,13447,13454,13497,13502,13504,13546,13548,13612,13614,13635,13639,13644,13680,13683,13687,13711,13720,13733,13739,13758,13771,13788,13819,13821,13823,13834,13876,13914,13943,13971,13987,13991,14009,14033,14037,14046,14056,14070,14080,14089,14093,14127,14166,14190,14200,14208,14273,14283,14288,14300,14313,14320,14356,14378,14396,14414,14415,14437,14444,14463,14466,14480,14500,14521,14523,14528,14534,14565,14589,14601,14604,14611,14642,14651,14674,14681,14729,14779,14782,14820,14825,14829,14834,14835,14845,14887,14900,14919,14989,15009,15016,15027,15056,15072,15077,15110,15118,15156,15169,15185,15188,15199,15215,15220,15226,15235,15259,15379,15387,15407,15443,15446,15478,15507,15511,15523,15564,15615,15620,15646,15674,15683,15688,15692,15716,15720,15725,15756,15757,15774,15776,15795,15809,15859,15863,15875,15878,15987,15998,16022,16068,16094,16101,16128,16145,16151,16159,16230,16259,16284,16345,16383,16402,16413,16442,16466,16470,16485,16530,16538,16545,16554,16602,16633,16687,16692,16716,16755,16756,16790,16810,16817,16834,16854,16889,16928,16934,16936,16943,16976,16978,17000,17009,17022,17056,17077,17087,17122,17132,17173,17184,17192,17200,17201,17311,17381,17388],"17":[9,36,39,59,69,89,126,127,158,191,220,224,242,250,263,266,304,307,340,382,401,454,487,492,514,521,546,551,563,573,574,597,633,637,642,664,704,707,729,731,732,735,746,758,775,778,780,822,826,832,902,926,942,943,944,946,956,992,1011,1034,1040,1060,1072,1082,1091,1109,1123,1136,1158,1176,1233,1242,1255,1256,1262,1291,1301,1307,1312,1330,1337,1345,1354,1406,1409,1424,1453,1475,1479,1534,1535,1538,1539,1552,1568,1576,1577,1624,1637,1649,1659,1672,1674,1694,1702,1720,1731,1748,1756,1798,1799,1839,1846,1878,1907,1910,1912,1919,1937,1966,2011,2050,2063,2085,2123,2136,2150,2163,2181,2210,2230,2249,2258,2287,2290,2377,2378,2395,2404,2421,2442,2459,2493,2505,2506,2514,2547,2555,2563,2625,2673,2687,2714,2776,2787,2805,2806,2809,2816,2857,2871,2911,2919,2962,2975,2983,3016,3038,3048,3064,3097,3118,3165,3180,3191,3216,3225,3247,3259,3263,3269,3292,3295,3304,3363,3378,3382,3430,3490,3501,3525,3545,3555,3599,3601,3605,3634,3642,3675,3694,3718,3750,3768,3771,3824,3826,3842,3850,3897,3906,3910,3916,3930,3950,3975,3997,4015,4026,4029,4030,4043,4051,4053,4063,4066,4084,4099,4121,4160,4183,4189,4194,4203,4207,4249,4250,4304,4345,4349,4355,4363,4378,4388,4408,4411,4420,4424,4454,4460,4528,4567,4579,4604,4650,4665,4692,4738,4771,4788,4856,4882,4909,4926,4941,4949,4953,4973,4976,5017,5054,5065,5086,5088,5092,5111,5126,5171,5172,5207,5224,5266,5271,5272,5280,5313,5339,5356,5368,5396,5409,5418,5445,5447,5449,5450,5475,5485,5501,5516,5518,5562,5603,5614,5621,5654,5660,5697,5737,5743,5765,5768,5769,5771,5779,5780,5809,5819,5824,5834,5841,5845,5854,5912,5953,5964,5997,6001,6010,6051,6065,6081,6098,6114,6153,6165,6170,6234,6263,6274,6345,6354,6370,6381,6386,6412,6455,6465,6470,6509,6540,6541,6572,6597,6604,6615,6619,6625,6644,6664,6665,6684,6688,6736,6775,6807,6833,6917,6935,6949,6971,6993,7015,7021,7045,7065,7119,7141,7172,7174,7187,7290,7306,7307,7324,7326,7351,7355,7389,7402,7403,7415,7426,7440,7446,7470,7504,7508,7550,7558,7559,7562,7566,7570,7607,7614,7620,7628,7646,7671,7687,7700,7732,7759,7764,7777,7799,7834,7864,7865,7912,7933,7966,7975,7977,7995,8007,8027,8056,8064,8091,8093,8095,8117,8120,8133,8144,8152,8165,8181,8208,8210,8211,8256,8281,8290,8318,8328,8336,8351,8367,8387,8392,8395,8421,8428,8454,8473,8490,8511,8524,8584,8587,8589,8591,8616,8630,8638,8643,8674,8712,8726,8734,8785,8835,8846,8957,8972,8989,9022,9026,9057,9059,9072,9080,9089,9118,9131,9138,9172,9187,9267,9325,9359,9379,9387,9412,9422,9439,9464,9470,9491,9503,9518,9520,9548,9605,9639,9640,9653,9654,9664,9697,9700,9706,9708,9712,9729,9734,9771,9779,9811,9870,9878,9899,9931,9940,9953,9978,10012,10015,10050,10051,10063,10098,10103,10179,10181,10182,10183,10204,10234,10251,10254,10265,10302,10314,10325,10329,10341,10358,10369,10386,10397,10440,10442,10487,10491,10508,10511,10535,10551,10575,10578,10613,10618,10646,10667,10677,10683,10690,10726,10751,10784,10792,10795,10808,10810,10815,10827,10832,10840,10848,10859,10863,10891,10911,10918,10944,10959,11014,11070,11080,11086,11109,11126,11135,11170,11190,11206,11210,11243,11245,11255,11261,11281,11287,11312,11339,11348,11358,11363,11367,11382,11384,11388,11391,11413,11498,11544,11576,11591,11592,11599,11612,11670,11680,11698,11722,11747,11752,11753,11765,11804,11806,11812,11814,11884,11927,11940,11947,11956,11986,12048,12052,12139,12172,12176,12186,12200,12213,12228,12272,12277,12281,12315,12323,12331,12345,12367,12383,12402,12403,12416,12425,12431,12439,12443,12447,12449,12468,12470,12485,12521,12531,12541,12552,12562,12564,12589,12591,12593,12610,12623,12624,12638,12645,12676,12680,12687,12688,12726,12754,12759,12792,12799,12810,12815,12840,12849,12862,12879,12890,12891,12902,12914,12924,12971,13008,13023,13036,13067,13075,13098,13103,13114,13117,13162,13182,13196,13218,13224,13244,13281,13291,13303,13359,13383,13406,13427,13433,13461,13467,13486,13499,13515,13529,13533,13563,13586,13636,13681,13688,13697,13698,13721,13733,13758,13762,13765,13773,13797,13833,13836,13858,13859,13865,13905,13910,13943,13950,13964,13973,13987,13992,14007,14011,14033,14074,14092,14129,14132,14144,14159,14169,14191,14217,14245,14264,14286,14292,14294,14301,14302,14304,14343,14372,14404,14407,14420,14433,14454,14471,14500,14544,14611,14617,14628,14630,14642,14651,14658,14664,14681,14689,14767,14770,14781,14789,14853,14879,14889,14900,14905,14920,14961,14972,14995,15067,15074,15102,15130,15134,15165,15168,15187,15204,15210,15229,15231,15239,15249,15252,15260,15285,15287,15310,15347,15353,15358,15425,15434,15442,15445,15457,15477,15509,15521,15541,15555,15570,15585,15598,15627,15632,15642,15651,15680,15684,15736,15748,15753,15760,15761,15830,15834,15856,15882,15923,15924,15931,15947,15956,15978,15984,16002,16006,16013,16037,16068,16078,16084,16114,16124,16152,16154,16171,16191,16202,16287,16288,16325,16363,16424,16442,16475,16500,16506,16519,16520,16524,16526,16557,16578,16603,16642,16656,16692,16694,16696,16728,16759,16763,16771,16773,16780,16785,16792,16797,16815,16822,16836,16849,16857,16885,16890,16912,16917,16947,17065,17072,17080,17082,17085,17092,17128,17131,17148,17150,17163,17191,17207,17217,17232,17246,17273,17278,17286,17288,17311,17318,17336,17344,17352,17355,17389,17394,17405],"18":[20,35,112,200,261,301,307,366,384,399,415,421,471,475,528,537,539,552,579,609,648,670,673,699,710,738,754,806,845,890,908,930,945,1040,1132,1148,1159,1175,1191,1198,1218,1225,1242,1258,1259,1262,1307,1322,1444,1462,1496,1516,1524,1534,1543,1561,1641,1662,1689,1737,1753,1803,1913,1917,1924,1926,1935,1993,2032,2100,2104,2124,2133,2138,2172,2201,2230,2250,2256,2283,2314,2351,2418,2420,2421,2431,2459,2470,2514,2516,2526,2544,2577,2605,2608,2652,2655,2690,2694,2695,2697,2714,2772,2780,2839,2902,2955,2957,3022,3078,3183,3187,3208,3277,3302,3383,3393,3421,3457,3476,3479,3575,3583,3766,3768,3804,3817,3865,3957,3964,3992,4070,4072,4160,4198,4231,4240,4260,4301,4314,4441,4490,4530,4563,4568,4572,4575,4580,4586,4605,4607,4615,4662,4663,4694,4695,4721,4734,4748,4788,4822,4823,4860,4865,4924,4925,4955,5025,5057,5182,5195,5198,5226,5248,5312,5345,5353,5362,5453,5562,5630,5638,5640,5658,5667,5749,5761,5762,5802,5818,5834,5850,5878,5905,5921,5936,5977,5992,5998,6004,6006,6010,6034,6052,6097,6105,6120,6197,6218,6228,6234,6286,6296,6318,6345,6377,6400,6421,6442,6471,6477,6506,6523,6525,6535,6570,6589,6616,6634,6642,6645,6682,6749,6774,6789,6828,6832,6834,6854,6885,6921,6934,6936,6966,6995,7070,7082,7089,7101,7108,7175,7235,7317,7366,7400,7412,7548,7641,7654,7656,7696,7772,7784,7804,7813,7815,7826,7850,7865,7872,7899,7906,7921,7923,7938,7939,7940,7948,8005,8083,8152,8158,8188,8191,8208,8241,8266,8277,8341,8426,8478,8488,8500,8507,8521,8547,8638,8667,8670,8676,8688,8691,8704,8718,8763,8782,8809,8818,8852,8876,8881,8882,8898,8925,8927,9091,9147,9170,9221,9261,9310,9318,9374,9375,9384,9422,9424,9436,9452,9503,9541,9554,9573,9596,9602,9618,9624,9726,9781,9824,9843,9888,9891,9988,9992,10004,10022,10059,10069,10070,10075,10123,10135,10143,10171,10179,10201,10205,10207,10234,10262,10280,10304,10312,10323,10428,10432,10447,10450,10476,10488,10501,10533,10562,10583,10606,10633,10729,10749,10764,10779,10781,10829,10905,10918,10990,11039,11053,11062,11077,11084,11103,11122,11125,11222,11246,11298,11370,11394,11469,11472,11521,11537,11559,11572,11596,11610,11636,11668,11675,11681,11687,11713,11766,11771,11803,11804,11817,11823,11825,11852,11877,11911,11938,11958,12024,12031,12053,12082,12084,12089,12104,12130,12136,12140,12142,12195,12198,12252,12274,12318,12349,12358,12383,12424,12432,12435,12764,12765,12800,12803,12843,12849,12916,12925,12934,12939,12940,12954,13004,13086,13097,13181,13212,13307,13321,13332,13390,13405,13476,13498,13517,13548,13568,13570,13590,13595,13597,13625,13629,13643,13650,13692,13700,13726,13753,13757,13776,13777,13781,13827,13861,13893,13931,13952,13967,13997,14068,14108,14188,14190,14198,14259,14282,14293,14300,14323,14325,14327,14334,14409,14412,14418,14424,14437,14448,14474,14481,14505,14527,14552,14568,14583,14611,14628,14642,14647,14680,14699,14731,14743,14789,14841,14901,14921,14960,15063,15071,15081,15092,15138,15139,15242,15270,15273,15303,15329,15372,15388,15410,15426,15467,15468,15493,15509,15512,15532,15576,15597,15608,15633,15654,15681,15733,15831,15867,15885,15896,15932,15934,15960,15964,15981,16032,16046,16058,16073,16083,16115,16130,16134,16204,16214,16329,16337,16348,16351,16354,16359,16399,16401,16403,16404,16405,16435,16441,16462,16480,16605,16611,16616,16628,16699,16733,16779,16788,16790,16804,16808,16816,16933,16993,17050,17086,17106,17145,17201,17211,17252,17281,17320,17376,17397,17406],"19":[22,55,152,293,344,475,507,556,582,759,760,811,921,955,995,997,1075,1090,1115,1131,1158,1180,1279,1357,1451,1495,1506,1538,1616,1625,1844,1856,2014,2025,2108,2153,2285,2296,2403,2419,2433,2457,2473,2493,2514,2557,2635,2643,2655,2665,2685,2705,2724,2726,2888,2895,2914,2948,2967,3031,3114,3218,3251,3269,3327,3344,3390,3423,3442,3453,3458,3587,3604,3838,3890,3916,3926,3991,4014,4086,4101,4125,4164,4185,4207,4333,4394,4421,4453,4470,4482,4502,4508,4562,4642,4682,4868,4880,4893,4903,4906,4942,5011,5075,5124,5126,5187,5235,5308,5391,5483,5525,5579,5639,5676,5686,5744,5748,5753,5821,5841,5937,5966,5983,6022,6079,6094,6411,6414,6493,6520,6625,6823,6849,6896,6970,7193,7209,7397,7467,7488,7507,7616,7644,7668,7811,7838,7915,7937,7940,7942,7972,7992,7995,8035,8040,8082,8094,8133,8317,8549,8636,8819,8826,9009,9054,9143,9236,9263,9396,9435,9480,9573,9601,9673,9706,9723,9738,9748,9768,9844,9891,9907,9936,9961,10011,10090,10170,10189,10197,10240,10276,10384,10415,10486,10513,10661,10758,10810,10864,10886,10918,10969,10976,10997,10999,11004,11125,11266,11355,11391,11449,11577,11895,11923,11997,12012,12068,12078,12146,12178,12243,12293,12320,12338,12390,12417,12608,12627,12682,12693,12857,12957,12975,12995,13019,13088,13109,13121,13150,13235,13242,13351,13548,13730,13747,13760,13812,13902,13965,14007,14009,14028,14048,14084,14102,14122,14173,14231,14401,14522,14575,14739,14787,14833,14912,14918,14960,15070,15101,15168,15218,15250,15278,15320,15442,15519,15653,15654,15841,15892,15929,16094,16104,16112,16124,16136,16156,16179,16184,16289,16361,16553,16693,16845,16846,16964,17029,17159,17246,17259,17265,17269],"20":[61,124,130,138,161,170,242,253,279,374,552,656,724,731,745,756,765,771,773,788,857,896,906,972,1039,1115,1149,1228,1268,1295,1375,1499,1522,1590,1663,1786,1836,1860,1934,2019,2042,2087,2228,2287,2297,2329,2360,2378,2386,2422,2538,2554,2585,2603,2620,2639,2694,2705,2733,2737,2773,2792,2823,2946,2954,2966,3015,3042,3064,3261,3273,3293,3341,3344,3366,3396,3457,3578,3619,3663,3667,3733,3734,3847,3918,3941,3954,3961,3980,3990,4016,4044,4061,4069,4079,4184,4194,4378,4451,4492,4510,4559,4617,4657,4668,4670,4678,4714,4722,5069,5148,5349,5541,5614,5629,5679,5752,5816,5845,5849,5859,5892,5974,6013,6024,6042,6133,6158,6250,6256,6325,6338,6370,6426,6430,6516,6561,6596,6641,6658,6699,6860,6870,6890,6897,6921,6933,6965,6995,7038,7069,7081,7089,7146,7232,7267,7303,7346,7363,7388,7406,7534,7608,7646,7654,7674,7740,7759,7864,7945,7987,7999,8071,8134,8139,8250,8277,8299,8319,8320,8335,8337,8381,8383,8386,8437,8486,8505,8520,8678,8756,8836,8857,8879,8887,8908,8931,8958,9045,9075,9089,9109,9115,9212,9220,9298,9340,9390,9519,9557,9606,9680,9699,9702,9746,9827,9856,9865,9891,9911,9974,10007,10019,10022,10024,10028,10062,10247,10251,10268,10287,10288,10291,10318,10321,10325,10360,10411,10431,10469,10523,10571,10655,10661,10787,10810,10848,10855,10971,11074,11204,11236,11261,11314,11372,11427,11437,11454,11476,11523,11533,11535,11593,11609,11615,11707,11740,11754,11770,11829,11863,11873,11889,11891,11933,11964,12032,12044,12068,12120,12150,12155,12166,12211,12221,12283,12324,12360,12375,12380,12466,12483,12485,12497,12513,12525,12527,12624,12636,12730,12787,12828,12891,12939,12957,12961,13041,13058,13090,13171,13210,13321,13383,13436,13459,13500,13607,13724,14005,14069,14136,14172,14195,14202,14252,14320,14348,14400,14457,14464,14508,14529,14534,14544,14597,14606,14612,14615,14666,14672,14702,14820,14836,14897,15010,15053,15064,15094,15107,15133,15163,15282,15284,15342,15393,15403,15426,15435,15487,15491,15521,15612,15689,15693,15705,15764,15773,15790,15823,15840,15886,15933,16125,16126,16141,16153,16170,16192,16237,16251,16256,16353,16383,16414,16427,16441,16477,16562,16602,16630,16668,16671,16772,16781,16808,16882,16900,16912,16953,16971,16990,17040,17067,17073,17154,17179,17193,17254,17255,17281,17334],"21":[45,67,111,114,131,134,212,258,259,279,300,313,339,343,384,398,427,448,472,490,510,536,574,590,605,606,646,664,735,790,860,864,905,964,993,997,1052,1104,1157,1161,1172,1218,1234,1250,1310,1349,1390,1395,1467,1494,1529,1537,1585,1596,1607,1646,1698,1721,1765,1776,1834,1870,1876,1879,1887,1902,1911,1951,1957,1973,1975,1977,2003,2009,2019,2047,2079,2085,2090,2095,2103,2160,2178,2184,2202,2210,2239,2246,2249,2277,2281,2373,2381,2383,2387,2401,2414,2486,2497,2531,2535,2543,2546,2562,2571,2574,2599,2712,2718,2743,2754,2793,2808,2835,2850,2853,2859,2862,2865,2944,2955,2962,3002,3055,3088,3121,3124,3144,3155,3200,3229,3249,3264,3266,3271,3304,3313,3335,3356,3372,3385,3407,3417,3433,3439,3445,3483,3541,3551,3581,3607,3633,3657,3674,3813,3818,3827,3868,3879,3890,3894,3929,3934,3988,4003,4068,4146,4151,4191,4210,4221,4254,4256,4352,4356,4368,4374,4394,4398,4464,4494,4495,4518,4586,4601,4645,4692,4714,4736,4751,4753,4757,4800,4827,4930,4952,5006,5008,5037,5054,5063,5080,5104,5109,5129,5133,5139,5165,5174,5192,5223,5283,5290,5327,5394,5403,5416,5434,5512,5514,5563,5582,5612,5613,5619,5622,5633,5655,5696,5722,5733,5741,5786,5828,5833,5899,5903,5905,5948,6018,6045,6151,6232,6241,6246,6331,6351,6398,6414,6446,6460,6468,6470,6496,6500,6555,6613,6615,6676,6678,6691,6703,6709,6719,6727,6777,6786,6789,6795,6798,6808,6828,6833,6846,6874,6902,6952,6963,6993,6997,6998,7015,7019,7100,7109,7115,7121,7145,7157,7194,7206,7210,7213,7259,7281,7302,7336,7356,7378,7391,7394,7404,7450,7517,7588,7609,7622,7644,7662,7679,7691,7694,7713,7763,7779,7813,7821,7824,7856,7876,7889,7909,7979,8001,8057,8067,8105,8124,8146,8217,8221,8283,8335,8345,8374,8377,8388,8391,8394,8429,8493,8513,8533,8550,8564,8605,8609,8613,8619,8637,8651,8660,8678,8692,8817,8820,8829,8847,8878,8881,8904,8919,8935,8938,8947,8956,8982,8997,9007,9027,9035,9050,9087,9088,9104,9120,9123,9139,9155,9200,9202,9222,9225,9235,9239,9246,9300,9347,9369,9382,9391,9438,9442,9465,9483,9486,9518,9613,9628,9631,9637,9639,9641,9659,9673,9701,9737,9741,9742,9744,9801,9816,9878,9885,9887,9889,9898,9900,9950,9978,10001,10021,10058,10062,10132,10188,10219,10245,10250,10254,10263,10281,10296,10301,10369,10386,10391,10394,10397,10478,10491,10526,10528,10548,10560,10583,10585,10597,10628,10640,10654,10682,10692,10752,10758,10771,10804,10836,10861,10893,10948,11000,11018,11064,11066,11119,11171,11232,11236,11260,11263,11281,11295,11317,11351,11402,11427,11440,11442,11458,11500,11535,11579,11598,11601,11618,11663,11673,11675,11723,11729,11750,11763,11804,11815,11824,11825,11837,11855,11859,11903,11980,11987,12008,12024,12028,12041,12047,12058,12078,12083,12091,12094,12109,12154,12159,12168,12182,12217,12227,12254,12270,12293,12306,12332,12344,12348,12354,12362,12364,12368,12373,12374,12381,12447,12536,12580,12583,12587,12591,12641,12672,12719,12741,12749,12750,12755,12757,12818,12823,12862,12880,12882,12889,12910,12945,12953,12965,12967,12984,13022,13038,13050,13070,13072,13099,13129,13133,13139,13146,13193,13206,13236,13238,13242,13256,13269,13282,13329,13372,13409,13410,13426,13428,13430,13435,13470,13471,13490,13519,13532,13551,13555,13559,13568,13594,13610,13623,13635,13643,13663,13754,13781,13790,13798,13828,13834,13862,13894,13936,13993,13995,14009,14014,14029,14045,14058,14076,14079,14102,14105,14119,14120,14124,14132,14292,14299,14306,14429,14481,14530,14567,14588,14631,14678,14718,14745,14761,14765,14784,14809,14811,14813,14815,14827,14837,14875,14888,14896,14968,14982,14993,15001,15010,15020,15062,15065,15103,15105,15190,15221,15231,15239,15263,15267,15287,15300,15332,15376,15378,15400,15428,15439,15484,15511,15518,15535,15553,15560,15564,15568,15591,15611,15696,15782,15786,15849,15868,15887,15913,15991,15997,16000,16061,16080,16088,16104,16112,16113,16125,16128,16131,16151,16176,16210,16263,16270,16283,16300,16302,16321,16438,16442,16463,16481,16511,16517,16524,16533,16569,16578,16593,16680,16694,16700,16708,16734,16761,16788,16801,16839,16841,16869,16881,16897,16922,16961,16985,17015,17040,17045,17050,17063,17078,17081,17114,17236,17246,17247,17272,17283,17290,17292,17297,17337,17343,17361,17367,17395,17403],"22":[8,78,79,99,122,125,126,217,328,434,499,568,582,595,607,672,683,705,712,724,725,775,831,875,949,994,1018,1084,1109,1111,1192,1209,1213,1252,1280,1375,1382,1387,1483,1489,1544,1553,1616,1618,1637,1661,1734,1803,1869,1875,1895,1954,1979,1982,1997,2006,2008,2018,2247,2304,2315,2380,2477,2503,2553,2555,2561,2567,2676,2694,2725,2791,2811,2826,2830,2833,2938,2964,2967,3000,3013,3032,3036,3039,3047,3048,3066,3081,3092,3100,3242,3247,3261,3311,3377,3380,3432,3469,3528,3555,3619,3638,3644,3676,3727,3756,3757,3766,3772,3809,3826,3914,3955,3975,4011,4045,4101,4114,4138,4143,4153,4300,4356,4359,4469,4518,4529,4554,4585,4588,4639,4671,4687,4704,4756,4763,4816,4894,4982,5007,5103,5145,5152,5190,5234,5301,5331,5367,5374,5375,5453,5495,5578,5610,5633,5674,5743,5779,5817,5819,5865,5910,5916,5976,5979,5981,6002,6057,6079,6081,6173,6215,6221,6299,6302,6364,6370,6480,6484,6493,6535,6570,6586,6609,6672,6690,6754,6829,6856,6864,6932,7001,7020,7058,7067,7096,7099,7123,7232,7245,7250,7268,7309,7382,7383,7420,7424,7431,7487,7554,7594,7645,7647,7687,7777,7793,7815,7835,7842,7892,8080,8093,8096,8160,8167,8191,8242,8243,8319,8322,8329,8339,8389,8425,8433,8482,8515,8540,8551,8602,8620,8635,8642,8685,8746,8863,8894,8895,8979,8995,9055,9073,9094,9173,9267,9274,9310,9326,9367,9391,9462,9480,9530,9555,9593,9614,9615,9632,9751,9778,9818,9874,9886,9901,9912,9965,10013,10050,10060,10066,10110,10211,10227,10254,10278,10327,10376,10386,10393,10446,10511,10544,10576,10618,10642,10698,10742,10764,10789,10814,10833,10861,10868,10908,10935,10962,11107,11136,11169,11186,11221,11225,11240,11296,11360,11451,11460,11461,11483,11500,11545,11553,11587,11647,11649,11699,11730,11737,11738,11782,11795,11797,11928,11940,11946,11959,12040,12063,12151,12162,12197,12336,12339,12366,12396,12400,12411,12426,12429,12483,12536,12538,12551,12554,12586,12598,12654,12682,12706,12783,12820,12823,12916,12974,12980,13059,13064,13070,13095,13103,13137,13154,13187,13223,13320,13342,13412,13433,13477,13498,13550,13554,13587,13629,13632,13693,13704,13721,13732,13796,13808,13863,13882,13917,13926,13928,13936,14002,14013,14023,14041,14052,14073,14074,14075,14114,14120,14157,14181,14185,14197,14233,14283,14301,14421,14429,14503,14560,14575,14614,14658,14659,14683,14710,14718,14763,14796,14858,14901,14985,15026,15033,15078,15095,15143,15163,15199,15212,15296,15428,15483,15511,15633,15745,15761,15766,15806,15810,15851,15866,15918,15927,15928,15936,15949,16012,16033,16065,16117,16170,16179,16208,16217,16292,16305,16386,16432,16437,16517,16520,16547,16550,16553,16560,16652,16799,16808,16811,16827,16838,16878,16908,16965,17014,17048,17054,17075,17231,17242,17273,17275,17292,17329],"23":[35,71,96,110,130,179,233,260,293,385,405,419,432,490,524,533,605,641,644,690,730,755,780,845,864,878,880,890,913,973,1023,1038,1106,1126,1152,1157,1201,1209,1221,1234,1240,1318,1364,1392,1413,1426,1460,1549,1575,1649,1658,1668,1708,1721,1782,1818,1824,1849,1866,1900,1915,1959,2018,2022,2028,2044,2076,2095,2101,2109,2166,2171,2200,2210,2225,2262,2307,2338,2360,2392,2462,2492,2532,2543,2557,2579,2587,2591,2599,2624,2720,2774,2788,2796,2807,2842,2865,2880,2919,2926,2950,2953,2964,2976,3005,3095,3133,3172,3209,3218,3235,3249,3302,3310,3356,3361,3375,3377,3448,3450,3462,3476,3508,3538,3620,3622,3635,3685,3711,3772,3849,3859,3862,3975,3995,3998,4045,4048,4062,4067,4087,4098,4135,4147,4173,4181,4186,4198,4216,4242,4253,4255,4295,4301,4381,4414,4420,4482,4514,4515,4517,4523,4532,4533,4571,4594,4613,4668,4725,4764,4814,4833,4922,4966,4984,5047,5049,5070,5081,5106,5119,5173,5208,5227,5232,5278,5317,5324,5348,5359,5416,5499,5511,5534,5566,5596,5650,5674,5683,5783,5797,5825,5836,5840,5843,5851,5973,5980,5996,6160,6164,6174,6211,6217,6222,6237,6242,6272,6308,6317,6318,6335,6344,6427,6459,6478,6496,6519,6520,6538,6543,6545,6560,6562,6608,6646,6649,6665,6700,6811,6861,6877,6890,6913,6941,6982,7008,7080,7119,7166,7239,7253,7281,7338,7346,7363,7429,7457,7471,7584,7604,7623,7900,8005,8025,8057,8084,8096,8150,8183,8193,8248,8280,8294,8319,8334,8345,8384,8401,8425,8463,8493,8550,8584,8587,8648,8674,8691,8714,8748,8877,8929,8943,8962,8965,8966,8970,8995,9004,9006,9064,9085,9156,9162,9171,9281,9308,9312,9335,9351,9365,9394,9417,9428,9531,9581,9640,9660,9708,9718,9748,9776,9790,9798,9840,9866,9872,9890,9930,9960,9978,9986,9987,10018,10110,10138,10179,10181,10182,10184,10187,10253,10264,10281,10382,10389,10393,10412,10414,10429,10436,10468,10478,10542,10582,10605,10633,10635,10654,10662,10669,10702,10712,10726,10769,10842,10873,10877,10899,10917,10952,10953,10959,10966,10988,11006,11015,11037,11061,11071,11176,11191,11193,11279,11298,11314,11345,11381,11392,11403,11405,11457,11463,11480,11574,11580,11633,11684,11700,11734,11746,11790,11811,11855,11882,11895,11925,11960,11961,12036,12065,12085,12119,12122,12223,12236,12253,12260,12309,12312,12327,12346,12353,12386,12578,12613,12653,12748,12753,12761,12785,12801,12807,12808,12813,12843,12873,12884,12893,12932,12958,12973,12982,12989,12999,13006,13081,13093,13106,13200,13235,13251,13265,13272,13290,13375,13423,13496,13499,13504,13528,13608,13609,13629,13633,13672,13713,13717,13763,13793,13798,13855,13957,13981,14026,14040,14041,14059,14064,14183,14207,14284,14318,14372,14387,14447,14449,14472,14476,14495,14524,14538,14550,14570,14622,14624,14646,14742,14746,14805,14806,14834,14885,14916,14929,14945,14946,14961,14977,15012,15038,15046,15047,15049,15092,15130,15148,15211,15221,15228,15247,15249,15262,15294,15319,15355,15407,15410,15439,15451,15463,15475,15530,15538,15567,15608,15626,15811,15824,15870,15887,15917,15933,15959,15996,16002,16022,16039,16093,16121,16123,16132,16144,16165,16174,16186,16207,16219,16226,16270,16287,16317,16320,16358,16402,16410,16418,16421,16437,16477,16514,16544,16597,16662,16695,16696,16718,16777,16778,16801,16838,16869,16872,16874,16906,17035,17058,17124,17126,17200,17314,17317,17341,17359,17364,17371,17395],"24":[54,64,84,125,142,145,151,154,331,469,585,616,631,669,704,708,716,725,825,831,845,883,885,942,991,998,1000,1003,1045,1076,1200,1225,1231,1280,1374,1377,1385,1411,1445,1490,1531,1546,1571,1618,1621,1625,1671,1683,1775,1776,1777,1788,1810,1812,1815,1819,1821,1856,1865,1900,1905,1985,2028,2067,2082,2146,2194,2219,2259,2346,2355,2449,2488,2517,2523,2545,2554,2561,2616,2634,2697,2710,2727,2734,2756,2770,2875,2925,2937,2950,2967,3093,3100,3113,3159,3180,3207,3231,3246,3294,3335,3372,3472,3492,3523,3552,3687,3698,3719,3837,3841,3857,3879,3901,3993,4048,4158,4168,4230,4239,4249,4283,4387,4409,4616,4622,4685,4716,4759,4762,4832,4844,4850,4855,4903,4947,4954,5023,5057,5084,5109,5232,5344,5401,5470,5486,5606,5610,5638,5659,5757,5786,5789,5878,5903,5979,6041,6075,6175,6250,6259,6264,6344,6358,6393,6440,6476,6485,6495,6522,6561,6562,6587,6593,6664,6683,6780,6801,6804,6805,6861,6865,6968,7066,7113,7163,7175,7186,7208,7362,7377,7378,7432,7492,7527,7529,7572,7587,7592,7604,7610,7626,7836,7927,7933,7975,8017,8046,8055,8071,8087,8130,8144,8188,8212,8275,8285,8361,8410,8414,8435,8439,8443,8451,8473,8563,8564,8616,8659,8695,8791,8792,8878,8943,8993,9042,9051,9064,9120,9127,9139,9199,9204,9221,9255,9265,9335,9368,9378,9401,9419,9486,9521,9564,9572,9633,9635,9669,9716,9777,9785,9799,9830,9833,9936,9937,9950,10002,10003,10126,10200,10243,10244,10315,10466,10495,10513,10514,10517,10600,10676,10705,10779,10802,10833,10864,10873,10911,10936,10937,10954,10963,10971,10998,11022,11104,11110,11181,11189,11206,11230,11296,11310,11333,11454,11471,11510,11556,11562,11569,11585,11594,11646,11666,11701,11789,11805,11824,11853,11934,11954,11995,12002,12013,12018,12042,12051,12080,12082,12113,12212,12228,12276,12293,12316,12364,12398,12413,12474,12491,12585,12597,12633,12685,12853,12889,12916,12929,13065,13118,13153,13179,13265,13314,13370,13387,13475,13479,13528,13546,13639,13669,13696,13838,13871,13953,14017,14096,14103,14113,14134,14144,14173,14195,14196,14275,14415,14416,14444,14518,14562,14645,14674,14694,14708,14765,14779,14795,14799,14832,14854,14936,14977,15029,15129,15163,15255,15256,15276,15317,15338,15340,15428,15443,15513,15572,15594,15611,15673,15776,15807,15823,15845,15863,15884,15900,16056,16057,16070,16129,16164,16189,16190,16242,16281,16283,16288,16301,16302,16306,16340,16353,16361,16399,16411,16451,16464,16467,16522,16575,16670,16687,16719,16735,16747,16789,16819,16844,16905,16925,16977,17034,17055,17066,17161,17257,17303,17314,17328,17358,17373],"25":[0,9,36,51,102,127,144,176,198,208,246,262,263,279,306,318,341,365,369,386,391,431,448,533,592,600,634,655,711,713,745,748,767,774,797,800,821,823,824,860,887,929,937,939,955,956,963,966,1046,1047,1056,1098,1106,1115,1129,1217,1240,1247,1250,1254,1273,1274,1278,1281,1289,1320,1345,1347,1368,1378,1397,1401,1403,1417,1430,1480,1518,1553,1566,1574,1583,1633,1641,1645,1654,1657,1672,1686,1740,1762,1766,1790,1802,1822,1828,1871,1902,1940,1997,2011,2023,2071,2072,2083,2260,2290,2291,2292,2298,2318,2358,2360,2362,2459,2480,2524,2647,2649,2701,2788,2789,2813,2827,2829,2831,2841,2847,2861,2865,2866,2877,2899,2933,2941,2959,3032,3055,3099,3109,3130,3163,3198,3199,3260,3266,3269,3307,3325,3332,3354,3361,3376,3380,3383,3394,3403,3419,3431,3434,3447,3466,3478,3535,3549,3553,3582,3627,3647,3707,3768,3784,3811,3820,3837,3842,3885,3896,3926,3969,3997,4047,4075,4079,4100,4200,4205,4274,4279,4287,4296,4335,4371,4425,4427,4444,4473,4486,4498,4507,4513,4547,4682,4723,4735,4752,4766,4833,4840,4865,4892,4910,4939,4966,5008,5028,5031,5037,5043,5079,5099,5140,5157,5163,5179,5207,5243,5276,5277,5279,5290,5291,5303,5328,5333,5355,5369,5406,5458,5469,5472,5517,5521,5529,5531,5607,5612,5627,5638,5652,5661,5671,5701,5724,5807,5854,5855,5886,5888,5915,5924,5941,5950,5967,5987,6010,6124,6128,6204,6211,6219,6228,6230,6247,6254,6299,6312,6325,6376,6388,6396,6405,6414,6418,6433,6441,6464,6536,6544,6558,6567,6571,6602,6613,6627,6642,6656,6665,6745,6758,6761,6771,6794,6795,6828,6861,6865,6916,6964,6974,7030,7033,7054,7072,7123,7132,7144,7161,7162,7168,7188,7194,7211,7240,7243,7251,7264,7277,7330,7351,7374,7397,7398,7423,7426,7430,7437,7474,7479,7526,7639,7659,7665,7682,7688,7711,7729,7730,7741,7743,7751,7766,7790,7818,7828,7862,7869,7879,7887,7890,7895,7899,7912,7916,7957,7978,7993,7997,8007,8036,8089,8129,8131,8146,8163,8196,8220,8227,8246,8250,8268,8294,8296,8322,8429,8444,8463,8483,8522,8533,8592,8599,8608,8627,8632,8649,8693,8710,8768,8812,8837,8848,8849,8888,8890,8899,8908,8915,8918,8928,8939,9033,9035,9037,9059,9068,9080,9106,9112,9136,9165,9204,9224,9237,9239,9311,9351,9366,9390,9409,9411,9496,9512,9520,9528,9533,9538,9632,9646,9653,9698,9752,9757,9761,9788,9845,9935,9979,9985,9989,10011,10017,10067,10091,10107,10137,10138,10159,10181,10188,10192,10250,10252,10273,10351,10354,10416,10432,10473,10474,10508,10569,10584,10598,10610,10635,10687,10699,10703,10713,10737,10772,10787,10810,10859,10891,10917,10941,10968,10976,11052,11065,11068,11069,11075,11082,11085,11103,11116,11148,11182,11196,11229,11239,11242,11304,11388,11394,11395,11396,11421,11446,11487,11506,11508,11514,11545,11597,11680,11691,11726,11744,11758,11782,11787,11789,11797,11818,11829,11878,11906,12010,12015,12041,12080,12087,12088,12094,12095,12102,12107,12120,12133,12139,12151,12152,12164,12168,12185,12192,12196,12201,12213,12223,12225,12227,12238,12242,12245,12251,12255,12282,12284,12297,12303,12308,12405,12437,12443,12511,12518,12546,12548,12563,12622,12627,12651,12671,12699,12701,12714,12739,12749,12757,12822,12854,12857,12869,12881,12922,12956,12977,12979,12982,13028,13029,13032,13054,13068,13098,13111,13112,13113,13114,13123,13128,13136,13137,13166,13180,13182,13216,13219,13221,13262,13305,13311,13313,13344,13405,13449,13453,13458,13518,13519,13545,13557,13558,13559,13568,13583,13617,13628,13639,13641,13702,13720,13727,13738,13756,13757,13786,13791,13823,13826,13838,13842,13846,13856,13863,13879,13911,13912,13919,13940,13942,13999,14020,14029,14033,14037,14073,14089,14115,14138,14174,14187,14204,14260,14342,14369,14400,14446,14451,14465,14470,14485,14519,14536,14546,14554,14592,14595,14613,14625,14645,14656,14660,14664,14753,14770,14787,14811,14813,14864,14870,14872,14931,14960,14987,15005,15055,15068,15087,15089,15118,15139,15145,15237,15290,15293,15306,15346,15364,15432,15445,15449,15466,15529,15546,15585,15603,15607,15617,15654,15659,15666,15679,15682,15683,15687,15743,15744,15755,15786,15795,15828,15842,15854,15910,15922,15945,15968,15987,15989,16020,16046,16052,16083,16085,16124,16196,16268,16271,16275,16297,16328,16331,16335,16365,16371,16428,16437,16459,16478,16491,16494,16496,16522,16544,16559,16562,16599,16608,16609,16653,16662,16664,16676,16705,16751,16780,16788,16842,16860,16880,16903,16911,16920,16946,16967,16974,17021,17053,17062,17073,17074,17078,17099,17114,17131,17145,17147,17216,17274,17286,17289,17304,17345,17351,17357,17363,17364,17387,17405],"26":[22,63,64,74,81,92,103,153,162,189,259,275,308,331,349,396,423,490,494,524,538,540,556,558,588,693,696,758,776,865,871,887,953,980,1016,1028,1058,1072,1103,1156,1175,1225,1268,1288,1303,1304,1311,1315,1331,1345,1396,1400,1405,1420,1422,1443,1446,1550,1558,1596,1611,1626,1628,1653,1714,1726,1761,1813,1832,1877,1934,1965,1986,2004,2019,2022,2023,2037,2081,2137,2172,2181,2185,2192,2209,2240,2242,2286,2290,2328,2330,2349,2392,2408,2417,2431,2467,2470,2473,2490,2492,2495,2531,2568,2642,2655,2679,2686,2717,2732,2737,2738,2826,2854,2914,2929,2939,2974,2984,3004,3009,3028,3059,3062,3071,3074,3120,3139,3163,3234,3248,3285,3343,3371,3387,3405,3436,3437,3475,3494,3509,3541,3645,3656,3713,3735,3747,3761,3785,3830,3836,3850,3914,3938,3946,3965,3983,3992,3996,4015,4023,4036,4109,4118,4138,4171,4177,4196,4203,4218,4258,4259,4292,4318,4359,4397,4399,4418,4420,4426,4454,4523,4525,4557,4592,4603,4607,4620,4646,4652,4738,4771,4801,4802,4840,4888,4921,5003,5013,5020,5051,5067,5090,5093,5128,5165,5176,5238,5284,5322,5323,5327,5336,5348,5354,5357,5368,5369,5372,5426,5451,5473,5481,5490,5502,5503,5528,5556,5589,5594,5600,5608,5629,5637,5643,5675,5679,5716,5737,5799,5894,5900,5911,5942,5969,5978,5995,6002,6043,6084,6094,6098,6103,6117,6134,6175,6177,6186,6235,6249,6252,6259,6300,6327,6329,6338,6345,6370,6383,6411,6441,6483,6558,6563,6574,6633,6635,6755,6784,6788,6793,6794,6800,6806,6808,6814,6823,6902,6907,6912,6950,6969,7033,7074,7075,7079,7099,7148,7165,7168,7197,7201,7215,7221,7282,7307,7319,7320,7353,7354,7387,7420,7430,7452,7456,7460,7462,7498,7510,7617,7639,7679,7687,7707,7718,7720,7721,7734,7740,7752,7766,7809,7897,7898,7905,7921,7977,8008,8081,8092,8093,8105,8112,8121,8127,8145,8168,8177,8189,8245,8255,8263,8273,8299,8315,8323,8344,8364,8418,8437,8481,8482,8487,8497,8501,8519,8525,8545,8603,8611,8630,8637,8653,8675,8677,8698,8705,8715,8753,8770,8858,8883,8904,8918,8919,8971,8987,9009,9019,9065,9070,9074,9083,9186,9255,9334,9339,9429,9447,9465,9470,9474,9549,9555,9565,9627,9644,9670,9694,9736,9759,9787,9828,9877,9885,9893,9898,9907,9923,9948,9953,9961,9979,10034,10122,10134,10157,10166,10178,10211,10260,10269,10319,10347,10407,10448,10453,10459,10502,10518,10539,10586,10642,10666,10697,10806,10826,10830,10868,10929,10938,10943,10945,10948,10992,11009,11018,11029,11036,11040,11042,11052,11061,11173,11183,11185,11186,11192,11233,11246,11259,11276,11307,11326,11346,11348,11350,11396,11401,11411,11439,11440,11446,11556,11571,11578,11590,11595,11618,11622,11659,11683,11689,11773,11778,11781,11785,11795,11826,11867,11872,11891,11938,11970,12010,12030,12046,12071,12081,12092,12104,12142,12221,12230,12254,12263,12276,12338,12361,12377,12385,12413,12432,12442,12495,12517,12521,12522,12552,12616,12689,12703,12716,12735,12736,12765,12777,12805,12819,12829,12831,12859,12874,12895,12931,12957,13039,13046,13047,13104,13108,13187,13243,13251,13284,13302,13327,13384,13406,13423,13461,13484,13510,13513,13522,13565,13577,13637,13644,13697,13715,13755,13817,13824,13825,13839,13844,13862,13899,13959,13978,13995,13996,14075,14077,14082,14099,14100,14103,14134,14163,14166,14169,14183,14242,14245,14296,14365,14393,14399,14406,14417,14445,14447,14449,14461,14469,14485,14487,14489,14549,14582,14600,14614,14615,14624,14688,14697,14708,14713,14806,14835,14845,14855,14884,14896,14937,14964,14991,14999,15113,15124,15145,15159,15161,15182,15197,15220,15274,15319,15369,15401,15453,15456,15457,15461,15506,15520,15535,15542,15588,15611,15733,15738,15748,15769,15788,15809,15818,15853,15859,15875,15891,15948,16017,16104,16115,16180,16203,16221,16237,16247,16302,16354,16356,16379,16383,16386,16413,16418,16433,16439,16497,16503,16535,16553,16578,16597,16607,16636,16657,16658,16685,16721,16775,16782,16837,16888,16918,16920,16937,16969,16970,17006,17046,17060,17089,17104,17119,17124,17158,17166,17181,17233,17284,17286,17305,17326,17333,17335,17351,17398,17406],"27":[8,12,49,59,92,102,120,121,148,160,176,179,193,238,245,251,263,289,293,307,358,369,381,401,409,419,434,455,483,524,525,551,567,574,590,599,615,631,635,679,681,698,717,733,764,819,861,864,871,877,887,909,929,941,967,985,993,997,1032,1054,1056,1087,1096,1098,1104,1111,1136,1141,1148,1155,1156,1204,1214,1218,1232,1265,1269,1276,1308,1341,1342,1380,1407,1414,1416,1425,1463,1466,1497,1506,1508,1531,1550,1566,1608,1666,1668,1670,1689,1697,1700,1704,1714,1739,1743,1773,1804,1810,1835,1846,1854,1860,1923,1930,1933,1941,1959,1968,1975,1976,1982,1994,2019,2040,2090,2117,2118,2121,2126,2131,2142,2169,2178,2179,2202,2209,2217,2221,2235,2257,2260,2265,2267,2287,2343,2396,2399,2412,2417,2447,2453,2489,2491,2524,2532,2535,2570,2592,2617,2664,2716,2723,2724,2754,2781,2782,2790,2796,2820,2842,2847,2877,2890,2908,2925,2945,2951,2987,3001,3051,3101,3137,3139,3142,3153,3167,3174,3176,3279,3305,3311,3363,3385,3390,3397,3408,3411,3454,3461,3485,3515,3567,3574,3582,3589,3593,3634,3636,3664,3665,3682,3688,3695,3697,3702,3716,3746,3768,3773,3827,3830,3846,3870,3903,3917,3919,3923,3952,3986,4002,4040,4041,4120,4126,4140,4145,4147,4159,4189,4200,4209,4232,4263,4295,4306,4311,4312,4313,4332,4363,4397,4423,4451,4453,4455,4457,4471,4496,4535,4538,4551,4580,4629,4641,4647,4657,4669,4672,4681,4728,4752,4760,4808,4816,4851,4854,4865,4875,4949,4997,5015,5021,5024,5067,5118,5143,5150,5156,5192,5223,5233,5308,5312,5317,5355,5427,5429,5450,5455,5466,5479,5521,5530,5543,5595,5598,5625,5653,5674,5675,5695,5697,5723,5729,5791,5821,5835,5858,5864,5933,5937,5942,5955,5961,5969,6051,6062,6124,6167,6176,6223,6243,6276,6282,6295,6325,6333,6334,6343,6349,6388,6390,6403,6416,6432,6442,6486,6509,6512,6524,6535,6546,6547,6577,6580,6585,6593,6616,6618,6624,6659,6685,6692,6700,6729,6764,6783,6786,6803,6817,6818,6842,6857,6874,6881,6921,6987,6991,7036,7104,7128,7160,7163,7199,7214,7215,7224,7242,7246,7253,7269,7276,7329,7376,7378,7388,7423,7527,7561,7574,7597,7602,7603,7623,7625,7626,7640,7664,7670,7710,7723,7752,7767,7769,7771,7803,7806,7880,7891,7924,7933,7935,7936,7939,7944,7952,7976,7992,8019,8031,8039,8051,8057,8059,8072,8073,8074,8082,8131,8134,8140,8176,8177,8186,8215,8218,8254,8278,8339,8393,8394,8398,8448,8463,8465,8490,8506,8512,8534,8552,8573,8614,8615,8713,8723,8738,8764,8776,8788,8848,8853,8854,8856,8858,8865,8866,8871,8901,8913,8931,8940,8945,8968,8971,8991,9008,9035,9045,9056,9094,9125,9143,9145,9168,9180,9217,9233,9255,9258,9267,9300,9393,9413,9443,9458,9485,9488,9510,9516,9551,9587,9609,9643,9653,9657,9680,9722,9727,9791,9792,9795,9808,9838,9870,9872,9887,9916,9935,9936,9957,9958,9969,9975,9981,9984,10029,10088,10094,10104,10113,10144,10157,10164,10175,10195,10213,10223,10247,10248,10265,10270,10290,10291,10344,10353,10371,10376,10397,10399,10404,10406,10436,10465,10521,10526,10560,10564,10661,10662,10679,10685,10699,10770,10799,10821,10874,10877,10889,10905,10942,10953,10958,10960,11002,11022,11076,11087,11107,11109,11111,11119,11123,11153,11166,11222,11259,11294,11307,11310,11321,11347,11420,11451,11465,11467,11477,11532,11550,11569,11579,11647,11653,11657,11688,11749,11752,11763,11787,11795,11812,11837,11839,11877,11881,11884,11885,11888,11891,11904,11912,11918,11927,11932,11942,11944,11969,11972,12023,12056,12087,12096,12116,12124,12130,12147,12158,12168,12198,12202,12257,12258,12281,12296,12302,12306,12331,12348,12354,12406,12413,12425,12514,12570,12596,12629,12631,12651,12666,12694,12758,12761,12764,12768,12795,12801,12823,12849,12852,12853,12870,12876,12892,12908,12930,12947,13002,13017,13020,13033,13075,13097,13154,13183,13211,13226,13252,13314,13316,13341,13346,13351,13370,13377,13389,13399,13408,13411,13420,13452,13479,13491,13494,13495,13543,13545,13551,13556,13562,13567,13572,13589,13599,13602,13650,13673,13680,13692,13705,13708,13711,13768,13775,13801,13830,13843,13874,13899,13932,13942,13952,13976,13993,13994,14009,14039,14043,14051,14058,14098,14112,14125,14127,14160,14161,14166,14189,14191,14197,14204,14235,14275,14285,14286,14290,14312,14346,14371,14396,14402,14409,14418,14423,14436,14455,14457,14464,14477,14496,14501,14502,14513,14580,14600,14633,14659,14668,14677,14716,14739,14743,14755,14784,14808,14811,14815,14827,14841,14857,14859,14864,14871,14872,14878,14894,14935,14959,15024,15030,15033,15046,15050,15109,15130,15131,15143,15216,15230,15269,15301,15325,15351,15380,15407,15414,15431,15450,15493,15507,15512,15517,15537,15576,15589,15604,15620,15661,15662,15715,15732,15738,15763,15798,15801,15812,15842,15862,15865,15890,15979,15982,16006,16017,16019,16037,16050,16071,16129,16167,16170,16198,16199,16220,16241,16259,16274,16281,16307,16312,16332,16351,16410,16413,16436,16451,16464,16473,16478,16485,16511,16520,16543,16551,16558,16578,16655,16657,16661,16666,16678,16685,16700,16709,16718,16736,16776,16783,16892,16901,16939,16941,16973,16977,16990,16993,17008,17018,17023,17065,17086,17119,17144,17158,17204,17276,17290,17299,17315,17366,17393,17398],"28":[2,55,60,84,95,96,108,111,114,120,133,164,181,190,196,197,210,213,221,222,237,254,277,303,304,323,330,340,361,388,396,440,449,450,487,505,525,535,540,548,554,558,564,578,602,607,626,666,672,686,696,776,790,797,865,898,905,944,949,973,983,991,993,996,1003,1027,1044,1074,1076,1093,1102,1166,1168,1180,1203,1215,1265,1273,1279,1289,1319,1351,1364,1392,1455,1459,1470,1488,1492,1506,1524,1527,1541,1555,1569,1572,1578,1590,1619,1624,1653,1659,1673,1713,1715,1720,1722,1750,1791,1804,1830,1887,1905,1919,1950,1975,1977,1982,1997,2114,2162,2172,2193,2195,2203,2208,2219,2243,2251,2255,2321,2385,2390,2418,2423,2428,2433,2456,2471,2477,2509,2511,2515,2551,2566,2596,2615,2628,2634,2637,2639,2645,2689,2719,2729,2735,2756,2762,2817,2830,2836,2843,2845,2846,2858,2886,2898,2906,2915,2920,2933,2935,2947,2950,2987,2988,2995,3008,3017,3020,3030,3059,3084,3085,3122,3129,3154,3176,3177,3185,3191,3215,3243,3244,3268,3306,3314,3322,3332,3336,3381,3392,3399,3477,3524,3545,3548,3564,3571,3579,3607,3608,3618,3633,3649,3691,3695,3697,3698,3716,3730,3745,3753,3786,3805,3824,3857,3882,3913,3975,3981,3993,4016,4026,4060,4073,4075,4083,4088,4105,4113,4119,4149,4168,4170,4173,4204,4205,4222,4320,4329,4338,4375,4386,4401,4406,4418,4450,4453,4486,4539,4561,4563,4566,4583,4598,4608,4627,4644,4696,4736,4757,4785,4808,4851,4881,4887,4896,4973,4980,5007,5009,5010,5017,5028,5051,5055,5120,5158,5165,5166,5213,5217,5234,5240,5258,5263,5276,5302,5310,5311,5317,5321,5347,5354,5360,5376,5388,5422,5462,5498,5515,5516,5522,5563,5580,5614,5630,5636,5663,5705,5714,5721,5739,5762,5784,5801,5818,5827,5837,5850,5885,5900,5923,5967,5974,5976,5980,6026,6047,6071,6085,6105,6111,6117,6135,6178,6197,6238,6243,6256,6259,6315,6316,6354,6360,6388,6433,6465,6468,6475,6513,6532,6544,6576,6603,6636,6646,6653,6697,6707,6735,6753,6771,6777,6781,6793,6855,6906,6912,6922,6945,6946,6963,6973,6986,7001,7015,7063,7102,7129,7137,7146,7156,7191,7199,7213,7243,7246,7262,7278,7290,7307,7321,7344,7347,7399,7401,7406,7433,7443,7460,7503,7590,7598,7616,7646,7682,7698,7702,7709,7718,7743,7752,7812,7814,7839,7863,7866,7870,7880,7904,7918,7946,7947,7997,8014,8025,8039,8051,8081,8094,8096,8110,8127,8140,8142,8146,8160,8196,8199,8253,8256,8267,8269,8302,8331,8347,8402,8414,8417,8419,8433,8470,8471,8485,8533,8535,8566,8585,8590,8626,8638,8661,8662,8679,8697,8700,8704,8730,8753,8761,8771,8788,8794,8847,8857,8875,8886,8897,8938,8944,8955,8961,8992,8998,8999,9019,9037,9051,9080,9107,9110,9144,9150,9184,9186,9188,9195,9208,9215,9233,9264,9267,9277,9281,9289,9319,9350,9351,9361,9362,9366,9375,9397,9406,9408,9426,9427,9437,9446,9452,9462,9480,9497,9513,9537,9547,9553,9555,9577,9598,9599,9606,9613,9629,9631,9667,9685,9747,9786,9789,9848,9859,9868,9872,9874,9910,9913,9915,9918,9939,9946,9990,9992,10001,10011,10024,10040,10050,10056,10095,10096,10109,10120,10126,10131,10138,10140,10156,10176,10210,10219,10338,10348,10361,10371,10386,10399,10401,10464,10469,10491,10500,10522,10523,10525,10564,10583,10600,10694,10778,10784,10791,10822,10852,10877,10899,10924,10926,10943,10954,10982,10984,10994,11002,11010,11012,11023,11024,11028,11038,11051,11059,11064,11083,11089,11098,11105,11106,11109,11117,11130,11181,11194,11212,11216,11228,11277,11280,11291,11307,11370,11391,11394,11396,11442,11484,11543,11547,11560,11563,11566,11577,11606,11618,11628,11635,11663,11667,11672,11677,11704,11708,11754,11767,11789,11805,11819,11848,11850,11851,11861,11870,11904,11945,11961,11973,11987,11997,12026,12049,12056,12064,12076,12091,12092,12107,12111,12119,12122,12148,12156,12167,12171,12197,12225,12242,12282,12284,12286,12307,12309,12316,12319,12339,12381,12384,12390,12420,12424,12425,12467,12472,12474,12495,12533,12571,12583,12608,12624,12631,12646,12655,12675,12686,12695,12714,12731,12738,12781,12801,12806,12834,12859,12864,12866,12870,12881,12899,12917,12947,12954,12958,12959,12973,12990,13014,13030,13039,13057,13077,13078,13119,13123,13127,13135,13138,13143,13153,13159,13161,13166,13176,13198,13211,13219,13256,13283,13293,13297,13303,13305,13306,13322,13340,13351,13367,13374,13379,13398,13430,13436,13448,13463,13471,13473,13485,13506,13535,13565,13570,13575,13579,13589,13607,13648,13679,13691,13700,13706,13709,13723,13750,13766,13776,13793,13827,13831,13848,13862,13911,13921,13946,13955,13968,13969,13990,13991,14020,14034,14049,14062,14142,14165,14176,14202,14216,14252,14278,14285,14330,14338,14342,14349,14360,14366,14382,14390,14404,14444,14485,14499,14513,14531,14545,14573,14605,14610,14615,14617,14642,14644,14648,14673,14730,14738,14744,14750,14758,14761,14778,14809,14834,14848,14851,14855,14874,14906,14924,14935,14948,14949,14953,14958,14964,14967,14985,14987,15028,15045,15072,15118,15140,15162,15165,15208,15209,15218,15235,15237,15240,15328,15334,15353,15368,15445,15447,15452,15470,15474,15494,15503,15514,15525,15576,15617,15626,15640,15646,15680,15717,15739,15741,15764,15788,15790,15792,15812,15823,15824,15881,15914,15926,15939,15964,15976,16013,16024,16052,16069,16093,16096,16166,16172,16202,16216,16223,16234,16235,16286,16289,16315,16321,16326,16339,16350,16368,16373,16396,16398,16418,16423,16466,16467,16486,16520,16545,16548,16593,16621,16634,16637,16672,16687,16704,16720,16742,16743,16781,16783,16792,16839,16841,16863,16882,16927,16930,16931,16947,16952,16970,16975,16979,16988,17019,17048,17049,17054,17112,17113,17115,17126,17158,17172,17180,17233,17237,17258,17295,17303,17313,17318,17325,17336,17346,17348,17355,17364,17374,17383,17401,17402],"29":[8,12,51,73,91,103,104,106,127,145,147,285,302,318,376,420,437,452,472,480,488,494,501,513,529,538,541,571,578,583,602,613,619,631,634,639,667,709,716,736,742,751,764,770,777,803,835,848,857,868,952,982,996,1011,1014,1032,1044,1048,1079,1090,1096,1111,1166,1174,1187,1192,1194,1220,1233,1235,1242,1326,1341,1361,1370,1387,1431,1491,1501,1513,1528,1535,1538,1542,1543,1549,1589,1593,1596,1598,1605,1611,1624,1633,1634,1647,1651,1652,1664,1675,1682,1688,1699,1705,1716,1732,1754,1756,1758,1768,1779,1784,1785,1842,1861,1870,1887,1915,1921,1922,1927,1937,1941,1957,1985,1989,2002,2005,2012,2025,2027,2046,2060,2066,2074,2085,2105,2121,2133,2146,2158,2198,2201,2208,2215,2225,2226,2279,2286,2349,2352,2399,2430,2465,2487,2503,2505,2529,2534,2555,2573,2629,2634,2699,2702,2714,2731,2740,2791,2800,2841,2863,2874,2883,2896,2898,2930,2945,2974,2976,3049,3051,3053,3088,3124,3137,3148,3172,3183,3227,3236,3239,3251,3259,3269,3279,3298,3321,3349,3369,3393,3403,3406,3422,3426,3430,3502,3526,3548,3553,3562,3572,3593,3600,3605,3620,3648,3657,3659,3664,3665,3666,3721,3725,3746,3778,3806,3823,3848,3849,3851,3864,3890,3917,3925,3930,3943,3944,3978,3979,3984,4007,4016,4049,4125,4143,4152,4170,4183,4192,4207,4209,4224,4229,4248,4267,4289,4301,4309,4312,4315,4396,4405,4419,4436,4440,4441,4466,4494,4518,4540,4552,4556,4557,4560,4574,4584,4590,4604,4632,4652,4658,4698,4721,4729,4735,4774,4789,4792,4833,4868,4894,4909,4920,4945,4996,4999,5006,5024,5047,5059,5067,5079,5126,5157,5168,5173,5202,5204,5261,5273,5291,5293,5359,5382,5395,5399,5409,5445,5458,5491,5493,5507,5574,5596,5601,5617,5618,5625,5627,5631,5650,5655,5660,5662,5667,5671,5684,5701,5704,5725,5734,5735,5737,5766,5778,5793,5797,5814,5834,5836,5853,5864,5879,5882,5884,5928,5981,5985,6008,6023,6038,6046,6053,6078,6080,6081,6083,6118,6125,6133,6161,6167,6169,6178,6201,6203,6210,6215,6254,6263,6285,6307,6311,6341,6343,6344,6352,6366,6372,6380,6391,6398,6426,6435,6441,6445,6447,6472,6477,6504,6525,6537,6542,6570,6589,6602,6607,6611,6625,6628,6642,6666,6668,6674,6812,6816,6822,6825,6828,6848,6856,6875,6877,6898,6901,6911,6914,6929,6945,6959,6974,6980,7001,7007,7033,7054,7089,7117,7157,7177,7188,7192,7206,7217,7218,7247,7283,7284,7285,7291,7324,7347,7379,7397,7418,7428,7494,7506,7517,7528,7534,7576,7578,7583,7588,7589,7590,7596,7599,7621,7630,7642,7678,7688,7694,7696,7728,7765,7773,7775,7778,7784,7812,7818,7819,7825,7827,7834,7838,7841,7843,7845,7862,7885,7904,7911,7923,7924,7935,7940,7956,8009,8013,8023,8054,8066,8077,8085,8096,8108,8112,8116,8124,8126,8128,8133,8137,8144,8145,8147,8155,8173,8188,8189,8224,8237,8263,8273,8279,8298,8340,8410,8414,8422,8426,8430,8445,8469,8471,8485,8495,8536,8542,8547,8578,8594,8601,8606,8628,8635,8638,8656,8669,8684,8694,8709,8713,8716,8734,8746,8780,8788,8803,8806,8826,8841,8854,8858,8867,8873,8904,8909,8938,8944,8945,8958,8982,8984,8997,9015,9024,9046,9053,9078,9080,9094,9097,9119,9120,9153,9154,9171,9181,9195,9216,9268,9273,9284,9300,9306,9329,9342,9389,9394,9436,9449,9451,9467,9471,9491,9501,9547,9549,9560,9633,9643,9645,9653,9671,9731,9758,9762,9763,9773,9774,9786,9793,9796,9853,9859,9877,9897,9917,9919,9925,10006,10043,10045,10049,10075,10079,10084,10088,10090,10094,10125,10139,10140,10144,10145,10184,10193,10201,10219,10222,10227,10234,10236,10248,10290,10295,10320,10378,10388,10390,10398,10413,10420,10431,10478,10484,10527,10543,10550,10564,10566,10568,10588,10598,10604,10605,10617,10631,10671,10685,10691,10695,10699,10715,10735,10754,10770,10777,10780,10807,10818,10872,10895,10902,10919,10922,10928,10939,10971,10997,11001,11019,11026,11059,11069,11080,11083,11102,11110,11166,11175,11182,11192,11232,11241,11253,11255,11268,11289,11317,11368,11390,11396,11398,11435,11436,11444,11456,11458,11495,11511,11512,11521,11523,11524,11531,11543,11550,11551,11559,11568,11570,11583,11589,11606,11618,11632,11660,11663,11672,11675,11686,11690,11723,11760,11768,11780,11781,11802,11817,11835,11861,11865,11896,11909,11926,11929,11958,11964,11966,11976,11979,11995,12018,12020,12074,12087,12103,12124,12131,12252,12273,12281,12302,12346,12348,12364,12416,12430,12438,12459,12468,12472,12475,12493,12526,12552,12568,12572,12576,12593,12603,12640,12666,12675,12710,12747,12749,12757,12781,12806,12812,12833,12867,12914,12922,12927,12937,13003,13053,13073,13077,13118,13140,13155,13159,13163,13176,13186,13217,13219,13224,13225,13233,13238,13248,13259,13274,13284,13295,13316,13385,13394,13430,13437,13451,13465,13469,13481,13488,13495,13498,13531,13545,13551,13571,13574,13593,13598,13607,13620,13622,13651,13658,13660,13679,13687,13716,13724,13749,13779,13805,13810,13832,13841,13853,13880,13882,13896,13904,13907,13911,13950,13951,13961,13968,14019,14027,14030,14043,14048,14058,14067,14097,14151,14162,14175,14179,14182,14186,14231,14241,14286,14298,14300,14334,14344,14354,14363,14386,14390,14392,14400,14430,14475,14494,14499,14526,14529,14534,14538,14552,14556,14574,14583,14604,14606,14609,14619,14625,14632,14668,14679,14715,14725,14757,14763,14781,14783,14792,14806,14841,14856,14863,14869,14905,14920,14934,14949,14955,14970,14973,14977,14980,15009,15014,15029,15033,15037,15048,15049,15050,15076,15080,15081,15082,15090,15107,15111,15116,15132,15135,15139,15155,15160,15163,15168,15190,15207,15231,15235,15240,15252,15258,15264,15274,15282,15287,15292,15296,15308,15376,15382,15391,15444,15474,15498,15511,15533,15547,15579,15585,15587,15592,15637,15638,15676,15700,15726,15749,15754,15758,15785,15791,15793,15817,15824,15843,15851,15853,15877,15879,15893,15898,15904,15907,15910,15914,15940,15955,15958,15983,15995,16016,16022,16038,16049,16057,16104,16138,16143,16155,16167,16171,16180,16236,16253,16257,16270,16299,16300,16354,16379,16404,16411,16442,16469,16479,16486,16533,16539,16540,16551,16561,16566,16588,16591,16613,16632,16647,16651,16654,16671,16702,16703,16708,16727,16731,16741,16745,16771,16821,16855,16863,16869,16872,16887,16942,16970,16992,16993,16995,17024,17027,17063,17077,17082,17107,17111,17126,17154,17157,17158,17184,17187,17219,17220,17231,17266,17275,17281,17284,17296,17359,17361,17369,17384],"30":[30,36,87,90,108,111,114,129,150,152,170,228,244,256,274,276,309,324,330,365,368,371,378,398,413,417,423,463,485,502,509,535,559,562,567,582,595,597,614,639,667,680,690,723,732,734,738,758,787,815,826,867,887,941,979,1000,1004,1032,1040,1088,1103,1114,1120,1142,1151,1159,1171,1204,1218,1219,1257,1281,1283,1301,1303,1305,1316,1330,1350,1359,1360,1383,1411,1420,1444,1478,1481,1491,1501,1551,1558,1606,1633,1673,1708,1720,1744,1765,1781,1783,1796,1835,1846,1872,1922,1983,1985,2017,2030,2053,2087,2108,2110,2118,2120,2150,2156,2164,2209,2215,2216,2225,2229,2230,2231,2241,2248,2252,2253,2258,2266,2269,2288,2329,2333,2344,2367,2384,2394,2399,2415,2421,2426,2430,2461,2468,2469,2471,2477,2500,2503,2522,2536,2573,2599,2607,2655,2683,2692,2706,2727,2742,2782,2784,2798,2800,2820,2847,2874,2896,2901,2904,2915,2975,2977,2989,3013,3028,3038,3071,3091,3093,3095,3117,3146,3149,3169,3201,3219,3255,3279,3286,3294,3364,3367,3382,3417,3459,3462,3475,3495,3500,3511,3534,3536,3566,3580,3592,3619,3631,3694,3716,3720,3740,3749,3764,3766,3771,3773,3796,3801,3813,3817,3843,3855,3857,3864,3872,3920,3925,3928,3953,3964,3974,4016,4021,4050,4056,4059,4073,4092,4094,4114,4174,4178,4195,4213,4220,4250,4253,4256,4293,4347,4361,4373,4380,4386,4389,4391,4412,4441,4451,4453,4464,4475,4478,4494,4495,4516,4562,4573,4578,4596,4614,4620,4628,4635,4637,4638,4653,4683,4706,4734,4784,4788,4793,4817,4836,4873,4890,4908,4915,4918,4927,4931,4932,4943,4944,4946,4986,5007,5024,5028,5033,5043,5060,5070,5100,5111,5129,5133,5197,5203,5207,5256,5264,5273,5280,5288,5291,5315,5334,5341,5355,5366,5400,5405,5413,5418,5460,5467,5468,5517,5537,5578,5589,5591,5606,5607,5628,5633,5636,5638,5644,5645,5682,5700,5710,5722,5731,5739,5773,5838,5858,5873,5879,5882,5900,5932,5989,6002,6007,6012,6027,6037,6038,6045,6089,6099,6121,6128,6137,6178,6193,6221,6238,6241,6258,6291,6294,6326,6343,6344,6364,6365,6381,6414,6419,6436,6441,6447,6458,6476,6479,6510,6518,6544,6581,6582,6595,6602,6603,6604,6613,6617,6670,6722,6724,6757,6760,6770,6773,6777,6779,6782,6786,6788,6809,6821,6834,6836,6841,6843,6876,6908,6940,6962,7007,7011,7030,7056,7059,7082,7089,7134,7237,7255,7273,7277,7280,7282,7296,7327,7333,7348,7372,7395,7414,7522,7525,7532,7557,7562,7564,7592,7655,7669,7672,7683,7688,7698,7703,7717,7728,7729,7785,7789,7810,7823,7824,7836,7864,7877,7918,7921,7925,7930,7945,7972,7984,7985,7988,8008,8018,8043,8058,8071,8113,8126,8127,8180,8196,8201,8207,8217,8249,8289,8291,8298,8303,8336,8418,8427,8435,8459,8466,8482,8490,8501,8544,8547,8548,8564,8581,8587,8607,8629,8639,8645,8655,8675,8684,8701,8710,8713,8746,8751,8772,8785,8796,8802,8817,8850,8877,8905,8922,8943,8952,8965,8970,8981,9000,9027,9028,9034,9041,9056,9061,9070,9078,9094,9104,9111,9133,9135,9184,9194,9200,9207,9245,9263,9333,9337,9355,9395,9408,9430,9453,9463,9488,9497,9503,9533,9536,9570,9598,9612,9626,9639,9644,9669,9710,9713,9718,9736,9747,9753,9783,9788,9811,9816,9834,9884,9887,9909,9934,9947,9963,9975,9998,9999,10012,10046,10082,10091,10116,10146,10178,10183,10212,10232,10273,10283,10304,10307,10316,10332,10334,10389,10395,10411,10433,10445,10483,10504,10513,10527,10531,10591,10595,10626,10637,10656,10675,10713,10728,10733,10781,10812,10864,10879,10882,10899,10933,10942,10970,10971,10981,10984,11092,11105,11113,11154,11165,11174,11205,11210,11243,11253,11258,11265,11290,11343,11360,11387,11391,11407,11411,11447,11501,11551,11578,11582,11606,11614,11615,11618,11655,11698,11706,11731,11733,11778,11791,11792,11799,11800,11809,11819,11833,11863,11878,11895,11914,11951,11972,11987,11991,12049,12057,12063,12066,12068,12070,12082,12086,12095,12119,12164,12200,12211,12236,12239,12260,12264,12282,12298,12302,12304,12310,12312,12338,12349,12358,12368,12371,12414,12417,12437,12441,12446,12471,12505,12535,12546,12552,12558,12590,12594,12613,12620,12627,12631,12632,12635,12700,12705,12724,12734,12746,12769,12773,12795,12801,12825,12826,12837,12854,12856,12878,12947,12975,12984,12987,13005,13032,13083,13089,13107,13127,13157,13165,13234,13253,13261,13286,13293,13304,13309,13314,13321,13339,13357,13373,13377,13381,13387,13421,13440,13448,13456,13482,13484,13487,13520,13556,13558,13591,13592,13613,13633,13647,13681,13685,13688,13690,13741,13743,13749,13753,13763,13764,13806,13849,13869,13880,13883,13889,13906,13913,13919,13951,13957,13960,13973,13979,13985,14000,14009,14034,14043,14047,14048,14054,14055,14082,14100,14114,14124,14127,14131,14140,14142,14149,14152,14155,14163,14194,14198,14212,14243,14262,14267,14268,14286,14289,14302,14316,14353,14361,14363,14420,14425,14449,14484,14503,14505,14513,14538,14543,14548,14551,14564,14576,14607,14666,14715,14716,14730,14733,14744,14750,14752,14772,14774,14789,14791,14853,14887,14903,14905,14911,14927,14936,14938,14959,15004,15038,15039,15045,15057,15092,15100,15118,15130,15146,15157,15202,15249,15299,15313,15315,15318,15319,15338,15340,15344,15362,15364,15379,15388,15394,15399,15416,15432,15446,15457,15461,15484,15487,15514,15545,15550,15566,15582,15631,15636,15646,15653,15663,15680,15700,15711,15730,15764,15790,15854,15860,15886,15902,15908,15944,15953,15970,15980,15992,15996,16006,16010,16035,16039,16060,16095,16122,16129,16140,16146,16147,16158,16189,16190,16215,16235,16238,16240,16263,16278,16314,16333,16341,16345,16362,16364,16371,16448,16449,16470,16476,16503,16563,16577,16604,16629,16631,16668,16687,16692,16693,16711,16722,16733,16739,16746,16753,16795,16807,16834,16848,16854,16864,16868,16884,16915,16927,16928,16933,16936,16943,16944,16973,16976,16989,16993,17007,17053,17060,17068,17069,17086,17092,17117,17122,17140,17165,17177,17190,17194,17197,17201,17222,17233,17249,17265,17268,17322,17362,17387],"31":[5,10,42,43,75,77,95,138,147,148,152,184,191,198,200,221,260,278,310,339,356,357,358,396,447,451,453,497,514,528,557,585,597,637,639,649,654,668,670,673,727,739,754,775,782,787,791,801,831,840,847,852,854,888,927,968,977,980,995,998,1006,1010,1017,1094,1095,1131,1137,1145,1160,1178,1182,1210,1213,1234,1263,1280,1284,1308,1356,1359,1370,1419,1463,1464,1497,1511,1529,1536,1541,1543,1547,1557,1572,1574,1614,1643,1649,1651,1656,1689,1697,1722,1747,1803,1837,1850,1856,1872,1930,1942,1955,1959,1964,2000,2038,2041,2055,2078,2082,2084,2152,2155,2175,2189,2215,2242,2259,2273,2297,2308,2324,2391,2393,2430,2435,2436,2441,2455,2456,2473,2476,2486,2492,2493,2498,2505,2521,2563,2574,2576,2586,2608,2621,2626,2628,2639,2647,2669,2670,2675,2677,2716,2725,2740,2777,2801,2835,2848,2854,2855,2871,2891,2896,2904,2908,2923,2925,2937,2942,2949,2985,3005,3007,3012,3021,3041,3049,3054,3061,3080,3091,3098,3128,3153,3176,3188,3208,3209,3221,3224,3248,3250,3276,3295,3330,3333,3352,3361,3362,3363,3366,3388,3408,3423,3442,3474,3475,3511,3522,3532,3542,3548,3567,3569,3586,3614,3618,3640,3644,3666,3686,3688,3690,3694,3702,3707,3715,3720,3724,3738,3745,3748,3767,3775,3789,3796,3810,3841,3850,3860,3910,3918,3922,3923,3929,3940,3944,3955,3964,3972,4004,4030,4034,4038,4042,4051,4052,4080,4097,4111,4115,4137,4212,4215,4224,4251,4256,4260,4262,4270,4275,4279,4280,4290,4320,4325,4453,4456,4478,4486,4489,4507,4510,4534,4536,4561,4564,4598,4614,4636,4655,4657,4663,4664,4729,4752,4774,4784,4795,4799,4807,4825,4826,4830,4841,4849,4867,4883,4889,4894,4926,4954,4955,4957,4996,5016,5052,5062,5085,5095,5098,5100,5169,5171,5175,5188,5190,5210,5215,5220,5250,5271,5274,5275,5276,5314,5331,5343,5373,5390,5402,5473,5490,5529,5531,5589,5599,5606,5626,5630,5640,5653,5666,5682,5683,5768,5784,5803,5807,5860,5890,5926,5939,5941,5947,5985,5993,6004,6043,6048,6058,6089,6138,6164,6176,6179,6193,6220,6222,6289,6317,6359,6368,6388,6392,6406,6420,6430,6436,6437,6459,6465,6473,6477,6484,6489,6492,6497,6524,6533,6544,6550,6567,6586,6589,6598,6621,6626,6669,6673,6690,6709,6711,6721,6723,6749,6757,6762,6777,6781,6789,6791,6794,6849,6857,6878,6899,6920,6923,6934,6955,6974,6975,6980,7004,7043,7047,7053,7094,7095,7098,7122,7147,7148,7153,7174,7209,7273,7286,7290,7301,7335,7339,7353,7363,7376,7401,7429,7437,7462,7467,7470,7476,7488,7530,7531,7541,7543,7548,7561,7563,7577,7578,7631,7640,7643,7645,7660,7662,7672,7692,7703,7706,7738,7755,7789,7807,7809,7811,7813,7829,7841,7905,7908,7912,7917,7924,7957,7995,8003,8021,8028,8109,8117,8161,8169,8220,8223,8252,8318,8332,8346,8359,8383,8400,8414,8416,8421,8422,8443,8449,8450,8452,8459,8477,8491,8492,8510,8557,8573,8579,8586,8593,8594,8600,8626,8639,8665,8666,8668,8674,8727,8732,8753,8756,8759,8785,8820,8826,8843,8852,8855,8870,8882,8896,8910,8927,9003,9012,9014,9049,9052,9057,9062,9082,9095,9108,9126,9134,9240,9265,9274,9280,9312,9323,9328,9335,9360,9372,9377,9387,9392,9395,9399,9408,9439,9446,9458,9481,9483,9498,9502,9534,9554,9608,9619,9623,9669,9671,9711,9737,9741,9749,9750,9755,9781,9784,9800,9820,9832,9871,9878,9884,9911,9924,9927,9935,9937,10002,10006,10009,10028,10035,10046,10059,10076,10110,10128,10159,10193,10202,10214,10235,10260,10269,10272,10284,10293,10303,10304,10311,10322,10354,10374,10385,10389,10415,10421,10432,10452,10480,10491,10512,10523,10527,10534,10540,10549,10578,10609,10631,10636,10642,10643,10688,10704,10742,10793,10807,10821,10822,10851,10878,10939,10958,10961,10976,10987,11029,11042,11053,11087,11091,11110,11122,11143,11146,11176,11181,11207,11245,11282,11314,11325,11329,11333,11352,11354,11356,11365,11375,11462,11465,11473,11477,11522,11527,11530,11532,11562,11584,11591,11596,11626,11636,11637,11641,11651,11679,11711,11722,11735,11754,11774,11779,11795,11797,11807,11819,11864,11886,11923,11957,11969,11998,12017,12020,12033,12058,12060,12067,12094,12101,12136,12137,12152,12167,12191,12215,12218,12221,12230,12234,12241,12251,12273,12291,12297,12310,12326,12352,12373,12384,12407,12417,12431,12436,12443,12455,12464,12482,12485,12498,12510,12522,12533,12546,12557,12559,12576,12611,12646,12656,12695,12741,12763,12767,12772,12775,12787,12797,12801,12831,12867,12900,12908,12909,12935,12941,12963,12965,12975,12976,12979,12983,12985,12987,13012,13015,13024,13032,13046,13057,13063,13068,13076,13087,13099,13107,13144,13150,13151,13157,13163,13196,13198,13201,13218,13225,13271,13295,13302,13309,13312,13318,13319,13327,13329,13334,13350,13364,13391,13418,13441,13460,13467,13497,13510,13543,13558,13584,13590,13623,13628,13629,13633,13650,13657,13661,13668,13689,13712,13718,13723,13793,13796,13799,13827,13846,13850,13855,13903,13919,13927,13943,13952,13958,13988,14022,14033,14040,14046,14056,14060,14076,14078,14087,14105,14112,14158,14182,14197,14210,14215,14229,14240,14252,14257,14269,14290,14333,14341,14355,14376,14384,14474,14493,14537,14546,14558,14562,14584,14624,14633,14647,14660,14680,14728,14732,14743,14762,14777,14788,14811,14829,14838,14859,14876,14903,14917,14951,14963,14966,15011,15038,15047,15056,15062,15064,15069,15086,15097,15145,15157,15175,15180,15182,15219,15237,15267,15273,15297,15307,15308,15347,15353,15354,15359,15439,15446,15447,15528,15540,15569,15625,15645,15667,15678,15698,15709,15728,15740,15812,15832,15839,15899,15942,15954,15967,15969,15979,15982,15991,15996,15998,16001,16007,16024,16034,16037,16082,16107,16152,16186,16191,16215,16222,16229,16300,16319,16327,16342,16385,16391,16401,16417,16425,16433,16440,16460,16465,16481,16494,16527,16530,16543,16551,16575,16579,16589,16654,16665,16670,16695,16710,16733,16740,16745,16760,16762,16769,16774,16788,16815,16817,16821,16823,16829,16846,16855,16857,16884,16886,16895,16908,16930,16958,17016,17022,17041,17054,17059,17089,17097,17100,17112,17136,17146,17159,17176,17178,17192,17204,17205,17213,17217,17226,17262,17263,17266,17270,17283,17297,17302,17323,17346,17347,17361,17365,17372,17391],"32":[33,42,53,88,95,133,171,192,256,283,285,334,372,379,396,424,443,469,472,479,487,488,525,571,591,601,674,681,688,693,709,711,725,787,791,796,810,818,847,854,855,909,938,946,958,1000,1001,1059,1062,1141,1155,1156,1187,1214,1228,1233,1236,1241,1269,1274,1290,1344,1345,1355,1406,1418,1422,1429,1450,1466,1468,1519,1521,1522,1529,1541,1550,1555,1585,1630,1670,1718,1749,1751,1773,1775,1814,1839,1850,1852,1874,1883,1888,1894,1900,1992,2016,2022,2048,2055,2094,2137,2157,2222,2237,2239,2242,2278,2312,2316,2335,2343,2391,2420,2421,2422,2441,2453,2459,2460,2481,2513,2518,2536,2541,2563,2576,2591,2597,2613,2625,2707,2714,2727,2757,2769,2774,2838,2843,2844,2847,2863,2871,2876,2886,2895,2930,2936,2937,2948,2960,2961,2973,2988,2992,3020,3022,3026,3055,3060,3062,3071,3110,3130,3151,3155,3157,3163,3169,3198,3203,3208,3222,3241,3246,3249,3280,3340,3349,3361,3385,3420,3455,3456,3465,3470,3485,3501,3506,3513,3538,3585,3615,3663,3704,3742,3747,3764,3791,3802,3842,3859,3870,3894,3950,3972,3978,3982,4012,4023,4049,4053,4069,4087,4092,4113,4155,4157,4158,4187,4193,4199,4214,4226,4245,4246,4286,4300,4306,4313,4341,4352,4355,4368,4382,4408,4428,4442,4494,4561,4566,4586,4658,4674,4686,4697,4716,4731,4750,4757,4808,4837,4844,4865,4902,4908,4915,4933,4956,4977,4987,4988,4997,5013,5022,5024,5036,5064,5073,5081,5107,5131,5137,5168,5185,5189,5198,5222,5236,5249,5258,5272,5277,5284,5292,5306,5344,5364,5417,5424,5461,5466,5494,5515,5563,5571,5624,5653,5660,5734,5741,5748,5751,5760,5762,5868,5883,5898,5917,5936,5956,5970,5973,5991,6027,6052,6082,6112,6184,6193,6202,6207,6236,6242,6243,6254,6268,6289,6320,6323,6329,6365,6374,6391,6397,6402,6419,6451,6551,6560,6587,6591,6601,6608,6659,6661,6663,6673,6711,6721,6727,6774,6802,6816,6831,6840,6847,6857,6863,6882,6888,6915,6920,6930,6963,6976,7005,7016,7025,7053,7061,7083,7098,7101,7107,7191,7194,7197,7214,7232,7239,7242,7258,7260,7277,7312,7324,7332,7418,7430,7463,7513,7538,7548,7549,7550,7552,7554,7559,7573,7587,7601,7628,7629,7639,7668,7688,7692,7699,7713,7724,7727,7757,7764,7768,7780,7781,7806,7809,7810,7824,7832,7841,7848,7852,7853,7856,7861,7862,7874,7905,7923,7934,7941,7948,7962,7969,7978,7982,8058,8059,8066,8073,8076,8085,8092,8102,8137,8142,8153,8182,8208,8233,8246,8251,8258,8266,8340,8353,8358,8363,8402,8410,8419,8432,8436,8437,8449,8484,8492,8493,8506,8539,8543,8544,8581,8627,8684,8725,8732,8755,8775,8787,8803,8811,8843,8867,8880,8896,8920,8937,8963,8989,8992,9013,9045,9047,9069,9077,9110,9134,9139,9143,9168,9172,9202,9213,9234,9246,9271,9279,9283,9298,9299,9302,9306,9323,9342,9368,9388,9408,9410,9430,9442,9443,9457,9464,9468,9478,9483,9506,9539,9542,9543,9602,9619,9625,9628,9662,9668,9671,9683,9700,9718,9720,9735,9760,9780,9790,9797,9805,9817,9856,9869,9882,9910,9913,9914,9946,9976,9990,10010,10025,10077,10080,10138,10148,10169,10211,10222,10248,10273,10304,10346,10375,10394,10396,10417,10433,10440,10441,10449,10478,10489,10519,10536,10544,10551,10555,10573,10574,10597,10605,10608,10633,10634,10638,10649,10720,10752,10763,10767,10781,10786,10797,10808,10816,10826,10849,10853,10878,10879,10910,10932,10937,10939,11014,11017,11049,11087,11088,11097,11125,11128,11134,11153,11210,11245,11253,11259,11276,11284,11316,11318,11359,11371,11447,11459,11477,11478,11488,11528,11571,11572,11573,11593,11598,11626,11643,11648,11656,11676,11690,11718,11723,11732,11758,11824,11836,11865,11866,11875,11881,11883,11884,11893,11895,11908,11925,11936,12021,12061,12072,12076,12078,12135,12148,12174,12183,12203,12231,12270,12273,12282,12289,12307,12320,12333,12355,12357,12374,12387,12402,12420,12421,12428,12440,12457,12461,12479,12485,12576,12599,12625,12628,12653,12667,12686,12728,12729,12730,12754,12765,12795,12807,12811,12828,12849,12858,12876,12880,12944,12969,12984,12996,13020,13032,13042,13059,13066,13079,13137,13155,13187,13189,13200,13208,13218,13244,13250,13252,13267,13307,13321,13342,13361,13367,13418,13419,13437,13476,13521,13522,13550,13568,13577,13591,13602,13661,13681,13688,13701,13712,13736,13764,13765,13781,13800,13816,13845,13856,13860,13866,13891,13900,13953,13960,13963,13983,13991,13994,14009,14017,14037,14041,14044,14073,14075,14087,14088,14093,14118,14134,14140,14150,14176,14181,14191,14226,14245,14246,14272,14277,14294,14298,14338,14371,14429,14445,14475,14487,14495,14568,14569,14570,14582,14591,14595,14634,14638,14662,14767,14768,14805,14807,14842,14890,14896,14925,14930,14974,14983,14990,14995,15040,15057,15071,15077,15123,15127,15148,15166,15221,15233,15250,15266,15271,15273,15296,15298,15326,15327,15353,15361,15375,15417,15418,15424,15442,15455,15491,15492,15497,15509,15519,15527,15532,15548,15613,15626,15634,15655,15671,15691,15695,15724,15748,15750,15778,15782,15801,15816,15847,15852,15917,15932,15935,15960,15970,15998,16011,16035,16055,16095,16100,16108,16111,16134,16176,16180,16184,16211,16227,16261,16280,16291,16307,16311,16321,16325,16375,16383,16386,16395,16409,16411,16427,16436,16442,16463,16476,16499,16504,16511,16515,16531,16534,16538,16551,16552,16554,16583,16589,16608,16656,16659,16660,16670,16680,16696,16756,16826,16832,16834,16845,16867,16871,16877,16878,16918,16919,16928,16942,16956,16975,16981,16984,16992,17001,17008,17043,17091,17101,17135,17137,17156,17166,17173,17177,17209,17222,17223,17244,17252,17255,17263,17277,17279,17294,17295,17305,17333,17334,17383,17385],"33":[1,6,8,14,22,23,37,44,52,62,69,91,110,111,119,122,123,138,156,165,184,189,192,200,227,233,242,257,266,283,304,306,335,340,343,345,348,350,358,380,386,392,398,416,424,425,444,482,494,502,503,569,614,624,665,666,698,711,712,723,733,739,747,787,794,796,807,827,828,906,917,973,1000,1008,1023,1026,1029,1042,1046,1050,1058,1059,1099,1115,1128,1136,1154,1181,1203,1211,1215,1246,1248,1268,1285,1292,1301,1358,1393,1414,1433,1440,1482,1483,1485,1486,1495,1548,1551,1564,1571,1588,1649,1681,1700,1710,1740,1775,1781,1825,1866,1875,1921,1923,1925,1930,1931,1933,1958,1966,1974,2036,2040,2055,2104,2107,2123,2200,2203,2219,2233,2239,2249,2253,2273,2275,2281,2313,2328,2349,2353,2356,2370,2417,2452,2510,2511,2520,2521,2552,2555,2581,2596,2601,2607,2619,2638,2708,2751,2756,2764,2776,2784,2786,2804,2829,2841,2875,2916,2943,2981,2982,2983,2989,3004,3008,3026,3028,3032,3034,3061,3074,3092,3102,3105,3120,3122,3126,3154,3161,3164,3169,3185,3187,3190,3196,3215,3234,3247,3289,3305,3314,3352,3353,3370,3377,3394,3403,3413,3433,3434,3479,3482,3486,3495,3508,3518,3527,3531,3536,3538,3565,3580,3597,3614,3652,3656,3658,3682,3701,3704,3719,3746,3747,3807,3831,3874,3888,3891,3895,3932,3934,3967,3992,4004,4027,4054,4055,4076,4089,4103,4104,4158,4171,4182,4206,4213,4231,4248,4256,4275,4283,4363,4383,4385,4398,4404,4429,4449,4455,4457,4488,4490,4492,4496,4516,4563,4600,4632,4639,4648,4664,4681,4685,4707,4727,4753,4794,4807,4860,4886,4901,4918,4921,4922,4942,4947,4958,4961,4990,5026,5029,5036,5044,5065,5070,5072,5078,5093,5103,5107,5154,5172,5186,5192,5197,5241,5257,5264,5274,5281,5287,5300,5303,5323,5324,5340,5351,5364,5368,5370,5383,5391,5402,5420,5422,5424,5429,5459,5528,5543,5547,5567,5584,5588,5596,5620,5632,5634,5639,5645,5648,5690,5734,5743,5754,5760,5763,5785,5788,5791,5792,5822,5842,5859,5880,5887,5975,6038,6047,6071,6128,6129,6155,6157,6208,6209,6222,6247,6251,6276,6313,6336,6469,6498,6526,6531,6543,6564,6567,6588,6645,6647,6685,6722,6737,6753,6759,6775,6777,6809,6846,6850,6852,6857,6867,6937,6943,6960,6962,6964,6974,6977,7003,7007,7016,7027,7049,7057,7094,7102,7119,7129,7136,7174,7182,7208,7223,7227,7231,7238,7262,7265,7282,7290,7325,7344,7349,7381,7382,7427,7447,7477,7497,7500,7524,7536,7539,7593,7623,7633,7645,7668,7681,7698,7738,7750,7753,7778,7789,7802,7805,7838,7844,7847,7903,7908,7915,7942,7963,7964,7970,8062,8090,8093,8118,8119,8134,8151,8152,8194,8199,8261,8265,8266,8267,8289,8293,8295,8298,8311,8352,8368,8384,8386,8421,8428,8459,8504,8543,8547,8555,8557,8568,8592,8598,8599,8650,8653,8688,8718,8731,8766,8791,8827,8878,8883,8894,8903,8911,8929,9037,9053,9109,9116,9203,9214,9217,9226,9232,9271,9276,9291,9294,9302,9306,9308,9320,9392,9398,9406,9439,9446,9449,9458,9459,9507,9521,9526,9534,9542,9549,9573,9589,9614,9615,9618,9625,9632,9636,9655,9667,9668,9677,9729,9743,9781,9794,9812,9825,9862,9903,9907,9911,9922,9956,9990,9999,10027,10044,10047,10054,10059,10061,10072,10074,10075,10095,10099,10105,10107,10143,10156,10208,10238,10265,10269,10271,10274,10283,10318,10323,10368,10391,10400,10419,10460,10488,10495,10502,10505,10510,10512,10530,10531,10563,10604,10630,10634,10645,10654,10669,10683,10689,10715,10725,10728,10742,10748,10752,10765,10775,10785,10812,10817,10859,10866,10884,10888,10936,10953,10959,10973,10975,10993,11042,11055,11064,11070,11085,11100,11109,11112,11113,11115,11139,11171,11176,11194,11195,11200,11213,11216,11224,11225,11229,11247,11253,11258,11259,11266,11271,11277,11314,11327,11329,11334,11345,11359,11399,11403,11420,11422,11437,11446,11449,11455,11462,11493,11547,11610,11629,11637,11638,11642,11655,11663,11665,11677,11679,11684,11686,11746,11748,11794,11797,11811,11816,11826,11857,11861,11896,11920,11934,11947,11960,12016,12036,12086,12103,12106,12140,12153,12159,12167,12170,12200,12210,12234,12272,12294,12296,12330,12332,12393,12411,12420,12426,12439,12466,12468,12485,12498,12516,12557,12561,12576,12578,12580,12590,12659,12669,12679,12701,12704,12705,12710,12739,12744,12758,12777,12781,12793,12825,12831,12847,12880,12900,12912,12918,12930,12937,12955,12958,12966,12968,12983,13002,13025,13033,13046,13053,13054,13064,13086,13088,13116,13121,13125,13154,13174,13180,13200,13227,13256,13265,13270,13327,13356,13366,13408,13416,13429,13466,13467,13468,13483,13498,13525,13555,13568,13609,13632,13668,13713,13716,13728,13740,13744,13759,13787,13799,13836,13846,13865,13893,13903,13967,13971,13989,14025,14032,14049,14050,14060,14063,14075,14092,14096,14163,14171,14212,14214,14280,14292,14310,14325,14350,14361,14373,14375,14387,14388,14395,14427,14431,14459,14462,14465,14480,14483,14489,14492,14512,14528,14537,14538,14565,14590,14592,14597,14627,14629,14639,14649,14678,14709,14726,14728,14748,14752,14753,14771,14776,14777,14785,14807,14809,14815,14818,14847,14867,14879,14881,14884,14896,14904,14907,14919,14951,14990,15001,15002,15021,15036,15055,15058,15116,15145,15168,15184,15207,15278,15308,15314,15317,15319,15342,15345,15363,15367,15374,15377,15387,15429,15435,15447,15471,15477,15492,15493,15494,15495,15518,15528,15538,15542,15557,15562,15593,15611,15617,15624,15641,15647,15658,15687,15704,15728,15759,15771,15773,15779,15814,15821,15828,15830,15832,15910,15926,15961,15985,16006,16022,16047,16068,16095,16100,16119,16120,16225,16232,16250,16269,16301,16309,16328,16335,16392,16413,16435,16452,16466,16472,16498,16518,16525,16529,16544,16547,16557,16564,16590,16592,16623,16625,16652,16664,16675,16680,16696,16736,16737,16768,16778,16781,16789,16814,16821,16823,16849,16850,16862,16906,16924,16939,16953,16957,16962,16971,16992,16996,17024,17053,17063,17064,17076,17162,17202,17215,17219,17223,17227,17231,17244,17249,17253,17262,17284,17318,17324,17340,17359,17396],"34":[0,30,83,117,140,150,153,231,239,255,257,264,302,334,348,372,403,412,425,460,499,502,509,529,557,560,567,624,654,656,728,733,769,802,823,851,868,877,879,976,980,1012,1018,1040,1069,1077,1088,1101,1110,1208,1209,1219,1239,1263,1278,1298,1299,1304,1345,1354,1480,1482,1493,1507,1511,1589,1593,1622,1674,1716,1722,1765,1768,1794,1806,1847,1850,1877,1932,1949,1969,1971,1973,1977,2022,2047,2053,2065,2066,2068,2089,2100,2115,2116,2159,2166,2168,2182,2200,2207,2230,2231,2248,2267,2270,2286,2307,2353,2363,2378,2404,2431,2470,2502,2512,2541,2556,2592,2615,2637,2675,2676,2678,2681,2702,2709,2744,2805,2842,2854,2879,2894,2932,2935,2936,2984,2992,3013,3030,3073,3074,3096,3115,3145,3159,3161,3203,3210,3252,3262,3277,3280,3283,3350,3430,3447,3489,3507,3515,3516,3525,3537,3563,3581,3606,3610,3620,3622,3647,3671,3718,3724,3790,3795,3799,3839,3855,3864,3910,3924,3928,3937,3940,3948,3967,4003,4034,4060,4066,4092,4128,4139,4151,4163,4173,4180,4249,4261,4262,4275,4307,4308,4319,4324,4333,4384,4396,4401,4403,4406,4412,4418,4423,4439,4443,4496,4529,4607,4615,4641,4674,4693,4696,4707,4711,4721,4786,4853,4863,4879,4894,4921,4938,4971,4982,4987,5061,5063,5067,5088,5091,5092,5101,5114,5170,5218,5225,5233,5238,5241,5271,5282,5322,5334,5347,5354,5356,5359,5388,5410,5419,5520,5525,5530,5545,5554,5568,5577,5617,5621,5632,5647,5655,5665,5673,5703,5722,5723,5735,5757,5786,5840,5895,5926,5975,5988,6007,6019,6031,6041,6084,6090,6101,6104,6105,6128,6138,6181,6233,6296,6309,6327,6374,6387,6409,6419,6430,6436,6446,6462,6481,6513,6516,6531,6553,6640,6645,6650,6670,6679,6698,6709,6710,6739,6788,6819,6861,6881,6889,6906,6929,6946,6961,6974,7022,7057,7071,7089,7096,7105,7185,7199,7240,7259,7270,7280,7288,7309,7321,7334,7342,7396,7401,7475,7484,7487,7493,7496,7509,7560,7576,7604,7647,7649,7662,7722,7733,7784,7839,7852,7857,7893,7906,7930,7950,7999,8049,8050,8074,8090,8112,8156,8160,8206,8236,8296,8303,8317,8346,8387,8404,8409,8419,8449,8465,8473,8474,8494,8511,8524,8572,8576,8609,8638,8645,8678,8696,8717,8729,8737,8775,8785,8811,8824,8859,8909,8927,8980,8991,9018,9061,9082,9085,9092,9130,9141,9216,9220,9245,9280,9281,9330,9380,9390,9425,9475,9521,9523,9553,9560,9565,9644,9645,9652,9667,9679,9686,9688,9716,9718,9720,9819,9822,9836,9857,9904,9920,9953,9991,10001,10006,10045,10102,10109,10126,10147,10187,10188,10207,10212,10266,10291,10300,10339,10344,10357,10360,10361,10364,10398,10426,10428,10495,10497,10506,10529,10545,10546,10555,10559,10588,10603,10617,10618,10668,10696,10721,10860,10875,10911,10929,10931,10954,10968,10983,11054,11062,11093,11106,11142,11183,11187,11215,11229,11235,11253,11263,11271,11275,11279,11298,11331,11342,11378,11404,11427,11454,11508,11519,11533,11559,11577,11646,11675,11678,11682,11683,11685,11694,11731,11765,11794,11795,11858,11900,11903,11928,11939,11940,11974,12004,12022,12049,12064,12069,12071,12073,12080,12107,12124,12127,12165,12170,12185,12206,12214,12222,12229,12340,12380,12383,12396,12414,12433,12470,12524,12525,12533,12552,12607,12613,12620,12622,12627,12632,12653,12679,12694,12706,12720,12723,12728,12737,12757,12783,12792,12793,12831,12841,12848,12849,12870,12888,12960,12978,13006,13009,13059,13062,13082,13135,13142,13145,13162,13180,13198,13258,13270,13273,13283,13315,13341,13371,13382,13414,13456,13466,13487,13524,13535,13548,13563,13564,13566,13578,13607,13643,13660,13670,13717,13730,13767,13785,13801,13825,13840,13858,13866,13875,13932,13982,13996,14003,14047,14071,14073,14096,14108,14134,14151,14152,14156,14159,14165,14228,14260,14263,14266,14279,14326,14342,14351,14362,14368,14393,14409,14416,14446,14448,14455,14468,14476,14477,14485,14494,14505,14534,14545,14563,14589,14599,14633,14659,14677,14709,14738,14806,14843,14858,14866,14896,14904,14948,14980,15022,15064,15068,15082,15111,15132,15145,15191,15243,15249,15277,15279,15326,15331,15391,15396,15408,15435,15440,15467,15517,15555,15580,15585,15596,15635,15640,15664,15670,15676,15683,15692,15704,15706,15715,15724,15727,15736,15739,15742,15747,15754,15772,15779,15799,15800,15802,15805,15857,15884,15919,15920,15940,15953,15960,15997,16000,16007,16036,16080,16096,16129,16179,16206,16218,16241,16285,16296,16328,16335,16387,16419,16440,16446,16452,16461,16482,16526,16531,16559,16588,16622,16637,16643,16645,16692,16730,16765,16771,16783,16834,16841,16852,16864,16876,16880,16899,16909,16923,16956,16961,16984,17026,17032,17041,17044,17105,17123,17137,17160,17271,17290,17305,17320,17334,17375,17377,17399],"35":[74,101,108,165,300,337,339,386,464,465,513,517,602,611,646,670,750,761,787,804,826,873,886,927,953,984,1019,1024,1043,1079,1103,1194,1204,1217,1324,1341,1387,1403,1415,1590,1667,1679,1687,1718,1842,1876,1900,1917,1923,1924,1973,2141,2181,2221,2232,2281,2295,2343,2350,2364,2427,2443,2447,2528,2535,2555,2558,2623,2657,2679,2727,2740,2753,2761,2805,2848,2875,2889,2956,2957,2979,2992,2998,3023,3062,3066,3112,3154,3209,3379,3395,3406,3425,3499,3525,3550,3554,3559,3617,3634,3677,3701,3787,3805,3901,3947,3948,3958,3980,4074,4080,4108,4178,4196,4231,4251,4275,4276,4295,4304,4388,4392,4438,4441,4468,4515,4574,4589,4644,4792,4811,4821,4851,4874,4949,4956,4996,5031,5037,5077,5105,5123,5168,5197,5285,5328,5347,5384,5463,5466,5479,5508,5510,5584,5601,5650,5664,5680,5742,5771,5895,5948,5950,6033,6207,6292,6393,6395,6421,6439,6470,6481,6525,6563,6580,6587,6626,6641,6749,6771,6791,6805,6816,6823,7062,7075,7100,7131,7174,7215,7303,7325,7399,7442,7485,7517,7548,7554,7615,7745,7764,7866,7950,7997,7998,8038,8081,8165,8169,8175,8193,8198,8209,8211,8379,8388,8399,8468,8542,8573,8595,8703,8735,8755,8899,8933,8944,9037,9045,9061,9112,9115,9321,9394,9401,9422,9431,9432,9445,9448,9480,9496,9531,9538,9591,9651,9652,9699,9700,9799,9806,9814,9855,9893,9976,9981,9999,10016,10028,10119,10148,10195,10272,10300,10340,10369,10396,10461,10511,10535,10536,10600,10618,10652,10659,10665,10681,10746,10751,10764,10797,10845,10898,10918,11045,11049,11053,11057,11231,11285,11334,11353,11413,11458,11490,11493,11526,11548,11558,11682,11744,11774,11810,11827,11887,11889,11918,11964,11980,12064,12074,12204,12222,12424,12507,12536,12636,12650,12691,12775,12783,12883,12998,13000,13044,13128,13200,13206,13223,13244,13305,13314,13406,13418,13461,13475,13583,13709,13725,13769,13785,13802,13877,13886,13936,13941,14076,14082,14085,14132,14141,14277,14346,14426,14431,14530,14569,14590,14655,14687,14703,14721,14743,14782,14925,14982,15021,15036,15062,15072,15100,15110,15176,15294,15376,15396,15429,15444,15461,15514,15535,15578,15588,15617,15667,15699,15774,15776,15788,15849,15874,15877,15879,15903,15927,16006,16034,16050,16059,16163,16168,16206,16253,16254,16335,16357,16407,16458,16489,16554,16681,16799,16805,16811,16819,16824,16855,16890,16922,16960,16978,16996,17028,17033,17115,17129,17155,17158,17166,17196,17198,17201,17244,17245,17391],"36":[11,78,101,180,245,260,302,306,315,317,337,346,355,490,520,522,539,555,574,576,579,596,604,619,634,668,682,694,697,710,731,736,790,871,883,887,892,1055,1099,1124,1126,1132,1148,1166,1186,1222,1236,1237,1256,1287,1290,1302,1307,1309,1328,1336,1340,1367,1386,1387,1396,1403,1407,1443,1447,1476,1510,1625,1626,1647,1654,1684,1706,1737,1751,1772,1795,1804,1832,1854,1855,1950,1978,1988,1994,2039,2057,2092,2101,2123,2190,2197,2222,2249,2269,2277,2278,2314,2368,2402,2444,2496,2505,2508,2525,2568,2579,2592,2598,2603,2604,2728,2752,2776,2875,2888,2906,2913,2924,2928,2994,3026,3059,3065,3084,3094,3112,3113,3116,3149,3155,3179,3196,3242,3244,3267,3270,3275,3299,3319,3321,3346,3355,3415,3469,3497,3586,3667,3688,3695,3706,3721,3748,3766,3832,3834,3836,3883,3945,4014,4020,4074,4087,4150,4164,4169,4182,4198,4201,4205,4215,4217,4253,4260,4277,4284,4310,4319,4323,4370,4371,4379,4504,4505,4513,4525,4593,4635,4650,4715,4726,4738,4764,4786,4792,4799,4804,4826,4830,4849,4908,4926,4929,4936,4965,4985,5004,5010,5015,5023,5088,5093,5101,5105,5107,5272,5282,5284,5305,5336,5362,5436,5490,5495,5496,5523,5541,5547,5549,5572,5606,5689,5697,5700,5702,5707,5719,5777,5780,5784,5786,5787,5847,5918,5928,5945,5946,5999,6002,6025,6040,6056,6080,6083,6105,6122,6137,6158,6165,6201,6237,6307,6315,6361,6372,6397,6416,6428,6446,6456,6483,6505,6507,6534,6589,6600,6629,6637,6644,6660,6679,6680,6785,6824,6840,6859,6887,6906,6916,6964,6971,6983,6987,7020,7026,7053,7070,7103,7107,7116,7178,7186,7227,7231,7233,7234,7238,7250,7252,7323,7337,7383,7450,7454,7463,7516,7525,7537,7583,7597,7605,7611,7615,7627,7639,7646,7648,7658,7659,7713,7727,7729,7744,7831,7840,7877,7891,7924,7950,7958,8032,8054,8085,8091,8154,8172,8224,8237,8247,8283,8294,8300,8301,8395,8397,8403,8416,8448,8489,8516,8543,8605,8608,8609,8665,8698,8708,8806,8857,8872,8945,8947,9015,9026,9057,9066,9119,9135,9162,9167,9176,9177,9190,9193,9205,9208,9234,9272,9311,9460,9472,9473,9489,9530,9532,9565,9602,9627,9630,9653,9704,9731,9759,9760,9819,9823,9856,9867,9884,9905,9929,9967,9974,9996,10077,10080,10143,10150,10204,10266,10270,10302,10306,10330,10375,10398,10435,10454,10455,10457,10464,10483,10537,10586,10624,10627,10638,10692,10698,10738,10764,10784,10786,10800,10811,10844,10891,10906,10908,10909,10958,10977,11000,11067,11073,11086,11196,11199,11204,11215,11249,11263,11266,11272,11278,11307,11333,11355,11364,11407,11411,11413,11440,11446,11520,11569,11584,11608,11632,11643,11658,11668,11669,11704,11712,11723,11733,11763,11764,11797,11827,11852,11859,11917,11981,11982,12033,12035,12049,12165,12214,12217,12238,12263,12270,12306,12349,12471,12509,12545,12586,12647,12653,12721,12779,12842,12887,12921,12951,12953,12974,13048,13058,13094,13101,13171,13189,13230,13231,13234,13241,13288,13299,13324,13329,13352,13388,13421,13435,13455,13468,13474,13491,13501,13519,13557,13559,13579,13590,13603,13613,13635,13660,13672,13685,13697,13748,13766,13879,13930,13931,13945,13954,13979,13982,13986,13995,14000,14004,14011,14014,14029,14072,14078,14109,14119,14148,14151,14202,14207,14242,14276,14284,14286,14326,14330,14368,14387,14416,14451,14463,14523,14529,14572,14576,14577,14619,14635,14637,14651,14653,14666,14675,14701,14705,14706,14732,14736,14739,14789,14800,14806,14822,14830,14861,14862,14872,14902,14933,14959,14989,15006,15013,15110,15137,15145,15170,15176,15193,15206,15207,15223,15376,15377,15401,15411,15419,15437,15454,15474,15479,15481,15577,15591,15599,15652,15771,15777,15788,15798,15801,15822,15837,15913,15940,15964,15985,16053,16085,16108,16131,16161,16177,16203,16209,16225,16282,16341,16352,16360,16429,16462,16463,16467,16470,16518,16522,16547,16552,16563,16618,16621,16627,16674,16710,16713,16727,16738,16750,16774,16828,16830,16845,16871,16888,16911,16957,16968,16987,17016,17020,17021,17034,17066,17095,17101,17112,17246,17257,17291,17348,17373,17381],"37":[5,8,24,45,64,88,135,138,139,147,236,242,244,269,270,294,311,331,340,349,378,419,424,453,457,478,486,491,531,534,547,557,587,606,607,610,623,627,673,686,693,713,744,747,748,792,816,826,837,865,869,874,914,933,963,968,980,983,984,993,1025,1026,1044,1057,1062,1085,1087,1104,1129,1175,1183,1196,1303,1311,1313,1425,1438,1455,1478,1492,1569,1634,1639,1656,1692,1701,1704,1707,1709,1718,1762,1775,1791,1792,1837,1844,1863,1869,1871,1880,1888,1892,1901,1939,1960,1975,1996,2002,2009,2066,2067,2090,2098,2109,2143,2152,2179,2180,2197,2199,2234,2239,2247,2303,2314,2329,2363,2376,2385,2391,2412,2413,2415,2419,2420,2425,2436,2443,2488,2492,2494,2497,2501,2520,2523,2566,2569,2570,2598,2610,2615,2627,2635,2650,2651,2658,2681,2695,2700,2715,2728,2741,2752,2753,2774,2819,2823,2828,2837,2852,2863,2879,2898,2931,2954,3009,3052,3084,3099,3117,3123,3127,3128,3171,3174,3201,3208,3226,3250,3257,3268,3284,3320,3353,3355,3360,3361,3371,3375,3381,3442,3450,3451,3463,3514,3531,3548,3552,3600,3604,3614,3636,3639,3641,3645,3646,3658,3673,3699,3754,3776,3790,3832,3836,3838,3839,3849,3890,3893,3904,3917,3930,3941,3948,3970,3984,4001,4019,4021,4065,4077,4080,4084,4098,4101,4102,4114,4130,4136,4161,4164,4179,4183,4198,4207,4235,4239,4298,4312,4374,4402,4408,4437,4451,4452,4468,4490,4502,4534,4549,4556,4566,4577,4609,4640,4694,4703,4715,4766,4776,4780,4804,4807,4826,4852,4867,4891,4896,4898,4906,4911,4915,4923,4936,4960,4968,4972,4973,5004,5010,5025,5036,5119,5134,5141,5156,5182,5186,5187,5195,5205,5214,5257,5259,5288,5331,5351,5356,5381,5399,5410,5432,5473,5479,5486,5498,5502,5504,5524,5541,5583,5600,5620,5622,5636,5643,5667,5676,5680,5685,5710,5711,5714,5737,5777,5789,5800,5812,5820,5855,5885,5892,5903,5908,5927,5943,5956,5975,5976,5997,5998,6013,6029,6044,6084,6085,6103,6204,6215,6230,6236,6249,6252,6273,6305,6306,6341,6375,6378,6380,6386,6434,6441,6444,6464,6467,6468,6477,6486,6490,6499,6510,6567,6597,6675,6719,6724,6761,6782,6784,6800,6808,6809,6811,6815,6834,6858,6874,6883,6888,6947,6951,6963,6973,6978,6997,7009,7016,7017,7020,7036,7043,7106,7112,7165,7176,7215,7247,7261,7277,7279,7296,7298,7322,7392,7396,7402,7405,7460,7464,7475,7484,7529,7548,7556,7567,7585,7606,7626,7634,7645,7652,7665,7704,7725,7734,7738,7751,7774,7780,7790,7800,7801,7803,7822,7838,7880,7910,7918,7920,7951,7952,7953,7958,8016,8024,8032,8051,8053,8091,8098,8121,8127,8132,8141,8162,8167,8180,8184,8185,8223,8229,8233,8327,8335,8341,8343,8348,8363,8366,8374,8419,8435,8437,8447,8474,8488,8493,8511,8534,8562,8563,8578,8582,8584,8601,8614,8642,8656,8664,8679,8705,8721,8732,8766,8789,8795,8836,8855,8860,8877,8908,8912,8948,8952,8957,8961,8998,9015,9045,9071,9101,9114,9122,9140,9153,9179,9228,9236,9251,9270,9274,9287,9375,9392,9421,9442,9449,9451,9481,9485,9535,9542,9556,9563,9581,9584,9601,9625,9683,9690,9703,9784,9804,9819,9846,9871,9873,9877,9894,9960,9961,9993,10013,10054,10067,10084,10088,10089,10101,10104,10135,10138,10150,10163,10177,10187,10190,10195,10205,10242,10254,10267,10300,10322,10347,10390,10391,10407,10449,10486,10505,10520,10529,10535,10558,10571,10572,10615,10634,10681,10706,10709,10727,10775,10777,10790,10803,10857,10874,10877,10880,10882,10894,10907,10936,10971,10977,10993,10997,11035,11062,11065,11099,11101,11103,11112,11128,11133,11162,11174,11180,11193,11211,11226,11229,11234,11256,11258,11270,11274,11275,11288,11292,11305,11310,11313,11338,11343,11350,11388,11393,11429,11430,11434,11435,11438,11441,11469,11471,11536,11570,11593,11609,11629,11634,11648,11676,11679,11682,11706,11717,11722,11723,11725,11734,11762,11799,11836,11841,11850,11872,11895,11897,11899,11933,11942,11949,11958,11959,11965,12015,12023,12025,12027,12043,12080,12082,12103,12105,12109,12127,12132,12159,12165,12185,12209,12216,12232,12259,12261,12268,12282,12297,12314,12334,12393,12402,12407,12409,12411,12418,12420,12423,12425,12437,12438,12446,12449,12453,12457,12475,12481,12484,12515,12518,12526,12536,12543,12545,12547,12580,12581,12584,12672,12679,12685,12698,12701,12704,12723,12743,12760,12771,12802,12805,12847,12886,12900,12913,12923,12933,12960,13031,13039,13057,13059,13061,13071,13176,13177,13222,13232,13246,13261,13288,13296,13304,13306,13324,13327,13332,13353,13376,13420,13429,13509,13530,13536,13544,13582,13592,13613,13621,13643,13647,13655,13662,13664,13707,13732,13736,13758,13771,13786,13815,13889,13890,13960,13962,13964,13966,13968,13993,13995,14001,14017,14041,14064,14080,14084,14118,14119,14138,14176,14214,14226,14260,14270,14275,14288,14347,14352,14357,14361,14364,14381,14386,14404,14450,14464,14465,14492,14511,14530,14538,14565,14590,14612,14630,14641,14653,14663,14701,14706,14773,14806,14814,14825,14835,14841,14844,14927,14942,14952,14954,14959,14965,14989,14990,14996,14998,15007,15026,15042,15046,15060,15061,15065,15066,15068,15080,15093,15119,15131,15160,15168,15170,15217,15235,15258,15259,15263,15297,15313,15320,15388,15395,15401,15402,15434,15451,15498,15521,15546,15605,15617,15619,15620,15683,15700,15712,15719,15733,15743,15746,15765,15784,15801,15822,15842,15853,15855,15877,15884,15887,15917,15934,15973,16010,16094,16131,16151,16153,16222,16253,16259,16293,16314,16328,16400,16416,16424,16456,16474,16479,16485,16506,16550,16555,16569,16580,16609,16619,16633,16664,16666,16691,16709,16727,16743,16748,16759,16763,16810,16813,16849,16900,16906,16925,16928,16956,16979,17023,17105,17110,17116,17141,17161,17187,17202,17203,17238,17253,17280,17283,17309,17312,17330,17342],"38":[9,44,80,88,95,97,99,110,138,149,163,170,215,228,233,236,245,261,281,305,343,380,382,390,401,424,441,455,469,480,520,559,616,636,666,675,717,718,719,731,734,777,815,864,882,911,918,925,950,973,974,975,986,994,1004,1014,1031,1085,1109,1110,1117,1138,1142,1144,1171,1173,1178,1179,1204,1243,1260,1272,1275,1297,1340,1345,1355,1385,1401,1437,1519,1531,1564,1569,1572,1587,1653,1681,1732,1736,1746,1774,1782,1819,1825,1834,1844,1871,1872,1886,1900,1915,1917,1950,1956,1973,1974,1985,1988,1997,2016,2021,2032,2033,2040,2041,2065,2067,2077,2084,2096,2099,2152,2193,2198,2224,2277,2325,2346,2373,2391,2408,2443,2444,2450,2453,2480,2493,2516,2532,2545,2553,2569,2584,2624,2656,2689,2718,2726,2730,2745,2790,2792,2800,2816,2852,2860,2873,2876,2900,2909,2943,2947,2952,2960,2974,2978,2990,3015,3026,3028,3042,3056,3090,3096,3099,3100,3103,3129,3135,3165,3176,3177,3181,3183,3213,3236,3246,3262,3268,3273,3318,3336,3376,3387,3389,3390,3404,3421,3425,3437,3462,3463,3478,3482,3488,3492,3507,3552,3558,3560,3587,3590,3631,3648,3649,3658,3676,3678,3692,3694,3708,3791,3792,3808,3816,3821,3824,3830,3832,3833,3859,3866,3895,3918,3936,3950,3978,3989,3993,4003,4013,4057,4059,4061,4101,4104,4129,4136,4148,4156,4162,4166,4172,4195,4246,4261,4266,4327,4333,4334,4377,4385,4432,4437,4473,4504,4515,4519,4522,4531,4540,4548,4591,4610,4625,4630,4649,4664,4677,4696,4737,4766,4783,4785,4796,4900,4922,4928,4964,4968,5034,5040,5043,5048,5072,5075,5100,5107,5117,5134,5168,5175,5185,5240,5257,5278,5285,5291,5352,5399,5404,5424,5471,5485,5521,5534,5539,5542,5544,5551,5561,5562,5616,5628,5636,5672,5680,5692,5698,5715,5719,5722,5746,5760,5763,5813,5858,5862,5882,5898,5904,5981,5990,6013,6021,6062,6070,6116,6132,6140,6144,6149,6152,6153,6158,6161,6164,6170,6185,6267,6272,6303,6310,6315,6338,6339,6347,6350,6351,6360,6390,6427,6437,6469,6474,6481,6498,6509,6528,6532,6560,6579,6589,6595,6609,6623,6625,6654,6660,6680,6704,6712,6722,6741,6749,6763,6799,6816,6824,6849,6887,6888,6908,6922,6926,6929,6938,6942,6961,6987,7004,7043,7044,7046,7065,7071,7073,7100,7138,7140,7145,7211,7231,7273,7279,7281,7290,7337,7340,7346,7347,7348,7385,7444,7446,7452,7457,7462,7467,7486,7520,7548,7553,7561,7574,7597,7600,7610,7612,7621,7638,7645,7647,7680,7694,7695,7771,7779,7787,7879,7882,7897,7960,7975,7978,7981,8005,8008,8009,8059,8076,8089,8099,8143,8148,8153,8172,8209,8218,8239,8247,8248,8271,8276,8290,8302,8338,8351,8381,8389,8393,8396,8403,8415,8433,8438,8490,8502,8511,8515,8525,8533,8554,8556,8576,8643,8662,8670,8687,8692,8718,8726,8738,8765,8767,8784,8832,8851,8898,8960,9013,9029,9067,9075,9117,9123,9171,9196,9247,9278,9282,9298,9300,9305,9330,9355,9358,9363,9391,9394,9401,9409,9417,9426,9438,9442,9448,9461,9468,9474,9495,9514,9573,9579,9583,9599,9639,9645,9647,9649,9657,9691,9706,9728,9734,9757,9776,9815,9817,9825,9829,9847,9852,9880,9897,9900,9901,9942,9946,9987,9994,9995,9998,10032,10042,10062,10076,10086,10105,10113,10142,10157,10215,10223,10238,10251,10269,10317,10332,10359,10387,10398,10414,10433,10457,10516,10517,10525,10536,10540,10559,10560,10572,10585,10614,10624,10638,10639,10689,10695,10723,10726,10732,10792,10813,10816,10822,10842,10862,10863,10877,10929,10942,10946,10958,10979,11016,11072,11090,11118,11134,11140,11163,11185,11187,11191,11214,11231,11235,11253,11259,11288,11307,11322,11329,11333,11355,11364,11365,11374,11390,11391,11399,11407,11411,11426,11447,11455,11465,11471,11480,11499,11515,11516,11548,11583,11595,11619,11646,11649,11677,11688,11701,11745,11800,11806,11902,11931,11941,11943,11945,12019,12020,12022,12041,12043,12050,12057,12068,12101,12136,12148,12151,12162,12187,12205,12214,12221,12226,12267,12295,12308,12322,12341,12350,12368,12383,12389,12416,12421,12468,12477,12506,12523,12563,12600,12601,12609,12619,12668,12696,12717,12719,12739,12749,12758,12764,12775,12794,12796,12799,12804,12830,12843,12860,12865,12915,12934,12939,12949,12959,12976,13004,13009,13014,13016,13026,13029,13040,13047,13049,13056,13057,13082,13083,13094,13145,13190,13218,13270,13279,13314,13346,13402,13436,13492,13500,13523,13530,13558,13589,13622,13636,13665,13694,13704,13705,13722,13790,13803,13812,13822,13839,13847,13877,13884,13902,13936,13958,13970,14002,14022,14024,14038,14041,14076,14079,14122,14146,14157,14166,14170,14191,14195,14203,14250,14262,14269,14280,14456,14464,14486,14494,14537,14560,14592,14626,14628,14631,14636,14659,14661,14668,14707,14733,14740,14783,14785,14806,14812,14817,14819,14836,14843,14867,14876,14892,14960,14992,15001,15011,15028,15041,15084,15087,15095,15106,15110,15112,15129,15141,15162,15167,15176,15185,15187,15196,15207,15216,15246,15247,15297,15314,15318,15320,15343,15348,15351,15359,15370,15384,15408,15421,15461,15465,15472,15473,15485,15553,15565,15566,15577,15586,15612,15623,15626,15630,15644,15648,15675,15689,15707,15713,15743,15747,15770,15782,15813,15822,15834,15839,15840,15843,15937,15976,16031,16068,16070,16130,16193,16198,16227,16252,16261,16274,16333,16351,16352,16384,16388,16416,16422,16445,16469,16472,16484,16491,16493,16527,16550,16580,16629,16632,16663,16679,16696,16730,16745,16750,16762,16772,16812,16823,16833,16835,16866,16962,16963,16993,16995,16996,17000,17014,17033,17035,17044,17096,17151,17160,17161,17172,17174,17187,17215,17216,17265,17266,17283,17292,17294,17316,17321,17324,17327,17348,17377],"39":[0,15,29,37,38,61,62,70,104,110,148,151,155,171,204,206,213,239,250,261,320,358,461,462,469,486,507,520,528,532,545,547,571,588,598,612,636,669,713,716,724,729,769,793,810,834,835,858,859,892,896,901,907,930,973,992,996,1052,1054,1056,1058,1068,1103,1141,1163,1185,1193,1196,1239,1253,1254,1314,1318,1347,1353,1363,1416,1418,1433,1442,1443,1445,1476,1492,1512,1514,1531,1532,1551,1569,1585,1597,1606,1628,1669,1671,1672,1744,1765,1770,1773,1785,1802,1818,1823,1839,1845,1851,1856,1865,1870,1882,1896,1900,1915,1918,1928,1933,1942,1968,1977,1981,2006,2048,2063,2068,2091,2100,2113,2123,2140,2147,2194,2213,2216,2222,2224,2239,2259,2282,2322,2324,2336,2337,2338,2339,2348,2389,2395,2421,2439,2448,2451,2454,2459,2483,2498,2505,2514,2542,2559,2591,2631,2633,2651,2660,2668,2679,2682,2696,2699,2703,2719,2754,2772,2779,2791,2798,2800,2814,2815,2851,2865,2868,2887,2900,2906,2911,2941,2950,2956,2958,2967,2973,2979,2980,3004,3033,3050,3071,3072,3091,3104,3149,3174,3176,3203,3265,3296,3325,3326,3344,3382,3399,3411,3412,3432,3433,3437,3464,3471,3506,3515,3531,3535,3541,3545,3551,3554,3558,3576,3577,3610,3611,3648,3666,3706,3736,3741,3783,3805,3820,3842,3847,3848,3866,3872,3925,3962,3968,3976,3994,3995,3997,4012,4027,4028,4035,4071,4078,4094,4118,4122,4125,4126,4129,4148,4162,4187,4201,4214,4233,4239,4252,4259,4264,4272,4309,4333,4347,4358,4398,4401,4422,4441,4442,4446,4489,4531,4535,4540,4561,4584,4600,4633,4636,4653,4658,4663,4665,4672,4682,4720,4721,4777,4782,4799,4803,4856,4860,4862,4870,4877,4928,4936,4937,4946,4984,4987,5006,5008,5035,5068,5076,5093,5105,5114,5123,5155,5163,5165,5169,5185,5196,5268,5294,5354,5355,5367,5372,5386,5397,5401,5414,5442,5456,5465,5476,5490,5492,5501,5509,5599,5601,5610,5615,5619,5629,5649,5664,5678,5684,5687,5692,5715,5730,5733,5742,5746,5758,5759,5779,5797,5808,5812,5836,5848,5852,5856,5939,5954,5989,5991,5992,6002,6012,6028,6046,6074,6097,6123,6144,6146,6154,6187,6191,6242,6274,6292,6309,6339,6352,6377,6408,6411,6425,6439,6447,6479,6534,6548,6563,6602,6637,6638,6649,6675,6678,6682,6687,6695,6696,6714,6719,6748,6798,6815,6817,6826,6841,6877,6882,6884,6938,6955,6969,6978,6998,7008,7012,7027,7040,7062,7065,7077,7081,7089,7104,7151,7193,7194,7199,7224,7228,7239,7253,7281,7286,7301,7308,7311,7327,7355,7362,7387,7401,7481,7562,7579,7638,7670,7679,7713,7759,7770,7778,7782,7832,7834,7837,7838,7850,7855,7872,7885,7887,7889,7896,7928,7946,8044,8049,8083,8087,8100,8103,8104,8122,8157,8163,8166,8188,8209,8238,8250,8253,8275,8292,8297,8321,8353,8376,8384,8389,8394,8433,8454,8457,8547,8596,8602,8613,8628,8675,8677,8701,8777,8785,8802,8833,8851,8883,8904,8916,8968,8983,9009,9015,9089,9106,9112,9127,9154,9209,9257,9262,9312,9343,9358,9367,9370,9379,9385,9387,9401,9406,9407,9432,9446,9447,9449,9450,9506,9511,9551,9557,9560,9573,9586,9625,9627,9645,9682,9683,9695,9708,9716,9722,9734,9747,9754,9800,9822,9829,9832,9841,9845,9853,9854,9895,9909,9915,9922,9930,9996,10008,10009,10025,10061,10063,10080,10106,10110,10132,10137,10162,10168,10201,10203,10204,10213,10220,10221,10242,10251,10259,10261,10278,10289,10300,10305,10310,10319,10328,10334,10364,10389,10407,10419,10435,10436,10448,10452,10467,10485,10517,10571,10603,10625,10628,10634,10637,10638,10725,10739,10750,10769,10778,10818,10827,10829,10860,10864,10886,10907,10935,10946,10963,10978,11001,11017,11022,11038,11046,11050,11075,11117,11128,11130,11139,11148,11189,11200,11207,11220,11225,11237,11238,11246,11268,11279,11299,11382,11385,11406,11435,11446,11453,11480,11533,11541,11549,11557,11568,11628,11638,11657,11673,11686,11687,11699,11705,11708,11742,11744,11807,11818,11832,11835,11876,11891,11892,11909,11919,11936,11998,12003,12035,12045,12048,12061,12065,12082,12103,12107,12127,12169,12179,12226,12230,12250,12262,12265,12290,12308,12310,12316,12323,12347,12351,12358,12362,12374,12392,12430,12442,12443,12449,12455,12491,12528,12543,12551,12554,12574,12596,12628,12631,12644,12664,12676,12678,12693,12722,12754,12769,12770,12776,12816,12845,12854,12860,12872,12887,12913,12936,12951,12996,13008,13017,13048,13099,13108,13133,13142,13159,13160,13163,13185,13186,13195,13198,13223,13253,13270,13280,13301,13324,13327,13330,13352,13372,13375,13398,13433,13442,13448,13475,13529,13554,13571,13576,13654,13660,13663,13672,13678,13701,13702,13734,13739,13752,13774,13779,13800,13812,13871,13872,13874,13881,13889,13904,13913,13925,14005,14009,14012,14048,14092,14094,14097,14104,14109,14134,14164,14190,14201,14217,14220,14227,14240,14253,14258,14299,14364,14371,14381,14385,14387,14411,14417,14431,14448,14457,14461,14484,14496,14557,14559,14578,14590,14598,14607,14609,14615,14639,14670,14686,14736,14767,14769,14797,14811,14827,14831,14861,14872,14894,14902,14948,14971,14974,14977,15011,15018,15025,15064,15120,15182,15227,15260,15264,15273,15312,15341,15343,15366,15432,15452,15504,15531,15540,15550,15557,15564,15592,15599,15625,15628,15647,15660,15675,15685,15723,15726,15733,15736,15743,15748,15770,15780,15783,15788,15790,15804,15816,15850,15853,15856,15932,15955,15965,15986,16031,16052,16055,16086,16129,16147,16148,16179,16183,16186,16196,16199,16224,16275,16315,16327,16329,16342,16356,16368,16377,16400,16424,16455,16467,16475,16500,16509,16552,16569,16583,16606,16636,16676,16678,16696,16750,16752,16767,16773,16787,16817,16823,16836,16842,16845,16855,16891,16920,16938,17011,17033,17034,17039,17052,17058,17063,17082,17111,17137,17143,17144,17145,17159,17180,17186,17233,17243,17251,17263,17274,17284,17302,17363],"40":[13,22,34,45,99,127,140,152,163,184,197,212,240,297,302,310,343,391,422,436,460,483,517,527,566,583,586,616,640,644,668,682,698,713,751,759,800,831,839,858,882,918,924,935,973,1005,1006,1031,1043,1079,1080,1083,1084,1115,1196,1265,1289,1293,1299,1334,1340,1357,1365,1400,1404,1425,1455,1456,1477,1480,1484,1500,1519,1540,1577,1602,1604,1609,1620,1628,1647,1667,1686,1690,1703,1739,1772,1792,1828,1850,1854,1859,1861,1863,1895,1931,1966,2013,2051,2054,2078,2089,2123,2143,2148,2159,2197,2200,2218,2245,2316,2347,2368,2388,2390,2428,2432,2458,2524,2590,2592,2597,2609,2629,2631,2659,2670,2682,2718,2746,2758,2761,2801,2808,2837,2840,2842,2867,2874,2913,2915,2937,2946,2973,2991,3055,3059,3087,3095,3104,3111,3116,3152,3167,3210,3234,3243,3280,3284,3319,3326,3330,3364,3381,3387,3414,3437,3479,3484,3491,3505,3509,3517,3520,3541,3546,3557,3566,3571,3647,3654,3659,3679,3705,3723,3725,3727,3731,3766,3771,3777,3799,3800,3836,3924,3961,3976,3987,3989,4039,4043,4069,4073,4097,4101,4109,4111,4128,4133,4172,4174,4179,4210,4212,4268,4272,4287,4295,4325,4329,4338,4343,4360,4361,4396,4403,4465,4474,4531,4622,4654,4655,4702,4784,4798,4820,4861,4862,4883,4916,4921,4931,4933,4942,4963,5057,5064,5108,5149,5249,5262,5263,5266,5281,5308,5317,5368,5386,5389,5410,5414,5430,5483,5486,5512,5523,5532,5569,5573,5603,5626,5644,5653,5663,5712,5745,5755,5760,5789,5790,5791,5804,5813,5837,5863,5883,6000,6003,6017,6024,6077,6084,6112,6116,6149,6197,6232,6243,6304,6312,6344,6345,6358,6379,6413,6428,6429,6437,6457,6473,6494,6500,6508,6597,6628,6631,6669,6676,6683,6830,6860,6861,6903,6923,6925,6975,7017,7022,7057,7130,7142,7157,7194,7263,7308,7361,7407,7464,7507,7508,7611,7614,7623,7644,7676,7678,7712,7715,7732,7799,7816,7890,7893,7917,7936,7939,7985,7996,8016,8060,8194,8207,8220,8229,8249,8258,8267,8271,8276,8299,8307,8332,8352,8353,8380,8406,8409,8473,8484,8526,8530,8532,8546,8557,8598,8613,8623,8631,8638,8650,8657,8724,8727,8737,8738,8857,8868,8900,8909,8974,9007,9013,9015,9020,9023,9038,9059,9117,9144,9145,9150,9162,9166,9183,9194,9274,9301,9353,9361,9374,9400,9405,9427,9436,9444,9495,9503,9624,9636,9707,9715,9720,9723,9730,9776,9784,9786,9820,9824,9843,9844,9845,9857,9901,9924,9967,9983,9995,10000,10028,10029,10058,10066,10067,10073,10105,10113,10137,10138,10165,10177,10206,10222,10237,10240,10254,10265,10283,10312,10337,10377,10416,10499,10504,10562,10588,10605,10613,10615,10618,10620,10641,10662,10672,10727,10731,10784,10787,10816,10834,10876,10900,10905,10932,10947,10976,11007,11022,11034,11052,11094,11103,11143,11154,11172,11178,11183,11184,11224,11272,11296,11302,11317,11325,11393,11394,11400,11404,11410,11424,11450,11489,11497,11510,11517,11520,11539,11557,11572,11601,11622,11626,11632,11635,11657,11692,11693,11802,11848,11858,11867,11912,11913,11933,11961,11972,11973,11991,11992,12005,12034,12049,12077,12080,12092,12110,12152,12173,12177,12231,12236,12243,12256,12269,12298,12320,12355,12357,12363,12396,12408,12426,12429,12436,12484,12493,12494,12501,12502,12523,12548,12572,12618,12654,12694,12697,12716,12736,12741,12753,12764,12778,12786,12797,12798,12814,12833,12834,12842,12862,12921,12922,12931,12937,12943,12947,12949,12955,12973,12982,12989,13005,13012,13023,13039,13046,13055,13116,13120,13139,13156,13176,13193,13211,13273,13306,13331,13360,13378,13403,13424,13437,13439,13462,13503,13538,13560,13565,13609,13621,13623,13629,13635,13643,13668,13780,13816,13819,13833,13836,13839,13842,13850,13865,13923,13962,13991,13996,14003,14004,14016,14025,14088,14124,14129,14150,14168,14177,14260,14286,14300,14303,14326,14340,14370,14378,14381,14397,14405,14409,14417,14443,14491,14512,14517,14522,14554,14562,14577,14614,14640,14642,14654,14657,14691,14707,14708,14728,14755,14799,14879,14898,14919,14929,14930,14945,14981,14987,14988,15003,15083,15095,15107,15111,15118,15138,15156,15159,15168,15177,15216,15224,15228,15235,15242,15260,15262,15265,15272,15315,15516,15550,15553,15597,15600,15655,15664,15678,15703,15714,15726,15733,15772,15784,15801,15807,15813,15871,15930,15933,15957,15967,16030,16125,16160,16167,16188,16197,16227,16245,16254,16295,16355,16382,16410,16436,16449,16482,16517,16526,16532,16555,16572,16575,16579,16624,16676,16698,16699,16710,16726,16737,16750,16813,16819,16867,16883,16887,16889,16895,16903,16906,16935,16945,16965,16991,16997,17002,17009,17014,17028,17048,17060,17069,17090,17091,17092,17097,17100,17112,17152,17169,17172,17173,17197,17205,17210,17236,17242,17298,17330,17336,17340,17358,17386],"41":[4,9,15,23,39,47,56,64,131,137,165,206,232,242,264,332,349,381,387,404,418,422,429,455,465,527,539,562,565,591,609,618,641,654,669,670,700,714,734,739,743,751,780,810,816,840,851,859,873,900,1005,1035,1047,1061,1067,1076,1095,1097,1127,1137,1147,1154,1155,1164,1165,1194,1237,1270,1282,1294,1296,1313,1341,1370,1376,1383,1422,1426,1427,1433,1480,1519,1536,1556,1560,1598,1647,1681,1706,1718,1731,1759,1771,1795,1818,1838,1854,1888,1896,1926,1938,1963,1981,1994,2004,2068,2099,2142,2143,2155,2177,2180,2183,2222,2225,2241,2269,2271,2273,2291,2307,2310,2353,2404,2422,2458,2466,2469,2475,2520,2525,2526,2529,2534,2540,2568,2575,2582,2601,2640,2653,2681,2726,2760,2763,2764,2894,2913,2940,2948,2958,2968,2993,3010,3018,3027,3033,3038,3045,3060,3061,3084,3087,3089,3125,3133,3134,3190,3193,3206,3240,3246,3250,3251,3272,3274,3279,3289,3294,3309,3317,3318,3328,3358,3369,3406,3410,3418,3442,3483,3498,3500,3522,3526,3533,3542,3556,3564,3573,3601,3608,3609,3648,3691,3747,3759,3781,3785,3795,3799,3826,3835,3867,3917,3935,3951,3959,4022,4031,4054,4060,4063,4073,4094,4107,4130,4138,4157,4164,4165,4199,4200,4228,4238,4249,4264,4271,4282,4293,4295,4315,4316,4318,4342,4385,4446,4465,4474,4496,4517,4519,4524,4530,4547,4552,4584,4630,4639,4749,4757,4769,4774,4782,4811,4817,4822,4867,4895,4903,4905,4927,4928,4937,4949,4958,4970,5008,5010,5021,5047,5049,5053,5063,5067,5076,5103,5108,5120,5134,5135,5141,5223,5234,5241,5248,5249,5256,5292,5336,5367,5412,5433,5439,5456,5468,5497,5506,5527,5532,5549,5558,5561,5622,5624,5638,5664,5678,5694,5697,5722,5737,5740,5741,5744,5752,5758,5768,5771,5790,5801,5804,5813,5815,5846,5870,5890,5904,5939,5945,5948,5967,5969,6023,6074,6082,6090,6104,6105,6111,6135,6181,6264,6269,6279,6289,6298,6301,6345,6346,6355,6385,6423,6455,6473,6478,6498,6513,6516,6528,6536,6557,6586,6600,6602,6603,6605,6638,6640,6698,6701,6731,6791,6794,6804,6816,6843,6852,6854,6857,6858,6863,6867,6894,6906,6916,6946,6961,6965,6999,7013,7021,7033,7057,7075,7084,7104,7112,7120,7137,7165,7169,7199,7210,7220,7294,7326,7346,7371,7386,7393,7419,7437,7444,7463,7484,7531,7534,7566,7602,7619,7631,7635,7652,7668,7677,7706,7713,7719,7739,7776,7784,7797,7848,7851,7857,7873,7880,7895,7906,7911,7950,7952,7956,8041,8043,8084,8092,8094,8132,8204,8211,8222,8225,8235,8240,8254,8278,8287,8289,8293,8299,8315,8327,8334,8341,8349,8372,8406,8410,8432,8445,8449,8484,8521,8527,8568,8571,8609,8634,8650,8660,8686,8703,8711,8716,8744,8747,8770,8781,8783,8862,8866,8874,8883,8900,8902,8904,8909,8936,8942,8947,8955,8963,8970,8972,9015,9032,9050,9091,9107,9118,9125,9132,9172,9177,9181,9192,9196,9244,9251,9264,9273,9290,9305,9309,9317,9356,9390,9450,9453,9501,9515,9542,9555,9580,9588,9601,9628,9646,9664,9677,9688,9691,9705,9724,9738,9761,9808,9814,9865,9881,9883,9890,9911,9925,9928,9945,9950,9951,9961,10001,10007,10019,10049,10050,10062,10069,10086,10099,10126,10226,10232,10248,10264,10286,10297,10299,10346,10355,10360,10361,10396,10404,10410,10425,10437,10496,10498,10507,10513,10520,10533,10545,10550,10560,10561,10582,10597,10616,10673,10680,10691,10722,10728,10757,10800,10803,10812,10825,10866,10873,10891,10932,10939,10964,11003,11027,11037,11048,11052,11083,11104,11116,11155,11166,11179,11190,11207,11213,11235,11262,11285,11297,11318,11323,11330,11335,11353,11369,11397,11398,11423,11425,11426,11438,11466,11477,11491,11507,11534,11537,11573,11580,11581,11592,11603,11614,11627,11648,11662,11663,11671,11672,11674,11688,11722,11729,11736,11745,11790,11810,11844,11874,11917,11921,11925,11933,11976,12011,12012,12013,12044,12093,12131,12140,12142,12147,12191,12196,12211,12213,12240,12245,12251,12270,12283,12287,12321,12335,12349,12357,12363,12368,12369,12380,12423,12440,12452,12522,12535,12550,12578,12595,12597,12607,12622,12636,12637,12641,12645,12658,12733,12741,12747,12749,12758,12767,12790,12798,12819,12838,12870,12924,12968,13031,13161,13174,13178,13191,13193,13219,13233,13238,13240,13248,13282,13288,13297,13312,13329,13335,13349,13381,13396,13417,13421,13439,13463,13530,13555,13583,13588,13631,13636,13662,13686,13691,13699,13706,13722,13729,13754,13759,13810,13821,13835,13842,13856,13859,13868,13875,13882,13885,13896,13914,13923,13938,13939,13958,13973,13975,13995,14018,14021,14060,14084,14099,14125,14136,14177,14183,14186,14188,14194,14234,14238,14264,14301,14322,14325,14326,14327,14334,14363,14374,14376,14401,14404,14414,14435,14438,14446,14447,14513,14515,14522,14536,14542,14550,14573,14582,14608,14613,14615,14616,14651,14673,14688,14709,14715,14727,14737,14754,14769,14817,14833,14849,14891,14896,14925,14934,14935,14945,14956,14964,14972,14975,14978,14984,14999,15022,15091,15110,15112,15122,15123,15142,15146,15208,15262,15273,15277,15292,15303,15323,15339,15345,15351,15389,15404,15430,15437,15451,15479,15484,15492,15504,15512,15516,15529,15563,15595,15608,15661,15662,15734,15745,15756,15757,15771,15776,15809,15841,15852,15859,15864,15883,15887,15941,15948,15955,15964,15998,16003,16022,16043,16080,16084,16092,16101,16103,16122,16123,16128,16210,16219,16243,16247,16253,16254,16256,16258,16264,16321,16332,16351,16374,16403,16411,16439,16457,16487,16498,16510,16513,16557,16558,16562,16568,16573,16578,16609,16638,16649,16663,16668,16738,16793,16830,16833,16866,16878,16894,16905,16924,16928,16929,16947,16955,16972,16980,16984,17024,17044,17123,17124,17151,17157,17176,17192,17202,17214,17250,17259,17265,17285,17286,17313,17318,17330,17343,17370,17386],"42":[30,41,73,86,115,161,184,210,228,258,273,298,310,314,320,333,335,345,371,401,420,435,461,490,509,522,527,549,571,631,651,662,669,683,735,761,762,777,786,799,837,840,847,850,895,902,903,922,933,936,940,949,952,958,974,980,983,1003,1004,1010,1040,1042,1061,1101,1113,1124,1139,1159,1178,1182,1189,1241,1322,1331,1333,1335,1342,1397,1399,1402,1408,1423,1426,1486,1512,1524,1566,1605,1620,1631,1634,1637,1645,1665,1668,1693,1699,1707,1728,1736,1739,1758,1777,1811,1820,1835,1837,1841,1851,1865,1871,1875,1877,1920,1937,1940,1941,1963,1981,1982,1993,2000,2019,2038,2042,2072,2101,2165,2261,2291,2295,2300,2353,2401,2422,2431,2435,2457,2496,2502,2518,2530,2556,2558,2564,2572,2580,2589,2624,2651,2670,2700,2705,2706,2711,2726,2754,2763,2787,2799,2818,2824,2826,2836,2874,2882,2910,2945,2947,2969,3020,3031,3051,3052,3053,3061,3082,3083,3093,3113,3119,3126,3156,3184,3185,3188,3203,3231,3268,3276,3277,3282,3290,3309,3311,3329,3346,3355,3406,3410,3434,3446,3463,3473,3476,3487,3519,3531,3534,3584,3585,3626,3648,3651,3699,3708,3750,3762,3770,3797,3801,3818,3819,3836,3838,3847,3860,3882,3907,3943,3955,3971,3983,4000,4058,4118,4126,4129,4173,4219,4233,4262,4287,4304,4336,4339,4370,4442,4452,4462,4483,4484,4492,4499,4508,4514,4518,4528,4534,4541,4543,4572,4573,4574,4580,4589,4599,4620,4635,4646,4654,4677,4678,4687,4707,4719,4733,4745,4761,4778,4792,4803,4857,4903,4907,4930,4938,4944,4947,4950,4952,4993,4995,5015,5016,5029,5055,5102,5153,5169,5177,5202,5228,5239,5245,5252,5262,5273,5291,5292,5316,5345,5362,5379,5388,5410,5427,5438,5505,5519,5563,5570,5618,5624,5659,5664,5667,5685,5693,5701,5704,5739,5743,5794,5799,5812,5830,5835,5853,5869,5883,5930,5939,5964,5988,6001,6004,6031,6034,6051,6075,6101,6123,6137,6142,6148,6149,6176,6183,6189,6195,6198,6225,6226,6237,6238,6257,6289,6350,6352,6359,6365,6378,6379,6414,6423,6446,6463,6478,6493,6501,6651,6667,6724,6731,6733,6760,6769,6779,6786,6800,6807,6835,6858,6889,6937,6954,6967,7005,7006,7019,7023,7030,7054,7076,7084,7085,7091,7095,7139,7140,7145,7163,7186,7194,7198,7200,7201,7212,7275,7279,7287,7298,7318,7331,7376,7445,7455,7468,7470,7471,7484,7523,7531,7543,7563,7569,7595,7596,7609,7610,7656,7677,7701,7722,7767,7778,7780,7801,7876,7923,7928,7972,7997,8025,8037,8043,8059,8079,8085,8088,8104,8125,8145,8201,8204,8213,8215,8229,8320,8332,8339,8356,8398,8413,8480,8482,8499,8533,8549,8555,8563,8574,8577,8622,8648,8653,8741,8746,8757,8758,8761,8762,8785,8799,8815,8819,8853,8859,8864,8896,8900,8907,8915,8927,8930,8942,8975,8986,8991,8997,9004,9011,9036,9041,9047,9048,9049,9055,9078,9083,9084,9143,9158,9159,9171,9194,9220,9238,9243,9277,9278,9315,9353,9356,9372,9405,9409,9414,9424,9425,9463,9467,9470,9473,9511,9513,9514,9518,9554,9565,9612,9684,9703,9715,9733,9743,9747,9753,9861,9874,9884,9929,9968,9972,9982,10054,10088,10104,10158,10162,10169,10172,10183,10207,10227,10263,10264,10273,10291,10293,10309,10315,10367,10370,10382,10398,10410,10412,10413,10429,10445,10451,10457,10469,10485,10492,10518,10524,10537,10538,10563,10571,10588,10624,10633,10643,10670,10680,10685,10692,10700,10731,10740,10744,10762,10793,10820,10826,10844,10888,10893,10912,10914,10918,10937,10941,10954,10965,10992,10998,11018,11019,11021,11050,11070,11076,11077,11079,11089,11107,11111,11135,11139,11181,11206,11228,11234,11243,11249,11252,11256,11293,11299,11388,11392,11393,11400,11401,11426,11452,11484,11549,11556,11573,11588,11594,11604,11620,11626,11663,11666,11670,11680,11695,11722,11762,11776,11790,11793,11796,11805,11850,11889,11911,11917,11920,11922,11937,11962,11990,11998,12000,12001,12006,12016,12045,12062,12068,12117,12127,12141,12166,12172,12176,12191,12209,12231,12241,12259,12262,12269,12288,12305,12312,12326,12329,12343,12364,12390,12391,12400,12404,12426,12446,12452,12453,12468,12477,12478,12490,12492,12499,12527,12541,12551,12573,12576,12590,12593,12602,12605,12621,12646,12652,12663,12669,12670,12672,12679,12719,12782,12792,12794,12795,12802,12809,12831,12902,12919,12959,12973,12986,13086,13094,13136,13138,13141,13144,13148,13167,13168,13189,13215,13250,13258,13280,13305,13313,13325,13332,13339,13348,13364,13368,13489,13501,13525,13532,13544,13550,13555,13557,13588,13606,13665,13671,13692,13694,13705,13713,13734,13744,13746,13754,13761,13783,13811,13815,13829,13848,13875,13884,13888,13908,13960,13980,13993,14003,14043,14059,14063,14072,14074,14096,14125,14135,14176,14196,14207,14220,14256,14273,14316,14320,14324,14326,14341,14346,14351,14354,14360,14363,14374,14377,14411,14437,14445,14448,14469,14490,14496,14497,14526,14534,14546,14554,14558,14571,14576,14612,14676,14683,14688,14699,14706,14722,14726,14756,14757,14795,14807,14824,14825,14832,14845,14861,14877,14889,14903,14912,14944,14952,14962,14983,14985,15000,15016,15024,15030,15054,15062,15083,15108,15183,15199,15241,15280,15292,15315,15323,15328,15331,15342,15350,15357,15381,15436,15444,15460,15461,15475,15476,15480,15514,15534,15550,15555,15575,15591,15595,15598,15605,15612,15619,15664,15667,15716,15726,15738,15784,15821,15822,15891,15923,15932,15943,15946,15951,15967,15981,16031,16035,16036,16038,16047,16066,16069,16081,16089,16118,16164,16189,16229,16271,16298,16347,16373,16407,16409,16410,16422,16439,16446,16507,16512,16519,16528,16535,16563,16580,16590,16596,16605,16630,16638,16650,16670,16718,16737,16744,16791,16797,16804,16836,16850,16894,16897,16907,16977,16985,17018,17055,17064,17091,17097,17106,17109,17158,17205,17213,17214,17245,17339],"43":[5,22,31,49,81,114,128,152,153,176,177,185,208,211,214,282,301,308,329,352,365,395,428,438,446,453,463,486,496,501,519,524,531,544,551,554,565,566,589,591,595,607,617,638,639,646,650,679,680,699,701,707,745,752,753,755,766,771,795,820,822,866,881,883,893,901,934,944,946,954,993,1000,1004,1043,1046,1087,1092,1093,1134,1150,1200,1265,1276,1278,1290,1293,1315,1339,1360,1405,1412,1424,1438,1439,1442,1459,1461,1472,1497,1498,1503,1513,1528,1565,1572,1600,1640,1679,1692,1698,1701,1717,1737,1747,1770,1787,1789,1792,1856,1862,1881,1886,1926,1933,1935,1944,1949,1951,1967,1969,1979,1993,1998,2019,2035,2055,2066,2070,2082,2083,2113,2134,2236,2254,2291,2292,2298,2308,2312,2322,2368,2416,2436,2440,2447,2450,2464,2501,2513,2514,2542,2559,2584,2614,2621,2622,2624,2626,2633,2636,2645,2712,2778,2784,2803,2828,2838,2839,2842,2843,2845,2859,2887,2903,2916,2968,2976,2983,2989,2991,3001,3008,3011,3012,3024,3036,3039,3040,3046,3059,3070,3164,3170,3180,3186,3214,3220,3223,3230,3248,3252,3258,3265,3266,3268,3284,3286,3302,3304,3308,3315,3340,3343,3345,3348,3362,3371,3374,3430,3444,3464,3465,3505,3508,3511,3512,3528,3552,3556,3558,3562,3572,3593,3606,3608,3632,3671,3687,3704,3732,3751,3777,3803,3812,3816,3826,3833,3849,3850,3876,3881,3889,3893,3898,3927,3928,3949,3954,3969,3973,3974,4003,4025,4036,4044,4045,4072,4080,4091,4094,4114,4134,4164,4192,4203,4219,4223,4224,4285,4307,4315,4325,4327,4353,4410,4430,4464,4478,4483,4500,4526,4585,4587,4603,4614,4630,4635,4641,4659,4675,4681,4684,4732,4741,4748,4775,4776,4795,4810,4845,4859,4863,4873,4891,4894,4910,4921,4933,4934,4943,4944,4958,4961,4962,4970,5033,5076,5080,5130,5137,5143,5191,5247,5295,5306,5320,5354,5366,5393,5402,5403,5414,5436,5439,5455,5456,5489,5495,5506,5539,5552,5573,5607,5627,5630,5633,5637,5640,5732,5736,5739,5772,5815,5825,5842,5887,5889,5902,5921,5941,5954,5998,6016,6041,6045,6049,6055,6065,6068,6075,6094,6108,6110,6136,6141,6230,6262,6293,6305,6311,6323,6333,6341,6345,6351,6354,6387,6390,6402,6405,6438,6520,6521,6546,6554,6559,6560,6573,6591,6625,6645,6668,6672,6684,6687,6695,6696,6736,6780,6788,6792,6810,6822,6828,6832,6841,6845,6869,6903,6918,6944,6960,7022,7051,7078,7101,7135,7136,7148,7152,7160,7255,7262,7279,7339,7353,7379,7394,7397,7415,7418,7440,7464,7489,7518,7521,7583,7595,7599,7607,7608,7620,7636,7638,7643,7663,7680,7699,7719,7741,7747,7771,7787,7806,7838,7849,7852,7861,7865,7867,7870,7871,7877,7890,7896,7902,7915,7928,7935,7944,7973,7983,7994,8012,8016,8054,8071,8107,8111,8120,8178,8190,8239,8262,8270,8288,8291,8337,8347,8351,8365,8373,8379,8437,8445,8463,8481,8492,8493,8511,8543,8546,8552,8554,8565,8572,8581,8632,8645,8703,8716,8737,8738,8753,8778,8779,8796,8846,8850,8906,8924,8931,8946,8961,8962,8972,8984,8997,9002,9005,9012,9041,9053,9059,9063,9083,9085,9099,9101,9130,9132,9154,9173,9178,9189,9194,9220,9236,9257,9270,9280,9302,9306,9309,9323,9346,9350,9362,9371,9377,9378,9402,9435,9460,9476,9487,9489,9496,9501,9516,9528,9536,9542,9566,9570,9576,9612,9619,9623,9628,9637,9663,9664,9717,9733,9737,9745,9780,9788,9794,9800,9819,9840,9857,9900,9950,9988,9996,10012,10024,10031,10042,10050,10057,10061,10067,10090,10112,10124,10128,10139,10141,10147,10158,10226,10234,10254,10256,10296,10311,10322,10416,10417,10445,10447,10450,10484,10487,10490,10492,10493,10502,10514,10544,10547,10553,10605,10645,10656,10676,10709,10717,10724,10737,10771,10779,10794,10795,10806,10817,10837,10840,10858,10862,10864,10875,10892,10902,10918,10933,10961,10966,10972,10975,11021,11029,11032,11038,11045,11070,11074,11097,11113,11139,11150,11173,11179,11189,11193,11194,11319,11425,11443,11452,11471,11482,11491,11493,11496,11524,11533,11554,11584,11594,11597,11600,11618,11624,11645,11663,11681,11746,11747,11769,11771,11785,11791,11796,11799,11805,11808,11848,11881,11893,11925,11927,11952,11962,11963,11999,12006,12013,12015,12019,12028,12033,12058,12062,12069,12074,12078,12099,12105,12118,12165,12170,12173,12221,12224,12265,12270,12284,12309,12313,12371,12407,12432,12441,12452,12468,12478,12488,12492,12494,12511,12515,12518,12538,12539,12543,12564,12566,12568,12575,12612,12613,12644,12645,12651,12655,12656,12706,12713,12739,12741,12748,12756,12797,12813,12820,12823,12827,12831,12868,12871,12881,12885,12899,12909,12912,12959,12970,12990,12993,13008,13019,13040,13058,13087,13090,13109,13111,13129,13180,13201,13202,13208,13212,13214,13239,13244,13249,13276,13314,13334,13402,13410,13455,13482,13494,13498,13502,13532,13533,13548,13553,13584,13596,13627,13641,13663,13670,13682,13683,13685,13688,13691,13693,13713,13751,13766,13770,13779,13781,13790,13828,13836,13838,13845,13862,13873,13909,13933,13940,13946,14007,14024,14054,14081,14088,14111,14112,14129,14133,14135,14157,14158,14194,14199,14216,14237,14255,14273,14277,14284,14296,14305,14306,14311,14318,14328,14347,14353,14361,14389,14395,14403,14426,14441,14529,14535,14543,14567,14569,14586,14617,14655,14697,14699,14702,14707,14719,14725,14757,14764,14774,14831,14863,14881,14890,14895,14979,14983,14991,14996,15039,15098,15107,15111,15125,15131,15134,15165,15176,15185,15225,15250,15257,15267,15272,15316,15329,15348,15378,15425,15426,15438,15491,15496,15502,15504,15541,15544,15548,15557,15577,15584,15630,15638,15642,15675,15679,15687,15702,15724,15755,15775,15794,15838,15841,15855,15873,15960,15967,15982,15987,16017,16019,16106,16129,16131,16147,16162,16168,16188,16200,16205,16213,16273,16296,16331,16346,16351,16362,16381,16440,16446,16476,16521,16543,16557,16563,16626,16632,16645,16660,16681,16688,16704,16705,16715,16749,16790,16817,16819,16822,16837,16844,16845,16860,16871,16889,16896,16974,16986,16998,17009,17070,17079,17082,17085,17107,17141,17150,17151,17158,17164,17166,17168,17190,17200,17215,17287,17308,17310,17318,17319,17339,17340,17351,17356,17393,17395,17397],"44":[17,28,32,43,45,68,91,110,115,144,146,150,153,159,171,185,205,208,220,260,280,287,347,348,355,364,379,407,422,439,454,458,469,486,491,510,513,518,530,540,547,556,563,564,577,597,605,646,650,652,691,700,727,734,776,799,841,852,868,884,886,896,930,935,950,952,963,978,986,1005,1012,1022,1036,1045,1051,1102,1106,1134,1140,1156,1246,1247,1273,1274,1282,1291,1292,1294,1304,1318,1322,1328,1392,1405,1410,1440,1465,1483,1488,1499,1506,1532,1534,1594,1603,1642,1677,1715,1735,1738,1740,1761,1762,1795,1823,1836,1859,1863,1887,1892,1921,1934,1939,1965,1973,1977,1985,1993,2005,2032,2073,2078,2082,2103,2118,2130,2131,2158,2171,2194,2209,2242,2246,2270,2290,2310,2363,2372,2385,2423,2452,2456,2461,2472,2479,2481,2516,2529,2549,2564,2565,2571,2590,2628,2657,2680,2695,2700,2720,2744,2755,2772,2774,2786,2822,2836,2847,2848,2856,2873,2875,2876,2901,2904,2911,2971,2990,2995,3006,3012,3014,3015,3017,3022,3102,3116,3164,3203,3209,3224,3225,3237,3253,3263,3301,3313,3333,3355,3387,3407,3411,3414,3428,3437,3502,3519,3548,3558,3572,3578,3596,3600,3609,3666,3683,3685,3716,3749,3759,3760,3764,3765,3777,3801,3803,3824,3826,3836,3854,3856,3873,3884,3889,3893,3898,3903,3908,3934,3956,3984,3992,4002,4011,4027,4033,4040,4041,4051,4064,4065,4074,4077,4098,4122,4126,4130,4134,4137,4140,4164,4173,4189,4224,4225,4229,4234,4240,4242,4255,4322,4363,4396,4426,4439,4470,4485,4513,4522,4533,4545,4548,4551,4567,4571,4581,4606,4612,4626,4631,4655,4663,4670,4692,4695,4699,4707,4715,4720,4722,4732,4737,4763,4779,4809,4811,4813,4827,4837,4889,4905,4911,4958,4961,4965,4987,4990,5005,5017,5028,5039,5059,5071,5072,5122,5126,5156,5163,5175,5176,5179,5220,5232,5241,5259,5261,5265,5269,5293,5342,5345,5346,5351,5358,5382,5392,5414,5432,5449,5492,5508,5546,5549,5558,5577,5578,5595,5647,5651,5666,5739,5742,5750,5782,5845,5879,5884,5888,5906,5912,5939,5951,5957,5986,6011,6012,6016,6024,6027,6037,6039,6050,6063,6093,6117,6118,6131,6136,6165,6177,6189,6196,6209,6217,6224,6234,6249,6284,6285,6287,6290,6318,6323,6337,6352,6384,6389,6417,6423,6425,6436,6438,6465,6485,6514,6517,6521,6538,6560,6587,6597,6611,6637,6652,6675,6703,6705,6722,6742,6817,6822,6832,6840,6848,6875,6888,6902,6912,6920,6954,6955,6965,6968,6972,6989,7030,7032,7062,7069,7082,7088,7103,7108,7116,7127,7142,7148,7160,7173,7183,7234,7254,7310,7335,7367,7370,7386,7395,7411,7436,7456,7458,7487,7524,7541,7554,7555,7563,7576,7579,7591,7594,7622,7630,7671,7674,7743,7749,7775,7778,7780,7792,7799,7855,7860,7882,7907,7919,7923,7946,7950,7966,7967,7976,8006,8025,8050,8052,8067,8071,8079,8080,8092,8096,8141,8146,8149,8155,8177,8180,8247,8261,8282,8283,8285,8312,8326,8327,8351,8353,8386,8399,8402,8409,8418,8434,8440,8442,8457,8465,8466,8467,8476,8489,8499,8504,8538,8556,8563,8609,8617,8652,8656,8678,8694,8698,8709,8744,8779,8825,8839,8841,8893,8895,8908,8941,8968,8969,9000,9007,9009,9060,9070,9078,9081,9091,9092,9100,9101,9119,9140,9149,9152,9206,9222,9229,9238,9250,9265,9275,9277,9288,9301,9303,9312,9386,9406,9428,9432,9433,9439,9472,9473,9481,9495,9510,9513,9531,9540,9541,9553,9605,9617,9635,9651,9666,9695,9723,9739,9741,9762,9763,9764,9769,9782,9798,9810,9846,9852,9872,9878,9884,9932,9936,9946,9959,9984,9991,10001,10020,10028,10036,10038,10041,10060,10062,10091,10124,10140,10158,10160,10186,10206,10221,10240,10264,10291,10293,10294,10302,10307,10308,10374,10376,10387,10455,10460,10490,10496,10506,10513,10536,10547,10577,10605,10609,10647,10656,10665,10676,10683,10737,10757,10814,10914,10919,10927,10931,10976,11014,11034,11039,11057,11066,11072,11074,11075,11087,11089,11102,11115,11130,11145,11228,11270,11271,11290,11300,11330,11336,11340,11344,11354,11382,11405,11418,11459,11468,11473,11480,11503,11551,11594,11601,11648,11662,11685,11688,11711,11712,11715,11768,11814,11833,11837,11847,11865,11866,11883,11897,11910,11923,11925,11926,11933,11948,11949,11955,11971,11975,12001,12002,12033,12046,12057,12075,12079,12095,12102,12103,12106,12124,12130,12132,12140,12185,12234,12242,12245,12265,12270,12283,12320,12328,12332,12334,12338,12346,12347,12368,12429,12431,12469,12482,12500,12521,12530,12549,12579,12585,12588,12593,12595,12624,12634,12638,12692,12693,12722,12745,12752,12754,12774,12776,12785,12798,12838,12864,12872,12883,12889,12891,12898,12905,12909,12926,12933,12935,12976,13015,13039,13064,13091,13094,13117,13141,13157,13234,13265,13283,13285,13296,13320,13326,13332,13334,13341,13354,13376,13381,13446,13456,13477,13479,13486,13510,13521,13595,13598,13610,13639,13642,13645,13662,13682,13699,13718,13721,13727,13735,13748,13753,13801,13802,13810,13814,13821,13867,13878,13898,13902,13941,13973,14032,14034,14060,14070,14085,14087,14118,14121,14145,14151,14152,14155,14190,14191,14210,14212,14232,14264,14296,14297,14302,14311,14337,14354,14410,14412,14427,14440,14441,14444,14455,14463,14482,14499,14501,14504,14508,14511,14528,14539,14578,14596,14608,14648,14661,14687,14744,14776,14780,14782,14802,14818,14859,14871,14899,14905,14910,14919,14923,14939,14947,14950,14951,14963,14969,14985,14994,14996,15021,15040,15075,15081,15098,15109,15155,15156,15158,15169,15193,15213,15228,15233,15235,15251,15259,15270,15291,15325,15329,15341,15380,15394,15397,15400,15405,15438,15458,15475,15488,15498,15514,15515,15523,15575,15653,15672,15690,15712,15714,15716,15761,15770,15780,15809,15832,15835,15845,15851,15866,15880,15884,15890,15893,15899,15947,15968,15972,15974,15981,15984,15985,16000,16017,16019,16038,16040,16049,16053,16058,16069,16091,16096,16097,16117,16129,16131,16147,16191,16198,16218,16237,16251,16269,16273,16277,16310,16325,16327,16356,16380,16383,16389,16455,16464,16496,16501,16522,16573,16589,16621,16645,16684,16697,16722,16744,16749,16757,16760,16777,16783,16800,16803,16827,16840,16851,16889,16899,16908,16929,16962,16974,17023,17047,17052,17069,17090,17098,17109,17112,17121,17145,17156,17159,17161,17167,17183,17233,17240,17243,17246,17268,17269,17270,17290,17326,17338,17351,17352,17354,17368,17369,17388,17392],"45":[14,25,44,58,59,62,64,85,105,106,135,153,158,177,179,193,198,201,203,207,210,234,262,268,283,291,305,334,341,352,402,446,450,451,453,460,473,479,485,526,555,557,558,561,608,627,698,747,755,761,785,786,787,794,834,836,862,863,955,963,998,1013,1076,1084,1091,1102,1105,1106,1138,1158,1159,1167,1189,1201,1222,1264,1268,1291,1293,1311,1336,1339,1351,1385,1394,1403,1429,1434,1466,1475,1476,1478,1513,1516,1542,1557,1597,1601,1611,1677,1699,1701,1788,1792,1813,1822,1844,1869,1876,1881,1899,1916,1928,1929,1935,1943,1958,1977,1993,2024,2056,2067,2069,2097,2100,2102,2104,2120,2126,2147,2158,2160,2163,2176,2181,2197,2199,2252,2276,2329,2347,2368,2371,2383,2386,2399,2445,2493,2505,2515,2550,2563,2577,2592,2594,2612,2627,2640,2647,2660,2688,2697,2710,2716,2719,2761,2763,2772,2814,2822,2835,2859,2881,2890,2898,2902,2906,2911,2917,2937,2942,2952,2953,3002,3005,3021,3061,3100,3108,3115,3123,3154,3160,3165,3177,3178,3189,3206,3222,3229,3247,3254,3267,3307,3327,3336,3356,3368,3377,3389,3398,3408,3436,3453,3487,3544,3574,3629,3636,3639,3654,3656,3657,3683,3686,3700,3701,3711,3757,3759,3798,3854,3871,3873,3876,3911,3945,3952,3956,3961,3980,4003,4005,4044,4069,4115,4132,4133,4136,4158,4159,4177,4183,4207,4252,4274,4280,4289,4295,4308,4324,4325,4326,4332,4334,4338,4363,4380,4383,4385,4388,4389,4393,4406,4415,4424,4427,4438,4445,4474,4487,4499,4507,4517,4518,4521,4529,4537,4549,4573,4586,4589,4616,4618,4631,4651,4658,4669,4783,4789,4794,4837,4863,4865,4873,4896,4924,4925,4973,4975,5005,5015,5026,5032,5045,5056,5081,5099,5101,5104,5109,5112,5119,5122,5123,5169,5195,5205,5223,5225,5263,5270,5282,5292,5303,5331,5337,5419,5446,5464,5477,5483,5485,5507,5510,5522,5557,5572,5609,5611,5631,5634,5635,5695,5710,5720,5722,5729,5755,5795,5810,5816,5846,5883,5920,5939,5967,5982,5990,5998,6013,6024,6025,6028,6039,6041,6075,6091,6130,6139,6154,6212,6230,6232,6235,6236,6243,6244,6252,6259,6273,6281,6288,6309,6318,6343,6347,6348,6354,6390,6399,6406,6429,6439,6455,6463,6469,6486,6566,6575,6607,6619,6621,6640,6649,6669,6702,6720,6736,6738,6745,6757,6764,6787,6840,6854,6861,6867,6923,6933,6944,6956,6982,7059,7074,7118,7162,7164,7165,7167,7173,7206,7233,7251,7258,7272,7274,7285,7293,7321,7339,7369,7375,7379,7391,7423,7432,7446,7452,7453,7456,7486,7513,7522,7531,7573,7577,7593,7602,7608,7613,7616,7665,7754,7771,7787,7819,7822,7835,7846,7868,7925,7935,7946,7965,7994,8004,8033,8035,8043,8047,8048,8066,8090,8093,8127,8136,8143,8150,8157,8170,8171,8209,8210,8222,8249,8269,8278,8323,8361,8367,8373,8392,8433,8451,8453,8507,8544,8553,8570,8576,8596,8597,8598,8613,8630,8635,8637,8642,8644,8648,8686,8689,8696,8702,8741,8763,8773,8783,8786,8793,8836,8837,8841,8852,8876,8894,8899,8924,9017,9027,9028,9046,9062,9082,9106,9109,9128,9136,9150,9155,9157,9182,9204,9208,9216,9219,9284,9305,9319,9321,9332,9338,9347,9379,9380,9385,9394,9411,9424,9456,9462,9467,9470,9475,9512,9522,9538,9543,9548,9563,9582,9593,9607,9625,9644,9668,9676,9720,9722,9732,9756,9800,9841,9857,9873,9891,9906,9929,9946,9964,9976,9978,9986,10019,10021,10070,10074,10106,10110,10115,10131,10152,10156,10165,10179,10185,10204,10216,10261,10284,10313,10331,10337,10348,10353,10361,10362,10364,10384,10390,10397,10455,10464,10467,10468,10472,10481,10507,10532,10534,10540,10545,10560,10584,10591,10600,10604,10612,10622,10637,10676,10681,10686,10690,10700,10711,10712,10742,10753,10761,10780,10781,10784,10789,10791,10796,10851,10887,10907,10908,10921,10931,10935,10939,10943,10953,10961,10991,10997,11001,11022,11073,11075,11077,11080,11083,11085,11088,11095,11098,11147,11180,11182,11190,11252,11257,11269,11315,11320,11327,11337,11344,11357,11368,11418,11424,11434,11442,11447,11455,11479,11506,11507,11511,11516,11544,11588,11592,11599,11604,11636,11638,11641,11703,11704,11707,11708,11721,11730,11740,11773,11775,11811,11817,11827,11852,11864,11874,11888,11890,11939,11974,12003,12038,12086,12088,12090,12100,12118,12127,12131,12149,12165,12249,12262,12272,12273,12281,12288,12307,12312,12318,12329,12370,12372,12377,12389,12402,12409,12424,12426,12432,12479,12496,12505,12526,12529,12531,12554,12561,12567,12581,12594,12601,12614,12627,12638,12641,12690,12691,12706,12725,12738,12742,12780,12797,12801,12805,12811,12817,12842,12853,12854,12858,12859,12867,12879,12881,12883,12888,12894,12901,12927,12932,12942,12951,12960,12972,12973,12989,13003,13004,13012,13017,13047,13063,13074,13088,13103,13137,13139,13148,13150,13151,13156,13192,13205,13216,13226,13245,13290,13294,13366,13370,13396,13437,13438,13446,13460,13512,13548,13587,13598,13634,13651,13669,13680,13683,13702,13722,13752,13753,13777,13787,13803,13842,13846,13858,13864,13870,13887,13897,13909,13921,13932,13945,13953,13988,13990,13996,14008,14027,14033,14044,14049,14063,14073,14107,14114,14128,14136,14163,14195,14227,14266,14274,14282,14284,14285,14299,14347,14350,14380,14431,14432,14435,14442,14447,14465,14479,14534,14567,14568,14572,14578,14586,14602,14607,14620,14638,14644,14703,14708,14730,14739,14748,14753,14759,14763,14770,14795,14808,14819,14825,14834,14839,14849,14863,14869,14893,14894,14907,14918,14937,14957,14970,14980,14986,14995,15002,15006,15027,15037,15050,15053,15109,15113,15119,15126,15145,15152,15159,15161,15167,15185,15194,15207,15211,15222,15264,15279,15303,15307,15310,15313,15331,15335,15363,15364,15371,15406,15490,15511,15521,15556,15587,15592,15593,15609,15615,15627,15645,15647,15657,15671,15681,15684,15698,15724,15733,15760,15767,15840,15841,15856,15857,15880,15890,15904,15912,15919,15923,15924,15936,15937,15964,15968,15973,15984,16009,16020,16025,16044,16057,16108,16117,16134,16155,16180,16198,16208,16210,16253,16262,16266,16268,16269,16310,16315,16322,16325,16326,16331,16338,16348,16363,16382,16384,16385,16386,16396,16409,16416,16417,16478,16480,16483,16494,16515,16521,16527,16569,16570,16573,16578,16597,16611,16615,16636,16642,16668,16677,16692,16708,16723,16728,16782,16788,16818,16838,16863,16865,16910,16911,16915,16944,16955,16980,16984,17006,17007,17053,17066,17074,17076,17113,17124,17180,17210,17246,17303,17306,17308,17322,17339,17347,17366,17392,17401,17402,17407],"46":[7,10,15,45,103,115,131,143,156,167,175,178,198,202,205,210,212,233,234,254,271,330,358,365,396,397,407,416,423,435,437,453,467,469,470,487,504,510,536,546,551,552,590,596,604,620,621,630,639,677,717,718,726,732,737,782,794,803,816,826,839,841,848,861,877,884,886,900,904,920,927,941,989,1009,1036,1139,1142,1164,1177,1185,1197,1205,1211,1219,1234,1251,1263,1268,1278,1285,1304,1311,1354,1378,1398,1413,1426,1431,1449,1455,1470,1473,1479,1566,1601,1629,1664,1701,1712,1717,1730,1731,1742,1744,1801,1804,1808,1813,1818,1825,1826,1832,1842,1849,1931,1973,2000,2023,2032,2039,2044,2049,2060,2109,2118,2120,2125,2134,2152,2200,2230,2269,2302,2307,2318,2350,2351,2421,2436,2445,2470,2482,2495,2628,2654,2716,2731,2736,2738,2741,2751,2765,2783,2804,2808,2810,2880,2925,2930,2936,2939,2974,2986,3007,3017,3036,3071,3082,3096,3123,3129,3131,3148,3189,3195,3231,3285,3291,3292,3297,3314,3322,3332,3360,3379,3385,3406,3409,3424,3435,3445,3449,3499,3504,3517,3527,3542,3579,3594,3599,3614,3687,3693,3699,3709,3721,3726,3743,3766,3790,3820,3866,3898,3921,3922,3931,3934,3940,3941,3955,3962,3965,3985,4002,4048,4055,4081,4092,4117,4130,4131,4134,4238,4253,4257,4260,4269,4274,4295,4305,4339,4343,4345,4352,4357,4367,4374,4377,4381,4386,4406,4426,4436,4452,4453,4454,4458,4459,4460,4471,4476,4485,4492,4494,4505,4532,4543,4544,4555,4571,4577,4585,4610,4626,4648,4657,4659,4695,4704,4752,4787,4790,4804,4821,4825,4829,4830,4862,4870,4889,4932,4942,4951,4953,4973,4979,4983,5011,5039,5052,5071,5077,5089,5101,5124,5125,5127,5133,5134,5137,5170,5177,5182,5195,5206,5231,5277,5284,5285,5311,5321,5338,5343,5348,5359,5360,5366,5385,5403,5407,5414,5443,5447,5464,5501,5515,5519,5562,5570,5578,5586,5605,5612,5628,5642,5673,5675,5696,5743,5752,5759,5814,5815,5826,5949,5950,5959,5965,5980,6001,6002,6030,6033,6067,6076,6083,6085,6112,6123,6132,6150,6157,6164,6186,6192,6235,6254,6255,6256,6259,6293,6304,6308,6316,6356,6357,6360,6389,6398,6400,6416,6419,6431,6435,6443,6463,6497,6501,6505,6515,6550,6555,6561,6563,6566,6606,6623,6628,6666,6681,6687,6717,6722,6729,6735,6741,6753,6756,6764,6778,6779,6786,6799,6812,6814,6830,6833,6844,6846,6898,6925,6928,6929,6931,6964,6975,6988,7013,7014,7029,7046,7055,7067,7092,7093,7094,7133,7140,7143,7163,7165,7171,7172,7199,7205,7220,7225,7230,7235,7242,7253,7280,7291,7311,7320,7355,7383,7392,7406,7441,7447,7449,7451,7468,7472,7481,7496,7502,7519,7543,7553,7562,7578,7588,7604,7626,7629,7649,7659,7726,7727,7730,7740,7742,7744,7767,7777,7778,7779,7789,7837,7841,7844,7858,7871,7874,7886,7893,7901,7904,7905,7909,7912,7914,7965,7968,7976,7977,8001,8018,8022,8027,8041,8059,8093,8118,8124,8131,8135,8178,8184,8191,8192,8204,8219,8228,8240,8243,8255,8274,8275,8282,8286,8287,8306,8310,8342,8345,8400,8402,8418,8431,8434,8457,8463,8484,8492,8501,8547,8549,8557,8581,8592,8597,8599,8638,8652,8657,8659,8666,8671,8677,8698,8699,8703,8709,8725,8747,8756,8763,8765,8815,8838,8863,8866,8872,8905,8909,8946,8951,8962,8983,8992,8997,9026,9079,9085,9096,9102,9107,9112,9130,9146,9151,9208,9212,9233,9248,9258,9299,9321,9332,9333,9343,9370,9399,9404,9475,9482,9503,9504,9505,9515,9523,9537,9545,9576,9608,9611,9613,9620,9622,9636,9637,9638,9649,9653,9678,9709,9721,9736,9749,9792,9796,9804,9815,9816,9822,9828,9840,9858,9863,9874,9885,9893,9903,9927,9936,9945,9953,9961,9980,10014,10019,10057,10062,10064,10093,10099,10124,10125,10128,10183,10188,10191,10192,10205,10214,10224,10242,10257,10271,10273,10373,10402,10403,10417,10471,10503,10505,10538,10549,10563,10585,10643,10674,10717,10728,10730,10738,10739,10750,10752,10785,10790,10791,10825,10838,10842,10906,10931,10936,10950,10955,10956,10973,10981,10983,10988,10990,11033,11034,11035,11077,11103,11175,11191,11200,11202,11298,11301,11305,11324,11326,11362,11371,11372,11393,11407,11423,11430,11456,11462,11483,11509,11543,11588,11603,11677,11686,11707,11715,11751,11758,11808,11813,11858,11869,11896,11911,11925,11935,11947,11972,11996,11997,12007,12041,12042,12065,12080,12083,12107,12127,12136,12141,12175,12183,12189,12190,12211,12215,12224,12230,12237,12245,12247,12258,12259,12261,12269,12277,12310,12311,12351,12367,12374,12389,12392,12395,12408,12436,12449,12469,12472,12476,12522,12534,12535,12596,12617,12629,12633,12637,12658,12667,12669,12679,12690,12704,12706,12711,12721,12725,12730,12738,12750,12809,12834,12877,12896,12910,12929,12930,12936,12942,12997,13000,13013,13024,13041,13061,13075,13089,13097,13099,13128,13193,13230,13245,13268,13289,13317,13353,13366,13369,13378,13380,13390,13401,13417,13425,13431,13440,13443,13456,13501,13504,13538,13540,13559,13567,13568,13589,13592,13621,13644,13661,13668,13670,13698,13706,13710,13718,13725,13759,13773,13788,13826,13832,13839,13841,13842,13860,13874,13880,13889,13892,13895,13902,13913,13915,13922,13923,13942,13954,13967,13976,14013,14017,14037,14072,14074,14078,14118,14120,14129,14130,14142,14143,14151,14167,14181,14197,14200,14214,14220,14242,14247,14285,14292,14321,14322,14349,14378,14403,14464,14513,14519,14521,14538,14547,14557,14565,14572,14584,14607,14617,14638,14661,14678,14703,14709,14764,14766,14775,14776,14789,14809,14810,14822,14844,14862,14866,14877,14878,14882,14883,14937,14955,14968,14998,15008,15030,15071,15078,15089,15100,15107,15136,15158,15189,15193,15198,15203,15216,15264,15286,15296,15301,15303,15307,15325,15346,15369,15388,15390,15422,15433,15451,15466,15478,15499,15518,15521,15531,15535,15540,15566,15585,15587,15620,15622,15640,15660,15669,15680,15682,15695,15703,15705,15706,15745,15751,15754,15780,15790,15798,15814,15835,15836,15851,15855,15880,15892,15956,15959,15974,15993,16033,16055,16077,16079,16117,16129,16133,16146,16152,16190,16197,16216,16234,16291,16295,16312,16353,16367,16383,16409,16410,16452,16474,16498,16504,16512,16514,16525,16529,16530,16543,16573,16601,16608,16621,16623,16624,16631,16639,16659,16699,16716,16717,16720,16737,16757,16806,16828,16829,16841,16873,16880,16948,16955,17033,17036,17054,17055,17076,17079,17090,17091,17093,17104,17124,17132,17146,17147,17157,17174,17219,17235,17256,17265,17282,17290,17299,17303,17310,17320,17347,17355,17362,17378,17391],"47":[0,6,30,31,37,58,62,69,72,108,125,163,165,167,173,174,182,201,203,205,206,207,243,246,252,281,289,297,304,314,373,398,411,436,455,469,479,486,523,534,563,566,569,604,630,656,663,681,718,743,753,755,756,808,835,843,858,876,896,925,964,969,970,984,995,1002,1015,1076,1096,1109,1111,1134,1164,1197,1209,1254,1282,1294,1306,1313,1324,1342,1368,1417,1423,1438,1439,1459,1462,1502,1520,1526,1527,1549,1560,1566,1607,1634,1651,1663,1669,1680,1689,1693,1694,1696,1712,1735,1747,1763,1767,1792,1805,1832,1833,1843,1917,1924,1927,1946,1958,1959,1996,2015,2021,2028,2035,2044,2061,2071,2073,2080,2084,2093,2098,2117,2123,2135,2157,2159,2185,2192,2203,2204,2265,2277,2283,2294,2315,2325,2341,2347,2360,2375,2382,2419,2420,2422,2529,2532,2552,2556,2617,2629,2643,2672,2682,2688,2699,2707,2711,2714,2726,2731,2755,2756,2784,2791,2798,2804,2816,2819,2824,2828,2833,2862,2863,2873,2876,2880,2886,2917,2929,2951,2961,2979,2985,2993,2999,3000,3040,3062,3067,3080,3102,3153,3162,3240,3242,3323,3363,3374,3392,3412,3431,3443,3444,3470,3491,3502,3506,3518,3538,3539,3555,3584,3590,3603,3617,3626,3628,3668,3670,3695,3716,3771,3779,3805,3842,3853,3862,3909,3915,3922,3934,3935,3938,3955,3993,3995,4022,4042,4089,4095,4101,4131,4147,4154,4174,4218,4222,4253,4254,4259,4267,4288,4305,4346,4358,4374,4406,4424,4427,4442,4450,4458,4473,4488,4491,4501,4506,4516,4554,4557,4564,4571,4587,4589,4602,4619,4622,4656,4676,4703,4706,4712,4716,4719,4723,4743,4745,4767,4776,4788,4800,4840,4848,4855,4865,4879,4909,4944,4954,4961,4978,4980,4992,5005,5017,5054,5061,5068,5144,5161,5167,5182,5188,5189,5194,5217,5260,5274,5292,5294,5298,5313,5331,5336,5364,5380,5381,5394,5428,5457,5487,5497,5508,5525,5536,5555,5589,5630,5645,5673,5723,5740,5744,5763,5786,5805,5824,5848,5867,5878,5901,5904,5909,5911,5913,5932,5935,5940,5960,5965,5967,5970,5978,5979,5991,5999,6012,6029,6031,6057,6076,6086,6094,6105,6127,6139,6145,6186,6205,6210,6231,6247,6251,6260,6276,6285,6287,6310,6319,6328,6350,6386,6393,6396,6406,6418,6423,6433,6482,6483,6485,6487,6495,6513,6515,6536,6539,6549,6567,6598,6615,6644,6659,6665,6668,6670,6673,6700,6703,6704,6708,6718,6721,6760,6763,6770,6785,6789,6798,6803,6815,6828,6862,6883,6934,6952,6955,6984,7021,7026,7088,7093,7114,7117,7127,7141,7144,7154,7172,7186,7200,7232,7248,7255,7271,7275,7292,7338,7339,7393,7410,7437,7477,7482,7492,7530,7539,7555,7568,7575,7594,7611,7612,7635,7661,7681,7705,7707,7745,7787,7794,7811,7812,7844,7850,7876,7889,7896,7901,7906,7924,7939,7959,7970,8005,8017,8029,8041,8068,8072,8097,8100,8102,8115,8140,8141,8171,8175,8206,8215,8231,8248,8269,8270,8278,8295,8305,8308,8325,8338,8353,8356,8362,8371,8379,8415,8473,8492,8506,8510,8529,8544,8545,8563,8570,8578,8583,8620,8650,8656,8658,8660,8681,8700,8706,8745,8787,8802,8829,8842,8846,8860,8868,8891,8899,8914,8919,8921,8938,8958,8977,8981,8995,8997,9014,9067,9075,9080,9085,9086,9123,9202,9207,9213,9215,9220,9225,9226,9227,9231,9241,9255,9259,9263,9275,9280,9284,9286,9287,9289,9293,9294,9332,9359,9372,9387,9429,9436,9443,9484,9498,9541,9555,9557,9571,9588,9601,9627,9639,9652,9713,9733,9762,9774,9786,9832,9839,9841,9860,9900,9920,9927,9930,9932,9944,9946,9953,9976,9980,9994,10048,10058,10077,10084,10124,10144,10147,10186,10212,10220,10226,10250,10253,10256,10289,10290,10298,10306,10341,10382,10383,10421,10427,10432,10433,10436,10439,10443,10470,10485,10495,10514,10515,10516,10519,10521,10617,10658,10660,10668,10726,10734,10735,10744,10774,10799,10801,10853,10867,10883,10903,10967,10977,10995,11035,11054,11079,11114,11116,11118,11122,11134,11217,11245,11292,11302,11350,11351,11355,11358,11367,11368,11388,11399,11440,11460,11490,11497,11516,11541,11559,11565,11569,11576,11586,11591,11593,11606,11624,11631,11647,11746,11775,11779,11797,11817,11820,11853,11870,11871,11874,11881,11894,11902,11910,11911,11948,11984,11989,12018,12020,12022,12058,12071,12117,12131,12132,12137,12146,12147,12149,12150,12155,12168,12204,12206,12208,12217,12242,12252,12257,12268,12281,12326,12358,12366,12388,12409,12422,12438,12442,12444,12447,12463,12470,12495,12498,12509,12522,12547,12552,12554,12598,12615,12628,12636,12641,12652,12665,12680,12685,12703,12718,12733,12747,12755,12776,12778,12783,12785,12787,12790,12793,12799,12802,12818,12845,12860,12865,12866,12890,12898,12903,12928,12955,12986,13005,13007,13010,13036,13042,13043,13044,13049,13052,13060,13067,13095,13100,13115,13118,13133,13134,13145,13152,13158,13165,13176,13212,13220,13228,13233,13254,13288,13294,13296,13304,13321,13334,13338,13347,13363,13388,13390,13392,13417,13424,13433,13445,13465,13471,13472,13488,13492,13503,13506,13516,13526,13531,13532,13541,13548,13562,13571,13585,13610,13620,13626,13630,13633,13649,13664,13679,13680,13698,13707,13721,13728,13746,13748,13782,13790,13840,13841,13852,13855,13860,13894,13897,13902,13909,13943,13967,13968,13974,13977,14011,14013,14053,14073,14084,14086,14088,14097,14101,14111,14132,14144,14173,14181,14186,14199,14221,14233,14250,14261,14263,14337,14344,14350,14374,14375,14381,14382,14383,14418,14429,14433,14434,14436,14442,14443,14444,14452,14490,14508,14533,14541,14560,14609,14613,14642,14648,14663,14680,14683,14696,14708,14724,14725,14746,14759,14778,14783,14785,14797,14808,14814,14819,14823,14828,14860,14861,14863,14881,14882,14885,14908,14921,14926,14929,14948,14950,14965,14967,14977,15000,15005,15009,15010,15019,15065,15074,15089,15091,15138,15140,15175,15197,15201,15209,15237,15251,15252,15266,15288,15292,15316,15343,15371,15413,15418,15442,15447,15481,15519,15522,15547,15554,15599,15618,15643,15681,15687,15699,15705,15716,15743,15752,15755,15757,15770,15789,15799,15810,15818,15828,15857,15869,15895,15914,15927,15963,15982,15992,16002,16010,16027,16030,16032,16059,16061,16095,16104,16110,16112,16133,16169,16187,16201,16202,16205,16210,16211,16232,16233,16246,16251,16255,16261,16271,16272,16277,16280,16285,16289,16320,16339,16341,16364,16375,16394,16419,16434,16437,16471,16475,16535,16554,16569,16613,16621,16650,16653,16682,16699,16701,16706,16718,16737,16752,16753,16840,16860,16867,16870,16876,16903,16926,16942,16984,16992,17007,17017,17057,17074,17085,17087,17098,17106,17121,17122,17137,17169,17180,17223,17230,17268,17276,17280,17287,17344,17381],"48":[0,29,45,68,70,99,111,119,160,164,179,206,226,229,232,235,247,248,266,313,343,354,389,408,415,430,436,438,452,461,476,493,523,554,588,609,622,637,655,668,674,689,712,740,774,777,784,796,852,866,885,903,908,927,956,975,989,991,994,1023,1033,1078,1086,1101,1114,1116,1122,1140,1180,1215,1231,1238,1298,1300,1320,1337,1367,1386,1411,1490,1493,1494,1503,1505,1508,1552,1554,1570,1575,1654,1664,1667,1738,1749,1768,1773,1776,1872,1889,1899,1915,1937,1938,1956,1959,2015,2026,2043,2083,2113,2136,2137,2151,2189,2192,2195,2207,2229,2301,2339,2368,2378,2410,2415,2428,2443,2479,2498,2501,2521,2534,2542,2555,2602,2611,2616,2656,2671,2698,2699,2704,2734,2736,2747,2777,2780,2802,2821,2830,2836,2841,2846,2860,2882,2923,2935,2937,2940,2950,2966,2976,3033,3041,3047,3092,3102,3111,3120,3132,3134,3136,3153,3162,3177,3230,3235,3254,3261,3267,3291,3330,3332,3345,3362,3372,3374,3375,3411,3425,3460,3484,3506,3507,3517,3557,3565,3588,3616,3626,3655,3668,3669,3673,3681,3730,3731,3741,3751,3765,3795,3801,3821,3845,3853,3858,3879,3911,3933,3964,3965,3983,4088,4089,4093,4103,4105,4140,4141,4159,4172,4200,4215,4227,4232,4234,4241,4286,4298,4302,4350,4360,4367,4416,4425,4426,4464,4505,4526,4531,4536,4544,4546,4559,4560,4561,4569,4589,4593,4636,4651,4658,4687,4697,4704,4718,4746,4787,4801,4834,4869,4870,4889,4895,4916,4924,4984,5000,5017,5035,5036,5053,5056,5066,5080,5081,5086,5094,5124,5162,5176,5181,5203,5273,5302,5307,5312,5318,5338,5342,5370,5388,5394,5410,5420,5435,5445,5468,5471,5489,5498,5513,5527,5531,5545,5548,5578,5601,5611,5639,5642,5643,5647,5653,5656,5669,5677,5699,5707,5725,5747,5771,5774,5790,5802,5817,5827,5836,5837,5851,5853,5873,5936,5955,5988,5996,6005,6011,6012,6040,6041,6053,6062,6078,6080,6083,6103,6107,6136,6195,6224,6251,6276,6281,6291,6301,6326,6339,6345,6361,6363,6387,6395,6403,6426,6465,6563,6586,6651,6655,6659,6700,6703,6717,6725,6726,6733,6743,6779,6795,6797,6802,6809,6817,6842,6863,6865,6895,6903,6946,6951,6954,6968,6970,6981,6988,6994,6997,7001,7020,7026,7030,7031,7066,7074,7150,7153,7203,7214,7217,7272,7273,7275,7304,7306,7310,7329,7342,7357,7359,7376,7426,7427,7447,7459,7490,7525,7539,7546,7556,7566,7590,7637,7660,7680,7682,7685,7708,7722,7739,7745,7787,7800,7826,7832,7835,7859,7876,7900,7914,7930,7967,8003,8037,8075,8084,8086,8093,8123,8124,8130,8181,8197,8212,8219,8231,8240,8246,8252,8260,8282,8294,8310,8338,8341,8352,8354,8396,8416,8420,8434,8457,8538,8615,8622,8627,8642,8645,8646,8650,8667,8682,8685,8706,8751,8778,8780,8795,8797,8804,8813,8819,8821,8823,8843,8853,8860,8872,8882,8900,8960,8990,8998,9032,9071,9074,9075,9083,9085,9087,9112,9161,9167,9173,9211,9245,9256,9288,9289,9313,9360,9364,9424,9437,9456,9458,9462,9463,9492,9517,9521,9535,9564,9599,9639,9642,9647,9677,9688,9729,9750,9752,9756,9800,9817,9822,9830,9852,9855,9873,9880,9925,9936,9947,9952,9966,9976,9998,10008,10051,10107,10110,10113,10126,10142,10145,10159,10168,10169,10191,10213,10217,10267,10309,10326,10337,10340,10354,10360,10361,10377,10407,10439,10451,10501,10509,10523,10529,10544,10553,10573,10579,10597,10606,10636,10648,10657,10665,10683,10706,10714,10715,10723,10778,10797,10828,10849,10850,10909,10910,10951,10963,10973,10992,11024,11026,11036,11067,11079,11087,11135,11156,11161,11173,11175,11226,11238,11295,11301,11320,11328,11381,11404,11405,11410,11411,11427,11449,11451,11473,11523,11550,11552,11577,11622,11648,11652,11714,11719,11720,11775,11783,11810,11822,11834,11836,11839,11853,11859,11867,11889,11893,11907,11921,11947,11949,11960,11974,11979,11990,12007,12042,12063,12074,12107,12154,12166,12185,12189,12209,12231,12234,12265,12285,12292,12298,12326,12339,12356,12389,12411,12415,12443,12545,12554,12570,12604,12611,12640,12641,12664,12703,12717,12722,12724,12741,12800,12801,12803,12817,12823,12875,12900,12905,12911,12919,12921,12923,12927,12953,12958,12974,12980,12982,12997,13009,13021,13040,13099,13135,13158,13180,13182,13202,13205,13254,13269,13271,13274,13281,13309,13339,13357,13369,13392,13410,13411,13416,13427,13431,13438,13450,13476,13501,13503,13544,13559,13565,13568,13578,13592,13598,13621,13624,13633,13650,13685,13693,13705,13744,13777,13780,13823,13849,13866,13886,13892,13900,13921,13932,13982,13994,13995,13998,14009,14037,14090,14094,14095,14096,14125,14153,14166,14177,14185,14189,14201,14213,14218,14222,14232,14242,14266,14290,14305,14359,14376,14389,14396,14407,14410,14416,14447,14456,14502,14504,14509,14510,14515,14524,14564,14589,14605,14608,14631,14654,14666,14675,14684,14685,14694,14711,14718,14725,14740,14759,14828,14835,14840,14852,14859,14872,14902,14910,14922,14963,14993,15010,15020,15062,15090,15093,15100,15109,15111,15114,15123,15154,15170,15195,15196,15198,15214,15215,15251,15262,15267,15275,15315,15369,15382,15393,15406,15408,15410,15422,15445,15447,15454,15459,15473,15505,15533,15584,15587,15593,15604,15618,15628,15631,15646,15694,15697,15729,15797,15830,15886,15896,15911,15936,15943,15960,15971,15973,15982,16023,16029,16031,16040,16070,16080,16084,16097,16109,16111,16118,16125,16135,16142,16148,16166,16201,16231,16238,16241,16273,16291,16309,16315,16328,16341,16355,16361,16362,16388,16404,16407,16410,16453,16486,16497,16498,16508,16557,16574,16581,16589,16685,16689,16694,16702,16748,16773,16775,16784,16788,16799,16806,16832,16833,16839,16845,16856,16878,16886,16887,16890,16894,16907,16945,16989,16993,16995,17009,17019,17039,17078,17098,17114,17172,17187,17191,17193,17220,17247,17263,17271,17278,17284,17307,17320,17328,17337,17369,17371,17379,17386,17387],"49":[24,28,38,52,67,81,93,110,143,149,175,205,210,215,246,259,332,341,346,355,368,382,401,420,464,469,489,531,567,569,574,585,586,637,640,645,658,672,677,682,720,738,856,870,950,962,966,972,987,994,1057,1063,1069,1071,1117,1175,1192,1210,1230,1244,1247,1270,1288,1289,1295,1300,1304,1329,1333,1339,1357,1386,1390,1395,1431,1433,1441,1442,1540,1553,1565,1573,1581,1593,1596,1607,1608,1634,1659,1660,1677,1711,1713,1720,1736,1751,1798,1816,1822,1823,1835,1861,1865,1867,1877,1902,1926,1928,1944,1956,1958,1977,2058,2066,2072,2091,2098,2109,2116,2122,2123,2188,2215,2238,2252,2262,2264,2267,2297,2311,2337,2436,2479,2501,2518,2531,2535,2545,2549,2554,2564,2605,2622,2625,2652,2667,2677,2705,2745,2757,2809,2829,2891,2903,2972,2994,3019,3025,3030,3069,3075,3078,3119,3131,3137,3161,3166,3178,3186,3212,3237,3258,3266,3272,3281,3293,3294,3312,3314,3325,3335,3339,3352,3362,3391,3395,3400,3403,3418,3423,3431,3432,3436,3454,3461,3489,3490,3497,3514,3523,3548,3577,3598,3601,3612,3632,3639,3651,3671,3680,3683,3705,3746,3753,3759,3763,3778,3784,3801,3864,3878,3891,3899,3942,3945,3967,3986,3987,3996,4000,4006,4025,4029,4043,4101,4104,4119,4121,4126,4162,4177,4183,4189,4212,4243,4258,4269,4278,4301,4311,4332,4334,4341,4346,4357,4363,4393,4408,4411,4481,4493,4506,4517,4520,4569,4577,4609,4687,4732,4759,4771,4775,4795,4812,4819,4842,4865,4878,4880,4882,4888,4896,4908,4922,4986,4994,5006,5030,5065,5072,5076,5078,5084,5112,5138,5170,5175,5179,5203,5206,5227,5248,5251,5296,5320,5326,5327,5361,5373,5376,5449,5467,5468,5469,5484,5492,5494,5527,5548,5562,5579,5583,5589,5627,5635,5654,5663,5666,5686,5696,5728,5743,5750,5764,5772,5797,5865,5869,5877,5893,5914,5915,5939,5964,5987,5992,6002,6021,6037,6039,6058,6065,6088,6097,6110,6112,6113,6118,6124,6138,6140,6163,6167,6186,6192,6199,6231,6240,6243,6251,6282,6293,6305,6309,6320,6382,6390,6409,6410,6412,6417,6433,6441,6444,6476,6483,6504,6506,6532,6537,6545,6560,6598,6606,6623,6640,6659,6660,6679,6694,6704,6739,6785,6800,6803,6833,6857,6860,6887,6898,6903,6915,6922,6924,6929,6932,7005,7014,7029,7040,7073,7126,7147,7161,7204,7216,7250,7266,7291,7326,7336,7420,7456,7459,7483,7488,7509,7529,7537,7544,7578,7583,7592,7594,7658,7688,7705,7712,7717,7813,7828,7845,7853,7871,7909,7918,7920,7925,7958,7959,7966,7987,8006,8014,8016,8032,8077,8078,8088,8104,8112,8126,8154,8171,8174,8243,8261,8271,8288,8290,8305,8354,8369,8376,8385,8404,8413,8434,8442,8449,8464,8480,8491,8513,8529,8541,8542,8579,8611,8628,8663,8666,8687,8688,8692,8732,8735,8738,8739,8754,8768,8789,8794,8837,8857,8860,8879,8902,8924,8925,8937,8963,9012,9094,9105,9107,9111,9127,9169,9177,9208,9221,9267,9268,9278,9320,9335,9353,9357,9377,9378,9381,9385,9395,9400,9401,9416,9437,9438,9441,9456,9480,9499,9517,9543,9544,9548,9557,9565,9569,9598,9604,9628,9631,9654,9678,9685,9702,9709,9722,9726,9765,9766,9811,9816,9841,9867,9868,9881,9920,9922,9927,9951,9961,10003,10007,10042,10048,10051,10072,10103,10106,10127,10132,10138,10141,10180,10193,10201,10249,10256,10286,10375,10399,10411,10412,10441,10453,10457,10466,10473,10482,10538,10539,10559,10575,10581,10651,10673,10735,10784,10808,10817,10836,10858,10929,10931,10980,10982,10985,10989,10996,11010,11039,11044,11050,11053,11061,11078,11086,11124,11150,11153,11162,11165,11167,11180,11212,11226,11237,11249,11258,11272,11275,11279,11290,11347,11361,11400,11406,11412,11414,11426,11450,11454,11456,11458,11466,11501,11530,11535,11552,11567,11569,11573,11576,11577,11583,11598,11630,11642,11647,11648,11663,11677,11683,11685,11708,11710,11721,11733,11780,11847,11859,11877,11891,11899,11921,11964,11976,11988,12037,12051,12053,12061,12090,12150,12201,12212,12231,12274,12283,12295,12311,12328,12337,12351,12354,12355,12367,12386,12404,12409,12414,12428,12442,12444,12462,12464,12471,12478,12484,12516,12548,12554,12584,12607,12620,12635,12670,12680,12694,12718,12722,12724,12752,12785,12802,12830,12841,12880,12891,12893,12899,12912,12930,12938,12942,12946,12968,12995,12998,13010,13021,13042,13057,13058,13076,13080,13086,13118,13156,13175,13176,13200,13205,13207,13248,13249,13261,13265,13276,13300,13325,13345,13393,13415,13424,13445,13490,13492,13502,13505,13508,13549,13563,13572,13589,13604,13626,13644,13654,13702,13721,13737,13753,13762,13765,13766,13776,13778,13803,13828,13856,13860,13862,13864,13919,13920,13929,13957,13987,14031,14043,14047,14051,14069,14072,14074,14078,14104,14108,14112,14157,14166,14180,14216,14237,14244,14262,14268,14273,14276,14298,14345,14347,14377,14378,14437,14480,14490,14500,14505,14520,14536,14561,14591,14608,14634,14644,14681,14711,14728,14741,14777,14788,14807,14844,14847,14853,14870,14871,14923,14927,14951,14980,15006,15050,15067,15069,15089,15103,15128,15182,15191,15203,15209,15245,15267,15297,15302,15317,15329,15332,15342,15360,15366,15380,15383,15405,15413,15418,15469,15472,15497,15509,15522,15567,15632,15646,15649,15658,15689,15702,15710,15724,15727,15775,15793,15798,15836,15842,15859,15862,15891,15893,15945,15955,15978,15985,16006,16009,16014,16018,16027,16028,16037,16043,16048,16050,16075,16081,16096,16113,16129,16158,16162,16176,16191,16217,16235,16250,16270,16273,16277,16286,16316,16326,16327,16338,16343,16357,16365,16376,16386,16389,16398,16408,16427,16431,16449,16458,16461,16472,16492,16493,16494,16523,16549,16554,16584,16624,16627,16633,16648,16674,16689,16691,16700,16707,16743,16754,16772,16805,16811,16824,16849,16875,16877,16881,16916,16922,16925,16926,16928,16934,16944,16971,16973,16977,16992,17007,17023,17040,17066,17091,17108,17113,17127,17161,17173,17192,17196,17201,17204,17214,17253,17259,17264,17294,17331,17335,17360,17404],"50":[0,10,32,54,79,86,88,112,113,150,182,194,214,317,347,372,423,502,504,505,513,561,586,596,597,612,616,640,669,722,726,768,770,778,795,814,816,827,829,840,849,862,865,895,901,931,974,1006,1104,1105,1112,1133,1155,1158,1160,1161,1178,1205,1213,1216,1269,1282,1318,1326,1346,1349,1350,1393,1395,1396,1479,1496,1508,1510,1534,1574,1588,1591,1605,1607,1617,1651,1694,1719,1726,1729,1736,1759,1780,1800,1818,1865,1874,1875,1892,1918,1971,1979,1999,2060,2064,2091,2117,2122,2128,2131,2146,2230,2285,2348,2349,2356,2384,2462,2475,2484,2491,2506,2522,2525,2547,2578,2582,2592,2596,2615,2621,2661,2671,2689,2697,2705,2750,2756,2760,2823,2867,2897,2914,2954,2983,2991,3017,3021,3055,3099,3102,3105,3113,3158,3173,3182,3211,3247,3268,3295,3298,3327,3349,3357,3358,3359,3387,3409,3411,3460,3503,3524,3531,3564,3599,3602,3633,3638,3652,3688,3689,3707,3709,3710,3721,3728,3772,3784,3799,3813,3815,3840,3847,3855,3869,3884,3900,3907,3915,3948,3987,3995,3996,3998,4007,4075,4082,4093,4118,4146,4152,4175,4189,4190,4212,4236,4246,4249,4250,4275,4306,4308,4326,4336,4354,4366,4375,4386,4387,4395,4401,4409,4413,4418,4423,4426,4453,4454,4458,4531,4543,4605,4623,4624,4627,4637,4659,4660,4697,4704,4714,4717,4752,4760,4770,4779,4817,4827,4856,4866,4879,4895,4911,4936,4939,4976,4993,5048,5055,5101,5135,5136,5148,5156,5177,5211,5236,5254,5262,5320,5324,5351,5352,5353,5356,5368,5435,5482,5494,5495,5501,5506,5509,5548,5568,5590,5591,5593,5599,5604,5611,5673,5691,5790,5816,5845,5886,5896,5909,5928,5933,5935,5952,5973,6012,6017,6087,6119,6152,6154,6168,6201,6226,6254,6266,6289,6334,6337,6354,6368,6405,6410,6427,6435,6473,6479,6497,6533,6552,6554,6618,6619,6622,6626,6638,6651,6658,6689,6699,6707,6709,6722,6750,6753,6772,6776,6798,6824,6834,6842,6873,6894,6902,6919,6936,6981,7063,7071,7084,7134,7175,7185,7224,7264,7310,7329,7330,7346,7363,7367,7421,7430,7436,7464,7468,7472,7532,7547,7554,7566,7601,7604,7617,7618,7632,7643,7657,7673,7693,7760,7810,7823,7832,7870,7908,7966,7969,7971,8016,8026,8049,8051,8056,8082,8102,8110,8120,8122,8137,8171,8186,8199,8215,8268,8270,8284,8292,8299,8317,8326,8356,8362,8399,8401,8411,8420,8442,8460,8485,8488,8503,8546,8564,8618,8619,8658,8684,8687,8706,8714,8742,8806,8817,8853,8979,8980,9030,9046,9057,9075,9088,9095,9128,9133,9179,9185,9214,9225,9251,9294,9324,9338,9347,9383,9413,9461,9470,9537,9545,9550,9560,9579,9583,9584,9595,9611,9628,9646,9650,9657,9710,9729,9740,9749,9758,9767,9779,9804,9817,9821,9826,9833,9847,9880,9897,9909,9917,9918,9922,9942,9961,9962,9974,9976,9987,10019,10055,10061,10065,10075,10115,10136,10145,10148,10158,10168,10188,10271,10298,10352,10365,10367,10369,10382,10387,10392,10394,10399,10419,10423,10457,10467,10473,10477,10498,10558,10598,10606,10613,10631,10642,10658,10664,10669,10674,10675,10703,10721,10728,10750,10755,10774,10775,10778,10794,10822,10851,10860,10863,10867,10903,10920,10922,10933,10951,10954,10962,10967,10992,11047,11051,11065,11108,11122,11129,11158,11176,11179,11191,11193,11194,11195,11209,11214,11242,11246,11285,11326,11332,11333,11338,11357,11358,11364,11379,11392,11401,11448,11470,11489,11492,11504,11509,11528,11603,11611,11615,11627,11654,11665,11698,11713,11725,11741,11747,11757,11758,11764,11770,11774,11779,11793,11799,11811,11862,11874,11894,11900,11920,11948,11952,11972,11973,11979,12010,12053,12085,12087,12122,12126,12153,12172,12201,12207,12212,12246,12252,12268,12284,12295,12304,12313,12328,12380,12416,12444,12477,12478,12509,12510,12571,12611,12627,12654,12677,12683,12703,12716,12738,12739,12755,12806,12861,12868,12883,12913,12914,12926,12960,12980,12993,12998,13027,13038,13137,13149,13154,13178,13192,13201,13249,13273,13274,13339,13366,13370,13376,13384,13390,13416,13418,13420,13457,13520,13533,13639,13649,13662,13666,13697,13731,13779,13840,13874,13885,13902,14018,14020,14025,14066,14097,14110,14160,14167,14222,14243,14256,14276,14315,14325,14332,14393,14469,14473,14483,14526,14534,14544,14569,14601,14618,14659,14665,14711,14734,14740,14781,14809,14832,14840,14858,14915,14932,14937,14947,14969,14973,14982,15065,15086,15097,15100,15113,15122,15129,15132,15136,15167,15203,15214,15223,15227,15232,15234,15242,15258,15326,15343,15345,15355,15357,15400,15405,15458,15462,15471,15482,15485,15498,15508,15523,15539,15562,15568,15600,15607,15608,15619,15635,15641,15650,15662,15667,15678,15687,15710,15818,15849,15856,15877,15878,15908,15921,15927,15929,15971,15980,15986,16031,16050,16060,16065,16080,16087,16098,16101,16105,16109,16129,16152,16164,16176,16179,16202,16269,16282,16290,16318,16325,16342,16343,16350,16361,16376,16402,16409,16422,16441,16445,16470,16545,16568,16635,16655,16666,16700,16715,16722,16726,16743,16749,16754,16764,16772,16784,16785,16859,16903,16920,16921,16948,16956,16965,17060,17067,17069,17094,17106,17156,17158,17282,17310,17333,17343,17348,17358,17366,17376],"51":[51,79,92,125,153,169,222,283,350,384,572,652,667,686,691,756,792,889,939,970,980,981,1045,1132,1140,1141,1166,1179,1236,1241,1245,1265,1323,1494,1526,1542,1562,1579,1589,1659,1666,1678,1702,1729,1736,1742,1774,1859,1879,1880,1896,1898,1913,1917,1955,1975,2004,2049,2111,2134,2183,2213,2396,2405,2438,2464,2501,2545,2567,2613,2635,2648,2675,2690,2715,2742,2797,2838,2851,2897,2901,2965,2993,3013,3015,3026,3066,3102,3148,3205,3224,3228,3235,3249,3262,3265,3328,3348,3357,3361,3364,3511,3535,3549,3563,3604,3613,3627,3663,3721,3752,3756,3772,3783,3817,3849,3932,3957,4007,4158,4191,4208,4265,4269,4298,4321,4323,4338,4352,4370,4469,4485,4525,4550,4581,4615,4623,4651,4695,4711,4810,4813,4820,4832,4855,4896,4904,4911,4918,4945,4959,4964,5007,5089,5122,5126,5216,5307,5311,5391,5397,5456,5487,5591,5610,5625,5656,5689,5704,5708,5719,5844,5851,5868,5869,5958,5969,6040,6080,6118,6153,6169,6185,6265,6349,6352,6375,6497,6500,6501,6574,6581,6623,6624,6642,6645,6692,6718,6761,6778,6806,6881,6889,6942,6974,7040,7052,7181,7214,7264,7307,7322,7332,7433,7439,7461,7518,7607,7632,7670,7733,7778,7788,7861,7889,7914,7921,7925,7957,8001,8002,8005,8096,8189,8243,8262,8268,8291,8295,8419,8481,8486,8488,8495,8545,8556,8607,8667,8725,8762,8895,8919,8927,8968,8998,9042,9046,9052,9104,9185,9193,9216,9310,9345,9469,9502,9512,9572,9593,9701,9706,9736,9771,9785,9838,9885,9890,9897,9901,9924,9973,9999,10041,10042,10107,10192,10219,10284,10288,10305,10329,10330,10354,10371,10421,10442,10444,10447,10593,10759,10798,10836,10848,10867,10875,10910,10941,10957,10987,11034,11038,11069,11164,11177,11196,11218,11291,11303,11317,11327,11346,11399,11421,11424,11437,11479,11513,11526,11624,11632,11654,11675,11717,11743,11759,11817,11840,11847,11865,11895,11913,11924,11976,11979,11985,12001,12017,12020,12036,12041,12061,12205,12244,12249,12279,12319,12365,12396,12424,12454,12463,12504,12507,12519,12661,12676,12683,12730,12735,12836,12843,12892,12898,13007,13081,13088,13123,13202,13222,13294,13479,13491,13531,13549,13616,13628,13652,13668,13674,13676,13690,13694,13745,13836,13936,13941,13979,14041,14069,14094,14104,14113,14288,14308,14342,14356,14360,14415,14419,14535,14549,14682,14764,14803,14861,14865,14921,14979,15009,15040,15058,15073,15102,15114,15141,15148,15174,15184,15228,15233,15240,15310,15354,15363,15403,15430,15454,15468,15476,15479,15493,15495,15515,15523,15572,15621,15633,15663,15735,15820,15909,16039,16147,16169,16277,16292,16334,16388,16417,16589,16607,16608,16623,16636,16661,16691,16743,16754,16798,16831,16878,16934,16982,17060,17067,17071,17082,17118,17142,17182,17219,17289,17297,17332,17365,17370],"52":[7,17,38,64,71,117,126,131,146,179,181,248,260,268,300,323,326,328,331,363,413,415,418,437,471,529,579,586,613,646,712,717,743,747,748,753,768,775,818,829,833,834,849,910,914,940,955,972,993,1016,1048,1122,1135,1157,1180,1184,1189,1222,1250,1279,1280,1323,1335,1337,1357,1365,1372,1376,1445,1465,1507,1511,1513,1520,1599,1607,1611,1672,1692,1704,1741,1763,1830,1852,1909,1920,2018,2046,2051,2062,2182,2206,2215,2237,2245,2251,2278,2296,2316,2336,2358,2375,2392,2393,2413,2414,2462,2470,2484,2518,2533,2543,2564,2621,2623,2636,2682,2736,2765,2769,2770,2773,2774,2775,2782,2793,2794,2830,2834,2878,2918,2938,2947,2971,3026,3044,3089,3092,3107,3124,3131,3146,3187,3190,3200,3218,3232,3239,3243,3244,3250,3257,3268,3277,3307,3334,3337,3378,3383,3392,3396,3421,3428,3432,3433,3452,3502,3509,3523,3533,3536,3566,3574,3604,3618,3625,3639,3647,3665,3692,3727,3744,3751,3754,3760,3765,3774,3812,3829,3838,3851,3872,3877,3891,3928,3948,4007,4011,4046,4051,4063,4065,4100,4116,4152,4160,4164,4196,4211,4233,4242,4243,4282,4288,4315,4326,4357,4377,4409,4439,4470,4482,4500,4533,4538,4563,4571,4597,4630,4635,4644,4675,4681,4700,4750,4783,4795,4819,4853,4859,4867,4910,4944,4956,4972,4990,5018,5022,5055,5059,5075,5077,5084,5115,5123,5125,5139,5152,5158,5183,5221,5244,5261,5285,5290,5291,5297,5303,5312,5330,5383,5400,5416,5428,5438,5448,5462,5468,5522,5567,5590,5598,5599,5653,5663,5681,5689,5722,5728,5745,5747,5751,5778,5812,5816,5846,5889,5908,5955,5974,5979,6019,6049,6054,6061,6065,6115,6184,6274,6277,6290,6310,6322,6323,6330,6341,6348,6354,6371,6385,6393,6422,6456,6533,6537,6543,6576,6585,6588,6606,6653,6669,6683,6687,6697,6699,6718,6721,6732,6735,6760,6768,6802,6864,6865,6882,6884,6888,6895,6924,6980,6990,6998,7016,7055,7072,7092,7097,7116,7171,7187,7207,7210,7296,7315,7319,7329,7336,7346,7383,7390,7391,7414,7485,7501,7518,7531,7564,7568,7599,7613,7654,7662,7698,7718,7751,7758,7766,7779,7789,7811,7817,7851,7876,7915,7964,7968,7979,7982,7983,8017,8033,8100,8111,8158,8206,8236,8298,8349,8350,8374,8397,8402,8436,8438,8445,8456,8474,8480,8509,8540,8547,8548,8574,8576,8580,8651,8679,8682,8699,8700,8712,8714,8737,8748,8755,8768,8772,8781,8815,8848,8860,8876,8930,8985,9059,9075,9127,9129,9144,9168,9201,9206,9224,9230,9270,9290,9320,9340,9366,9375,9452,9468,9469,9481,9491,9497,9517,9518,9533,9546,9564,9580,9604,9643,9645,9657,9719,9744,9777,9798,9868,9879,9910,9927,9931,9950,9956,9959,10019,10053,10055,10061,10099,10112,10130,10160,10163,10181,10182,10184,10208,10218,10220,10266,10276,10300,10301,10302,10305,10329,10334,10335,10343,10400,10404,10430,10444,10468,10471,10474,10497,10508,10509,10523,10552,10554,10588,10621,10634,10635,10641,10647,10707,10747,10752,10783,10802,10823,10824,10832,10864,10882,10893,10908,10966,11029,11068,11099,11114,11128,11150,11184,11193,11200,11209,11239,11257,11265,11287,11296,11401,11414,11438,11444,11446,11512,11530,11545,11625,11645,11660,11711,11739,11744,11749,11769,11772,11784,11796,11817,11825,11830,11861,11866,11868,11877,11879,11954,12007,12015,12021,12043,12045,12054,12126,12140,12152,12165,12174,12175,12179,12201,12223,12232,12266,12301,12324,12329,12332,12337,12342,12346,12370,12381,12382,12394,12412,12415,12459,12478,12495,12498,12504,12506,12526,12530,12566,12581,12582,12627,12640,12676,12702,12731,12748,12764,12782,12786,12788,12794,12808,12840,12851,12867,12886,12902,12921,12965,12970,13028,13030,13036,13037,13051,13066,13153,13159,13162,13209,13223,13300,13345,13370,13394,13412,13421,13439,13457,13466,13486,13513,13515,13527,13531,13576,13595,13601,13623,13628,13640,13676,13702,13723,13730,13749,13771,13780,13790,13807,13857,13873,13938,13960,13961,13966,13994,14110,14157,14185,14208,14210,14275,14299,14315,14322,14400,14402,14410,14415,14443,14464,14496,14508,14516,14535,14561,14573,14608,14624,14628,14639,14773,14783,14820,14840,14841,14849,14854,14861,14873,14879,14882,14905,14915,14933,14940,14994,15052,15086,15106,15121,15139,15146,15156,15158,15189,15211,15214,15232,15284,15316,15321,15328,15357,15366,15435,15458,15492,15507,15517,15528,15535,15539,15573,15605,15623,15630,15657,15673,15693,15722,15743,15791,15799,15801,15821,15844,15908,15911,15920,15963,15993,16004,16054,16122,16126,16139,16163,16207,16214,16229,16281,16324,16334,16375,16403,16414,16417,16421,16451,16456,16473,16481,16491,16518,16628,16745,16771,16785,16786,16787,16809,16832,16898,16921,16956,16957,16964,16965,16994,17008,17021,17042,17047,17050,17064,17097,17130,17164,17170,17184,17195,17213,17236,17238,17248,17279,17348,17358,17366,17403,17406],"53":[15,21,26,39,50,52,72,78,94,122,125,126,158,160,175,179,196,207,227,281,284,309,330,331,347,356,357,371,379,410,417,419,427,437,440,443,493,518,543,551,570,585,613,634,635,648,657,670,699,712,731,737,771,818,820,834,838,888,908,952,966,972,974,975,988,989,1000,1008,1029,1077,1094,1102,1126,1175,1201,1211,1256,1265,1270,1277,1282,1326,1328,1338,1346,1381,1423,1425,1432,1464,1477,1490,1542,1583,1637,1753,1770,1779,1793,1829,1850,1861,1864,1869,1873,1885,1899,1922,1957,1970,2021,2043,2051,2064,2073,2122,2141,2170,2184,2195,2222,2246,2255,2282,2296,2326,2353,2355,2393,2406,2409,2417,2419,2431,2434,2441,2453,2455,2489,2509,2526,2548,2553,2594,2619,2638,2643,2649,2694,2702,2705,2720,2730,2757,2767,2774,2787,2851,2853,2862,2864,2871,2879,2880,2887,2913,2928,2940,2968,2977,2982,2985,3001,3033,3043,3045,3056,3064,3066,3075,3094,3107,3110,3133,3137,3179,3192,3200,3216,3217,3244,3249,3265,3272,3313,3320,3333,3369,3375,3377,3431,3440,3474,3483,3517,3521,3534,3548,3627,3634,3702,3749,3765,3798,3812,3822,3854,3886,3897,3898,3928,3944,3960,3976,3990,3994,3995,4001,4034,4045,4073,4074,4075,4090,4112,4114,4130,4132,4159,4189,4235,4247,4248,4259,4280,4323,4327,4330,4347,4356,4397,4398,4400,4432,4433,4478,4517,4551,4569,4573,4588,4594,4596,4642,4651,4652,4682,4705,4730,4735,4742,4778,4809,4857,4883,4889,4916,4934,4942,4968,4984,4993,4994,4998,5041,5057,5091,5097,5104,5120,5126,5131,5160,5191,5224,5268,5330,5342,5349,5392,5397,5427,5472,5508,5544,5547,5617,5628,5693,5695,5700,5703,5720,5755,5759,5767,5818,5842,5880,5885,5888,5890,5896,5939,5995,6028,6030,6036,6066,6112,6138,6146,6150,6157,6186,6187,6188,6206,6215,6229,6231,6236,6238,6283,6350,6360,6362,6377,6396,6406,6408,6414,6448,6466,6468,6498,6515,6530,6531,6559,6598,6613,6627,6628,6642,6662,6665,6685,6714,6792,6806,6827,6831,6853,6870,6896,6902,6910,6912,6917,6936,6997,7000,7023,7063,7067,7080,7139,7154,7188,7214,7229,7239,7245,7278,7301,7315,7345,7361,7393,7396,7417,7420,7443,7455,7461,7469,7474,7488,7490,7536,7579,7690,7692,7727,7731,7757,7786,7792,7804,7828,7840,7845,7879,7888,7901,7905,7910,7925,7929,7956,7965,7985,8002,8015,8049,8094,8104,8107,8115,8122,8131,8133,8160,8288,8298,8306,8309,8354,8359,8365,8380,8385,8388,8402,8487,8514,8518,8526,8528,8548,8551,8566,8571,8580,8632,8672,8695,8705,8710,8781,8787,8789,8851,8867,8868,8887,8911,8940,8986,9006,9012,9014,9022,9032,9066,9099,9142,9207,9214,9217,9224,9227,9259,9262,9289,9291,9300,9302,9319,9330,9335,9356,9374,9399,9401,9428,9437,9444,9453,9470,9483,9486,9495,9516,9570,9635,9637,9660,9667,9668,9706,9717,9734,9739,9787,9836,9837,9845,9870,9904,9945,9955,10035,10039,10075,10076,10126,10164,10186,10190,10204,10213,10220,10228,10243,10245,10280,10291,10294,10328,10347,10358,10369,10377,10400,10410,10418,10421,10423,10437,10438,10455,10494,10503,10516,10522,10526,10533,10537,10540,10572,10592,10594,10650,10658,10694,10702,10729,10737,10753,10787,10798,10799,10818,10820,10825,10831,10868,10878,10885,10892,10922,10930,10931,10936,10942,10970,10971,10986,10988,10994,11002,11006,11021,11083,11111,11138,11146,11149,11167,11221,11225,11229,11232,11240,11241,11250,11268,11273,11286,11287,11301,11309,11340,11341,11343,11377,11392,11403,11423,11441,11465,11531,11537,11541,11546,11616,11617,11664,11667,11717,11727,11797,11806,11809,11866,11880,11881,11903,11923,11927,11967,11977,11991,12018,12042,12045,12054,12060,12088,12099,12114,12121,12132,12138,12166,12179,12193,12198,12206,12231,12243,12246,12255,12274,12294,12318,12340,12363,12369,12380,12381,12392,12398,12425,12447,12449,12454,12487,12529,12538,12573,12616,12641,12650,12677,12706,12716,12718,12725,12761,12786,12795,12815,12820,12837,12843,12866,12871,12906,12943,12948,12949,12995,13008,13019,13025,13050,13060,13063,13094,13108,13112,13120,13122,13156,13170,13188,13192,13207,13214,13226,13239,13275,13281,13328,13335,13352,13369,13373,13414,13462,13481,13508,13525,13544,13594,13627,13727,13751,13752,13757,13768,13773,13817,13866,13876,13897,13916,13924,13932,13945,13969,13975,13986,13989,14009,14074,14086,14135,14158,14162,14171,14206,14221,14228,14256,14325,14331,14361,14429,14466,14536,14556,14631,14639,14649,14652,14683,14694,14698,14762,14817,14842,14848,14859,14868,14869,14871,14894,14900,14927,14941,14948,14951,15046,15051,15155,15177,15178,15211,15321,15328,15330,15336,15347,15379,15391,15396,15420,15453,15455,15463,15524,15542,15622,15669,15702,15713,15716,15749,15774,15809,15851,15855,15894,15914,15924,15941,15944,15984,15987,16004,16022,16049,16056,16058,16059,16085,16087,16120,16141,16145,16211,16223,16282,16285,16311,16327,16333,16356,16363,16382,16386,16396,16418,16436,16445,16505,16506,16534,16537,16553,16598,16604,16632,16639,16658,16664,16679,16702,16760,16761,16768,16780,16808,16811,16832,16861,16875,16911,16920,16953,16958,16969,17022,17045,17071,17102,17167,17174,17183,17222,17225,17237,17244,17254,17255,17258,17283,17290,17295,17296,17301,17307,17322,17325,17347,17362,17363,17374,17407],"54":[47,76,102,114,128,188,201,205,212,240,242,286,294,307,308,357,372,401,426,431,483,511,523,530,545,549,576,577,580,590,599,621,634,637,670,674,705,722,742,745,787,789,794,804,805,822,835,854,878,880,904,906,909,930,931,956,965,967,972,973,986,999,1021,1038,1047,1064,1088,1091,1112,1131,1141,1166,1167,1171,1173,1182,1201,1279,1290,1318,1319,1354,1355,1370,1379,1402,1445,1466,1467,1497,1507,1523,1534,1543,1546,1569,1589,1602,1604,1632,1636,1639,1661,1682,1688,1692,1708,1735,1748,1752,1789,1795,1803,1839,1848,1855,1865,1893,1895,1901,1921,1932,1943,1952,1981,1988,2024,2025,2027,2042,2047,2084,2122,2170,2256,2257,2271,2315,2358,2359,2366,2394,2397,2401,2419,2425,2460,2469,2522,2539,2540,2553,2587,2592,2599,2601,2613,2616,2619,2661,2664,2686,2688,2698,2729,2734,2765,2766,2802,2833,2839,2859,2874,2890,2905,2914,2933,2938,2966,2970,2972,2996,3127,3133,3155,3177,3184,3209,3211,3238,3243,3250,3261,3268,3320,3338,3363,3415,3430,3434,3442,3465,3512,3550,3551,3574,3580,3607,3618,3644,3648,3652,3663,3670,3687,3715,3750,3751,3756,3760,3769,3780,3782,3795,3796,3798,3804,3805,3815,3818,3820,3858,3866,3869,3894,3903,3906,3953,3955,3966,3997,4013,4014,4112,4125,4127,4128,4133,4147,4156,4169,4184,4202,4224,4230,4231,4243,4289,4291,4330,4357,4374,4429,4508,4515,4542,4557,4583,4592,4607,4615,4628,4668,4670,4686,4691,4724,4755,4763,4764,4775,4810,4817,4834,4837,4845,4883,4963,4969,4991,4996,5022,5048,5068,5142,5150,5155,5158,5160,5166,5194,5225,5244,5253,5288,5310,5322,5328,5337,5384,5392,5417,5441,5445,5456,5489,5555,5565,5568,5582,5584,5587,5602,5607,5633,5642,5677,5691,5702,5720,5724,5742,5753,5774,5864,5899,5962,5968,5996,6002,6010,6022,6038,6042,6106,6125,6142,6167,6183,6194,6207,6214,6300,6304,6326,6335,6386,6390,6408,6429,6446,6454,6478,6480,6514,6566,6570,6621,6655,6684,6702,6713,6734,6752,6775,6817,6829,6842,6849,6878,6946,6994,7015,7022,7024,7025,7031,7051,7054,7083,7088,7103,7190,7209,7223,7226,7242,7254,7272,7372,7373,7383,7401,7420,7429,7434,7446,7490,7508,7516,7543,7585,7615,7635,7638,7671,7672,7717,7719,7750,7751,7763,7781,7806,7851,7860,7866,7869,7912,7942,7976,7982,8014,8032,8036,8047,8048,8057,8102,8103,8127,8156,8175,8185,8205,8217,8247,8252,8300,8320,8343,8366,8398,8412,8422,8436,8453,8458,8476,8477,8489,8493,8506,8515,8517,8522,8535,8553,8554,8562,8564,8573,8583,8588,8600,8614,8649,8680,8705,8715,8737,8739,8752,8764,8807,8813,8824,8835,8838,8845,8859,8867,8882,8890,8893,8895,8897,8917,8945,9056,9057,9092,9124,9158,9182,9184,9192,9239,9248,9263,9285,9341,9358,9362,9369,9380,9402,9407,9438,9442,9459,9490,9502,9503,9514,9528,9544,9562,9581,9600,9613,9630,9644,9645,9670,9678,9683,9689,9736,9737,9748,9749,9755,9763,9801,9877,9900,9903,9917,9928,9942,9965,9969,9987,9992,10012,10023,10024,10059,10076,10077,10105,10116,10131,10139,10142,10160,10177,10179,10224,10225,10240,10248,10258,10259,10276,10300,10311,10330,10342,10348,10351,10356,10361,10367,10376,10389,10400,10427,10440,10458,10473,10489,10494,10522,10525,10528,10542,10558,10562,10565,10571,10608,10610,10623,10654,10662,10670,10704,10726,10733,10752,10803,10820,10823,10856,10859,10892,10900,10911,10946,10972,10992,10999,11009,11017,11022,11023,11043,11055,11066,11091,11127,11150,11174,11208,11216,11224,11245,11267,11278,11330,11331,11341,11387,11419,11420,11442,11443,11446,11457,11460,11468,11489,11503,11513,11526,11542,11555,11599,11600,11609,11625,11641,11645,11657,11713,11747,11809,11820,11826,11882,11926,11927,11943,11953,11964,11966,11970,11978,11984,11987,12001,12006,12007,12014,12025,12026,12034,12095,12104,12121,12140,12184,12191,12216,12227,12252,12280,12306,12327,12362,12374,12377,12389,12403,12468,12515,12537,12546,12551,12556,12572,12605,12608,12626,12637,12652,12657,12686,12712,12714,12738,12739,12747,12760,12765,12775,12781,12785,12791,12812,12846,12848,12853,12905,12913,12981,12989,13042,13043,13051,13070,13084,13111,13144,13185,13212,13214,13228,13259,13290,13318,13320,13328,13334,13346,13351,13363,13377,13398,13405,13411,13423,13427,13434,13442,13475,13538,13540,13547,13558,13568,13569,13587,13609,13614,13624,13630,13661,13698,13705,13709,13710,13751,13827,13832,13844,13869,13877,13895,13948,13951,13964,13970,13973,13978,14021,14031,14060,14065,14105,14117,14132,14165,14173,14235,14244,14279,14328,14343,14344,14358,14364,14381,14387,14409,14469,14474,14509,14521,14611,14614,14618,14621,14623,14626,14634,14642,14645,14659,14661,14663,14669,14672,14710,14712,14719,14741,14770,14776,14786,14788,14797,14805,14831,14897,14944,14963,14964,14976,15013,15027,15029,15032,15040,15045,15048,15061,15102,15152,15161,15253,15269,15272,15307,15360,15371,15375,15384,15404,15421,15426,15433,15435,15439,15441,15483,15498,15500,15562,15566,15568,15573,15580,15589,15627,15640,15647,15656,15673,15697,15717,15731,15732,15741,15766,15797,15807,15811,15812,15862,15908,15924,15956,15968,15979,15998,16008,16014,16047,16063,16086,16183,16199,16201,16290,16294,16320,16322,16342,16355,16414,16426,16459,16474,16499,16506,16512,16544,16554,16560,16572,16585,16623,16664,16700,16706,16738,16748,16755,16762,16799,16801,16816,16847,16852,16854,16931,16978,17000,17026,17030,17053,17055,17063,17065,17099,17100,17124,17147,17178,17189,17224,17249,17288,17293,17311,17314,17332,17346,17376,17378,17382,17385,17404],"55":[29,30,54,66,99,102,111,189,224,248,282,302,306,350,352,378,395,455,472,476,479,522,581,600,616,619,642,664,693,706,711,714,721,735,737,758,843,856,896,916,944,957,979,1017,1032,1035,1048,1089,1091,1130,1157,1200,1217,1218,1240,1259,1291,1339,1346,1448,1484,1501,1508,1550,1561,1562,1572,1596,1633,1640,1661,1667,1681,1750,1774,1929,1962,1969,1982,1999,2060,2063,2064,2068,2077,2082,2109,2134,2139,2147,2190,2202,2259,2267,2300,2311,2326,2340,2372,2536,2567,2576,2579,2589,2744,2761,2762,2824,2868,2878,2925,2992,3013,3024,3037,3131,3208,3216,3224,3238,3303,3339,3346,3365,3368,3412,3506,3540,3547,3552,3558,3600,3653,3675,3691,3706,3722,3745,3799,3829,3855,3889,3891,3953,3960,4001,4011,4035,4049,4074,4085,4096,4116,4125,4129,4142,4162,4167,4180,4196,4241,4267,4284,4294,4337,4353,4360,4362,4394,4411,4427,4433,4464,4475,4497,4515,4551,4579,4595,4628,4681,4720,4745,4763,4812,4828,4844,4857,4904,4919,4926,4945,5020,5070,5075,5090,5114,5169,5171,5221,5233,5245,5314,5364,5451,5585,5616,5629,5639,5707,5710,5754,5806,5826,5897,5915,5937,5954,6001,6025,6037,6082,6131,6202,6216,6225,6242,6243,6260,6265,6297,6310,6355,6393,6399,6452,6501,6593,6605,6625,6634,6706,6708,6720,6728,6760,6823,6847,6857,6896,6913,6982,7045,7049,7107,7146,7198,7224,7267,7279,7285,7337,7360,7382,7383,7395,7417,7432,7453,7458,7460,7464,7483,7505,7515,7529,7541,7545,7565,7567,7640,7662,7713,7719,7763,7766,7783,7831,7870,7873,7876,7889,7890,7900,7901,7904,7934,7986,8007,8046,8108,8238,8265,8291,8292,8353,8393,8429,8434,8441,8466,8470,8477,8510,8526,8600,8607,8611,8616,8647,8709,8725,8754,8844,8900,8918,8929,8957,8992,9029,9094,9105,9145,9152,9161,9180,9213,9273,9281,9288,9311,9317,9363,9377,9426,9458,9493,9494,9499,9522,9539,9576,9610,9618,9631,9657,9697,9730,9750,9760,9781,9807,9816,9862,9907,9917,9935,9938,10053,10077,10083,10194,10208,10241,10262,10291,10353,10360,10469,10479,10506,10509,10525,10545,10550,10636,10660,10693,10720,10723,10724,10734,10737,10743,10755,10756,10788,10791,10794,10810,10859,10883,10905,10926,10943,10956,10957,10991,11016,11117,11160,11176,11182,11188,11227,11268,11298,11323,11341,11345,11373,11410,11412,11416,11423,11426,11456,11472,11478,11485,11489,11519,11535,11537,11569,11570,11640,11648,11698,11726,11763,11822,11842,11862,11888,12009,12019,12044,12050,12081,12104,12124,12142,12157,12168,12179,12216,12223,12224,12273,12382,12395,12408,12414,12427,12443,12474,12557,12562,12591,12618,12650,12674,12688,12691,12790,12810,12840,12849,12857,12881,12890,12901,12970,12984,13001,13004,13046,13060,13078,13090,13098,13115,13119,13138,13183,13202,13216,13281,13310,13352,13385,13436,13460,13466,13515,13540,13592,13621,13666,13695,13783,13805,13858,13874,13939,13977,13981,14007,14042,14093,14115,14155,14156,14162,14176,14293,14311,14348,14395,14416,14437,14445,14472,14493,14502,14516,14521,14546,14548,14557,14590,14591,14604,14629,14652,14670,14717,14721,14757,14770,14797,14799,14832,14857,14875,14913,14974,14990,15014,15065,15107,15162,15217,15219,15292,15312,15335,15337,15355,15407,15441,15476,15482,15486,15489,15503,15580,15582,15640,15663,15670,15684,15695,15701,15729,15730,15740,15742,15744,15749,15759,15778,15791,15798,15812,15818,15823,15831,15832,15854,15874,15877,15905,15933,15942,15951,16009,16018,16038,16041,16058,16086,16094,16106,16111,16126,16138,16141,16142,16152,16173,16176,16192,16194,16230,16243,16244,16245,16275,16301,16324,16385,16411,16417,16443,16447,16480,16488,16507,16511,16541,16557,16637,16641,16660,16695,16776,16786,16830,16863,16871,16901,16904,16909,16995,17036,17065,17087,17131,17152,17175,17184,17216,17249,17268,17320,17339,17351,17365,17380,17387],"56":[3,19,42,79,90,101,108,110,160,176,192,221,255,358,400,433,484,486,538,559,593,603,608,636,651,681,685,743,775,812,824,825,831,882,896,955,964,975,981,992,1006,1081,1096,1108,1134,1148,1194,1219,1223,1239,1250,1266,1285,1294,1304,1313,1343,1351,1410,1440,1464,1488,1492,1494,1498,1515,1523,1531,1538,1539,1547,1555,1579,1596,1604,1605,1638,1655,1667,1754,1783,1807,1831,1845,1879,1953,1964,1982,1986,2011,2019,2033,2065,2085,2096,2098,2102,2123,2124,2139,2140,2197,2201,2212,2225,2282,2314,2320,2327,2336,2356,2371,2380,2386,2408,2467,2521,2555,2556,2565,2578,2579,2591,2637,2654,2678,2707,2711,2731,2734,2748,2754,2770,2787,2792,2807,2810,2813,2817,2845,2851,2885,2889,2916,2917,2940,3013,3020,3034,3085,3088,3118,3169,3188,3190,3234,3258,3260,3268,3282,3325,3335,3338,3346,3389,3425,3449,3457,3485,3498,3530,3534,3541,3557,3571,3579,3636,3639,3657,3743,3778,3781,3782,3786,3789,3803,3813,3842,3857,3872,3880,3900,3909,3920,3921,3929,3950,3975,3989,4002,4044,4045,4074,4078,4106,4127,4157,4187,4217,4261,4266,4287,4360,4373,4380,4439,4457,4483,4588,4597,4654,4707,4726,4739,4764,4769,4787,4813,4828,4881,4895,4930,4935,4963,5016,5050,5101,5121,5133,5138,5176,5186,5211,5218,5252,5272,5276,5294,5300,5331,5336,5402,5425,5487,5526,5529,5629,5675,5681,5722,5744,5777,5797,5829,5854,5864,5865,5938,5951,5985,6008,6036,6040,6042,6131,6201,6232,6238,6252,6255,6264,6268,6282,6338,6370,6384,6424,6473,6485,6546,6551,6560,6568,6582,6619,6636,6640,6729,6738,6776,6788,6846,6847,6876,6901,6905,6908,6917,6966,6993,7007,7020,7027,7078,7093,7101,7127,7135,7144,7173,7176,7204,7261,7264,7265,7277,7286,7328,7333,7353,7365,7368,7387,7471,7500,7512,7527,7536,7551,7574,7662,7742,7757,7771,7780,7783,7803,7805,7825,7848,7871,7891,7935,7972,7993,8004,8026,8043,8049,8065,8072,8081,8098,8109,8114,8145,8266,8290,8306,8319,8321,8346,8384,8387,8453,8460,8467,8474,8493,8534,8541,8559,8582,8648,8682,8710,8720,8747,8764,8766,8771,8825,8840,8885,8942,8967,8987,9002,9025,9034,9043,9067,9104,9108,9140,9196,9197,9232,9242,9281,9291,9305,9326,9329,9333,9341,9344,9371,9385,9415,9427,9459,9464,9540,9574,9588,9622,9630,9640,9641,9650,9675,9723,9728,9735,9741,9743,9765,9766,9777,9780,9795,9797,9851,9873,9881,9913,9917,9923,9965,9994,9996,10023,10024,10039,10065,10084,10098,10154,10170,10192,10216,10226,10231,10244,10285,10309,10351,10367,10369,10393,10414,10430,10435,10448,10449,10459,10484,10504,10516,10525,10657,10665,10694,10704,10775,10788,10837,10896,10947,10951,11014,11044,11056,11114,11116,11129,11130,11153,11207,11231,11389,11396,11416,11447,11460,11463,11574,11615,11625,11709,11716,11718,11724,11732,11753,11782,11795,11813,11817,11825,11836,11841,11856,11865,11889,11900,11907,11908,11915,11974,12058,12120,12126,12186,12195,12207,12247,12261,12310,12311,12320,12343,12380,12421,12466,12485,12518,12530,12542,12574,12627,12638,12696,12720,12741,12782,12800,12801,12814,12817,12819,12826,12849,12868,12884,12895,12905,12943,12949,12958,12960,12962,13011,13042,13056,13118,13125,13126,13141,13160,13212,13220,13228,13243,13245,13256,13259,13275,13277,13362,13386,13389,13425,13443,13459,13460,13471,13473,13476,13507,13567,13577,13594,13616,13641,13645,13673,13696,13697,13726,13748,13774,13818,13819,13875,13883,13887,13961,13971,13977,13986,14043,14082,14103,14114,14122,14129,14137,14248,14280,14331,14369,14370,14426,14428,14429,14444,14492,14511,14529,14546,14577,14587,14592,14610,14652,14664,14688,14757,14814,14823,14882,14904,14916,14960,15003,15053,15093,15150,15165,15185,15243,15256,15274,15290,15318,15347,15389,15406,15428,15475,15518,15583,15626,15676,15729,15732,15761,15777,15789,15816,15842,15844,15886,15887,15904,15976,15984,15997,16033,16079,16086,16096,16152,16161,16162,16168,16219,16279,16297,16323,16356,16378,16392,16411,16415,16525,16577,16597,16601,16622,16627,16642,16645,16647,16653,16703,16707,16716,16742,16751,16769,16813,16816,16828,16834,16838,16856,16891,16901,16947,17019,17041,17056,17086,17103,17130,17161,17183,17191,17194,17243,17249,17260,17273,17286,17372,17378],"57":[2,8,54,55,68,80,133,164,165,185,207,215,228,230,231,242,275,280,298,356,375,406,413,417,428,437,442,448,449,456,466,496,500,502,510,521,611,631,649,690,730,747,759,769,784,803,829,830,866,929,978,1002,1021,1077,1097,1100,1130,1149,1162,1189,1205,1278,1285,1290,1367,1396,1412,1415,1428,1458,1483,1488,1490,1495,1498,1519,1552,1570,1673,1675,1682,1688,1692,1709,1712,1766,1769,1859,1886,1889,1910,1946,1951,1977,1979,1989,2011,2030,2063,2085,2107,2109,2113,2119,2137,2163,2175,2180,2185,2198,2203,2204,2230,2241,2278,2284,2297,2299,2303,2318,2321,2328,2329,2334,2354,2380,2381,2383,2386,2406,2409,2436,2444,2462,2481,2496,2531,2564,2572,2616,2632,2659,2679,2727,2737,2761,2779,2851,2868,2878,2883,2899,2907,2929,2936,2946,2951,2975,3001,3038,3075,3135,3185,3237,3246,3287,3300,3310,3318,3363,3428,3432,3433,3477,3487,3543,3551,3575,3613,3633,3717,3749,3753,3758,3772,3789,3834,3859,3875,3895,3897,3920,3929,3945,3948,3949,3959,3968,3971,3980,4010,4012,4016,4023,4038,4040,4048,4050,4159,4163,4244,4289,4290,4301,4307,4308,4337,4362,4370,4378,4471,4477,4509,4520,4532,4537,4553,4579,4581,4627,4647,4650,4673,4687,4703,4724,4817,4854,4922,4928,4936,4961,4987,5015,5027,5059,5067,5072,5102,5122,5124,5183,5192,5230,5282,5295,5318,5346,5360,5462,5510,5519,5522,5542,5553,5567,5574,5606,5611,5653,5694,5769,5809,5818,5831,5841,5845,5910,5913,5917,5989,6035,6048,6096,6100,6116,6120,6164,6166,6176,6190,6196,6204,6217,6227,6243,6262,6287,6338,6355,6364,6383,6388,6437,6449,6460,6476,6504,6547,6548,6571,6575,6581,6584,6585,6607,6623,6655,6674,6691,6695,6742,6754,6769,6782,6794,6801,6814,6817,6843,6847,6870,6890,6900,6901,6957,6997,7007,7045,7053,7055,7081,7119,7136,7139,7172,7187,7212,7229,7320,7324,7326,7330,7357,7368,7388,7407,7423,7471,7479,7511,7517,7542,7609,7620,7647,7675,7696,7718,7752,7762,7763,7785,7787,7796,7807,7817,7836,7857,7909,7910,7920,7930,7974,7977,7978,8017,8023,8092,8096,8102,8112,8164,8181,8250,8270,8306,8329,8342,8384,8402,8413,8432,8490,8539,8541,8553,8573,8576,8612,8620,8623,8671,8682,8687,8715,8724,8731,8734,8794,8855,8863,8891,8899,8939,9004,9063,9073,9082,9098,9101,9114,9122,9126,9131,9215,9231,9234,9258,9275,9286,9290,9305,9376,9386,9421,9475,9478,9485,9505,9554,9556,9564,9566,9580,9604,9612,9639,9653,9669,9674,9682,9684,9686,9696,9699,9705,9719,9740,9749,9754,9763,9765,9782,9783,9797,9799,9865,9872,9877,9913,9945,9961,9963,9965,9981,9984,9990,9995,10011,10028,10039,10049,10055,10084,10086,10112,10117,10187,10217,10225,10226,10266,10280,10284,10285,10308,10320,10370,10384,10422,10440,10457,10486,10488,10521,10536,10587,10596,10638,10647,10648,10655,10657,10687,10725,10739,10742,10760,10770,10782,10804,10824,10834,10906,10941,10942,10967,11014,11016,11038,11078,11089,11136,11144,11164,11201,11202,11217,11226,11234,11261,11313,11315,11333,11365,11367,11378,11381,11388,11429,11446,11496,11515,11539,11565,11568,11600,11611,11629,11639,11651,11652,11663,11664,11667,11670,11779,11803,11830,11839,11849,11858,11916,11935,11980,12030,12034,12089,12104,12140,12160,12198,12211,12212,12242,12244,12265,12285,12309,12321,12342,12354,12376,12385,12389,12404,12406,12414,12415,12416,12458,12466,12478,12510,12539,12559,12569,12573,12597,12610,12616,12634,12635,12682,12714,12750,12761,12764,12818,12882,12983,12989,13002,13003,13021,13023,13024,13045,13047,13062,13074,13111,13117,13219,13220,13223,13237,13248,13293,13317,13321,13324,13370,13371,13395,13396,13415,13445,13463,13493,13509,13511,13530,13541,13615,13630,13639,13678,13683,13684,13692,13696,13716,13724,13734,13744,13752,13776,13803,13823,13833,13858,13880,13890,13922,14028,14030,14061,14068,14073,14129,14190,14192,14209,14210,14227,14236,14243,14250,14252,14265,14275,14282,14326,14370,14396,14412,14424,14428,14481,14551,14562,14565,14577,14584,14592,14605,14631,14637,14685,14767,14771,14775,14782,14796,14826,14915,14916,14928,14989,14994,15011,15035,15041,15058,15063,15064,15091,15095,15096,15107,15119,15121,15130,15132,15158,15212,15215,15220,15240,15337,15351,15361,15366,15382,15387,15397,15447,15450,15460,15475,15503,15529,15554,15578,15585,15618,15644,15653,15670,15673,15704,15718,15757,15779,15795,15861,15871,15872,15896,15903,15963,15981,15988,15993,16009,16024,16067,16071,16089,16092,16099,16131,16182,16250,16266,16323,16353,16363,16382,16403,16408,16411,16449,16484,16536,16557,16558,16575,16584,16586,16613,16633,16638,16687,16694,16697,16712,16751,16781,16799,16833,16847,16868,16901,16902,16913,16941,16946,17002,17014,17015,17022,17044,17047,17053,17062,17112,17172,17193,17208,17238,17258,17290,17315,17318,17326,17356,17362,17389,17397],"58":[0,7,27,35,44,67,110,135,137,152,182,207,225,237,318,319,328,336,358,371,394,401,413,417,421,475,485,499,516,563,567,582,588,628,647,676,679,685,707,726,747,761,790,794,807,813,816,824,866,921,925,951,1007,1025,1026,1038,1069,1070,1096,1099,1109,1143,1148,1176,1187,1191,1197,1218,1219,1223,1242,1292,1298,1343,1344,1361,1364,1394,1422,1428,1442,1459,1475,1478,1505,1529,1533,1536,1551,1553,1581,1594,1597,1606,1617,1625,1626,1663,1684,1701,1703,1704,1771,1794,1802,1806,1918,1920,1976,2024,2056,2097,2142,2143,2148,2150,2194,2199,2200,2212,2242,2249,2278,2289,2340,2348,2352,2376,2398,2409,2441,2446,2449,2469,2507,2535,2568,2579,2660,2683,2688,2705,2707,2713,2719,2773,2813,2824,2831,2853,2855,2856,2874,2903,2921,2923,2989,3013,3028,3034,3044,3098,3115,3153,3175,3193,3202,3264,3291,3312,3321,3325,3351,3377,3378,3379,3381,3386,3468,3505,3539,3567,3569,3624,3630,3658,3660,3681,3691,3710,3714,3721,3738,3769,3782,3796,3806,3875,3877,3898,3930,3935,3942,3958,3982,4001,4002,4017,4020,4059,4082,4111,4148,4151,4157,4159,4258,4265,4303,4350,4388,4390,4409,4415,4418,4423,4441,4445,4449,4467,4480,4498,4499,4524,4570,4608,4698,4712,4752,4753,4755,4768,4778,4807,4847,4863,4875,4878,4921,4960,4977,4992,4999,5013,5029,5041,5065,5075,5093,5095,5116,5120,5129,5130,5135,5143,5157,5191,5209,5222,5223,5230,5258,5260,5261,5282,5344,5356,5361,5412,5442,5452,5462,5463,5465,5555,5562,5564,5598,5630,5636,5713,5745,5814,5827,5872,5877,5894,5905,5922,5956,6031,6035,6048,6055,6088,6095,6100,6115,6131,6188,6194,6218,6223,6239,6248,6298,6310,6319,6320,6336,6341,6361,6413,6447,6534,6537,6586,6608,6612,6616,6628,6633,6661,6688,6766,6787,6794,6891,6921,6927,6940,6947,6968,6970,7008,7010,7027,7045,7048,7068,7083,7095,7107,7115,7118,7137,7156,7167,7211,7255,7276,7282,7309,7311,7342,7357,7362,7365,7374,7375,7383,7410,7415,7445,7462,7495,7499,7533,7594,7639,7686,7705,7715,7727,7747,7776,7784,7809,7835,7840,7847,7870,7876,7878,7887,7892,7907,7932,7936,7937,7938,7959,7960,8027,8105,8122,8165,8198,8203,8213,8222,8308,8336,8344,8357,8360,8394,8422,8459,8475,8481,8537,8558,8559,8560,8569,8596,8611,8612,8618,8619,8668,8690,8725,8758,8760,8792,8794,8818,8832,8871,8876,8897,8906,8913,8916,8941,8957,8975,9012,9014,9022,9037,9059,9063,9064,9069,9081,9097,9099,9133,9166,9183,9219,9280,9287,9289,9315,9318,9331,9356,9463,9476,9522,9528,9564,9585,9630,9670,9679,9727,9751,9760,9763,9768,9773,9782,9801,9808,9815,9834,9839,9844,9847,9850,9874,9897,9900,9907,9929,9978,9982,10007,10030,10039,10041,10042,10057,10059,10069,10088,10100,10108,10130,10133,10177,10198,10238,10241,10248,10255,10315,10327,10355,10381,10389,10417,10443,10485,10514,10555,10562,10565,10568,10586,10612,10624,10647,10653,10655,10664,10674,10677,10688,10698,10733,10736,10741,10760,10804,10829,10861,10879,10884,10898,10959,10995,10996,11004,11062,11063,11081,11111,11116,11126,11147,11148,11164,11173,11178,11189,11203,11224,11226,11327,11355,11376,11381,11406,11433,11435,11461,11500,11518,11532,11573,11610,11650,11663,11664,11674,11694,11702,11740,11752,11816,11857,11874,11878,11884,11906,11918,11924,11925,11952,11991,11992,11997,12029,12041,12053,12059,12061,12069,12078,12083,12146,12159,12174,12181,12192,12218,12224,12233,12283,12311,12337,12390,12397,12413,12417,12432,12447,12450,12473,12477,12501,12502,12503,12574,12597,12621,12656,12658,12661,12705,12723,12737,12776,12792,12798,12862,12867,12879,12882,12883,12897,12900,12904,12920,12935,12956,12981,12996,13020,13065,13094,13108,13133,13140,13157,13162,13163,13176,13226,13347,13348,13407,13411,13418,13448,13454,13485,13487,13497,13502,13524,13576,13580,13581,13601,13633,13653,13680,13695,13706,13707,13730,13762,13774,13783,13922,13927,13969,13987,14013,14032,14041,14043,14070,14083,14100,14131,14141,14157,14215,14228,14256,14259,14284,14288,14299,14311,14315,14364,14372,14401,14403,14410,14497,14501,14517,14544,14550,14562,14576,14579,14598,14611,14614,14650,14724,14762,14769,14808,14833,14844,14849,14866,14872,14874,14909,14914,14916,14939,14975,15002,15008,15051,15080,15116,15131,15138,15141,15163,15203,15218,15230,15256,15260,15269,15277,15305,15318,15322,15325,15385,15408,15413,15454,15468,15536,15551,15598,15602,15608,15655,15680,15682,15707,15759,15766,15772,15778,15826,15844,15856,15864,15922,15929,15948,15975,16010,16028,16043,16049,16073,16080,16096,16109,16113,16137,16141,16163,16166,16193,16202,16230,16235,16236,16238,16261,16274,16282,16288,16304,16315,16348,16354,16416,16419,16443,16475,16480,16488,16509,16564,16574,16578,16634,16661,16666,16678,16693,16731,16736,16744,16749,16765,16769,16832,16836,16867,16903,16922,16925,16948,16959,16966,16967,16991,17023,17036,17049,17116,17137,17141,17145,17183,17184,17188,17219,17225,17267,17268,17306,17307,17311,17330,17334,17346,17389,17400],"59":[7,17,21,33,73,101,158,164,182,187,189,203,209,246,255,292,309,312,315,320,351,360,374,387,489,501,503,516,587,600,602,609,614,651,664,669,682,698,706,711,722,776,782,817,832,849,858,860,906,982,1002,1006,1035,1075,1086,1094,1101,1120,1136,1142,1154,1165,1166,1225,1248,1250,1252,1267,1281,1331,1334,1375,1381,1413,1425,1442,1457,1489,1525,1527,1535,1540,1557,1610,1667,1751,1754,1756,1808,1873,1875,1885,1903,1931,1981,2028,2031,2041,2056,2072,2081,2082,2093,2105,2109,2114,2125,2134,2142,2143,2169,2185,2219,2222,2273,2293,2323,2338,2344,2345,2346,2349,2384,2408,2410,2422,2457,2513,2514,2522,2546,2550,2556,2581,2586,2624,2638,2701,2708,2709,2711,2715,2733,2784,2855,2878,2885,2975,2989,2997,3008,3020,3239,3253,3269,3320,3323,3332,3341,3356,3362,3383,3404,3416,3425,3426,3460,3463,3476,3503,3545,3558,3581,3595,3663,3680,3787,3797,3821,3833,3842,3860,3892,3902,3927,3931,3984,4003,4064,4090,4135,4143,4186,4208,4216,4232,4277,4287,4311,4381,4411,4468,4489,4501,4504,4509,4537,4542,4544,4553,4565,4581,4592,4594,4601,4603,4606,4609,4610,4612,4651,4670,4711,4737,4771,4784,4807,4809,4813,4835,4892,4901,4905,4922,4924,4929,5082,5129,5133,5135,5138,5148,5217,5239,5258,5266,5267,5289,5298,5357,5396,5409,5418,5431,5455,5521,5559,5568,5602,5647,5665,5673,5688,5697,5726,5729,5807,5811,5816,5817,5840,5850,5854,5932,5947,5986,5997,6065,6114,6123,6127,6131,6132,6155,6216,6236,6241,6258,6270,6289,6297,6301,6306,6321,6368,6426,6521,6523,6560,6562,6629,6634,6638,6643,6672,6710,6760,6762,6779,6780,6787,6849,6854,6884,6892,6942,6943,6950,6980,6994,7024,7027,7032,7058,7076,7090,7117,7166,7167,7170,7180,7183,7193,7198,7200,7216,7219,7234,7258,7280,7307,7312,7335,7346,7410,7412,7433,7451,7491,7513,7520,7523,7552,7582,7614,7632,7640,7644,7657,7659,7665,7693,7697,7746,7748,7760,7763,7792,7816,7824,7851,7853,7858,7874,7891,7910,7930,7942,7957,7991,7999,8010,8013,8014,8019,8164,8188,8193,8200,8210,8212,8224,8234,8236,8247,8259,8268,8292,8308,8326,8345,8369,8381,8391,8467,8472,8494,8558,8612,8645,8655,8666,8678,8719,8734,8743,8758,8763,8792,8841,8845,8856,8878,8882,8953,8970,8983,9011,9025,9032,9095,9146,9197,9239,9282,9304,9331,9362,9367,9395,9407,9414,9419,9430,9439,9440,9453,9455,9465,9508,9512,9518,9542,9582,9589,9597,9607,9615,9646,9681,9683,9744,9753,9766,9775,9781,9784,9814,9827,9845,9851,9852,9897,9909,9916,9918,9919,9939,9968,9976,9983,10009,10041,10081,10085,10101,10137,10139,10153,10160,10164,10168,10172,10200,10205,10274,10276,10279,10299,10320,10328,10329,10335,10339,10359,10543,10604,10619,10638,10655,10675,10692,10697,10707,10723,10732,10752,10769,10781,10787,10790,10802,10857,10872,10922,10976,11003,11006,11018,11029,11071,11080,11097,11119,11175,11181,11201,11238,11298,11313,11315,11316,11331,11347,11378,11385,11437,11443,11457,11477,11486,11505,11518,11549,11562,11593,11623,11629,11637,11663,11672,11745,11776,11794,11806,11812,11846,11860,11864,11892,11893,11911,11928,11949,11961,11970,11973,12012,12032,12056,12084,12143,12154,12195,12218,12254,12261,12309,12323,12337,12339,12346,12348,12353,12369,12380,12392,12393,12400,12436,12502,12513,12522,12615,12620,12624,12629,12638,12715,12735,12750,12758,12776,12796,12879,12915,12935,12956,12975,12977,13027,13035,13076,13077,13097,13105,13163,13218,13238,13251,13269,13272,13298,13299,13321,13328,13332,13353,13365,13371,13432,13455,13467,13489,13519,13531,13541,13564,13588,13629,13643,13644,13652,13704,13716,13730,13756,13767,13768,13882,13888,13899,13921,13972,13987,13988,14028,14036,14079,14115,14149,14177,14249,14251,14254,14315,14392,14401,14406,14452,14477,14556,14568,14578,14625,14647,14695,14710,14772,14801,14806,14808,14817,14832,14857,14858,14867,14870,14892,14940,14941,14963,15008,15015,15023,15025,15028,15078,15131,15148,15154,15160,15162,15164,15204,15241,15266,15281,15400,15434,15436,15468,15480,15497,15502,15539,15561,15587,15590,15623,15713,15728,15732,15776,15803,15805,15806,15843,15854,15955,15986,16017,16018,16019,16047,16066,16077,16085,16111,16219,16267,16283,16320,16329,16337,16372,16375,16400,16407,16452,16459,16476,16477,16510,16512,16575,16589,16623,16625,16648,16671,16678,16817,16832,16834,16891,16934,16965,16975,17043,17045,17069,17075,17076,17091,17092,17108,17134,17141,17159,17222,17239,17281,17289,17295,17336],"60":[15,17,24,61,111,112,118,163,175,182,210,218,222,240,288,306,312,344,392,435,509,511,544,649,654,686,698,705,723,740,745,762,771,791,807,845,901,904,910,912,918,945,992,1007,1009,1025,1071,1105,1131,1139,1149,1162,1174,1183,1187,1190,1234,1240,1271,1279,1288,1297,1367,1389,1409,1434,1463,1467,1475,1495,1506,1545,1585,1617,1619,1634,1639,1643,1683,1704,1731,1757,1860,1875,1921,1936,1950,2006,2011,2083,2093,2114,2194,2196,2230,2284,2320,2344,2358,2369,2400,2404,2440,2444,2518,2523,2669,2745,2746,2776,2791,2808,2818,2836,2854,2890,2913,2928,3010,3023,3025,3068,3070,3095,3097,3148,3167,3193,3196,3211,3232,3242,3299,3322,3338,3366,3375,3390,3402,3413,3432,3441,3446,3459,3470,3474,3550,3579,3656,3697,3704,3733,3763,3795,3800,3810,3815,3817,3827,3838,3840,3895,3941,3989,3997,4025,4067,4217,4247,4320,4465,4474,4512,4527,4533,4567,4568,4577,4588,4608,4610,4611,4676,4698,4751,4776,4796,4819,4838,4883,4902,4917,4936,4956,4959,4970,4981,5019,5106,5131,5136,5173,5183,5184,5209,5216,5220,5233,5248,5286,5289,5347,5359,5384,5415,5433,5456,5464,5482,5527,5538,5544,5563,5571,5618,5662,5668,5675,5691,5700,5730,5757,5782,5794,5801,5803,5846,5902,5920,5928,5935,5990,6026,6045,6048,6095,6140,6214,6225,6230,6235,6265,6266,6272,6280,6355,6375,6389,6391,6400,6412,6436,6460,6480,6523,6528,6548,6560,6561,6573,6581,6591,6640,6655,6660,6673,6718,6745,6835,6878,6881,6882,6893,6899,6933,6948,6949,6957,7016,7024,7037,7039,7048,7077,7159,7162,7189,7196,7233,7302,7312,7352,7358,7360,7373,7381,7385,7467,7473,7490,7491,7532,7539,7558,7578,7587,7611,7635,7640,7671,7764,7793,7836,7843,7906,7916,7928,7962,8016,8025,8032,8040,8061,8087,8099,8108,8116,8128,8152,8163,8182,8194,8232,8240,8273,8280,8309,8310,8351,8360,8378,8437,8470,8514,8516,8538,8549,8593,8605,8610,8614,8626,8627,8628,8694,8697,8729,8743,8763,8784,8793,8832,8853,8872,8875,8889,8894,8913,8914,8932,8948,8977,8987,8996,9056,9060,9062,9075,9085,9128,9179,9237,9247,9275,9290,9326,9347,9350,9361,9388,9392,9401,9421,9431,9488,9489,9500,9505,9514,9519,9530,9532,9541,9613,9630,9646,9659,9709,9739,9784,9808,9861,9892,9894,9902,9931,9943,9994,10030,10031,10038,10069,10075,10099,10131,10133,10184,10207,10296,10298,10305,10310,10319,10329,10354,10360,10361,10435,10452,10490,10549,10700,10701,10718,10774,10785,10815,10836,10861,10867,10869,10927,10937,10945,10980,10984,10985,10990,11019,11079,11084,11096,11146,11152,11165,11175,11181,11213,11241,11380,11388,11389,11401,11414,11439,11452,11475,11482,11602,11641,11695,11704,11758,11800,11832,11836,11850,11860,11874,11883,11887,12033,12049,12057,12120,12124,12161,12198,12205,12222,12227,12232,12258,12262,12296,12323,12368,12369,12371,12373,12374,12430,12444,12446,12511,12513,12530,12557,12608,12642,12656,12671,12716,12778,12795,12837,12854,12857,12860,12878,12890,12960,12969,12973,13008,13045,13051,13056,13068,13089,13111,13139,13208,13299,13314,13330,13347,13363,13369,13377,13454,13461,13475,13494,13526,13528,13536,13547,13580,13600,13628,13662,13668,13670,13683,13692,13693,13697,13726,13739,13763,13843,13897,13912,13933,13937,13942,13953,13970,13979,14004,14020,14051,14056,14069,14087,14141,14188,14200,14202,14203,14209,14246,14299,14320,14410,14454,14455,14510,14523,14572,14573,14579,14608,14611,14618,14633,14796,14798,14819,14821,14828,14846,14848,14965,14971,15014,15033,15034,15054,15069,15073,15130,15151,15173,15193,15204,15216,15222,15248,15270,15357,15361,15373,15380,15389,15410,15430,15441,15479,15496,15510,15524,15536,15553,15559,15621,15628,15647,15652,15669,15675,15689,15700,15726,15731,15733,15803,15806,15813,15836,15857,15872,15877,15879,15915,16041,16104,16120,16160,16179,16190,16205,16306,16313,16318,16329,16353,16354,16367,16370,16387,16403,16450,16460,16503,16548,16600,16651,16655,16669,16674,16686,16713,16716,16729,16733,16736,16737,16739,16799,16823,16855,16878,16901,16924,16971,16979,16993,16998,17063,17066,17120,17142,17145,17152,17180,17191,17214,17227,17294,17359],"61":[30,44,55,71,101,105,109,117,121,124,135,136,169,179,197,242,296,307,390,422,428,430,437,450,452,471,488,504,510,540,542,557,622,633,648,657,661,679,683,710,741,780,786,804,811,830,854,883,887,898,899,905,935,942,943,956,980,1027,1084,1100,1113,1114,1145,1159,1187,1214,1234,1246,1255,1262,1269,1284,1286,1300,1315,1331,1332,1350,1378,1389,1394,1418,1433,1443,1448,1454,1458,1459,1465,1493,1509,1538,1550,1551,1563,1585,1597,1603,1682,1684,1688,1703,1734,1737,1747,1766,1915,1933,1957,2014,2031,2046,2078,2101,2105,2110,2119,2147,2182,2193,2246,2275,2277,2296,2352,2360,2398,2435,2468,2490,2505,2523,2527,2532,2538,2551,2579,2581,2599,2620,2645,2677,2702,2721,2723,2739,2757,2784,2794,2806,2808,2836,2838,2900,2975,2987,2994,2995,2997,3007,3013,3021,3146,3148,3180,3184,3217,3233,3242,3282,3293,3307,3315,3383,3405,3420,3429,3443,3529,3539,3551,3552,3557,3599,3659,3688,3713,3722,3751,3752,3798,3866,3875,3881,3899,3900,3908,3925,3929,3933,3935,3978,3992,4013,4017,4020,4022,4031,4052,4115,4126,4178,4184,4197,4331,4337,4394,4406,4408,4450,4476,4483,4487,4527,4528,4621,4626,4636,4640,4660,4665,4690,4694,4700,4709,4711,4756,4761,4762,4769,4774,4783,4792,4802,4804,4812,4848,4856,4859,4935,4988,4992,5042,5046,5065,5066,5077,5097,5108,5113,5120,5129,5152,5170,5213,5284,5338,5348,5403,5440,5454,5464,5473,5483,5489,5501,5509,5579,5608,5630,5634,5644,5665,5685,5702,5706,5734,5736,5742,5744,5752,5777,5783,5843,5858,5871,5948,5973,5977,5986,5993,5998,6017,6045,6069,6080,6102,6118,6141,6158,6167,6169,6177,6182,6226,6258,6269,6274,6342,6387,6405,6415,6474,6489,6508,6511,6554,6569,6595,6616,6627,6670,6721,6752,6787,6832,6838,6851,6853,6855,6866,6891,6896,6898,6940,6955,6980,6991,7003,7005,7056,7061,7080,7101,7110,7132,7192,7195,7200,7206,7209,7227,7304,7320,7356,7369,7376,7390,7402,7425,7428,7438,7452,7465,7512,7523,7561,7575,7579,7633,7655,7675,7697,7723,7734,7744,7799,7818,7838,7853,7874,7906,7979,7983,7989,7999,8012,8030,8055,8069,8072,8080,8090,8092,8096,8101,8118,8126,8139,8145,8154,8171,8209,8214,8230,8256,8298,8306,8338,8342,8363,8367,8379,8404,8412,8415,8442,8489,8491,8492,8574,8602,8624,8643,8649,8660,8669,8728,8761,8778,8803,8828,8896,8909,8937,8941,8970,8974,8994,9036,9054,9055,9059,9064,9069,9071,9113,9147,9156,9176,9224,9308,9309,9325,9328,9348,9408,9450,9488,9563,9580,9586,9607,9644,9692,9702,9748,9782,9791,9799,9803,9817,9839,9863,9891,9928,9935,9950,9954,9968,9986,9988,10006,10034,10042,10057,10059,10112,10113,10151,10183,10202,10208,10223,10232,10301,10344,10362,10384,10389,10392,10394,10398,10431,10494,10495,10530,10533,10534,10543,10592,10618,10628,10639,10652,10703,10746,10749,10787,10816,10817,10821,10853,10855,10868,10904,10923,10927,10938,10950,10978,11009,11026,11042,11048,11062,11125,11168,11196,11247,11275,11294,11326,11357,11381,11445,11477,11520,11530,11543,11561,11571,11575,11589,11602,11605,11616,11629,11698,11716,11741,11758,11760,11776,11777,11790,11792,11862,11875,11942,11987,11989,12007,12015,12023,12035,12064,12065,12068,12083,12091,12122,12126,12137,12147,12184,12194,12213,12289,12308,12329,12336,12342,12400,12404,12411,12441,12464,12488,12512,12541,12542,12544,12577,12587,12597,12636,12689,12748,12752,12755,12790,12834,12889,12940,12943,12965,12981,13025,13088,13092,13094,13163,13167,13201,13221,13259,13266,13270,13279,13296,13311,13318,13325,13366,13369,13377,13401,13409,13410,13462,13499,13515,13519,13546,13552,13555,13577,13598,13643,13664,13687,13713,13714,13721,13737,13803,13830,13862,13926,13977,14105,14132,14135,14187,14190,14301,14306,14324,14338,14363,14407,14434,14438,14507,14622,14624,14645,14646,14689,14702,14719,14899,14905,14911,14964,14990,15026,15054,15077,15084,15142,15264,15265,15314,15320,15322,15327,15352,15361,15390,15407,15413,15416,15427,15450,15471,15514,15521,15582,15591,15595,15612,15621,15637,15642,15680,15681,15710,15718,15723,15724,15726,15745,15751,15757,15759,15773,15777,15800,15801,15819,15837,15851,15891,15918,15939,15978,16020,16041,16060,16075,16108,16111,16138,16177,16188,16198,16229,16247,16261,16313,16314,16333,16335,16343,16366,16376,16452,16457,16472,16502,16505,16543,16558,16560,16583,16592,16630,16670,16685,16686,16708,16745,16806,16809,16825,16829,16834,16847,16853,16855,16867,16880,16924,16958,16995,17006,17058,17109,17136,17240,17248,17258,17259,17267,17323,17329,17336,17397],"62":[7,54,59,61,79,135,152,163,213,259,283,309,317,332,358,378,380,381,410,507,558,568,577,582,658,702,749,751,781,795,836,881,916,947,985,1000,1040,1051,1065,1070,1085,1092,1104,1106,1121,1126,1135,1136,1142,1182,1206,1233,1242,1272,1303,1316,1338,1432,1436,1441,1469,1486,1518,1521,1539,1555,1556,1565,1567,1576,1586,1636,1711,1721,1783,1827,1834,1860,1889,1892,1943,1972,2010,2026,2074,2104,2127,2174,2176,2182,2188,2193,2209,2254,2271,2275,2299,2312,2323,2325,2333,2373,2444,2457,2467,2497,2549,2566,2623,2626,2633,2749,2772,2785,2814,2826,2851,2884,2988,3028,3044,3113,3185,3219,3220,3264,3300,3360,3405,3447,3476,3523,3637,3701,3752,3754,3777,3839,3842,3875,3909,3922,3926,3927,3968,4022,4108,4144,4185,4203,4211,4215,4245,4250,4253,4285,4289,4298,4332,4356,4525,4643,4694,4774,4790,4792,4797,4825,4990,5012,5024,5042,5077,5093,5096,5099,5102,5131,5166,5187,5199,5228,5276,5299,5545,5705,5766,5840,5900,5925,5931,5932,5933,5977,5997,6009,6056,6095,6104,6146,6203,6214,6287,6322,6365,6384,6439,6447,6451,6473,6500,6505,6509,6546,6556,6611,6648,6668,6749,6768,6772,6789,6811,6833,6863,6872,6885,6890,6931,6934,6941,6954,7032,7033,7045,7059,7112,7113,7125,7131,7146,7168,7170,7185,7203,7245,7291,7337,7354,7364,7375,7385,7417,7541,7563,7566,7580,7643,7742,7755,7760,7803,7877,7918,7923,7982,7996,8009,8052,8057,8145,8161,8183,8197,8219,8225,8231,8245,8286,8288,8305,8307,8322,8409,8461,8501,8514,8527,8537,8672,8718,8725,8756,8777,8815,8827,8918,9001,9014,9021,9054,9064,9072,9085,9090,9093,9114,9135,9141,9172,9239,9243,9257,9283,9384,9439,9441,9578,9648,9654,9671,9722,9734,9737,9786,9799,9844,9878,9989,10030,10041,10104,10147,10195,10205,10247,10272,10284,10289,10312,10331,10332,10493,10521,10525,10530,10540,10557,10604,10666,10737,10744,10752,10771,10772,10826,10857,10896,10960,10961,10970,11000,11102,11154,11260,11295,11316,11354,11366,11493,11530,11555,11575,11583,11614,11728,11754,11787,11793,11819,11833,11847,11848,11850,11861,11888,11922,11923,11934,11949,11955,12012,12020,12051,12054,12079,12112,12150,12180,12258,12266,12291,12361,12407,12452,12477,12486,12523,12610,12655,12736,12743,12757,12771,12800,12808,12809,12818,12826,12855,12874,12875,12960,12983,13041,13060,13074,13097,13156,13205,13208,13227,13388,13401,13402,13421,13431,13538,13563,13597,13656,13659,13743,13819,13829,13879,13900,13951,13985,13995,14020,14044,14060,14071,14077,14082,14094,14139,14142,14176,14205,14211,14255,14282,14309,14434,14445,14515,14521,14554,14574,14663,14677,14682,14684,14743,14812,14874,14888,14898,14947,14986,15078,15086,15147,15157,15167,15196,15213,15252,15263,15273,15315,15321,15324,15363,15425,15433,15458,15479,15532,15553,15585,15615,15670,15716,15740,15777,15789,15806,15814,15830,15915,15951,15965,15972,15986,15991,16050,16098,16111,16153,16232,16259,16261,16266,16285,16306,16313,16316,16383,16395,16431,16456,16496,16573,16596,16625,16650,16702,16760,16854,16882,16891,16894,16994,17001,17032,17041,17117,17118,17135,17179,17182,17215,17316,17382,17389,17402],"63":[61,106,394,537,548,856,1024,1051,1389,1441,1500,1707,1725,1803,1971,1998,2231,2311,2422,2582,2622,2656,2704,3432,3478,3492,3791,3904,4030,4438,4501,4536,4541,4575,4588,4961,4965,5008,5080,5515,5545,5580,5593,5596,5766,5975,6224,6385,6406,6801,6854,6910,6989,7049,7380,7494,7979,8164,8220,8224,8396,8642,8865,8909,9008,9086,9104,9132,9218,9338,9361,9476,9570,9610,9683,9728,9851,10017,10098,10145,10158,10222,10750,10753,10757,10925,10931,10968,11204,11423,11435,11673,11677,11852,11906,11922,11924,12007,12059,12297,12452,12503,12812,13008,13181,13213,13290,13507,13606,13701,13758,14264,14265,14300,14488,14504,14537,14826,14928,15070,15464,15537,15615,15887,15917,15926,16042,16489,16505,16886,16909,16951,16952,16954,16971,17038,17079,17082,17318,17364]}}

==> anc/reproduce/texts/exhibits.json <==
{
 "figure_5": {
  "archetype": "the tipping point",
  "panels": [
   {
    "figure": "5a",
    "file": "fig_demo_tipping_a.png",
    "text_id": "t01",
    "narrative": 1,
    "subtitle": "In ecology",
    "text_title": "Ecosystem collapse",
    "title": "The tipping point: one set of archetype neurons, two sets of topic neurons"
   },
   {
    "figure": "5b",
    "file": "fig_demo_tipping_b.png",
    "text_id": "t02",
    "narrative": 2,
    "subtitle": "In politics, told as a material that pours or jams",
    "text_title": "Legislative gridlock",
    "title": "The tipping point: one set of archetype neurons, two sets of topic neurons"
   }
  ]
 },
 "appendix_b": {
  "files": [
   "appendix_b_tables.tex"
  ],
  "texts": [
   {
    "text_id": "t03",
    "language": "English"
   },
   {
    "text_id": "t04",
    "language": "English"
   },
   {
    "text_id": "t05",
    "language": "English"
   },
   {
    "text_id": "t06",
    "language": "English"
   },
   {
    "text_id": "t07",
    "language": "English"
   },
   {
    "text_id": "t08",
    "language": "English"
   },
   {
    "text_id": "t09",
    "language": "English"
   },
   {
    "text_id": "t10",
    "language": "Chinese"
   },
   {
    "text_id": "t11",
    "language": "Japanese"
   },
   {
    "text_id": "t12",
    "language": "English"
   },
   {
    "text_id": "t13",
    "language": "English"
   },
   {
    "text_id": "t14",
    "language": "English"
   }
  ]
 },
 "table_1_archetypes": [
  "the tipping point",
  "winner takes all",
  "spontaneous synchronization",
  "precommitment"
 ],
 "maps": {
  "model": "maps/qwen3.8-27b_centerline.png",
  "archetype": {
   "the tipping point": "maps/set_archetype_the-tipping-point.png"
  },
  "topic": {
   "ecology": "maps/set_topic_ecology.png",
   "politics and society": "maps/set_topic_politics-and-society.png"
  }
 }
}

==> anc/reproduce/texts/test_texts.jsonl <==
{"id": "t01", "text": "An ecosystem can hold together for a long time and then collapse quite suddenly, once the stress on it crosses a critical load. While the stress stays below that critical load, you see species in decline and only limited extinction cascades. Right at the critical load, those extinction cascades stretch out to become effectively infinite, and species start behaving collectively rather than independently. Push the stress above the critical load and a new, degraded state takes over — one with a qualitatively different pattern of biodiversity loss. Near the critical load the system is exquisitely touchy: a small change in stress can produce a dramatic change in how the ecosystem behaves. This regime shift shows classic collapse dynamics, and strikingly, very different ecosystems display the same critical behavior. Ecologists use resilience theory to predict these collapses and to classify them.", "archetype": "the tipping point", "topic": "ecology", "language": "en"}
{"id": "t02", "text": "A legislature is made of separate members, and like a pile of grains it can either pour freely or lock into a rigid shape. One number settles which: how far apart the parties have drifted, or polarization. Once that number climbs beyond a particular value, members stop being able to maneuver around each other. Each one is boxed in by the neighbors, and a web of veto alliances, each bearing part of the strain, stretches across the entire chamber. Nobody has become a different person, and nothing has literally frozen or fused together; members have just lost room to rearrange themselves. Even so, the chamber now holds out against pressure for reform with a real, measurable stubbornness, and it will pass nothing until the push exceeds a certain breaking strength. Near the critical value this rigidity is delicate. Strain travels through a thin, branching network of veto alliances, shake-ups arrive as sudden landslides, and a small drop in polarization can melt the whole thing. Students of legislatures care about that critical value because it determines whether the body can still govern and adjust.", "archetype": "the tipping point", "topic": "politics and society", "language": "en"}
{"id": "t03", "text": "An ALOHA channel, where stations send packets in fixed time slots, settles into a steady pattern of successful deliveries as long as the rate of new packets stays below a critical saturation rate. Under that rate, a slight rise or fall in new traffic produces a matching slight rise or fall in the number of packets that get through. At the saturation rate, the channel loses its footing, and small bursts of colliding packets decide which new delivery pattern takes over. During the switch, packets that had been waiting in line are either flushed out or pile up further as stations shuffle from one way of competing for slots to another. Afterward, the backlog of waiting packets grows in a fundamentally different way, which could not have been predicted from the earlier delivery pattern. At the saturation rate, more than one delivery pattern can be possible, and the channel jumps randomly between them. The theory of waiting lines examines these abrupt shifts in which the channel completely reorganizes.", "archetype": "the tipping point", "topic": "networking and cybersecurity", "language": "en"}
{"id": "t04", "text": "Think of a frog-egg extract from Xenopus as resting in one steady phase of the cell cycle while its level of cyclin B stays below a key trigger level. When cyclin B reaches that trigger, even slight further changes in its amount sharply rewire the interplay between Cdk1, the kinase that drives division, Cdc25, the phosphatase that switches it on, and Wee1, the kinase that holds it off. The extract then flips into another cell-cycle phase marked by its own pattern of mitosis-specific phosphate tags on proteins. As the extract nears the trigger, it responds more and more sluggishly, and the swings in Cdk1 activity grow larger and larger. Across the switch, Cdk1 activity jumps abruptly, or the rate at which it changes shoots off without bound. In the new phase, a pattern of mitotic phosphate tagging appears that simply did not exist in the earlier phase. The switch often shows memory: the cyclin B level at which it flips depends on whether cyclin B is rising or falling. Systems biologists investigate how the large-scale pattern of mitotic phosphate tagging arises from the small-scale interactions among Cdk1, Cdc25, and Wee1 near this trigger level.", "archetype": "the tipping point", "topic": "cell and molecular biology", "language": "en"}
{"id": "t05", "text": "A research funding system keeps a sustainable pool of scientists until the share of grant applications that get funded reaches a critical funding cutoff. At that point, researchers leave the field in large numbers, and the system settles into a new sustainable workforce. That exodus can be sudden and long-lasting. Workforce studies spot surges in applications as signs that the critical cutoff is getting close. Bridge funding can keep the system from passing the cutoff or soften the effects. This pattern is typical of research ecosystems, as studied in science policy.", "archetype": "the tipping point", "topic": "science and academia", "language": "en"}
{"id": "t06", "text": "Several phytoplankton species cannot persist together indefinitely if they all depend on the same limited phosphorus in a lake’s sunlit upper layer. A species with even a slightly lower minimum phosphorus requirement will gradually reduce the others, eventually producing a bloom dominated by one species. This decline in diversity happens more quickly when phosphorus is scarce and competition for nutrients is strong. Habitat specialization can reduce direct competition when species occupy different parts of the upper lake layer. Plankton ecology examines how plankton diversity continues despite this tendency for species to disappear, especially through dividing resources and specializing in particular nutrients.", "archetype": "winner takes all", "topic": "ecology", "language": "en"}
{"id": "t07", "text": "A preprint server becomes more visible to any given physicist as more of them join its pool of readers. That sets up a self-feeding loop between posting and reading that strongly encourages people to put their preprints there: the first readers draw in more readers, and the growing audience makes every posted paper that much more visible. The downside for a rival server is a nearly bare archive, since it's hard to pull in readers without already having a crowd of them. The leading server usually becomes the assumed place to post, which lets it set the moderation rules and charge for membership. Yet if it lets its visibility fade or hands down rules people resent, authors can abandon it, shifting their postings to a competing server. The study of scholarly communication examines how these audience ripple effects unfold, in order to understand why a few servers dominate and how servers compete.", "archetype": "winner takes all", "topic": "science and academia", "language": "en"}
{"id": "t08", "text": "No version of the internet protocol is worth much by itself; what counts is how many network owners already run it, since each one that adopts it makes it possible to reach every other adopter anywhere. At first, the pick among competing protocol versions is close to random and depends on the 32-bit addressing that a handful of early users happened to take up, but each commitment raises the payoff for the next, until one version surges ahead and the others fade into obscurity. The leader is then shielded by what every network owner has already sunk into IPv4-only equipment built around it, and by how hard it is to run an IPv6 cutover that demands everyone move at once. Any IPv6, however good, can fail simply because no one gains by going first, and the entrenched version can last long after it has ceased to be the best choice. Change arrives when some form of dual-stack gateways lets old and new versions live side by side, or when an outside party with enough government mandate simply orders the IPv6 cutover. Internet architecture takes cases like these as evidence that the protocol version that survives is not always the best one.", "archetype": "winner takes all", "topic": "networking and cybersecurity", "language": "en"}
{"id": "t09", "text": "Imagine a small jar holding a ciliate predator and its ciliate prey, left on its own. The two populations boom and crash in a repeating cycle of a characteristic length, with the predators reaching their highest numbers at a particular point in each round. Now let a trickle of individuals swim in from a neighbouring jar or arrive from some other outside source. That small influx shifts the timing of the predator high point just a little. With enough movement of individuals between jars, the boom-and-bust cycles in all of them begin rising and falling together. A sudden swing in temperature can throw them out of alignment, but over time each jar's cycle gets pulled back into step with the others, and they return to a common cycle length. These matched cycles show how a modest exchange of individuals between nearby jars, with no jar in charge of the rest, can by itself produce order across the whole network.", "archetype": "spontaneous synchronization", "topic": "ecology", "language": "en"}
{"id": "t10", "text": "一群国家政体在计时：每个国家政体都按各自固有的政体更替节奏循环，而各国固有的政体更替节奏彼此略有差异。通过区域扩散，每个国家政体都在把其他国家往自己的相位上拉。区域扩散较弱时，多样性占上风：每个国家政体按自己的步调漂移，相位四散，全球民主占比平均下来几乎是一条毫无特征的水平线。加强区域扩散，在达到临界强度之前，看不出任何变化。随后，一小批固有政体更替节奏落在分布中部附近的国家政体抱成一团；它们合起来的拉力把稍远一些的国家政体也拉了进来，使拉力再次增强，于是一场共同的民主化浪潮从噪声中浮现出来。临界强度属于整个群体，而不属于任何一个成员：固有政体更替节奏的分布越宽，区域扩散就必须越强才能克服它。刚刚超过临界强度时，抱成一团的核心就像一个单一的区域集团，而偏离最远的国家政体仍然漂在核心之外；强度再高一些，核心几乎把它们全部吸收。再次减弱区域扩散，共同的民主化浪潮就会消散，回到零散的政体转型。比较政治学用一个数来刻画这一起始过程，即国家政体之间的相位相干度；在标准模型中，一旦区域扩散越过临界强度，它便从零开始连续上升。", "archetype": "spontaneous synchronization", "topic": "politics and society", "language": "zh"}
{"id": "t11", "text": "どの研究競争も、多くのライバルラボからできている。ライバルラボはそれぞれ個別のプロジェクトの日程を持ち、研究競争全体のことは何も知らない。感じ取れるのは競合するグループだけで、学会発表のたびに、自分の投稿のタイミングを競合グループと合う方向へ少しだけ寄せる。先取権へのプレッシャーが弱いうちは、ライバルラボはばらばらにずれていき、研究競争は雑音のように見える。先取権へのプレッシャーが臨界の強さを超えると、足並みのそろったライバルラボのクラスターが現れ、近くのラボを巻き込み、やがて研究競争全体を満たす、ひとつの共有された背中合わせの論文発表(ほぼ同時の論文発表)へと膨らむ。どのライバルラボも拍子を刻んでおらず、いつ動けと命じられてもいないのに、背中合わせの論文発表は、まるで指揮者が定めたかのように安定して続く。大きな追試の失敗は背中合わせの論文発表を崩すことがあるが、ライバルラボはなお競合グループのほうへ引き戻されるので、それは戻ってくる。科学社会学は、ライバルラボどうしの違いに対して先取権へのプレッシャーがどう作用するかが、研究競争が歩調をそろえるかどうかを決めることを研究する。", "archetype": "spontaneous synchronization", "topic": "science and academia", "language": "ja"}
{"id": "t12", "text": "The panel that hands out telescope hours knows that, however genuinely it intends to rank by scientific quality alone, when the moment of choosing comes it will be pulled by who the applicant is, which it cannot avoid seeing. Rather than rely on its later self, the panel arranges ahead of time not to know: a double-blind review process is placed between the panel and each observing request, so the applicant's identity never reaches the panel. The panel does not rid itself of its leaning toward famous names; it only loses the means to act on it, because the double-blind process holds back the very information that such a leaning feeds on. The process must be set up before any request is read, since an identity once seen cannot be unseen, and it must be defended against tiny leaks, for one line in a proposal that reveals its author can ruin it. Unmasking the author is therefore handled as a serious failure, not a harmless bit of curiosity. By choosing to know less, the panel produces grants of telescope time that are worth more, and observing astronomy counts this deliberate ignorance among its strongest guarantees of a fair ranking of proposals.", "archetype": "precommitment", "topic": "science and academia", "language": "en"}
{"id": "t13", "text": "Standing in front of the voters, a lawmaker formally promises to vote against any tax hike, well aware that if the choice were left to private calculation, plenty of reasons to raise taxes would turn up later. Signing the anti-tax promise alters almost nothing in the real world except what everyone now expects of the lawmaker, but that turns out to be plenty: from that day on, any vote for higher taxes would be noticed and recalled as going back on one's word, and the lawmaker's standing as a conservative would take the hit. The louder and more precise the promise, the more expensive any quiet deal on taxes becomes, so the lawmaker phrases it so that no clever reading can wriggle around it, and puts it in writing with a signature, so it lasts long after the enthusiasm of the moment has faded. When the budget later comes up short, the lawmaker finds that the real choice was settled long ago, on the day the promise was signed; the only thing still undecided is whether the public will watch the lawmaker vote for higher taxes. Scholars of political messaging look at how statements that are cheap to make can become very expensive to go back on.", "archetype": "precommitment", "topic": "politics and society", "language": "en"}
{"id": "t14", "text": "A cell under heavy stress can tell in advance that the crisis will hit while it is running hot: pro-survival signals are shouting, the demand to grow is strong, and carrying on dividing still looks like it is on the table. It also knows that whatever verdict it reaches in that state will be the poorest one it is capable of. So it makes its choice earlier, during a quiet stretch. While things are calm, it settles on a particular degree of BH3 priming, and it agrees with itself that the moment that degree is hit, cytochrome c leaks out of the mitochondria immediately, with no new round of weighing the options. When the serious damage finally arrives, the cell no longer wonders whether it should let cytochrome c out; its only job is to read whether priming has reached the agreed mark. Such a rule can err on the side of caution, giving up a further round of division that the cell could actually have survived. Yet it dependably keeps the cell from turning cancerous, a far more expensive outcome, which typically develops from putting up with damage — the belief that this one time, soldiering on is acceptable. The lesson of programmed-cell-death biology is that a BH3 priming threshold is of no use unless it is fixed ahead of the serious stress and then obeyed without any bargaining.", "archetype": "precommitment", "topic": "cell and molecular biology", "language": "en"}

